Leading Modes of the 3pi0 production in proton-proton collisions at incident proton momentum 3.35GeV/c

This work deals with the prompt pp-->pp3pi0 reaction where the 3pi0 do not origin from the decay of narrow resonances like \eta(547), \omega(782), \eta'(958). The reaction was measured for the proton beam momentum of 3.35GeV/c with the WASA-at-COSY detector setup. The dynamics of the reaction is investigated by Dalitz and Nyborg plots studies. The reaction is described by the model assuming simultaneous excitation of two baryon resonances \Delta(1232) and N*(1440) where resonances are identified by their unique decays topology on the missing mass of two protons MMpp dependent Dalitz and Nyborg plots. The ratio R=\Gamma(N*(1440)->N\pi\pi)/\Gamma(N*(1440)->\Delta(1232)\pi->N\pi\pi)= 0.039 +- 0.011(stat.) +- 0.008(sys.) is measured for the first time in a direct way. It shows that the {N*(1440)->\Delta(1232)\pi->N\pi\pi} decay is a leading mode of 3pi0 production. It is also shown that the MMpp is very sensitive to the structure of the spectral line shape of the N*(1440) resonance as well as on the interaction between the \Delta(1232) and N*(1440) resonances. The multipion spectroscopy - a precision tool to directly access the properties of baryon resonances is considered. The pp-->pp\eta(3pi0) reaction was also measured simultaneously. It is shown that the {\eta} production mechanism via N*(1535) is 43.4 +- 0.8(stat.) +- 2.0(sys.) of the total production, for the {\eta} momentum in the CM system q_\eta^CM=0.45-0.7GeV/c. First time momentum dependence of the {\eta} angular distribution is seen, the strongest effect is observed for the cos(\theta_\eta^CM) distribution.

==> anc/Dal1A.dat <==
Dalitz Plot ppX:  M^{2}(p_{1}p_{2}) versus M^{2}(p_{1,2}3pi0) - Each event is filled two times

Acceptance and Efficiency Corrected

for MM_{pp}=0.4-0.5 GeV/c^{2}

Error of M^{2}(p_{1,2}3pi0): 0.0575 GeV^{2}/c^{4}	Error of M^2(p_{1}p_{2}): 0.0775 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(p_{1,2}3pi0) [GeV^{2}/c^{4}], M^{2}(p_{1}p_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{3.1375,3.4775,0.0174797,0.018807},{3.2525,3.4775,0.261445,0.0701279},{3.3675,3.4775,0.491976,0.131835},{3.4825,3.4775,0.337561,0.0996555},{3.5975,3.4775,0.00502498,0.00592007},{2.9075,3.6325,1.02536,0.184544},{3.0225,3.6325,2.12291,0.231854},{3.1375,3.6325,3.63787,0.35924},{3.2525,3.6325,3.68257,0.358165},{3.3675,3.6325,3.2539,0.294329},{3.4825,3.6325,4.1901,0.420464},{3.5975,3.6325,2.69199,0.266603},{3.7125,3.6325,0.764874,0.159824},{2.6775,3.7875,1.41741,0.282268},{2.7925,3.7875,3.73763,0.325932},{2.9075,3.7875,4.7208,0.364872},{3.0225,3.7875,4.88511,0.407791},{3.1375,3.7875,3.69048,0.284186},{3.2525,3.7875,3.88397,0.308961},{3.3675,3.7875,3.88398,0.298999},{3.4825,3.7875,5.00449,0.413006},{3.5975,3.7875,4.70849,0.354093},{3.7125,3.7875,4.2155,0.391736},{2.4475,3.9425,0.0328254,0.0224952},{2.5625,3.9425,3.0355,0.315005},{2.6775,3.9425,6.59154,0.448956},{2.7925,3.9425,6.09635,0.430104},{2.9075,3.9425,5.66769,0.449077},{3.0225,3.9425,4.22978,0.325428},{3.1375,3.9425,4.4695,0.358734},{3.2525,3.9425,4.08232,0.317733},{3.3675,3.9425,5.00882,0.391812},{3.4825,3.9425,5.37028,0.383899},{3.5975,3.9425,6.97521,0.489063},{3.7125,3.9425,6.07407,0.432689},{2.3325,4.0975,0.100675,0.0482124},{2.4475,4.0975,4.6543,0.385888},{2.5625,4.0975,8.16989,0.523706},{2.6775,4.0975,7.11624,0.47761},{2.7925,4.0975,6.61185,0.539786},{2.9075,4.0975,4.94218,0.423436},{3.0225,4.0975,5.51691,0.512892},{3.1375,4.0975,5.5405,0.51213},{3.2525,4.0975,4.84894,0.425921},{3.3675,4.0975,6.21782,0.517028},{3.4825,4.0975,7.62919,0.528102},{3.5975,4.0975,7.43044,0.459133},{3.7125,4.0975,6.07615,0.458178},{2.2175,4.2525,0.014781,0.00742517},{2.3325,4.2525,3.67241,0.289163},{2.4475,4.2525,8.9962,0.528426},{2.5625,4.2525,7.71055,0.534302},{2.6775,4.2525,6.87624,0.670021},{2.7925,4.2525,6.48654,0.708842},{2.9075,4.2525,5.087,0.568579},{3.0225,4.2525,6.90866,0.842781},{3.1375,4.2525,5.46198,0.649803},{3.2525,4.2525,5.84001,0.610077},{3.3675,4.2525,6.52555,0.594335},{3.4825,4.2525,8.27967,0.537363},{3.5975,4.2525,8.79431,0.50209},{3.7125,4.2525,2.10085,0.222115},{2.2175,4.4075,2.23241,0.244879},{2.3325,4.4075,8.39249,0.479131},{2.4475,4.4075,7.19706,0.531163},{2.5625,4.4075,7.18008,0.931462},{2.6775,4.4075,7.114,1.1608},{2.7925,4.4075,6.20508,0.998695},{2.9075,4.4075,8.51726,1.61476},{3.0225,4.4075,7.86981,1.38567},{3.1375,4.4075,5.45658,0.866037},{3.2525,4.4075,6.87668,1.02521},{3.3675,4.4075,7.66655,0.828966},{3.4825,4.4075,8.19602,0.474229},{3.5975,4.4075,5.76453,0.387057},{2.1025,4.5625,0.437278,0.094854},{2.2175,4.5625,5.86262,0.380862},{2.3325,4.5625,8.88623,0.863359},{2.4475,4.5625,6.00173,1.15924},{2.5625,4.5625,7.08138,2.5577},{2.6775,4.5625,2.6916,1.00795},{2.7925,4.5625,20.5465,16.8269},{2.9075,4.5625,4.72404,1.91132},{3.0225,4.5625,3.70918,1.7851},{3.1375,4.5625,3.60967,1.17574},{3.2525,4.5625,6.2935,1.39343},{3.3675,4.5625,8.25147,0.949508},{3.4825,4.5625,6.81706,0.415901},{3.5975,4.5625,0.635083,0.117729},{1.9875,4.7175,0.0765214,0.0837539},{2.1025,4.7175,3.42536,0.368101},{2.2175,4.7175,8.42509,0.796023},{2.3325,4.7175,7.59134,1.50078},{2.4475,4.7175,4.10324,1.47949},{2.5625,4.7175,9.29245,8.65981},{2.6775,4.7175,28.3254,31.8561},{2.7925,4.7175,9.53683,13.2541},{3.0225,4.7175,5.30418,3.79407},{3.1375,4.7175,4.78785,1.55479},{3.2525,4.7175,9.05299,1.61104},{3.3675,4.7175,8.42633,0.750061},{3.4825,4.7175,1.49538,0.188709},{1.9875,4.8725,0.33857,0.0908039},{2.1025,4.8725,6.3783,0.662743},{2.2175,4.8725,8.67542,1.38354},{2.3325,4.8725,6.52215,1.91261},{2.4475,4.8725,6.2972,3.61201},{2.5625,4.8725,3.42587,3.85261},{2.7925,4.8725,1.0444,1.38457},{2.9075,4.8725,4.52859,3.48024},{3.0225,4.8725,5.65446,2.03865},{3.1375,4.8725,7.08134,1.43643},{3.2525,4.8725,9.11126,1.04574},{3.3675,4.8725,1.95546,0.274247},{1.9875,5.0275,1.7606,0.357606},{2.1025,5.0275,8.29153,1.0781},{2.2175,5.0275,12.1079,2.72267},{2.3325,5.0275,8.40841,3.89482},{2.4475,5.0275,2.51329,1.51365},{2.6775,5.0275,1.40782,1.8404},{2.7925,5.0275,4.16865,2.97703},{2.9075,5.0275,8.43391,4.11218},{3.0225,5.0275,9.61317,2.35597},{3.1375,5.0275,8.34345,1.14221},{3.2525,5.0275,2.27993,0.401442},{1.8725,5.1825,0.178989,0.175937},{1.9875,5.1825,2.11612,0.392844},{2.1025,5.1825,7.9617,1.29348},{2.2175,5.1825,7.65753,2.42021},{2.3325,5.1825,23.3057,9.22882},{2.4475,5.1825,7.11902,7.45962},{2.6775,5.1825,7.31083,6.91889},{2.7925,5.1825,12.313,6.06399},{2.9075,5.1825,7.91734,1.91426},{3.0225,5.1825,5.61624,0.90616},{3.1375,5.1825,1.79766,0.339612},{1.8725,5.3375,0.271656,0.155461},{1.9875,5.3375,3.00048,0.642847},{2.1025,5.3375,6.70178,1.52439},{2.2175,5.3375,7.95728,2.79232},{2.3325,5.3375,9.40674,5.55021},{2.4475,5.3375,10.6207,8.53026},{2.5625,5.3375,62.0422,46.1063},{2.6775,5.3375,7.29463,3.16797},{2.7925,5.3375,7.79153,1.98928},{2.9075,5.3375,5.09323,1.10407},{3.0225,5.3375,0.570924,0.182446},{1.8725,5.4925,0.265949,0.201073},{1.9875,5.4925,3.60774,1.18242},{2.1025,5.4925,4.91299,1.6903},{2.2175,5.4925,56.4728,34.6586},{2.3325,5.4925,43.6614,46.4431},{2.4475,5.4925,26.4614,29.7595},{2.5625,5.4925,170.782,169.419},{2.6775,5.4925,8.58401,2.55137},{2.7925,5.4925,2.41678,0.737233},{2.9075,5.4925,0.474332,0.323947},{1.8725,5.6475,0.414746,0.325622},{1.9875,5.6475,1.47571,1.03575},{2.2175,5.6475,5.03593,5.05213},{2.4475,5.6475,4.01481,3.59535},{2.5625,5.6475,55.9362,56.5585},{2.6775,5.6475,0.907701,0.588852}}


==> anc/Dal1B.dat <==
Dalitz Plot ppX:  M^{2}(p_{1}p_{2}) versus M^{2}(p_{1,2}3pi0) - Each event is filled two times

Acceptance and Efficiency Corrected

for MM_{pp}=0.6-0.7 GeV/c^{2}

Error of M^{2}(p_{1,2}3pi0): 0.023 GeV^{2}/c^{4}	Error of M^2(p_{1}p_{2}): 0.031 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(p_{1,2}3pi0) [GeV^{2}/c^{4}], M^{2}(p_{1}p_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{3.425,3.493,0.144261,0.172171},{3.471,3.493,0.638871,0.522185},{3.517,3.493,0.253877,0.303098},{3.195,3.555,0.717029,0.233791},{3.241,3.555,3.83872,0.476267},{3.287,3.555,9.46322,0.754229},{3.333,3.555,15.2864,1.00203},{3.379,3.555,20.0221,1.23572},{3.425,3.555,24.4798,1.49261},{3.471,3.555,26.61,1.69081},{3.517,3.555,23.2614,1.40015},{3.563,3.555,20.566,1.25609},{3.609,3.555,13.077,0.886915},{3.655,3.555,5.38522,0.581806},{3.701,3.555,0.195404,0.130282},{3.057,3.617,0.149706,0.0721678},{3.103,3.617,3.00061,0.440607},{3.149,3.617,13.0436,1.06606},{3.195,3.617,23.6314,1.41962},{3.241,3.617,29.8858,1.60859},{3.287,3.617,26.8697,1.36303},{3.333,3.617,26.559,1.32986},{3.379,3.617,26.415,1.3126},{3.425,3.617,25.0646,1.26055},{3.471,3.617,24.8321,1.23632},{3.517,3.617,25.1389,1.24424},{3.563,3.617,29.5594,1.52274},{3.609,3.617,28.1906,1.4553},{3.655,3.617,29.8835,1.61796},{3.701,3.617,15.9822,1.16582},{3.747,3.617,0.644988,0.358961},{2.965,3.679,0.288225,0.12942},{3.011,3.679,6.4197,0.981585},{3.057,3.679,17.2574,1.36347},{3.103,3.679,30.7316,1.72462},{3.149,3.679,34.3012,1.69064},{3.195,3.679,35.0059,1.70844},{3.241,3.679,31.4577,1.50473},{3.287,3.679,28.4133,1.31107},{3.333,3.679,27.9521,1.31875},{3.379,3.679,29.6771,1.40924},{3.425,3.679,28.4411,1.35058},{3.471,3.679,27.1365,1.2417},{3.517,3.679,31.7607,1.51368},{3.563,3.679,31.5902,1.5051},{3.609,3.679,33.4146,1.61966},{3.655,3.679,35.363,1.70522},{3.701,3.679,37.3202,1.97896},{3.747,3.679,14.3286,1.50794},{2.873,3.741,0.0143844,0.0172694},{2.919,3.741,3.87257,0.733035},{2.965,3.741,17.859,1.5641},{3.011,3.741,34.5995,1.98575},{3.057,3.741,40.1951,1.88501},{3.103,3.741,38.2233,1.73174},{3.149,3.741,38.7862,1.78108},{3.195,3.741,33.2322,1.49098},{3.241,3.741,33.1528,1.50957},{3.287,3.741,31.2907,1.4849},{3.333,3.741,32.1185,1.54781},{3.379,3.741,31.2274,1.50362},{3.425,3.741,30.2092,1.42707},{3.471,3.741,34.9165,1.65465},{3.517,3.741,31.4878,1.4015},{3.563,3.741,36.226,1.66019},{3.609,3.741,38.8549,1.76344},{3.655,3.741,41.6888,1.90005},{3.701,3.741,42.948,1.93472},{3.747,3.741,32.4979,2.22148},{2.827,3.803,2.1658,1.04709},{2.873,3.803,10.6503,1.2397},{2.919,3.803,27.6651,1.8263},{2.965,3.803,44.2222,2.09437},{3.011,3.803,45.3381,1.95219},{3.057,3.803,41.8986,1.76933},{3.103,3.803,39.6302,1.71343},{3.149,3.803,34.5192,1.46707},{3.195,3.803,32.3433,1.44908},{3.241,3.803,32.1632,1.46806},{3.287,3.803,30.8247,1.44642},{3.333,3.803,33.8229,1.70295},{3.379,3.803,32.0661,1.5403},{3.425,3.803,32.0895,1.48761},{3.471,3.803,33.713,1.49602},{3.517,3.803,33.2292,1.42591},{3.563,3.803,39.9125,1.73875},{3.609,3.803,40.1507,1.70665},{3.655,3.803,45.373,1.90635},{3.701,3.803,52.1246,2.23425},{3.747,3.803,43.1802,2.48887},{2.781,3.865,3.40495,0.861508},{2.827,3.865,19.4547,1.67642},{2.873,3.865,36.1683,1.9497},{2.919,3.865,52.2152,2.22498},{2.965,3.865,50.9528,2.103},{3.011,3.865,49.3339,2.14991},{3.057,3.865,38.9265,1.60366},{3.103,3.865,38.1441,1.67092},{3.149,3.865,33.1037,1.45733},{3.195,3.865,31.5594,1.46627},{3.241,3.865,33.7099,1.69539},{3.287,3.865,34.0871,1.67815},{3.333,3.865,32.7975,1.60359},{3.379,3.865,31.1836,1.52926},{3.425,3.865,33.7499,1.58717},{3.471,3.865,33.8605,1.48204},{3.517,3.865,37.3275,1.60237},{3.563,3.865,40.6225,1.70671},{3.609,3.865,49.2943,2.08146},{3.655,3.865,50.2841,2.05291},{3.701,3.865,58.4505,2.35322},{3.747,3.865,48.8172,2.73593},{2.735,3.927,7.68382,1.51098},{2.781,3.927,19.8714,1.41204},{2.827,3.927,38.7701,1.89632},{2.873,3.927,55.4878,2.2747},{2.919,3.927,52.9977,2.10571},{2.965,3.927,51.8445,2.14225},{3.011,3.927,46.562,1.94641},{3.057,3.927,42.2038,1.83451},{3.103,3.927,36.3797,1.61101},{3.149,3.927,36.7138,1.83261},{3.195,3.927,34.5673,1.75746},{3.241,3.927,32.0003,1.68171},{3.287,3.927,33.1107,1.73357},{3.333,3.927,33.52,1.7569},{3.379,3.927,35.9518,1.83147},{3.425,3.927,34.4101,1.60538},{3.471,3.927,38.836,1.70814},{3.517,3.927,45.2493,1.8976},{3.563,3.927,50.2887,2.10006},{3.609,3.927,50.5588,2.02899},{3.655,3.927,58.2437,2.29508},{3.701,3.927,61.1107,2.38403},{3.747,3.927,34.6982,2.23201},{2.643,3.989,0.0531627,0.0564928},{2.689,3.989,6.5707,0.9202},{2.735,3.989,21.0642,1.36645},{2.781,3.989,43.4424,2.10188},{2.827,3.989,62.7041,2.54167},{2.873,3.989,61.5103,2.43077},{2.919,3.989,53.9182,2.16059},{2.965,3.989,50.6911,2.09508},{3.011,3.989,43.7194,1.87368},{3.057,3.989,40.0628,1.85487},{3.103,3.989,34.1084,1.69998},{3.149,3.989,36.4598,1.99341},{3.195,3.989,35.4993,1.98808},{3.241,3.989,33.8443,1.95982},{3.287,3.989,31.8205,1.80214},{3.333,3.989,37.2815,2.03491},{3.379,3.989,36.364,1.90325},{3.425,3.989,39.3679,1.89527},{3.471,3.989,42.0368,1.76679},{3.517,3.989,50.9886,2.11547},{3.563,3.989,53.4128,2.12016},{3.609,3.989,60.4144,2.4051},{3.655,3.989,67.5091,2.58451},{3.701,3.989,65.0478,2.54022},{3.747,3.989,12.6589,1.32259},{2.597,4.051,0.027313,0.0341311},{2.643,4.051,7.57316,1.15879},{2.689,4.051,22.8623,1.56678},{2.735,4.051,39.017,1.88111},{2.781,4.051,55.4656,2.19686},{2.827,4.051,62.2322,2.40422},{2.873,4.051,57.6914,2.24606},{2.919,4.051,53.4548,2.1529},{2.965,4.051,48.5409,2.15705},{3.011,4.051,43.4623,2.10545},{3.057,4.051,42.068,2.32784},{3.103,4.051,37.3865,2.22251},{3.149,4.051,35.5012,2.16803},{3.195,4.051,31.3188,1.87673},{3.241,4.051,32.0951,1.89777},{3.287,4.051,37.5537,2.31741},{3.333,4.051,39.1608,2.34492},{3.379,4.051,38.548,2.13666},{3.425,4.051,42.7995,2.09257},{3.471,4.051,49.3859,2.03334},{3.517,4.051,52.502,2.07887},{3.563,4.051,57.4665,2.20477},{3.609,4.051,66.0408,2.53283},{3.655,4.051,69.5935,2.61622},{3.701,4.051,46.9997,2.26238},{3.747,4.051,0.99606,0.558987},{2.597,4.113,4.71585,0.842909},{2.643,4.113,19.8313,1.42338},{2.689,4.113,39.1664,1.97831},{2.735,4.113,56.486,2.36803},{2.781,4.113,63.0916,2.34244},{2.827,4.113,58.3352,2.18325},{2.873,4.113,55.799,2.27764},{2.919,4.113,49.0367,2.18374},{2.965,4.113,42.0463,2.16554},{3.011,4.113,39.8805,2.42539},{3.057,4.113,42.1758,2.82593},{3.103,4.113,43.3186,2.96548},{3.149,4.113,35.1955,2.50588},{3.195,4.113,38.8833,2.75193},{3.241,4.113,38.2756,2.69546},{3.287,4.113,40.3469,2.75788},{3.333,4.113,37.4419,2.39645},{3.379,4.113,40.1755,2.33869},{3.425,4.113,46.4974,2.31982},{3.471,4.113,51.8368,2.07773},{3.517,4.113,56.0568,2.1271},{3.563,4.113,64.6047,2.42611},{3.609,4.113,69.4012,2.53003},{3.655,4.113,69.8826,2.76126},{3.701,4.113,15.4626,1.46443},{2.551,4.175,4.25382,1.3963},{2.597,4.175,18.5564,1.59063},{2.643,4.175,35.2896,1.99804},{2.689,4.175,51.6835,2.32702},{2.735,4.175,66.1687,2.55854},{2.781,4.175,63.4544,2.41241},{2.827,4.175,60.3965,2.4999},{2.873,4.175,57.9965,2.87242},{2.919,4.175,50.5191,3.0099},{2.965,4.175,44.9843,3.15789},{3.011,4.175,42.1336,3.17901},{3.057,4.175,44.2907,3.59051},{3.103,4.175,38.967,3.06642},{3.149,4.175,39.6153,3.28028},{3.195,4.175,39.1764,3.26179},{3.241,4.175,40.6149,3.3274},{3.287,4.175,46.2392,3.60612},{3.333,4.175,45.237,3.246},{3.379,4.175,45.8973,2.91685},{3.425,4.175,51.4414,2.64798},{3.471,4.175,60.639,2.42905},{3.517,4.175,68.8115,2.66167},{3.563,4.175,72.4284,2.69462},{3.609,4.175,73.5339,2.79023},{3.655,4.175,38.3783,2.25999},{3.701,4.175,1.08112,0.661606},{2.505,4.237,0.402073,0.223792},{2.551,4.237,11.8316,1.26736},{2.597,4.237,24.5324,1.4951},{2.643,4.237,42.748,2.01764},{2.689,4.237,55.3675,2.22101},{2.735,4.237,68.8567,2.64515},{2.781,4.237,59.2493,2.51246},{2.827,4.237,57.9358,3.10789},{2.873,4.237,52.4683,3.59872},{2.919,4.237,47.7223,3.89709},{2.965,4.237,40.3251,3.56093},{3.011,4.237,40.4581,3.91241},{3.057,4.237,47.4946,4.90564},{3.103,4.237,46.24,4.87079},{3.149,4.237,45.7184,4.79325},{3.195,4.237,40.9939,4.02245},{3.241,4.237,48.0861,4.72831},{3.287,4.237,40.9423,3.65294},{3.333,4.237,47.0065,3.83271},{3.379,4.237,50.9387,3.44258},{3.425,4.237,55.1873,2.90565},{3.471,4.237,64.0341,2.48021},{3.517,4.237,71.4964,2.7224},{3.563,4.237,68.9222,2.47684},{3.609,4.237,46.0148,2.18838},{3.655,4.237,5.00599,0.792282},{2.505,4.299,4.46097,0.675549},{2.551,4.299,19.8465,1.44936},{2.597,4.299,35.5658,1.89779},{2.643,4.299,48.1858,2.14341},{2.689,4.299,61.1955,2.54002},{2.735,4.299,72.6967,3.4844},{2.781,4.299,64.7497,3.96514},{2.827,4.299,49.6674,3.91378},{2.873,4.299,46.1367,4.57907},{2.919,4.299,52.1594,6.15658},{2.965,4.299,47.6052,6.04418},{3.011,4.299,41.6091,5.53629},{3.057,4.299,31.6337,4.09214},{3.103,4.299,50.7322,7.33156},{3.149,4.299,43.4793,5.83978},{3.195,4.299,38.0384,4.62714},{3.241,4.299,53.1742,6.91472},{3.287,4.299,49.6991,5.59634},{3.333,4.299,44.6475,4.05995},{3.379,4.299,56.1519,4.2504},{3.425,4.299,57.2986,3.0796},{3.471,4.299,72.475,2.86059},{3.517,4.299,75.7439,2.86783},{3.563,4.299,51.0204,2.29531},{3.609,4.299,10.6896,1.0375},{2.459,4.361,0.601168,0.1865},{2.505,4.361,10.642,0.978843},{2.551,4.361,22.8818,1.34773},{2.597,4.361,43.1364,2.23558},{2.643,4.361,52.0761,2.50468},{2.689,4.361,64.3925,3.30985},{2.735,4.361,61.1183,4.14111},{2.781,4.361,50.4032,4.75403},{2.827,4.361,40.5252,4.96765},{2.873,4.361,40.04,5.96831},{2.919,4.361,49.5764,9.37772},{2.965,4.361,53.4931,10.5415},{3.011,4.361,30.1589,6.06161},{3.057,4.361,48.3943,9.98658},{3.103,4.361,36.9757,7.78824},{3.149,4.361,38.1644,7.22504},{3.195,4.361,39.1454,7.0769},{3.241,4.361,38.4315,6.36286},{3.287,4.361,41.2377,5.44834},{3.333,4.361,50.609,5.02549},{3.379,4.361,60.8605,4.81604},{3.425,4.361,63.7239,3.37104},{3.471,4.361,66.2881,2.53834},{3.517,4.361,52.2727,2.35753},{3.563,4.361,15.7113,1.2887},{3.609,4.361,0.309411,0.31468},{2.459,4.423,4.07119,0.596565},{2.505,4.423,16.5633,1.23075},{2.551,4.423,29.1227,1.77748},{2.597,4.423,43.9937,2.70432},{2.643,4.423,51.2921,3.27995},{2.689,4.423,63.8634,4.86576},{2.735,4.423,56.4557,5.62711},{2.781,4.423,38.6193,5.50876},{2.827,4.423,30.3689,5.35817},{2.873,4.423,31.2735,7.04847},{2.919,4.423,28.0368,7.62295},{2.965,4.423,26.4236,9.69854},{3.011,4.423,14.6128,4.52117},{3.057,4.423,22.8037,8.54623},{3.103,4.423,22.6749,7.58352},{3.149,4.423,39.2671,10.9438},{3.195,4.423,27.8679,6.53348},{3.241,4.423,28.5345,4.95333},{3.287,4.423,42.0843,5.50446},{3.333,4.423,56.2813,5.91429},{3.379,4.423,56.548,4.11414},{3.425,4.423,69.2695,3.66999},{3.471,4.423,45.0144,2.10419},{3.517,4.423,18.1297,1.3963},{3.563,4.423,1.30844,0.63738},{2.413,4.485,0.463358,0.199692},{2.459,4.485,7.97979,0.839153},{2.505,4.485,21.4915,1.69457},{2.551,4.485,31.8167,2.48306},{2.597,4.485,42.558,3.40464},{2.643,4.485,58.8061,5.19329},{2.689,4.485,55.9491,5.7302},{2.735,4.485,43.5742,5.76107},{2.781,4.485,33.4507,5.72106},{2.827,4.485,41.6297,9.51024},{2.873,4.485,29.3798,8.26221},{2.919,4.485,38.0493,13.3758},{2.965,4.485,27.9417,10.8859},{3.011,4.485,23.6044,10.176},{3.057,4.485,14.4564,5.72774},{3.103,4.485,43.9394,13.9957},{3.149,4.485,32.7033,8.25429},{3.195,4.485,36.4494,7.45209},{3.241,4.485,31.3777,4.80991},{3.287,4.485,50.5284,6.41199},{3.333,4.485,61.0926,5.50282},{3.379,4.485,61.4932,4.20196},{3.425,4.485,44.0103,2.70878},{3.471,4.485,16.0161,1.24978},{3.517,4.485,1.61627,0.585959},{2.413,4.547,2.4363,0.568296},{2.459,4.547,18.4005,2.28067},{2.505,4.547,22.9379,2.2597},{2.551,4.547,40.8317,4.37353},{2.597,4.547,36.9286,3.94591},{2.643,4.547,39.2364,4.46694},{2.689,4.547,45.8631,5.84876},{2.735,4.547,33.6438,5.17781},{2.781,4.547,39.1077,7.83832},{2.827,4.547,37.9885,10.45},{2.873,4.547,23.2044,7.36817},{2.919,4.547,15.1104,5.36088},{2.965,4.547,18.3443,7.82452},{3.011,4.547,39.6167,14.5645},{3.057,4.547,21.687,7.40696},{3.103,4.547,20.2717,5.99748},{3.149,4.547,48.7341,10.1322},{3.195,4.547,31.9706,5.18294},{3.241,4.547,41.4402,5.54246},{3.287,4.547,43.626,4.47743},{3.333,4.547,55.791,5.13602},{3.379,4.547,40.2302,3.31349},{3.425,4.547,19.4098,2.04582},{3.471,4.547,1.90457,0.720502},{2.413,4.609,6.30301,1.36675},{2.459,4.609,15.2214,2.04923},{2.505,4.609,21.7626,2.67584},{2.551,4.609,31.7661,4.12463},{2.597,4.609,38.7882,5.28434},{2.643,4.609,52.4904,7.97358},{2.689,4.609,33.6357,5.44371},{2.735,4.609,35.3312,6.5847},{2.781,4.609,37.973,8.83723},{2.827,4.609,29.9238,8.78161},{2.873,4.609,12.0821,4.28929},{2.919,4.609,67.6724,27.379},{2.965,4.609,75.1691,35.9211},{3.011,4.609,24.9811,7.49905},{3.057,4.609,19.4684,5.41544},{3.103,4.609,42.1141,9.51937},{3.149,4.609,49.5744,9.06433},{3.195,4.609,37.1929,5.40555},{3.241,4.609,50.406,6.6041},{3.287,4.609,39.2706,4.34676},{3.333,4.609,31.9268,3.36458},{3.379,4.609,15.1112,2.1041},{3.425,4.609,1.12973,0.461008},{2.367,4.671,0.633611,0.381235},{2.413,4.671,7.14765,1.56599},{2.459,4.671,13.9177,2.38597},{2.505,4.671,17.006,2.65554},{2.551,4.671,22.8918,3.7697},{2.597,4.671,20.7486,3.35375},{2.643,4.671,43.2814,7.85502},{2.689,4.671,26.3332,4.78274},{2.735,4.671,36.7716,7.77473},{2.781,4.671,36.1986,8.82383},{2.827,4.671,40.6846,12.2846},{2.873,4.671,25.0683,8.11145},{2.919,4.671,30.6655,8.63852},{2.965,4.671,28.9526,7.98011},{3.011,4.671,33.2095,9.45153},{3.057,4.671,33.9936,8.05818},{3.103,4.671,34.8928,6.27734},{3.149,4.671,40.538,6.60997},{3.195,4.671,26.0896,3.73444},{3.241,4.671,29.4438,4.31377},{3.287,4.671,19.196,2.56429},{3.333,4.671,11.8388,2.32734},{3.379,4.671,0.877673,0.640201},{2.367,4.733,1.4021,0.715946},{2.413,4.733,4.8321,1.11405},{2.459,4.733,7.62263,1.40086},{2.505,4.733,16.1741,3.02994},{2.551,4.733,17.0752,3.37875},{2.597,4.733,37.4981,7.90221},{2.643,4.733,23.0773,4.9682},{2.689,4.733,34.7287,8.5636},{2.735,4.733,26.9653,6.87024},{2.781,4.733,30.5296,9.15828},{2.827,4.733,42.3338,14.5582},{2.873,4.733,53.957,19.1325},{2.919,4.733,47.3451,16.1284},{2.965,4.733,37.6077,11.6539},{3.011,4.733,29.5043,7.24798},{3.057,4.733,33.9121,7.19882},{3.103,4.733,36.0949,7.01971},{3.149,4.733,23.3199,4.22773},{3.195,4.733,20.9588,3.64159},{3.241,4.733,10.9724,1.85421},{3.287,4.733,4.59442,1.08266},{3.333,4.733,0.477141,0.429059},{2.367,4.795,0.231953,0.18841},{2.413,4.795,4.01954,1.2731},{2.459,4.795,14.5235,3.89933},{2.505,4.795,14.2696,3.40708},{2.551,4.795,21.3805,5.50705},{2.597,4.795,18.3249,4.43829},{2.643,4.795,30.5313,8.2078},{2.689,4.795,32.5454,9.53823},{2.735,4.795,28.0636,9.89345},{2.781,4.795,35.1749,11.2322},{2.827,4.795,50.6965,21.9356},{2.873,4.795,32.9233,10.4416},{2.919,4.795,33.5074,11.8218},{2.965,4.795,34.7746,10.8712},{3.011,4.795,25.0079,6.29517},{3.057,4.795,33.7762,8.02497},{3.103,4.795,18.6091,4.11651},{3.149,4.795,21.4859,4.77062},{3.195,4.795,8.48632,2.15625},{3.241,4.795,3.08051,1.60066},{2.367,4.857,0.959558,0.72585},{2.413,4.857,7.31385,3.2277},{2.459,4.857,7.17975,2.17674},{2.505,4.857,13.0281,4.40499},{2.551,4.857,21.0534,6.70446},{2.597,4.857,28.9242,9.71405},{2.643,4.857,24.3098,8.42981},{2.689,4.857,15.3401,5.69077},{2.735,4.857,54.3945,25.2527},{2.781,4.857,19.1526,9.11692},{2.827,4.857,49.0496,24.1411},{2.873,4.857,17.7386,8.18861},{2.919,4.857,30.363,9.90057},{2.965,4.857,29.1988,9.2546},{3.011,4.857,32.8848,10.2226},{3.057,4.857,18.3278,5.83254},{3.103,4.857,13.4319,3.82878},{3.149,4.857,5.14593,1.89952},{3.195,4.857,1.49941,0.958287},{2.413,4.919,2.52784,1.33743},{2.459,4.919,8.60308,3.64227},{2.505,4.919,8.48279,2.86586},{2.551,4.919,11.7693,4.59508},{2.597,4.919,13.8249,5.14464},{2.643,4.919,7.62002,3.58178},{2.689,4.919,17.5545,8.32096},{2.735,4.919,22.8095,11.0562},{2.781,4.919,22.6861,10.1746},{2.827,4.919,13.3277,5.9915},{2.873,4.919,8.67166,3.81856},{2.919,4.919,14.8063,5.9107},{2.965,4.919,15.343,5.71295},{3.011,4.919,8.9813,2.93801},{3.057,4.919,12.6894,5.35604},{3.103,4.919,0.80873,0.446559},{2.413,4.981,1.77224,1.24784},{2.459,4.981,7.24842,3.8566},{2.505,4.981,9.2968,4.96044},{2.551,4.981,6.43142,3.19105},{2.597,4.981,40.4776,22.1099},{2.643,4.981,16.876,8.46348},{2.689,4.981,191.205,124.36},{2.735,4.981,260.624,168.304},{2.781,4.981,17.849,10.4009},{2.827,4.981,49.994,32.5627},{2.873,4.981,20.8781,9.78121},{2.919,4.981,6.85202,3.46595},{2.965,4.981,7.28471,3.73134},{3.011,4.981,5.07957,2.75352},{3.057,4.981,4.05249,3.43353},{2.413,5.043,0.352789,0.490017},{2.459,5.043,19.7416,15.4054},{2.505,5.043,3.95804,2.72192},{2.551,5.043,14.5895,10.2331},{2.597,5.043,14.2865,13.433},{2.643,5.043,25.3673,21.9232},{2.689,5.043,6.84269,6.14103},{2.735,5.043,5.22176,4.14115},{2.781,5.043,14.7335,13.6318},{2.827,5.043,9.68665,7.84269},{2.873,5.043,16.4074,14.398},{2.459,5.105,0.891613,0.989223},{2.505,5.105,1.98153,2.36992},{2.551,5.105,1.76259,2.35199},{2.597,5.105,14.3157,12.902},{2.643,5.105,13.253,16.0458},{2.735,5.105,1.73547,2.15932},{2.781,5.105,1.36469,1.83189},{2.827,5.105,16.1499,19.325},{2.873,5.105,0.342169,0.475249}}


==> anc/Dal1C.dat <==
Dalitz Plot ppX:  M^{2}(p_{1}p_{2}) versus M^{2}(p_{1,2}3pi0) - Each event is filled two times

Acceptance and Efficiency Corrected

for MM_{pp}=0.7-0.8 GeV/c^{2}

Error of M^{2}(p_{1,2}3pi0): 0.0115 GeV^{2}/c^{4}	Error of M^2(p_{1}p_{2}): 0.0155 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(p_{1,2}3pi0) [GeV^{2}/c^{4}], M^{2}(p_{1}p_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{3.5285,3.5085,0.252593,0.209134},{3.5745,3.5085,1.03778,1.15619},{3.5975,3.5085,0.126218,0.152197},{3.3445,3.5395,0.0411685,0.0237064},{3.3675,3.5395,1.32124,0.421478},{3.3905,3.5395,4.6884,1.04784},{3.4135,3.5395,9.61662,1.45562},{3.4365,3.5395,15.487,1.94094},{3.4595,3.5395,20.914,2.29714},{3.4825,3.5395,27.3881,3.09326},{3.5055,3.5395,30.8862,3.31281},{3.5285,3.5395,29.8593,3.14235},{3.5515,3.5395,35.902,3.95484},{3.5745,3.5395,30.9428,3.32454},{3.5975,3.5395,31.2906,3.3542},{3.6205,3.5395,23.3751,2.64219},{3.6435,3.5395,13.7311,1.7436},{3.6665,3.5395,5.70949,1.02307},{3.6895,3.5395,0.570463,0.239677},{3.2755,3.5705,0.451741,0.203402},{3.2985,3.5705,3.12184,0.652584},{3.3215,3.5705,6.403,0.946969},{3.3445,3.5705,13.5222,1.56144},{3.3675,3.5705,22.2067,2.0906},{3.3905,3.5705,28.7629,2.52667},{3.4135,3.5705,41.0806,3.33766},{3.4365,3.5705,41.3634,3.31759},{3.4595,3.5705,35.2164,2.82513},{3.4825,3.5705,38.2975,3.086},{3.5055,3.5705,40.7017,3.37456},{3.5285,3.5705,32.8401,2.58412},{3.5515,3.5705,40.8257,3.43324},{3.5745,3.5705,36.7673,2.91038},{3.5975,3.5705,39.2874,3.14648},{3.6205,3.5705,38.2196,3.08324},{3.6435,3.5705,35.3623,2.72492},{3.6665,3.5705,32.7048,2.64759},{3.6895,3.5705,21.8321,2.21628},{3.7125,3.5705,6.64431,1.21258},{3.7355,3.5705,0.580575,0.648683},{3.2065,3.6015,0.352032,0.37726},{3.2295,3.6015,2.35454,0.795028},{3.2525,3.6015,7.01694,1.20946},{3.2755,3.6015,20.3787,2.88698},{3.2985,3.6015,23.3532,2.53914},{3.3215,3.6015,34.4877,3.05981},{3.3445,3.6015,40.5282,3.28829},{3.3675,3.6015,41.3123,3.12279},{3.3905,3.6015,39.4156,2.97725},{3.4135,3.6015,36.5623,2.57115},{3.4365,3.6015,39.4856,2.91866},{3.4595,3.6015,38.8017,2.82227},{3.4825,3.6015,36.4486,2.60171},{3.5055,3.6015,36.9471,2.70797},{3.5285,3.6015,40.6068,2.98972},{3.5515,3.6015,41.5934,3.01397},{3.5745,3.6015,38.0231,2.73457},{3.5975,3.6015,38.2001,2.80531},{3.6205,3.6015,41.1762,3.09379},{3.6435,3.6015,46.673,3.60667},{3.6665,3.6015,46.222,3.60351},{3.6895,3.6015,40.3973,3.13532},{3.7125,3.6015,30.9024,2.72952},{3.7355,3.6015,9.75826,1.95323},{3.1605,3.6325,0.316342,0.248371},{3.1835,3.6325,4.37959,1.36282},{3.2065,3.6325,10.629,1.96052},{3.2295,3.6325,19.1693,2.51245},{3.2525,3.6325,24.1943,2.33631},{3.2755,3.6325,37.5547,3.25016},{3.2985,3.6325,39.3475,2.98401},{3.3215,3.6325,45.9985,3.42726},{3.3445,3.6325,44.0944,3.12316},{3.3675,3.6325,50.2333,3.71839},{3.3905,3.6325,46.1593,3.33445},{3.4135,3.6325,44.2074,3.05637},{3.4365,3.6325,40.4906,2.79033},{3.4595,3.6325,37.0869,2.5401},{3.4825,3.6325,44.2224,3.10327},{3.5055,3.6325,38.4898,2.64481},{3.5285,3.6325,44.3514,3.16759},{3.5515,3.6325,44.3778,3.06472},{3.5745,3.6325,41.6881,2.91977},{3.5975,3.6325,43.9785,3.12045},{3.6205,3.6325,44.6936,3.09373},{3.6435,3.6325,48.6665,3.49511},{3.6665,3.6325,48.6672,3.52618},{3.6895,3.6325,49.2213,3.61125},{3.7125,3.6325,41.8196,3.24893},{3.7355,3.6325,33.6519,3.46324},{3.7585,3.6325,2.45041,1.46215},{3.1375,3.6635,5.08424,1.99491},{3.1605,3.6635,12.5635,2.42748},{3.1835,3.6635,17.069,2.11122},{3.2065,3.6635,25.0282,2.5179},{3.2295,3.6635,40.7561,3.71369},{3.2525,3.6635,45.8184,3.66003},{3.2755,3.6635,58.5776,4.36018},{3.2985,3.6635,60.4469,4.401},{3.3215,3.6635,52.0032,3.58502},{3.3445,3.6635,44.7957,2.8891},{3.3675,3.6635,49.8981,3.41555},{3.3905,3.6635,41.5248,2.72488},{3.4135,3.6635,36.0502,2.34783},{3.4365,3.6635,43.8139,2.94716},{3.4595,3.6635,50.1832,3.54956},{3.4825,3.6635,43.1411,2.90652},{3.5055,3.6635,45.9575,3.11671},{3.5285,3.6635,40.3768,2.71492},{3.5515,3.6635,50.8437,3.3935},{3.5745,3.6635,45.5437,3.03363},{3.5975,3.6635,48.6942,3.30774},{3.6205,3.6635,52.7119,3.66168},{3.6435,3.6635,48.7462,3.3082},{3.6665,3.6635,52.3901,3.60615},{3.6895,3.6635,60.2405,4.30632},{3.7125,3.6635,54.887,4.01539},{3.7355,3.6635,45.7099,3.73328},{3.7585,3.6635,16.9489,5.29946},{3.0915,3.6945,5.27111,3.09325},{3.1145,3.6945,11.2831,2.80184},{3.1375,3.6945,20.3957,2.89762},{3.1605,3.6945,29.613,3.45974},{3.1835,3.6945,37.0971,3.34776},{3.2065,3.6945,53.9237,4.353},{3.2295,3.6945,51.843,3.59312},{3.2525,3.6945,60.2731,4.11492},{3.2755,3.6945,61.0564,4.14775},{3.2985,3.6945,53.291,3.46658},{3.3215,3.6945,46.6272,2.95202},{3.3445,3.6945,55.7152,3.73222},{3.3675,3.6945,55.6428,3.92175},{3.3905,3.6945,48.2982,3.2351},{3.4135,3.6945,47.2027,2.9892},{3.4365,3.6945,50.753,3.37454},{3.4595,3.6945,43.6394,2.75471},{3.4825,3.6945,46.566,3.06414},{3.5055,3.6945,51.144,3.44527},{3.5285,3.6945,46.608,3.03713},{3.5515,3.6945,51.9476,3.38804},{3.5745,3.6945,56.6867,3.78362},{3.5975,3.6945,58.6367,3.90482},{3.6205,3.6945,51.5289,3.34693},{3.6435,3.6945,51.3203,3.34978},{3.6665,3.6945,63.5641,4.3806},{3.6895,3.6945,58.1513,3.8327},{3.7125,3.6945,62.96,4.23883},{3.7355,3.6945,55.2691,4.03874},{3.7585,3.6945,59.6855,14.8524},{3.0685,3.7255,5.18304,1.63521},{3.0915,3.7255,13.8994,2.32203},{3.1145,3.7255,25.0548,2.96928},{3.1375,3.7255,34.0083,3.16964},{3.1605,3.7255,48.676,4.0266},{3.1835,3.7255,50.0663,3.56177},{3.2065,3.7255,66.1183,4.54787},{3.2295,3.7255,66.9216,4.35722},{3.2525,3.7255,65.1915,4.30134},{3.2755,3.7255,58.2359,3.71568},{3.2985,3.7255,55.2947,3.53856},{3.3215,3.7255,55.6423,3.49289},{3.3445,3.7255,52.2671,3.33051},{3.3675,3.7255,53.0028,3.51538},{3.3905,3.7255,46.9334,3.03508},{3.4135,3.7255,46.6471,2.94528},{3.4365,3.7255,49.1834,3.34934},{3.4595,3.7255,49.1123,3.21702},{3.4825,3.7255,44.3058,2.81752},{3.5055,3.7255,59.4091,3.92393},{3.5285,3.7255,48.3599,3.06873},{3.5515,3.7255,55.0875,3.60446},{3.5745,3.7255,55.8087,3.67601},{3.5975,3.7255,54.702,3.47772},{3.6205,3.7255,58.4731,3.84841},{3.6435,3.7255,64.9028,4.22133},{3.6665,3.7255,65.9064,4.18026},{3.6895,3.7255,60.0649,3.77238},{3.7125,3.7255,70.2574,4.49796},{3.7355,3.7255,59.8912,4.0058},{3.7585,3.7255,50.5751,10.5693},{3.0225,3.7565,6.70857,6.88315},{3.0455,3.7565,16.5657,4.49346},{3.0685,3.7565,20.5424,2.73416},{3.0915,3.7565,32.945,3.36828},{3.1145,3.7565,50.8764,4.69719},{3.1375,3.7565,60.5955,4.79037},{3.1605,3.7565,56.8225,3.73317},{3.1835,3.7565,71.1842,4.72615},{3.2065,3.7565,65.9633,4.16678},{3.2295,3.7565,67.5486,4.28495},{3.2525,3.7565,61.7699,3.95857},{3.2755,3.7565,51.6403,3.29254},{3.2985,3.7565,52.1013,3.28921},{3.3215,3.7565,48.4211,3.09168},{3.3445,3.7565,52.8458,3.4007},{3.3675,3.7565,55.4652,3.56517},{3.3905,3.7565,56.409,3.7269},{3.4135,3.7565,51.523,3.28696},{3.4365,3.7565,55.456,3.68818},{3.4595,3.7565,49.9743,3.14805},{3.4825,3.7565,56.1027,3.72041},{3.5055,3.7565,53.8251,3.38497},{3.5285,3.7565,51.7264,3.32015},{3.5515,3.7565,52.2169,3.43401},{3.5745,3.7565,59.9044,3.92131},{3.5975,3.7565,55.8378,3.45739},{3.6205,3.7565,66.7732,4.24674},{3.6435,3.7565,57.7903,3.54939},{3.6665,3.7565,70.0676,4.3874},{3.6895,3.7565,72.04,4.5954},{3.7125,3.7565,72.2166,4.52011},{3.7355,3.7565,75.3128,4.95042},{3.7585,3.7565,67.5965,12.8425},{2.9995,3.7875,6.20359,2.54419},{3.0225,3.7875,20.7079,3.88414},{3.0455,3.7875,30.4956,3.69455},{3.0685,3.7875,40.9625,4.02857},{3.0915,3.7875,45.7357,3.65426},{3.1145,3.7875,52.9385,3.76985},{3.1375,3.7875,59.3697,3.83206},{3.1605,3.7875,68.3407,4.3058},{3.1835,3.7875,67.3475,4.19058},{3.2065,3.7875,68.9886,4.33673},{3.2295,3.7875,64.2604,3.98831},{3.2525,3.7875,56.9523,3.66225},{3.2755,3.7875,56.7425,3.46647},{3.2985,3.7875,56.1055,3.45083},{3.3215,3.7875,57.5323,3.7857},{3.3445,3.7875,49.9303,3.23004},{3.3675,3.7875,49.8101,3.20714},{3.3905,3.7875,57.3654,3.86861},{3.4135,3.7875,49.2083,3.18668},{3.4365,3.7875,46.3923,3.02468},{3.4595,3.7875,47.7178,2.998},{3.4825,3.7875,48.7212,3.08359},{3.5055,3.7875,53.7233,3.42775},{3.5285,3.7875,59.7213,3.88576},{3.5515,3.7875,54.4394,3.36517},{3.5745,3.7875,56.1264,3.43189},{3.5975,3.7875,63.5505,3.90736},{3.6205,3.7875,67.3765,4.1349},{3.6435,3.7875,70.3545,4.47216},{3.6665,3.7875,65.6534,4.03128},{3.6895,3.7875,71.1476,4.37738},{3.7125,3.7875,76.7658,4.6511},{3.7355,3.7875,82.1366,5.32789},{3.7585,3.7875,58.9708,12.2579},{2.9535,3.8185,0.959846,0.748619},{2.9765,3.8185,7.71691,2.08614},{2.9995,3.8185,25.2087,3.82955},{3.0225,3.8185,33.0327,3.55538},{3.0455,3.8185,35.7361,3.0624},{3.0685,3.8185,45.8504,3.48668},{3.0915,3.8185,58.0947,3.97419},{3.1145,3.8185,70.2696,4.5394},{3.1375,3.8185,72.0263,4.46324},{3.1605,3.8185,72.6667,4.43539},{3.1835,3.8185,72.2716,4.61035},{3.2065,3.8185,69.2064,4.37645},{3.2295,3.8185,58.2662,3.54004},{3.2525,3.8185,60.3911,3.83317},{3.2755,3.8185,59.6402,3.8446},{3.2985,3.8185,56.8237,3.50534},{3.3215,3.8185,51.093,3.21137},{3.3445,3.8185,57.5979,3.73697},{3.3675,3.8185,52.038,3.28772},{3.3905,3.8185,50.2245,3.34356},{3.4135,3.8185,55.3139,3.73931},{3.4365,3.8185,53.3442,3.53807},{3.4595,3.8185,51.7,3.31732},{3.4825,3.8185,52.4728,3.14355},{3.5055,3.8185,60.2827,3.80608},{3.5285,3.8185,58.9752,3.68436},{3.5515,3.8185,67.6247,4.27237},{3.5745,3.8185,62.03,3.79615},{3.5975,3.8185,66.0173,4.11467},{3.6205,3.8185,69.8961,4.29838},{3.6435,3.8185,71.266,4.43969},{3.6665,3.8185,68.4056,4.06229},{3.6895,3.8185,76.0467,4.60517},{3.7125,3.8185,82.7392,4.9578},{3.7355,3.8185,87.8181,5.81884},{3.7585,3.8185,26.5526,5.35866},{2.9305,3.8495,4.98853,4.53759},{2.9535,3.8495,10.0959,2.31437},{2.9765,3.8495,24.2591,3.4081},{2.9995,3.8495,26.3094,2.619},{3.0225,3.8495,38.1409,3.25808},{3.0455,3.8495,57.0622,4.39167},{3.0685,3.8495,56.3637,3.8595},{3.0915,3.8495,63.1103,3.90532},{3.1145,3.8495,68.7279,4.06208},{3.1375,3.8495,76.227,4.67347},{3.1605,3.8495,65.6703,3.96483},{3.1835,3.8495,76.2626,5.00246},{3.2065,3.8495,64.1573,4.02435},{3.2295,3.8495,61.2416,3.86525},{3.2525,3.8495,60.9125,3.90203},{3.2755,3.8495,53.8203,3.43713},{3.2985,3.8495,55.9722,3.65683},{3.3215,3.8495,53.9701,3.53305},{3.3445,3.8495,47.5123,3.11646},{3.3675,3.8495,57.1527,3.88801},{3.3905,3.8495,47.9416,3.18968},{3.4135,3.8495,48.3426,3.21672},{3.4365,3.8495,46.6271,2.99501},{3.4595,3.8495,52.9691,3.2629},{3.4825,3.8495,66.2097,4.32035},{3.5055,3.8495,51.9984,3.22857},{3.5285,3.8495,67.1313,4.37613},{3.5515,3.8495,69.794,4.43437},{3.5745,3.8495,71.3831,4.51292},{3.5975,3.8495,62.6925,3.81767},{3.6205,3.8495,61.826,3.75128},{3.6435,3.8495,74.1279,4.38568},{3.6665,3.8495,74.7749,4.48528},{3.6895,3.8495,74.1905,4.34262},{3.7125,3.8495,83.9737,5.06495},{3.7355,3.8495,79.1738,5.86605},{3.7585,3.8495,15.5663,5.39932},{2.9075,3.8805,1.21127,0.457875},{2.9305,3.8805,12.0921,2.42806},{2.9535,3.8805,20.4103,2.42471},{2.9765,3.8805,29.5792,2.92981},{2.9995,3.8805,38.219,3.18929},{3.0225,3.8805,62.3739,4.87554},{3.0455,3.8805,60.4204,4.10301},{3.0685,3.8805,67.6106,4.3237},{3.0915,3.8805,82.0875,4.87242},{3.1145,3.8805,71.7959,4.31314},{3.1375,3.8805,74.3043,4.64553},{3.1605,3.8805,70.5272,4.26498},{3.1835,3.8805,66.06,4.01281},{3.2065,3.8805,61.4175,3.82926},{3.2295,3.8805,65.972,4.17038},{3.2525,3.8805,60.8185,3.92737},{3.2755,3.8805,58.336,3.86678},{3.2985,3.8805,58.7093,3.94571},{3.3215,3.8805,55.5681,3.83},{3.3445,3.8805,51.392,3.64147},{3.3675,3.8805,51.4981,3.7135},{3.3905,3.8805,55.6394,3.96692},{3.4135,3.8805,53.8371,3.76409},{3.4365,3.8805,58.4271,3.91032},{3.4595,3.8805,63.0456,4.22088},{3.4825,3.8805,60.6661,3.83094},{3.5055,3.8805,59.1975,3.68038},{3.5285,3.8805,70.4611,4.41659},{3.5515,3.8805,66.2665,3.98287},{3.5745,3.8805,67.1512,4.1562},{3.5975,3.8805,76.2928,4.69005},{3.6205,3.8805,72.3846,4.28012},{3.6435,3.8805,77.677,4.60754},{3.6665,3.8805,81.5316,4.77929},{3.6895,3.8805,92.1409,5.41348},{3.7125,3.8805,90.1614,5.61077},{3.7355,3.8805,46.6897,4.29086},{3.7585,3.8805,1.57516,1.00909},{2.8845,3.9115,1.87583,0.73829},{2.9075,3.9115,11.899,2.24158},{2.9305,3.9115,22.1017,2.65208},{2.9535,3.9115,32.1336,3.19459},{2.9765,3.9115,47.0588,4.27968},{2.9995,3.9115,53.2807,4.02452},{3.0225,3.9115,70.1169,4.91802},{3.0455,3.9115,64.3671,4.11036},{3.0685,3.9115,81.2107,4.86478},{3.0915,3.9115,79.1029,4.65273},{3.1145,3.9115,76.0532,4.58914},{3.1375,3.9115,71.0866,4.31169},{3.1605,3.9115,61.3347,3.73884},{3.1835,3.9115,65.4505,4.10475},{3.2065,3.9115,67.7213,4.38097},{3.2295,3.9115,55.7385,3.67561},{3.2525,3.9115,60.4454,4.13584},{3.2755,3.9115,54.6749,3.82714},{3.2985,3.9115,65.2769,4.8508},{3.3215,3.9115,61.7838,4.59343},{3.3445,3.9115,49.4481,3.60584},{3.3675,3.9115,54.7713,4.05973},{3.3905,3.9115,56.5762,4.13124},{3.4135,3.9115,55.9366,3.98175},{3.4365,3.9115,60.2173,4.15864},{3.4595,3.9115,66.1961,4.43353},{3.4825,3.9115,63.727,4.12446},{3.5055,3.9115,56.881,3.46282},{3.5285,3.9115,65.7995,4.11947},{3.5515,3.9115,72.5069,4.54226},{3.5745,3.9115,66.3245,3.98054},{3.5975,3.9115,76.4709,4.53938},{3.6205,3.9115,83.1351,4.94661},{3.6435,3.9115,87.5559,5.24471},{3.6665,3.9115,90.5796,5.26354},{3.6895,3.9115,96.6867,5.77289},{3.7125,3.9115,83.0966,5.84784},{3.7355,3.9115,21.1416,2.79941},{2.8615,3.9425,2.02702,0.991082},{2.8845,3.9425,9.82725,1.73872},{2.9075,3.9425,19.6907,2.36286},{2.9305,3.9425,26.3371,2.56828},{2.9535,3.9425,46.1753,4.02303},{2.9765,3.9425,48.3848,3.55621},{2.9995,3.9425,63.8344,4.58111},{3.0225,3.9425,71.0343,4.67145},{3.0455,3.9425,80.32,4.87801},{3.0685,3.9425,77.7355,4.62183},{3.0915,3.9425,84.6312,5.25555},{3.1145,3.9425,71.2199,4.29922},{3.1375,3.9425,77.4292,4.87901},{3.1605,3.9425,71.2168,4.49904},{3.1835,3.9425,54.3972,3.41242},{3.2065,3.9425,66.8857,4.3865},{3.2295,3.9425,63.2171,4.4635},{3.2525,3.9425,61.1919,4.314},{3.2755,3.9425,52.4453,3.75869},{3.2985,3.9425,60.3452,4.69311},{3.3215,3.9425,60.4925,4.72069},{3.3445,3.9425,55.0876,4.42581},{3.3675,3.9425,59.669,4.88918},{3.3905,3.9425,60.733,4.70822},{3.4135,3.9425,55.9737,4.18997},{3.4365,3.9425,55.5882,3.81052},{3.4595,3.9425,66.7184,4.42697},{3.4825,3.9425,58.2979,3.60914},{3.5055,3.9425,70.8515,4.4016},{3.5285,3.9425,70.3057,4.33923},{3.5515,3.9425,73.0446,4.4278},{3.5745,3.9425,72.5628,4.32509},{3.5975,3.9425,91.7741,5.68238},{3.6205,3.9425,80.7299,4.67787},{3.6435,3.9425,91.2958,5.31561},{3.6665,3.9425,105.535,6.30952},{3.6895,3.9425,79.6833,4.85374},{3.7125,3.9425,45.2491,3.70256},{3.7355,3.9425,7.53208,2.4174},{2.8385,3.9735,0.512078,0.269541},{2.8615,3.9735,7.14018,1.2899},{2.8845,3.9735,20.8287,2.68256},{2.9075,3.9735,23.9592,2.47789},{2.9305,3.9735,36.1888,3.02876},{2.9535,3.9735,48.9215,3.89267},{2.9765,3.9735,55.2038,3.97172},{2.9995,3.9735,69.0681,4.66357},{3.0225,3.9735,82.318,5.19164},{3.0455,3.9735,87.6164,5.24462},{3.0685,3.9735,79.718,4.71351},{3.0915,3.9735,82.7002,5.1769},{3.1145,3.9735,78.4998,4.98674},{3.1375,3.9735,73.9881,4.586},{3.1605,3.9735,71.9073,4.74491},{3.1835,3.9735,62.9537,4.21017},{3.2065,3.9735,55.6622,3.82059},{3.2295,3.9735,60.2559,4.38433},{3.2525,3.9735,58.3092,4.44778},{3.2755,3.9735,52.2864,4.22055},{3.2985,3.9735,53.1425,4.39989},{3.3215,3.9735,61.1981,5.19396},{3.3445,3.9735,59.9466,5.15365},{3.3675,3.9735,65.8922,5.65479},{3.3905,3.9735,51.6733,4.0149},{3.4135,3.9735,57.3749,4.34611},{3.4365,3.9735,59.7879,4.12538},{3.4595,3.9735,64.2118,4.11796},{3.4825,3.9735,73.3035,4.73164},{3.5055,3.9735,69.394,4.29938},{3.5285,3.9735,80.9524,5.0044},{3.5515,3.9735,85.34,5.35729},{3.5745,3.9735,84.0349,5.09791},{3.5975,3.9735,79.9508,4.74562},{3.6205,3.9735,92.2933,5.39815},{3.6435,3.9735,98.2812,5.67629},{3.6665,3.9735,74.953,4.21611},{3.6895,3.9735,69.8291,5.21714},{3.7125,3.9735,21.958,2.83952},{2.8155,4.0045,0.401572,0.349913},{2.8385,4.0045,5.76113,1.06079},{2.8615,4.0045,18.5941,2.58703},{2.8845,4.0045,29.4591,3.0682},{2.9075,4.0045,36.6954,3.4519},{2.9305,4.0045,43.016,3.40268},{2.9535,4.0045,60.647,4.56656},{2.9765,4.0045,62.9349,4.22506},{2.9995,4.0045,77.76,5.22336},{3.0225,4.0045,80.9996,5.02055},{3.0455,4.0045,88.087,5.44649},{3.0685,4.0045,85.609,5.29406},{3.0915,4.0045,90.5372,5.83054},{3.1145,4.0045,67.1496,4.31854},{3.1375,4.0045,70.9176,4.61247},{3.1605,4.0045,64.4681,4.44504},{3.1835,4.0045,67.2655,4.90935},{3.2065,4.0045,70.2198,5.63038},{3.2295,4.0045,54.1546,4.4424},{3.2525,4.0045,57.5089,4.90616},{3.2755,4.0045,64.9543,6.06331},{3.2985,4.0045,47.8268,4.18202},{3.3215,4.0045,58.6078,5.42779},{3.3445,4.0045,55.1,4.86729},{3.3675,4.0045,57.706,5.1074},{3.3905,4.0045,49.7974,4.09427},{3.4135,4.0045,62.1702,4.8128},{3.4365,4.0045,65.2231,4.83743},{3.4595,4.0045,78.0636,5.37529},{3.4825,4.0045,78.3855,5.03205},{3.5055,4.0045,77.1732,4.82165},{3.5285,4.0045,79.2535,4.80876},{3.5515,4.0045,93.6251,5.73868},{3.5745,4.0045,87.6105,5.33988},{3.5975,4.0045,93.8262,5.66326},{3.6205,4.0045,98.7165,5.77725},{3.6435,4.0045,92.4546,5.41478},{3.6665,4.0045,65.0713,4.21093},{3.6895,4.0045,43.464,4.37078},{3.7125,4.0045,4.16233,1.11918},{2.8155,4.0355,2.47824,0.558063},{2.8385,4.0355,15.0202,2.19106},{2.8615,4.0355,19.472,2.09112},{2.8845,4.0355,37.9632,3.62603},{2.9075,4.0355,39.2813,3.22026},{2.9305,4.0355,56.2869,4.24761},{2.9535,4.0355,64.6966,4.63939},{2.9765,4.0355,73.523,5.07228},{2.9995,4.0355,77.5847,4.82622},{3.0225,4.0355,80.1264,4.89492},{3.0455,4.0355,80.1329,4.85947},{3.0685,4.0355,82.4896,5.22794},{3.0915,4.0355,79.912,5.21257},{3.1145,4.0355,76.5131,5.19201},{3.1375,4.0355,81.3422,5.93811},{3.1605,4.0355,63.8369,4.82111},{3.1835,4.0355,59.6108,4.93234},{3.2065,4.0355,67.2744,5.98017},{3.2295,4.0355,59.6755,5.61735},{3.2525,4.0355,50.6994,4.82365},{3.2755,4.0355,54.3817,5.25819},{3.2985,4.0355,57.488,5.64763},{3.3215,4.0355,69.6532,6.74026},{3.3445,4.0355,57.5044,5.33862},{3.3675,4.0355,67.2571,6.51848},{3.3905,4.0355,56.8018,4.93791},{3.4135,4.0355,70.0797,5.92954},{3.4365,4.0355,67.3365,4.91587},{3.4595,4.0355,68.4331,4.57956},{3.4825,4.0355,74.4099,4.83986},{3.5055,4.0355,82.7657,5.16688},{3.5285,4.0355,81.6058,4.86109},{3.5515,4.0355,80.2164,4.71365},{3.5745,4.0355,103.593,6.35148},{3.5975,4.0355,87.2563,4.90382},{3.6205,4.0355,98.4395,5.8887},{3.6435,4.0355,79.2363,4.98294},{3.6665,4.0355,49.0261,4.10257},{3.6895,4.0355,13.9423,2.26968},{2.7925,4.0665,2.35316,0.86107},{2.8155,4.0665,11.8782,1.94422},{2.8385,4.0665,20.8314,2.50534},{2.8615,4.0665,29.8965,3.0406},{2.8845,4.0665,43.4489,3.90368},{2.9075,4.0665,47.6967,3.66508},{2.9305,4.0665,59.4117,4.42},{2.9535,4.0665,65.4805,4.57685},{2.9765,4.0665,72.2563,4.85931},{2.9995,4.0665,88.4427,5.69093},{3.0225,4.0665,80.5468,4.93152},{3.0455,4.0665,91.1628,6.05975},{3.0685,4.0665,75.1279,4.84634},{3.0915,4.0665,69.7445,4.70573},{3.1145,4.0665,75.6179,5.71638},{3.1375,4.0665,63.5081,5.03155},{3.1605,4.0665,65.2418,5.71628},{3.1835,4.0665,58.7374,5.81593},{3.2065,4.0665,57.1786,5.52419},{3.2295,4.0665,77.8651,8.25469},{3.2525,4.0665,63.4839,6.81823},{3.2755,4.0665,63.8164,6.94101},{3.2985,4.0665,51.1822,5.77545},{3.3215,4.0665,67.6139,7.21627},{3.3445,4.0665,81.7989,8.84971},{3.3675,4.0665,60.9681,5.89228},{3.3905,4.0665,57.0392,5.22431},{3.4135,4.0665,67.2687,5.87473},{3.4365,4.0665,61.7357,4.52108},{3.4595,4.0665,75.5091,4.96515},{3.4825,4.0665,80.6213,5.099},{3.5055,4.0665,81.8689,5.01077},{3.5285,4.0665,90.9172,5.58361},{3.5515,4.0665,94.2501,5.72865},{3.5745,4.0665,89.5212,5.08702},{3.5975,4.0665,102.723,6.14251},{3.6205,4.0665,81.5938,5.57056},{3.6435,4.0665,59.0084,4.64281},{3.6665,4.0665,24.3488,2.92846},{3.6895,4.0665,1.0441,0.536673},{2.7695,4.0975,0.346693,0.245121},{2.7925,4.0975,7.70642,1.56515},{2.8155,4.0975,16.2701,2.18015},{2.8385,4.0975,33.3535,3.76177},{2.8615,4.0975,34.8365,3.25385},{2.8845,4.0975,44.9258,3.71655},{2.9075,4.0975,54.1659,4.16685},{2.9305,4.0975,62.6532,4.54088},{2.9535,4.0975,79.659,5.602},{2.9765,4.0975,78.1221,5.11264},{2.9995,4.0975,80.6874,5.26659},{3.0225,4.0975,88.7146,5.58985},{3.0455,4.0975,78.5317,5.2544},{3.0685,4.0975,85.0467,6.03778},{3.0915,4.0975,66.958,5.14442},{3.1145,4.0975,66.1691,5.53964},{3.1375,4.0975,65.4725,6.38355},{3.1605,4.0975,76.3709,8.55495},{3.1835,4.0975,47.3517,5.23526},{3.2065,4.0975,65.6651,7.56139},{3.2295,4.0975,71.0806,8.60353},{3.2525,4.0975,73.0857,8.71905},{3.2755,4.0975,74.363,8.78091},{3.2985,4.0975,64.056,7.25149},{3.3215,4.0975,62.8756,7.43061},{3.3445,4.0975,70.0709,7.99356},{3.3675,4.0975,61.7179,6.50689},{3.3905,4.0975,59.6503,5.91717},{3.4135,4.0975,72.328,6.66537},{3.4365,4.0975,67.5337,4.97231},{3.4595,4.0975,86.2702,5.79876},{3.4825,4.0975,89.9355,5.80688},{3.5055,4.0975,89.5766,5.30523},{3.5285,4.0975,94.8694,5.63678},{3.5515,4.0975,97.1273,5.68324},{3.5745,4.0975,94.0867,5.61503},{3.5975,4.0975,78.9314,5.21766},{3.6205,4.0975,63.4085,5.03533},{3.6435,4.0975,31.0832,3.35656},{3.6665,4.0975,5.86484,1.69009},{2.7695,4.1285,4.12776,1.28915},{2.7925,4.1285,13.8041,2.2691},{2.8155,4.1285,26.2463,3.2508},{2.8385,4.1285,30.9333,3.1747},{2.8615,4.1285,43.7336,4.15216},{2.8845,4.1285,51.5599,4.15298},{2.9075,4.1285,68.5555,5.41643},{2.9305,4.1285,61.8472,4.39456},{2.9535,4.1285,79.9097,5.77516},{2.9765,4.1285,75.7389,5.16875},{2.9995,4.1285,78.87,5.26574},{3.0225,4.1285,79.1885,5.45387},{3.0455,4.1285,79.3997,6.00232},{3.0685,4.1285,78.4458,6.7063},{3.0915,4.1285,79.2441,7.6298},{3.1145,4.1285,70.0259,7.11184},{3.1375,4.1285,77.646,9.14268},{3.1605,4.1285,69.7575,8.71008},{3.1835,4.1285,48.2445,6.18957},{3.2065,4.1285,53.9645,7.20583},{3.2295,4.1285,52.0199,6.97517},{3.2525,4.1285,51.4587,6.54847},{3.2755,4.1285,55.8615,7.25469},{3.2985,4.1285,74.4804,9.76171},{3.3215,4.1285,57.7634,6.87281},{3.3445,4.1285,55.7354,6.46901},{3.3675,4.1285,69.469,8.33591},{3.3905,4.1285,60.0536,6.02017},{3.4135,4.1285,84.1566,8.43206},{3.4365,4.1285,77.6908,6.30879},{3.4595,4.1285,75.278,4.86672},{3.4825,4.1285,95.2597,6.00604},{3.5055,4.1285,107.998,6.79596},{3.5285,4.1285,114.134,6.99247},{3.5515,4.1285,85.6723,5.21112},{3.5745,4.1285,79.1423,5.35403},{3.5975,4.1285,61.4377,4.92753},{3.6205,4.1285,37.3097,3.86737},{3.6435,4.1285,8.50542,1.78116},{2.7465,4.1595,1.14352,0.79369},{2.7695,4.1595,8.15435,1.67891},{2.7925,4.1595,17.764,2.34276},{2.8155,4.1595,27.012,3.0106},{2.8385,4.1595,37.9582,3.65775},{2.8615,4.1595,56.0545,5.00415},{2.8845,4.1595,50.3288,3.94079},{2.9075,4.1595,64.9939,5.06755},{2.9305,4.1595,59.4624,4.25678},{2.9535,4.1595,71.2584,5.17915},{2.9765,4.1595,72.3782,5.36078},{2.9995,4.1595,78.7846,5.99509},{3.0225,4.1595,76.1276,5.89082},{3.0455,4.1595,73.8277,6.496},{3.0685,4.1595,75.2383,7.40731},{3.0915,4.1595,57.7071,6.38456},{3.1145,4.1595,78.8524,10.1942},{3.1375,4.1595,62.4336,8.24599},{3.1605,4.1595,51.0454,6.85151},{3.1835,4.1595,69.7571,10.1633},{3.2065,4.1595,60.5638,9.1047},{3.2295,4.1595,80.6674,13.2618},{3.2525,4.1595,47.094,6.7437},{3.2755,4.1595,64.2399,8.90158},{3.2985,4.1595,58.9177,8.59156},{3.3215,4.1595,61.7676,8.31171},{3.3445,4.1595,71.9584,9.36186},{3.3675,4.1595,62.1881,7.42781},{3.3905,4.1595,73.6377,8.17609},{3.4135,4.1595,69.2936,6.52064},{3.4365,4.1595,84.4932,6.79626},{3.4595,4.1595,83.3,5.47049},{3.4825,4.1595,86.4099,5.32881},{3.5055,4.1595,94.2631,5.71151},{3.5285,4.1595,93.1649,5.87034},{3.5515,4.1595,76.003,5.27852},{3.5745,4.1595,64.6177,5.12595},{3.5975,4.1595,34.3258,3.29202},{3.6205,4.1595,15.5005,3.09849},{2.7465,4.1905,4.05485,1.01432},{2.7695,4.1905,14.008,2.31765},{2.7925,4.1905,24.0706,3.01469},{2.8155,4.1905,27.3989,2.68089},{2.8385,4.1905,37.6094,3.50686},{2.8615,4.1905,48.9381,4.18485},{2.8845,4.1905,62.9861,5.29664},{2.9075,4.1905,58.1722,4.64891},{2.9305,4.1905,57.4391,4.33115},{2.9535,4.1905,70.5713,5.55142},{2.9765,4.1905,82.8758,6.93703},{2.9995,4.1905,91.6984,8.37086},{3.0225,4.1905,74.3052,6.95331},{3.0455,4.1905,70.6688,7.34725},{3.0685,4.1905,72.6119,9.24878},{3.0915,4.1905,73.9969,10.6904},{3.1145,4.1905,67.6041,10.0301},{3.1375,4.1905,69.0144,11.1048},{3.1605,4.1905,86.0353,15.1378},{3.1835,4.1905,47.9803,8.1119},{3.2065,4.1905,55.6365,9.40664},{3.2295,4.1905,72.7543,13.0486},{3.2525,4.1905,66.1973,11.332},{3.2755,4.1905,81.5093,14.2263},{3.2985,4.1905,82.2491,13.479},{3.3215,4.1905,56.1689,8.80573},{3.3445,4.1905,82.0502,12.5962},{3.3675,4.1905,69.5134,8.66957},{3.3905,4.1905,93.6506,11.2112},{3.4135,4.1905,78.8908,7.8014},{3.4365,4.1905,82.6101,6.67003},{3.4595,4.1905,89.1064,5.77393},{3.4825,4.1905,94.7693,6.02865},{3.5055,4.1905,83.4292,5.36379},{3.5285,4.1905,68.7349,4.82301},{3.5515,4.1905,62.7887,5.26479},{3.5745,4.1905,34.9933,3.30705},{3.5975,4.1905,17.0426,2.7148},{3.6205,4.1905,0.451948,0.241709},{2.7235,4.2215,1.32207,0.99604},{2.7465,4.2215,6.63639,1.36134},{2.7695,4.2215,15.0884,2.09357},{2.7925,4.2215,28.9286,3.39817},{2.8155,4.2215,35.4509,3.62504},{2.8385,4.2215,45.4656,4.36231},{2.8615,4.2215,55.4395,5.18094},{2.8845,4.2215,52.9957,4.60437},{2.9075,4.2215,53.3118,4.49701},{2.9305,4.2215,71.8849,6.74075},{2.9535,4.2215,72.5633,6.80891},{2.9765,4.2215,58.7191,5.91694},{2.9995,4.2215,62.4479,6.78591},{3.0225,4.2215,70.2211,8.44885},{3.0455,4.2215,70.222,9.36228},{3.0685,4.2215,79.5959,12.2602},{3.0915,4.2215,66.3004,11.3098},{3.1145,4.2215,36.9507,6.71161},{3.1375,4.2215,82.3898,18.318},{3.1605,4.2215,48.3149,9.93276},{3.1835,4.2215,109.959,26.9547},{3.2065,4.2215,69.9544,14.1414},{3.2295,4.2215,66.1048,14.5205},{3.2525,4.2215,89.3084,18.9287},{3.2755,4.2215,41.8629,8.00336},{3.2985,4.2215,58.9931,10.768},{3.3215,4.2215,65.4538,11.5462},{3.3445,4.2215,58.1296,8.44844},{3.3675,4.2215,58.94,7.60782},{3.3905,4.2215,73.7739,8.56235},{3.4135,4.2215,99.958,9.91712},{3.4365,4.2215,79.4034,6.3065},{3.4595,4.2215,78.7779,5.41191},{3.4825,4.2215,84.0214,6.08354},{3.5055,4.2215,73.9552,5.78452},{3.5285,4.2215,62.7855,5.31923},{3.5515,4.2215,33.2666,3.30491},{3.5745,4.2215,15.6079,2.41001},{3.5975,4.2215,1.10133,0.593147},{2.7235,4.2525,4.74387,1.85051},{2.7465,4.2525,10.9326,1.77339},{2.7695,4.2525,20.1371,2.87004},{2.7925,4.2525,26.2013,2.94803},{2.8155,4.2525,30.863,3.18379},{2.8385,4.2525,42.6465,3.88265},{2.8615,4.2525,51.8492,4.91838},{2.8845,4.2525,54.3023,5.41671},{2.9075,4.2525,61.0876,6.2381},{2.9305,4.2525,66.6509,7.59289},{2.9535,4.2525,57.4649,6.84228},{2.9765,4.2525,60.4442,7.70854},{2.9995,4.2525,68.0306,9.71485},{3.0225,4.2525,67.7571,10.5252},{3.0455,4.2525,65.2377,11.4344},{3.0685,4.2525,47.6679,8.40931},{3.0915,4.2525,52.365,10.6472},{3.1145,4.2525,61.4938,14.4777},{3.1375,4.2525,36.6378,9.0211},{3.1605,4.2525,59.9126,15.3637},{3.1835,4.2525,60.0011,15.6635},{3.2065,4.2525,60.5478,15.3324},{3.2295,4.2525,51.8868,13.2276},{3.2525,4.2525,45.4404,10.9377},{3.2755,4.2525,56.6262,12.7677},{3.2985,4.2525,61.237,11.6087},{3.3215,4.2525,51.3363,9.09911},{3.3445,4.2525,64.3533,9.94703},{3.3675,4.2525,92.8335,13.2734},{3.3905,4.2525,77.3695,8.83141},{3.4135,4.2525,74.1309,7.40671},{3.4365,4.2525,82.2894,7.44252},{3.4595,4.2525,67.7213,5.08513},{3.4825,4.2525,61.3432,4.66525},{3.5055,4.2525,52.3436,4.73662},{3.5285,4.2525,33.837,3.54523},{3.5515,4.2525,17.8592,2.75541},{3.5745,4.2525,2.01608,1.1092},{2.7235,4.2835,5.24612,1.46379},{2.7465,4.2835,12.855,2.1601},{2.7695,4.2835,24.2148,3.27281},{2.7925,4.2835,33.0405,3.75153},{2.8155,4.2835,34.1527,3.74126},{2.8385,4.2835,39.3076,4.04475},{2.8615,4.2835,37.8431,4.02669},{2.8845,4.2835,52.7921,6.36872},{2.9075,4.2835,52.0232,6.60608},{2.9305,4.2835,56.2955,7.96399},{2.9535,4.2835,52.7613,7.5825},{2.9765,4.2835,64.0229,10.7018},{2.9995,4.2835,87.0361,16.5757},{3.0225,4.2835,44.0857,9.20085},{3.0455,4.2835,37.0298,7.53454},{3.0685,4.2835,63.0226,15.3268},{3.0915,4.2835,40.9636,9.76549},{3.1145,4.2835,35.6015,10.2801},{3.1375,4.2835,28.2419,8.8211},{3.1605,4.2835,40.1588,11.4621},{3.1835,4.2835,29.1154,8.71195},{3.2065,4.2835,31.221,9.51892},{3.2295,4.2835,42.0495,11.9535},{3.2525,4.2835,39.3943,10.528},{3.2755,4.2835,55.2021,13.3102},{3.2985,4.2835,51.8019,11.3099},{3.3215,4.2835,70.7974,12.4196},{3.3445,4.2835,63.7157,10.3019},{3.3675,4.2835,58.8476,8.12333},{3.3905,4.2835,83.9299,10.2836},{3.4135,4.2835,66.548,7.16401},{3.4365,4.2835,58.1152,5.25069},{3.4595,4.2835,51.43,4.29528},{3.4825,4.2835,48.7114,4.56451},{3.5055,4.2835,36.2947,4.12281},{3.5285,4.2835,12.8632,2.30322},{3.5515,4.2835,1.6317,1.16248},{2.7005,4.3145,0.950484,0.687937},{2.7235,4.3145,5.70283,1.21125},{2.7465,4.3145,17.521,2.83847},{2.7695,4.3145,22.4495,3.0493},{2.7925,4.3145,31.9502,4.0203},{2.8155,4.3145,34.1013,4.24307},{2.8385,4.3145,29.4786,3.63139},{2.8615,4.3145,40.7869,5.50213},{2.8845,4.3145,41.9318,6.22471},{2.9075,4.3145,54.4499,8.73986},{2.9305,4.3145,65.5722,11.5438},{2.9535,4.3145,56.6444,10.9524},{2.9765,4.3145,51.3981,10.9541},{2.9995,4.3145,22.6056,5.7202},{3.0225,4.3145,47.8911,11.8947},{3.0455,4.3145,57.8401,16.6779},{3.0685,4.3145,35.0215,11.4897},{3.0915,4.3145,41.7523,12.9682},{3.1145,4.3145,28.7124,10.356},{3.1375,4.3145,44.6614,17.109},{3.1605,4.3145,31.149,10.8159},{3.1835,4.3145,15.9365,5.62715},{3.2065,4.3145,52.1657,18.4723},{3.2295,4.3145,60.8054,18.5975},{3.2525,4.3145,28.1095,8.30374},{3.2755,4.3145,29.6549,7.94312},{3.2985,4.3145,70.7651,15.6616},{3.3215,4.3145,64.0321,12.7282},{3.3445,4.3145,57.7243,9.90059},{3.3675,4.3145,59.6731,8.71349},{3.3905,4.3145,50.6014,6.33998},{3.4135,4.3145,56.0874,6.5019},{3.4365,4.3145,46.2025,4.79567},{3.4595,4.3145,43.4911,4.49809},{3.4825,4.3145,29.1135,3.52305},{3.5055,4.3145,11.8728,2.09321},{3.5285,4.3145,0.983623,0.79874},{2.7005,4.3455,0.821568,0.32361},{2.7235,4.3455,10.8594,2.36581},{2.7465,4.3455,15.6784,2.45331},{2.7695,4.3455,25.8759,4.02958},{2.7925,4.3455,25.2755,3.94716},{2.8155,4.3455,31.251,4.40094},{2.8385,4.3455,37.27,5.86716},{2.8615,4.3455,43.1936,7.87994},{2.8845,4.3455,40.3328,7.0212},{2.9075,4.3455,36.2309,7.59285},{2.9305,4.3455,45.3025,9.23453},{2.9535,4.3455,40.4229,9.46475},{2.9765,4.3455,50.0952,12.8568},{2.9995,4.3455,39.1085,9.88885},{3.0225,4.3455,49.2543,14.9793},{3.0455,4.3455,26.263,9.99207},{3.0685,4.3455,25.5955,8.6694},{3.0915,4.3455,20.8358,6.89405},{3.1145,4.3455,23.4612,8.99093},{3.1375,4.3455,55.2863,18.4798},{3.1605,4.3455,12.8813,4.9686},{3.1835,4.3455,19.7506,7.20354},{3.2065,4.3455,72.0066,27.4794},{3.2295,4.3455,28.0172,7.01298},{3.2525,4.3455,39.5061,10.8515},{3.2755,4.3455,33.9858,9.90745},{3.2985,4.3455,49.1931,10.5641},{3.3215,4.3455,46.631,7.96406},{3.3445,4.3455,63.686,11.909},{3.3675,4.3455,48.4907,7.60384},{3.3905,4.3455,57.8561,8.07471},{3.4135,4.3455,44.3636,5.70145},{3.4365,4.3455,31.4024,3.89135},{3.4595,4.3455,24.7675,3.31333},{3.4825,4.3455,11.1322,2.37073},{3.5055,4.3455,0.270562,0.250218},{2.7005,4.3765,2.27537,0.799225},{2.7235,4.3765,11.2035,2.49462},{2.7465,4.3765,22.1119,4.75257},{2.7695,4.3765,21.3295,3.81697},{2.7925,4.3765,39.3697,7.08862},{2.8155,4.3765,29.5265,5.67043},{2.8385,4.3765,29.6199,5.37689},{2.8615,4.3765,38.253,8.25164},{2.8845,4.3765,36.0922,7.91062},{2.9075,4.3765,30.9079,6.88909},{2.9305,4.3765,40.7242,10.8553},{2.9535,4.3765,17.0008,6.01344},{2.9765,4.3765,27.983,8.67329},{2.9995,4.3765,19.4909,6.65656},{3.0225,4.3765,18.5612,6.38509},{3.0455,4.3765,29.2245,10.6309},{3.0685,4.3765,22.1469,8.46378},{3.0915,4.3765,46.6673,16.8566},{3.1145,4.3765,32.1089,10.0968},{3.1375,4.3765,29.3514,11.37},{3.1605,4.3765,24.3608,8.64174},{3.1835,4.3765,24.933,8.26903},{3.2065,4.3765,29.0276,11.3685},{3.2295,4.3765,29.4724,9.09761},{3.2525,4.3765,27.7461,8.47392},{3.2755,4.3765,35.9976,9.23882},{3.2985,4.3765,32.7619,7.55429},{3.3215,4.3765,52.1413,10.8581},{3.3445,4.3765,36.7644,6.32748},{3.3675,4.3765,50.1942,8.60353},{3.3905,4.3765,38.4594,5.64104},{3.4135,4.3765,32.4494,4.9815},{3.4365,4.3765,20.5169,3.75398},{3.4595,4.3765,9.86981,2.65407},{3.4825,4.3765,0.21441,0.137941},{2.7005,4.4075,3.87666,1.41603},{2.7235,4.4075,12.2525,3.14528},{2.7465,4.4075,10.4955,2.07787},{2.7695,4.4075,21.9898,4.74151},{2.7925,4.4075,25.0389,5.31147},{2.8155,4.4075,22.6647,5.23863},{2.8385,4.4075,36.9817,8.62827},{2.8615,4.4075,26.3488,6.69594},{2.8845,4.4075,29.7978,7.77842},{2.9075,4.4075,30.3064,9.16054},{2.9305,4.4075,37.5892,11.4357},{2.9535,4.4075,34.3518,10.5119},{2.9765,4.4075,22.0047,9.60524},{2.9995,4.4075,18.6884,7.14332},{3.0225,4.4075,39.527,15.0959},{3.0455,4.4075,35.6838,14.6859},{3.0685,4.4075,32.6696,16.909},{3.0915,4.4075,8.78099,4.90745},{3.1145,4.4075,52.8775,21.9684},{3.1375,4.4075,27.7658,12.3353},{3.1605,4.4075,42.8476,18.2688},{3.1835,4.4075,47.8222,19.2684},{3.2065,4.4075,18.8917,6.41576},{3.2295,4.4075,25.9436,7.46601},{3.2525,4.4075,39.3276,11.0916},{3.2755,4.4075,43.8485,11.9466},{3.2985,4.4075,42.3958,10.1663},{3.3215,4.4075,22.8043,4.78329},{3.3445,4.4075,43.3836,8.58222},{3.3675,4.4075,26.7597,4.93041},{3.3905,4.4075,27.4266,5.23048},{3.4135,4.4075,15.024,3.08781},{3.4365,4.4075,5.84887,2.02746},{2.7005,4.4385,2.41812,0.96913},{2.7235,4.4385,12.6025,3.77338},{2.7465,4.4385,14.9368,3.46314},{2.7695,4.4385,20.9234,4.96487},{2.7925,4.4385,26.0854,7.02046},{2.8155,4.4385,19.6616,4.56798},{2.8385,4.4385,29.6859,7.7462},{2.8615,4.4385,19.7972,5.80332},{2.8845,4.4385,27.0841,8.14585},{2.9075,4.4385,57.7773,21.7316},{2.9305,4.4385,22.2891,7.24943},{2.9535,4.4385,13.6088,5.13531},{2.9765,4.4385,11.2083,4.49922},{2.9995,4.4385,22.1838,8.73765},{3.0225,4.4385,22.6564,8.90612},{3.0455,4.4385,9.14883,4.26533},{3.0685,4.4385,16.8539,9.58254},{3.0915,4.4385,14.9579,5.61304},{3.1145,4.4385,15.8899,7.47748},{3.1375,4.4385,11.1659,4.63984},{3.1605,4.4385,17.676,7.13163},{3.1835,4.4385,32.5182,10.3598},{3.2065,4.4385,15.7649,6.27912},{3.2295,4.4385,24.6613,7.84096},{3.2525,4.4385,41.5004,12.5363},{3.2755,4.4385,24.554,6.35573},{3.2985,4.4385,24.8996,5.65369},{3.3215,4.4385,35.7318,7.98902},{3.3445,4.4385,42.1277,9.39245},{3.3675,4.4385,16.3102,3.34549},{3.3905,4.4385,9.45303,2.38478},{3.4135,4.4385,2.84885,1.82238},{2.6775,4.4695,0.0244971,0.0328611},{2.7005,4.4695,1.60955,0.623549},{2.7235,4.4695,7.00517,2.3093},{2.7465,4.4695,9.47948,2.8663},{2.7695,4.4695,13.2982,4.13414},{2.7925,4.4695,16.2672,4.24612},{2.8155,4.4695,18.2522,5.74312},{2.8385,4.4695,27.8156,8.56083},{2.8615,4.4695,14.4434,5.12802},{2.8845,4.4695,26.004,9.22048},{2.9075,4.4695,25.61,9.34063},{2.9305,4.4695,19.1905,7.65073},{2.9535,4.4695,20.1081,8.62418},{2.9765,4.4695,14.1279,7.30578},{2.9995,4.4695,16.029,7.71538},{3.0225,4.4695,4.6791,5.09202},{3.0455,4.4695,40.4512,20.4054},{3.0685,4.4695,17.9007,9.55587},{3.0915,4.4695,1.91524,1.98601},{3.1145,4.4695,14.9465,8.349},{3.1375,4.4695,34.2863,15.2344},{3.1605,4.4695,20.9056,8.1638},{3.1835,4.4695,27.6216,9.69343},{3.2065,4.4695,21.1872,8.01627},{3.2295,4.4695,15.0443,5.24877},{3.2525,4.4695,40.5882,12.4947},{3.2755,4.4695,23.3639,6.40745},{3.2985,4.4695,21.9675,6.14532},{3.3215,4.4695,15.3618,3.91777},{3.3445,4.4695,10.4694,2.69331},{3.3675,4.4695,4.90452,1.71771},{3.3905,4.4695,0.373861,0.288549},{2.7005,4.5005,2.92764,1.44828},{2.7235,4.5005,6.28112,2.2751},{2.7465,4.5005,13.4268,5.6958},{2.7695,4.5005,7.36715,2.61055},{2.7925,4.5005,10.1834,3.42491},{2.8155,4.5005,12.9968,5.03605},{2.8385,4.5005,13.5572,5.48834},{2.8615,4.5005,24.8571,9.25589},{2.8845,4.5005,16.028,5.75445},{2.9075,4.5005,39.927,16.6527},{2.9305,4.5005,15.8718,9.97874},{2.9535,4.5005,23.5947,13.9596},{2.9765,4.5005,7.07701,4.67294},{2.9995,4.5005,38.4279,20.8554},{3.0225,4.5005,29.0107,13.6813},{3.0455,4.5005,61.4232,35.1873},{3.0685,4.5005,26.7139,15.8796},{3.0915,4.5005,3.59324,3.84791},{3.1145,4.5005,27.4861,13.937},{3.1375,4.5005,21.9624,11.985},{3.1605,4.5005,37.7095,16.2269},{3.1835,4.5005,24.4066,8.81265},{3.2065,4.5005,19.5213,6.14527},{3.2295,4.5005,16.5635,6.20474},{3.2525,4.5005,15.6211,5.46904},{3.2755,4.5005,14.9146,4.61565},{3.2985,4.5005,12.5574,4.27639},{3.3215,4.5005,6.82749,2.27963},{3.3445,4.5005,4.23746,2.43937},{2.7005,4.5315,4.87018,5.03641},{2.7235,4.5315,4.29711,2.04125},{2.7465,4.5315,5.63609,2.4013},{2.7695,4.5315,5.24036,2.54337},{2.7925,4.5315,37.165,17.7566},{2.8155,4.5315,10.6446,5.09725},{2.8385,4.5315,17.4747,8.6531},{2.8615,4.5315,27.3173,12.5648},{2.8845,4.5315,22.8244,14.8386},{2.9075,4.5315,20.0014,8.19497},{2.9305,4.5315,20.8164,12.3465},{2.9535,4.5315,15.8975,9.41982},{2.9765,4.5315,25.2944,19.1192},{2.9995,4.5315,4.46531,3.49183},{3.0225,4.5315,6.47306,7.36256},{3.0455,4.5315,22.507,18.9574},{3.0685,4.5315,17.2556,9.49744},{3.0915,4.5315,14.1138,9.05897},{3.1145,4.5315,17.1535,8.93333},{3.1375,4.5315,17.3958,7.41199},{3.1605,4.5315,40.694,20.4497},{3.1835,4.5315,20.516,8.90539},{3.2065,4.5315,25.132,12.87},{3.2295,4.5315,25.0896,11.6015},{3.2525,4.5315,11.7114,4.51948},{3.2755,4.5315,4.90943,1.87396},{3.2985,4.5315,8.55661,5.12817},{2.7005,4.5625,0.714966,0.579084},{2.7235,4.5625,5.9248,3.84565},{2.7465,4.5625,7.27802,4.34633},{2.7695,4.5625,12.1609,7.0527},{2.7925,4.5625,5.93838,2.93276},{2.8155,4.5625,5.33385,2.94142},{2.8385,4.5625,3.80111,1.99654},{2.8615,4.5625,48.2898,35.9621},{2.8845,4.5625,8.99791,5.18115},{2.9075,4.5625,23.4524,13.5315},{2.9305,4.5625,10.6949,5.23856},{2.9535,4.5625,7.16189,4.96506},{2.9765,4.5625,3.45088,3.77064},{2.9995,4.5625,26.6719,20.428},{3.0225,4.5625,6.14402,4.99685},{3.0455,4.5625,15.1352,7.84356},{3.0685,4.5625,16.5153,10.4077},{3.0915,4.5625,11.8775,6.37248},{3.1145,4.5625,9.50349,4.5788},{3.1375,4.5625,29.76,16.912},{3.1605,4.5625,6.10132,2.84231},{3.1835,4.5625,5.76674,3.19099},{3.2065,4.5625,8.41547,3.73382},{3.2295,4.5625,10.0178,5.31473},{3.2525,4.5625,21.1036,18.0297},{3.2755,4.5625,1.96175,1.35328},{2.7005,4.5935,0.767939,1.07268},{2.7235,4.5935,6.06901,5.20404},{2.7465,4.5935,4.06202,2.99778},{2.7695,4.5935,5.46024,3.93031},{2.7925,4.5935,8.40456,5.24129},{2.8155,4.5935,5.88343,3.39854},{2.8385,4.5935,24.7732,20.5306},{2.8615,4.5935,11.69,6.69719},{2.8845,4.5935,11.7583,7.42288},{2.9075,4.5935,17.6922,15.5862},{2.9305,4.5935,20.1331,20.8873},{2.9535,4.5935,5.51026,4.65436},{2.9765,4.5935,2.6608,2.91903},{2.9995,4.5935,5.03454,5.82767},{3.0225,4.5935,42.8772,42.7074},{3.0455,4.5935,6.30216,5.26363},{3.0685,4.5935,3.33352,3.73057},{3.0915,4.5935,29.9575,21.1037},{3.1145,4.5935,26.644,15.5511},{3.1375,4.5935,5.4808,3.89481},{3.1605,4.5935,5.05576,2.7986},{3.1835,4.5935,5.89832,3.9673},{3.2065,4.5935,8.56513,8.95124},{3.2295,4.5935,10.4529,7.88071},{3.2525,4.5935,1.35206,1.88437},{2.7235,4.6245,1.0294,1.22875},{2.7465,4.6245,8.38945,8.13946},{2.7695,4.6245,1.93663,1.68447},{2.7925,4.6245,2.23174,1.86074},{2.8155,4.6245,7.03073,5.16623},{2.8385,4.6245,32.4076,33.9495},{2.8615,4.6245,11.6605,9.02757},{2.8845,4.6245,8.62129,5.86396},{2.9075,4.6245,8.97515,6.95946},{2.9305,4.6245,11.2248,9.4565},{2.9995,4.6245,14.7153,11.3263},{3.0225,4.6245,11.7878,9.4118},{3.0455,4.6245,5.24552,4.50767},{3.0685,4.6245,13.5841,9.01595},{3.0915,4.6245,9.7302,6.06872},{3.1145,4.6245,3.95476,3.51116},{3.1375,4.6245,5.38912,4.37042},{3.1605,4.6245,2.58336,1.91989},{3.1835,4.6245,59.5019,63.3231},{3.2065,4.6245,0.315396,0.437101},{2.7695,4.6555,5.05877,5.80446},{2.7925,4.6555,2.97026,2.85306},{2.8155,4.6555,7.75419,8.65822},{2.8385,4.6555,7.72243,6.67371},{2.8615,4.6555,8.70859,9.92836},{2.9075,4.6555,50.4862,70.1687},{2.9305,4.6555,27.1678,32.9366},{2.9535,4.6555,87.418,78.34},{2.9765,4.6555,51.9313,72.177},{3.0225,4.6555,3.38004,4.16807},{3.0455,4.6555,52.7498,51.9216},{3.0685,4.6555,10.7657,9.10936},{3.0915,4.6555,1.72522,2.02837},{3.1145,4.6555,4.70317,5.22278},{2.7925,4.6865,1.7133,2.38},{2.8155,4.6865,0.768124,0.857873},{2.8845,4.6865,4.03888,5.61188},{2.9075,4.6865,37.9591,52.7602},{2.9535,4.6865,3.73804,4.96495},{2.9995,4.6865,3.70655,5.14997},{3.0225,4.6865,1.45575,1.6875},{3.0685,4.6865,1.69299,2.35173}}


==> anc/Dal1D.dat <==
Dalitz Plot ppX:  M^{2}(p_{1}p_{2}) versus M^{2}(p_{1,2}3pi0) - Each event is filled two times

Acceptance and Efficiency Corrected

for MM_{pp}=0.8-0.9 GeV/c^{2}

Error of M^{2}(p_{1,2}3pi0): 0.0092 GeV^{2}/c^{4}	Error of M^2(p_{1}p_{2}): 0.0124 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(p_{1,2}3pi0) [GeV^{2}/c^{4}], M^{2}(p_{1}p_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{3.6044,3.5116,0.541648,0.655714},{3.6412,3.5116,0.596555,0.683178},{3.678,3.5116,0.281725,0.339916},{3.4572,3.5364,0.145345,0.140382},{3.4756,3.5364,1.0515,0.398442},{3.494,3.5364,3.11392,0.826368},{3.5124,3.5364,10.7203,2.21179},{3.5308,3.5364,12.3399,2.15593},{3.5492,3.5364,24.8505,3.72135},{3.5676,3.5364,27.6237,3.81123},{3.586,3.5364,38.3653,5.04571},{3.6044,3.5364,38.2992,5.04538},{3.6228,3.5364,42.2633,5.30799},{3.6412,3.5364,46.5501,6.08295},{3.6596,3.5364,31.6086,3.94031},{3.678,3.5364,29.125,3.82414},{3.6964,3.5364,22.541,3.41809},{3.7148,3.5364,6.98936,1.63808},{3.7332,3.5364,0.713549,0.577758},{3.402,3.5612,0.179433,0.12123},{3.4204,3.5612,2.60262,0.949159},{3.4388,3.5612,5.95235,1.19979},{3.4572,3.5612,15.4347,2.58025},{3.4756,3.5612,16.0202,2.02926},{3.494,3.5612,26.3014,2.73451},{3.5124,3.5612,41.6138,4.27907},{3.5308,3.5612,43.697,4.0533},{3.5492,3.5612,47.6182,4.18813},{3.5676,3.5612,45.9377,3.95962},{3.586,3.5612,49.7589,4.37177},{3.6044,3.5612,48.0736,4.13747},{3.6228,3.5612,49.8813,4.38438},{3.6412,3.5612,60.7416,5.41131},{3.6596,3.5612,49.9747,4.27317},{3.678,3.5612,47.2564,3.91117},{3.6964,3.5612,54.2294,4.70592},{3.7148,3.5612,34.6426,3.29021},{3.7332,3.5612,19.118,2.61881},{3.7516,3.5612,6.25573,2.81273},{3.3652,3.586,0.560475,0.319238},{3.3836,3.586,4.72313,1.22947},{3.402,3.586,10.4217,1.8308},{3.4204,3.586,21.0789,2.88116},{3.4388,3.586,29.3916,3.35494},{3.4572,3.586,34.5858,3.53649},{3.4756,3.586,43.1096,4.28933},{3.494,3.586,54.9662,4.6921},{3.5124,3.586,50.0574,3.95032},{3.5308,3.586,65.396,5.12134},{3.5492,3.586,58.4259,4.57783},{3.5676,3.586,57.7983,4.38558},{3.586,3.586,58.6052,4.52927},{3.6044,3.586,60.1336,4.5506},{3.6228,3.586,58.2649,4.3037},{3.6412,3.586,61.0671,4.69608},{3.6596,3.586,59.1805,4.473},{3.678,3.586,58.996,4.68},{3.6964,3.586,61.064,4.68304},{3.7148,3.586,62.6251,4.96856},{3.7332,3.586,53.5261,5.10097},{3.7516,3.586,25.0927,4.99066},{3.3284,3.6108,1.27578,0.885855},{3.3468,3.6108,6.07371,1.72073},{3.3652,3.6108,11.4017,2.16346},{3.3836,3.6108,15.6048,2.21732},{3.402,3.6108,35.1518,4.5203},{3.4204,3.6108,31.3299,3.44546},{3.4388,3.6108,48.588,4.43621},{3.4572,3.6108,49.5395,4.22126},{3.4756,3.6108,61.6118,4.78581},{3.494,3.6108,58.5254,4.24661},{3.5124,3.6108,63.3241,4.51324},{3.5308,3.6108,65.1872,4.60895},{3.5492,3.6108,69.8409,5.11958},{3.5676,3.6108,62.3564,4.32277},{3.586,3.6108,66.3151,4.86729},{3.6044,3.6108,62.9299,4.59067},{3.6228,3.6108,66.0218,4.86236},{3.6412,3.6108,65.3349,4.67089},{3.6596,3.6108,69.8816,4.96869},{3.678,3.6108,63.2123,4.44623},{3.6964,3.6108,61.7591,4.39008},{3.7148,3.6108,60.0418,4.43431},{3.7332,3.6108,57.596,4.78431},{3.7516,3.6108,48.633,7.35435},{3.31,3.6356,5.20295,2.00887},{3.3284,3.6356,13.9696,3.09329},{3.3468,3.6356,20.748,3.40572},{3.3652,3.6356,24.7756,2.99952},{3.3836,3.6356,36.1361,3.91551},{3.402,3.6356,46.6416,4.50073},{3.4204,3.6356,52.8007,4.56121},{3.4388,3.6356,64.8461,5.11861},{3.4572,3.6356,72.0652,5.12419},{3.4756,3.6356,66.4611,4.55062},{3.494,3.6356,75.9268,5.28199},{3.5124,3.6356,63.9954,4.2683},{3.5308,3.6356,62.6636,4.17225},{3.5492,3.6356,68.7384,4.63374},{3.5676,3.6356,66.4334,4.42579},{3.586,3.6356,64.4834,4.35065},{3.6044,3.6356,73.4526,5.12513},{3.6228,3.6356,66.6465,4.44559},{3.6412,3.6356,75.0621,5.08494},{3.6596,3.6356,72.8082,4.93995},{3.678,3.6356,67.7966,4.69837},{3.6964,3.6356,73.9464,5.0298},{3.7148,3.6356,61.6976,4.30235},{3.7332,3.6356,72.7294,5.5073},{3.7516,3.6356,55.3619,7.41503},{3.2732,3.6604,3.42216,2.6983},{3.2916,3.6604,7.83748,2.26871},{3.31,3.6604,24.0627,4.29853},{3.3284,3.6604,26.5849,3.68256},{3.3468,3.6604,35.7882,4.00779},{3.3652,3.6604,44.9766,4.4104},{3.3836,3.6604,54.5289,4.6116},{3.402,3.6604,57.9341,4.6045},{3.4204,3.6604,70.0575,5.20251},{3.4388,3.6604,67.6263,4.59227},{3.4572,3.6604,82.4921,5.36896},{3.4756,3.6604,76.1656,4.89981},{3.494,3.6604,63.6227,4.04248},{3.5124,3.6604,73.5095,4.78301},{3.5308,3.6604,63.61,4.00735},{3.5492,3.6604,71.4506,4.59055},{3.5676,3.6604,59.3571,3.7932},{3.586,3.6604,66.4694,4.3841},{3.6044,3.6604,70.9189,4.58617},{3.6228,3.6604,72.5315,4.72922},{3.6412,3.6604,65.3004,4.13473},{3.6596,3.6604,71.7841,4.73999},{3.678,3.6604,73.8501,4.72382},{3.6964,3.6604,80.6683,5.55206},{3.7148,3.6604,78.412,5.20358},{3.7332,3.6604,81.2633,5.60647},{3.7516,3.6604,90.7083,10.8118},{3.2548,3.6852,30.0465,20.7552},{3.2732,3.6852,15.295,3.05917},{3.2916,3.6852,24.025,3.75052},{3.31,3.6852,28.6256,3.10643},{3.3284,3.6852,40.8264,4.16729},{3.3468,3.6852,43.4861,3.79424},{3.3652,3.6852,61.2091,5.18415},{3.3836,3.6852,60.309,4.53091},{3.402,3.6852,62.3927,4.21548},{3.4204,3.6852,70.6914,4.59664},{3.4388,3.6852,75.753,4.77186},{3.4572,3.6852,68.6698,4.23879},{3.4756,3.6852,66.8684,3.99825},{3.494,3.6852,71.6041,4.35272},{3.5124,3.6852,74.5903,4.78156},{3.5308,3.6852,74.623,4.71853},{3.5492,3.6852,70.8859,4.41118},{3.5676,3.6852,67.1543,4.27826},{3.586,3.6852,71.5841,4.45549},{3.6044,3.6852,75.3384,4.68784},{3.6228,3.6852,63.9987,3.95688},{3.6412,3.6852,68.1801,4.20736},{3.6596,3.6852,80.269,5.07097},{3.678,3.6852,76.1048,4.63575},{3.6964,3.6852,85.958,5.54248},{3.7148,3.6852,77.7358,5.05116},{3.7332,3.6852,72.0705,4.78296},{3.7516,3.6852,75.802,8.76135},{3.218,3.71,1.82701,1.20052},{3.2364,3.71,10.5526,2.89247},{3.2548,3.71,20.4274,3.6145},{3.2732,3.71,29.5067,3.83037},{3.2916,3.71,32.8622,3.494},{3.31,3.71,41.7112,3.93817},{3.3284,3.71,49.5188,4.07207},{3.3468,3.71,66.4065,5.42218},{3.3652,3.71,68.1656,5.03823},{3.3836,3.71,69.2709,4.72922},{3.402,3.71,82.1232,5.31792},{3.4204,3.71,77.5278,4.84305},{3.4388,3.71,77.8822,4.90288},{3.4572,3.71,79.5927,4.93361},{3.4756,3.71,74.4071,4.50158},{3.494,3.71,78.1272,4.96889},{3.5124,3.71,65.0328,4.0618},{3.5308,3.71,71.4013,4.39048},{3.5492,3.71,73.9413,4.52808},{3.5676,3.71,70.7412,4.40644},{3.586,3.71,73.5192,4.48952},{3.6044,3.71,79.273,4.94957},{3.6228,3.71,75.6886,4.71917},{3.6412,3.71,90.2556,5.7311},{3.6596,3.71,88.781,5.57536},{3.678,3.71,90.8977,5.72653},{3.6964,3.71,82.5793,5.21232},{3.7148,3.71,79.7951,4.93869},{3.7332,3.71,96.6879,6.63421},{3.7516,3.71,56.3514,6.92584},{3.1996,3.7348,3.36726,1.51561},{3.218,3.7348,16.3299,3.7282},{3.2364,3.7348,26.6511,4.15699},{3.2548,3.7348,25.9201,3.06586},{3.2732,3.7348,43.2084,4.60773},{3.2916,3.7348,44.4146,3.93514},{3.31,3.7348,58.7258,4.72183},{3.3284,3.7348,62.2292,4.92269},{3.3468,3.7348,64.2957,4.6133},{3.3652,3.7348,69.7054,4.72153},{3.3836,3.7348,73.2466,4.67316},{3.402,3.7348,81.0258,5.20592},{3.4204,3.7348,77.9057,4.82072},{3.4388,3.7348,75.4477,4.58728},{3.4572,3.7348,73.4548,4.41652},{3.4756,3.7348,81.7792,4.88222},{3.494,3.7348,74.5175,4.51072},{3.5124,3.7348,70.032,4.29556},{3.5308,3.7348,68.2907,4.17157},{3.5492,3.7348,70.039,4.13974},{3.5676,3.7348,77.0838,4.74037},{3.586,3.7348,77.8795,4.79371},{3.6044,3.7348,77.8521,4.77672},{3.6228,3.7348,68.8396,4.19722},{3.6412,3.7348,81.3878,4.9399},{3.6596,3.7348,87.4699,5.44321},{3.678,3.7348,85.2677,5.28847},{3.6964,3.7348,98.7551,6.27988},{3.7148,3.7348,88.3626,5.55971},{3.7332,3.7348,87.6206,6.15373},{3.7516,3.7348,55.5142,8.15992},{3.1812,3.7596,5.59094,1.89659},{3.1996,3.7596,14.4476,2.78284},{3.218,3.7596,26.8001,3.78744},{3.2364,3.7596,31.6683,3.69586},{3.2548,3.7596,47.9204,5.34465},{3.2732,3.7596,49.8467,4.43396},{3.2916,3.7596,51.6781,4.08514},{3.31,3.7596,58.7704,4.3608},{3.3284,3.7596,69.7275,4.83476},{3.3468,3.7596,73.0872,5.15278},{3.3652,3.7596,87.0452,5.82926},{3.3836,3.7596,90.1754,5.6527},{3.402,3.7596,92.3131,5.7788},{3.4204,3.7596,82.738,5.1705},{3.4388,3.7596,81.2482,4.93422},{3.4572,3.7596,86.8965,5.1386},{3.4756,3.7596,76.7601,4.59237},{3.494,3.7596,80.3875,4.74285},{3.5124,3.7596,66.0998,3.93909},{3.5308,3.7596,77.2032,4.76239},{3.5492,3.7596,82.0102,4.97637},{3.5676,3.7596,80.8425,4.86877},{3.586,3.7596,81.0444,4.95795},{3.6044,3.7596,86.3426,5.23364},{3.6228,3.7596,92.3236,5.72151},{3.6412,3.7596,92.502,5.71985},{3.6596,3.7596,95.855,5.82435},{3.678,3.7596,99.6816,6.00855},{3.6964,3.7596,104.012,6.70871},{3.7148,3.7596,92.3925,6.05976},{3.7332,3.7596,74.9786,5.96396},{3.7516,3.7596,31.0701,5.73944},{3.1444,3.7844,0.128996,0.124401},{3.1628,3.7844,4.70904,1.5},{3.1812,3.7844,13.1528,2.23874},{3.1996,3.7844,21.3886,2.81578},{3.218,3.7844,40.0728,4.74086},{3.2364,3.7844,33.9987,3.34701},{3.2548,3.7844,44.9483,4.11398},{3.2732,3.7844,57.0432,4.70507},{3.2916,3.7844,61.1377,4.62266},{3.31,3.7844,65.1997,4.82927},{3.3284,3.7844,77.3497,5.45295},{3.3468,3.7844,80.295,5.32266},{3.3652,3.7844,85.5431,5.72348},{3.3836,3.7844,81.3942,5.09825},{3.402,3.7844,83.5492,5.18927},{3.4204,3.7844,71.0451,4.31633},{3.4388,3.7844,74.2415,4.65706},{3.4572,3.7844,74.6218,4.31453},{3.4756,3.7844,72.4077,4.18804},{3.494,3.7844,79.2154,4.7749},{3.5124,3.7844,74.948,4.43851},{3.5308,3.7844,77.0147,4.63833},{3.5492,3.7844,85.6824,5.35568},{3.5676,3.7844,69.0993,4.17977},{3.586,3.7844,78.56,4.68403},{3.6044,3.7844,82.5766,5.1199},{3.6228,3.7844,95.0492,6.01409},{3.6412,3.7844,87.2738,5.38038},{3.6596,3.7844,106.384,6.53508},{3.678,3.7844,92.8494,5.67502},{3.6964,3.7844,97.7834,6.29157},{3.7148,3.7844,77.4246,5.87309},{3.7332,3.7844,48.1498,4.52382},{3.7516,3.7844,12.1482,3.56852},{3.1444,3.8092,5.44363,1.56577},{3.1628,3.8092,16.0357,2.8538},{3.1812,3.8092,20.6858,2.82235},{3.1996,3.8092,32.8552,3.86395},{3.218,3.8092,40.4866,4.22651},{3.2364,3.8092,44.9133,4.1764},{3.2548,3.8092,55.391,4.83072},{3.2732,3.8092,60.6074,4.94075},{3.2916,3.8092,63.8079,4.88593},{3.31,3.8092,75.8589,5.69201},{3.3284,3.8092,75.5697,5.11359},{3.3468,3.8092,76.8134,4.96095},{3.3652,3.8092,91.2413,5.91557},{3.3836,3.8092,96.8424,6.15194},{3.402,3.8092,76.2537,4.61537},{3.4204,3.8092,78.5977,4.8829},{3.4388,3.8092,83.9617,5.12121},{3.4572,3.8092,81.5221,4.86373},{3.4756,3.8092,84.5611,4.98731},{3.494,3.8092,76.9956,4.61078},{3.5124,3.8092,77.9861,4.60666},{3.5308,3.8092,75.759,4.61365},{3.5492,3.8092,95.0948,5.82285},{3.5676,3.8092,88.2256,5.25874},{3.586,3.8092,81.6901,5.08946},{3.6044,3.8092,83.5879,5.13687},{3.6228,3.8092,94.1421,5.98027},{3.6412,3.8092,86.4769,5.2819},{3.6596,3.8092,100.591,6.44069},{3.678,3.8092,102.624,6.56065},{3.6964,3.8092,89.9454,6.51339},{3.7148,3.8092,67.6213,5.76515},{3.7332,3.8092,39.099,5.62055},{3.7516,3.8092,2.37342,2.66272},{3.126,3.834,4.01045,1.2831},{3.1444,3.834,8.49383,1.45488},{3.1628,3.834,18.4708,2.47513},{3.1812,3.834,25.1393,2.86542},{3.1996,3.834,38.8932,3.83409},{3.218,3.834,40.4919,3.78414},{3.2364,3.834,48.3556,4.30216},{3.2548,3.834,63.7692,5.29224},{3.2732,3.834,58.7174,4.48714},{3.2916,3.834,86.1398,6.63118},{3.31,3.834,77.1341,5.44382},{3.3284,3.834,79.1395,5.49151},{3.3468,3.834,83.1244,5.44286},{3.3652,3.834,87.9284,5.50959},{3.3836,3.834,84.5509,5.50987},{3.402,3.834,90.1779,5.60362},{3.4204,3.834,98.3015,6.14576},{3.4388,3.834,77.1892,4.65141},{3.4572,3.834,77.3591,4.51305},{3.4756,3.834,93.0225,5.64093},{3.494,3.834,80.5704,4.74876},{3.5124,3.834,82.3944,4.98804},{3.5308,3.834,85.2973,5.10097},{3.5492,3.834,91.2613,5.58758},{3.5676,3.834,96.9621,6.09418},{3.586,3.834,95.9396,6.20374},{3.6044,3.834,100.578,6.40213},{3.6228,3.834,98.7788,6.10465},{3.6412,3.834,108.211,6.92958},{3.6596,3.834,90.4604,5.86769},{3.678,3.834,82.4198,5.51944},{3.6964,3.834,67.2882,5.42909},{3.7148,3.834,34.663,3.37748},{3.7332,3.834,9.62244,2.21407},{3.1076,3.8588,2.78742,0.971168},{3.126,3.8588,10.6464,2.32889},{3.1444,3.8588,22.2752,3.5234},{3.1628,3.8588,26.8887,3.17104},{3.1812,3.8588,37.6524,4.22795},{3.1996,3.8588,41.0562,3.93211},{3.218,3.8588,40.0073,3.53378},{3.2364,3.8588,49.8547,4.18002},{3.2548,3.8588,64.0595,5.16807},{3.2732,3.8588,64.8421,5.1388},{3.2916,3.8588,66.0481,4.84333},{3.31,3.8588,76.672,5.46912},{3.3284,3.8588,77.9706,5.54963},{3.3468,3.8588,89.7509,6.02422},{3.3652,3.8588,82.5212,5.40209},{3.3836,3.8588,83.4443,5.32831},{3.402,3.8588,85.837,5.52198},{3.4204,3.8588,87.0656,5.53403},{3.4388,3.8588,84.7225,5.24675},{3.4572,3.8588,85.6392,5.16021},{3.4756,3.8588,86.2348,5.24299},{3.494,3.8588,80.8717,5.00733},{3.5124,3.8588,92.3153,5.71893},{3.5308,3.8588,81.0799,4.94506},{3.5492,3.8588,86.6055,5.61542},{3.5676,3.8588,97.0963,6.36441},{3.586,3.8588,90.5944,5.77031},{3.6044,3.8588,88.0109,5.47409},{3.6228,3.8588,100.659,6.53075},{3.6412,3.8588,89.5801,5.92143},{3.6596,3.8588,83.6308,6.12345},{3.678,3.8588,62.3388,4.79629},{3.6964,3.8588,53.1335,5.27062},{3.7148,3.8588,35.9597,5.89579},{3.7332,3.8588,3.33675,2.49481},{3.0892,3.8836,1.0839,0.46647},{3.1076,3.8836,12.2017,2.66009},{3.126,3.8836,20.3025,3.26246},{3.1444,3.8836,21.9811,2.68214},{3.1628,3.8836,34.6345,3.97208},{3.1812,3.8836,38.2574,3.83728},{3.1996,3.8836,48.5908,4.54804},{3.218,3.8836,46.3173,4.13299},{3.2364,3.8836,56.5611,4.82748},{3.2548,3.8836,59.5182,4.7978},{3.2732,3.8836,60.104,4.58792},{3.2916,3.8836,67.5336,4.93422},{3.31,3.8836,77.9873,5.86002},{3.3284,3.8836,69.2755,4.66251},{3.3468,3.8836,82.8707,5.70028},{3.3652,3.8836,83.759,5.51209},{3.3836,3.8836,71.1724,4.58793},{3.402,3.8836,76.4197,5.07512},{3.4204,3.8836,92.8185,6.13086},{3.4388,3.8836,71.1354,4.59085},{3.4572,3.8836,87.1324,5.57061},{3.4756,3.8836,79.1749,4.8894},{3.494,3.8836,77.8024,4.7971},{3.5124,3.8836,91.1953,5.8984},{3.5308,3.8836,95.1626,6.02428},{3.5492,3.8836,92.0766,5.89452},{3.5676,3.8836,82.6081,5.08608},{3.586,3.8836,87.54,5.76628},{3.6044,3.8836,98.3382,6.69565},{3.6228,3.8836,87.3582,5.99288},{3.6412,3.8836,74.4085,5.3968},{3.6596,3.8836,63.683,4.95003},{3.678,3.8836,58.9126,5.5191},{3.6964,3.8836,37.4352,4.59009},{3.7148,3.8836,7.09174,2.09938},{3.0892,3.9084,3.02642,0.704648},{3.1076,3.9084,14.0712,2.61007},{3.126,3.9084,18.1931,2.42565},{3.1444,3.9084,38.2399,4.75615},{3.1628,3.9084,34.8615,3.8217},{3.1812,3.9084,42.4229,4.32223},{3.1996,3.9084,61.9463,5.99974},{3.218,3.9084,51.1049,4.44078},{3.2364,3.9084,51.5338,4.37353},{3.2548,3.9084,73.8673,6.16522},{3.2732,3.9084,70.7526,5.66682},{3.2916,3.9084,63.7241,4.77206},{3.31,3.9084,73.1489,5.19647},{3.3284,3.9084,79.8061,5.62064},{3.3468,3.9084,77.7482,5.74196},{3.3652,3.9084,70.9508,4.97621},{3.3836,3.9084,76.3243,5.2601},{3.402,3.9084,69.3079,4.83615},{3.4204,3.9084,74.4622,5.18372},{3.4388,3.9084,83.3881,5.52111},{3.4572,3.9084,90.1122,5.75347},{3.4756,3.9084,87.3632,5.59822},{3.494,3.9084,81.9835,5.33852},{3.5124,3.9084,88.5184,5.82756},{3.5308,3.9084,84.9316,5.46511},{3.5492,3.9084,91.9322,6.0836},{3.5676,3.9084,91.3714,6.09032},{3.586,3.9084,91.8259,6.62166},{3.6044,3.9084,81.7211,5.85999},{3.6228,3.9084,75.3639,5.65738},{3.6412,3.9084,65.4419,5.40295},{3.6596,3.9084,58.1702,5.53773},{3.678,3.9084,34.0998,3.96313},{3.6964,3.9084,8.60921,1.87644},{3.0708,3.9332,3.20906,1.25694},{3.0892,3.9332,17.1217,3.85134},{3.1076,3.9332,12.7687,1.85237},{3.126,3.9332,24.9264,3.23651},{3.1444,3.9332,32.8622,3.7957},{3.1628,3.9332,41.572,4.2969},{3.1812,3.9332,47.139,4.6596},{3.1996,3.9332,47.7087,4.41056},{3.218,3.9332,62.2494,5.53783},{3.2364,3.9332,56.0567,4.70567},{3.2548,3.9332,59.7563,4.79396},{3.2732,3.9332,80.5832,6.61392},{3.2916,3.9332,72.4634,5.64207},{3.31,3.9332,71.966,5.48087},{3.3284,3.9332,74.0609,5.49895},{3.3468,3.9332,68.5339,5.14529},{3.3652,3.9332,76.7139,5.67763},{3.3836,3.9332,67.7562,5.23336},{3.402,3.9332,74.8184,5.62938},{3.4204,3.9332,80.0973,6.13397},{3.4388,3.9332,67.2486,4.92269},{3.4572,3.9332,78.5436,5.25515},{3.4756,3.9332,79.8565,5.5147},{3.494,3.9332,91.9893,6.2706},{3.5124,3.9332,78.0394,5.24213},{3.5308,3.9332,88.0444,6.25392},{3.5492,3.9332,84.5497,5.96049},{3.5676,3.9332,83.4525,6.08857},{3.586,3.9332,81.3414,6.04154},{3.6044,3.9332,84.6305,6.8595},{3.6228,3.9332,67.5538,5.56881},{3.6412,3.9332,52.7445,4.87499},{3.6596,3.9332,32.4691,3.7114},{3.678,3.9332,18.4653,3.32853},{3.6964,3.9332,14.7763,16.1084},{3.0524,3.958,0.251913,0.139925},{3.0708,3.958,5.51748,1.49012},{3.0892,3.958,12.7943,2.19712},{3.1076,3.958,25.2462,3.75026},{3.126,3.958,24.9122,3.14953},{3.1444,3.958,32.9958,3.6948},{3.1628,3.958,36.9951,3.69808},{3.1812,3.958,60.6247,6.22174},{3.1996,3.958,52.8726,4.85582},{3.218,3.958,61.2424,5.71169},{3.2364,3.958,59.6667,5.07342},{3.2548,3.958,73.274,6.18636},{3.2732,3.958,59.5463,4.69234},{3.2916,3.958,62.0964,5.1234},{3.31,3.958,56.7222,4.51443},{3.3284,3.958,65.2427,5.25822},{3.3468,3.958,62.975,5.05295},{3.3652,3.958,67.3864,5.63029},{3.3836,3.958,68.4265,5.52715},{3.402,3.958,71.7311,5.83879},{3.4204,3.958,65.732,5.5059},{3.4388,3.958,69.9138,5.72638},{3.4572,3.958,66.875,4.94487},{3.4756,3.958,78.655,5.66001},{3.494,3.958,82.5555,5.92947},{3.5124,3.958,72.7785,5.36538},{3.5308,3.958,68.9605,4.91433},{3.5492,3.958,80.3731,6.27628},{3.5676,3.958,78.0145,6.12645},{3.586,3.958,78.7899,6.51614},{3.6044,3.958,63.4695,5.50664},{3.6228,3.958,49.6441,4.82219},{3.6412,3.958,34.9617,4.16391},{3.6596,3.958,15.4865,2.50864},{3.678,3.958,2.25118,1.18159},{3.0524,3.9828,3.10261,1.45054},{3.0708,3.9828,11.0635,2.12152},{3.0892,3.9828,14.7311,2.3073},{3.1076,3.9828,23.5463,3.06532},{3.126,3.9828,29.4541,3.56999},{3.1444,3.9828,39.9998,4.50379},{3.1628,3.9828,38.3811,3.82758},{3.1812,3.9828,42.0587,3.98226},{3.1996,3.9828,48.274,4.55785},{3.218,3.9828,50.9317,4.72709},{3.2364,3.9828,53.5609,4.79367},{3.2548,3.9828,55.1049,4.71414},{3.2732,3.9828,65.4792,5.81107},{3.2916,3.9828,56.9023,4.95546},{3.31,3.9828,61.8442,5.5612},{3.3284,3.9828,69.4845,6.25009},{3.3468,3.9828,54.9119,5.12782},{3.3652,3.9828,57.6156,5.49217},{3.3836,3.9828,62.389,5.96358},{3.402,3.9828,64.9269,6.53146},{3.4204,3.9828,59.9,6.06934},{3.4388,3.9828,69.6558,6.0325},{3.4572,3.9828,70.4653,5.66809},{3.4756,3.9828,73.5537,5.75173},{3.494,3.9828,65.4821,5.11814},{3.5124,3.9828,75.7967,5.99778},{3.5308,3.9828,64.6817,5.03938},{3.5492,3.9828,67.981,5.68946},{3.5676,3.9828,55.6701,4.75589},{3.586,3.9828,52.3072,4.67947},{3.6044,3.9828,51.3203,5.04543},{3.6228,3.9828,31.9711,3.68723},{3.6412,3.9828,20.2953,3.19416},{3.6596,3.9828,2.6739,1.491},{3.0524,4.0076,5.23027,1.52122},{3.0708,4.0076,12.5484,2.45388},{3.0892,4.0076,17.7093,2.66855},{3.1076,4.0076,22.4618,2.85443},{3.126,4.0076,34.1641,4.20425},{3.1444,4.0076,41.5171,4.78906},{3.1628,4.0076,40.7777,4.4662},{3.1812,4.0076,45.9571,4.72049},{3.1996,4.0076,49.0934,4.6951},{3.218,4.0076,57.1278,5.41565},{3.2364,4.0076,57.0255,5.3293},{3.2548,4.0076,49.3019,4.6934},{3.2732,4.0076,57.154,5.38276},{3.2916,4.0076,53.9632,5.45896},{3.31,4.0076,54.178,5.65927},{3.3284,4.0076,60.0412,6.44315},{3.3468,4.0076,50.1664,5.47199},{3.3652,4.0076,69.7447,7.91146},{3.3836,4.0076,58.0005,6.34896},{3.402,4.0076,59.3305,6.64603},{3.4204,4.0076,60.1536,6.20049},{3.4388,4.0076,57.252,5.71483},{3.4572,4.0076,68.8399,5.89013},{3.4756,4.0076,68.6694,6.23369},{3.494,4.0076,64.1824,5.25231},{3.5124,4.0076,62.4493,5.40492},{3.5308,4.0076,64.8311,5.54998},{3.5492,4.0076,75.696,6.97449},{3.5676,4.0076,53.5404,5.29416},{3.586,4.0076,37.5572,4.10655},{3.6044,4.0076,30.2207,3.58919},{3.6228,4.0076,15.8956,2.82182},{3.6412,4.0076,4.28593,1.7041},{3.034,4.0324,0.823383,0.347286},{3.0524,4.0324,4.69225,1.05656},{3.0708,4.0324,11.6553,2.17241},{3.0892,4.0324,21.3941,3.29523},{3.1076,4.0324,33.9461,5.00648},{3.126,4.0324,26.4206,3.1323},{3.1444,4.0324,40.6834,4.99159},{3.1628,4.0324,57.4823,6.69884},{3.1812,4.0324,39.4304,4.07071},{3.1996,4.0324,43.2554,4.41036},{3.218,4.0324,53.7911,5.26729},{3.2364,4.0324,54.5,5.48574},{3.2548,4.0324,51.3093,5.48126},{3.2732,4.0324,59.7497,6.71944},{3.2916,4.0324,48.9153,5.73621},{3.31,4.0324,40.2256,4.88276},{3.3284,4.0324,72.1499,10.1812},{3.3468,4.0324,65.6935,8.88811},{3.3652,4.0324,55.1907,8.00232},{3.3836,4.0324,60.9161,8.16068},{3.402,4.0324,57.1506,7.63141},{3.4204,4.0324,63.6711,7.67587},{3.4388,4.0324,46.9962,4.92599},{3.4572,4.0324,70.957,6.73398},{3.4756,4.0324,54.9114,4.86737},{3.494,4.0324,62.9312,5.7103},{3.5124,4.0324,63.2551,5.71379},{3.5308,4.0324,55.1619,5.33578},{3.5492,4.0324,52.9591,5.70998},{3.5676,4.0324,42.304,5.18205},{3.586,4.0324,27.9768,3.71774},{3.6044,4.0324,13.0419,2.26119},{3.6228,4.0324,2.78537,1.25745},{3.034,4.0572,1.60775,0.773963},{3.0524,4.0572,6.88786,1.65837},{3.0708,4.0572,17.5271,3.10006},{3.0892,4.0572,19.2541,2.90264},{3.1076,4.0572,24.2739,3.18714},{3.126,4.0572,26.0344,3.2672},{3.1444,4.0572,39.4339,4.86533},{3.1628,4.0572,33.061,3.77912},{3.1812,4.0572,44.039,4.65397},{3.1996,4.0572,41.0834,4.5202},{3.218,4.0572,38.9148,4.4216},{3.2364,4.0572,47.5371,5.45073},{3.2548,4.0572,50.806,6.4161},{3.2732,4.0572,45.945,6.30483},{3.2916,4.0572,51.4044,7.94122},{3.31,4.0572,43.3498,6.65133},{3.3284,4.0572,53.0339,8.261},{3.3468,4.0572,43.9166,7.37369},{3.3652,4.0572,61.457,9.74292},{3.3836,4.0572,44.711,6.87211},{3.402,4.0572,48.3329,6.53436},{3.4204,4.0572,45.9936,5.8501},{3.4388,4.0572,50.4613,5.72821},{3.4572,4.0572,59.9967,5.96761},{3.4756,4.0572,49.0581,4.69911},{3.494,4.0572,50.6484,5.12184},{3.5124,4.0572,41.4805,4.29538},{3.5308,4.0572,42.8114,4.62078},{3.5492,4.0572,29.0295,3.62518},{3.5676,4.0572,28.4599,3.98418},{3.586,4.0572,16.6533,3.66212},{3.6044,4.0572,0.717615,0.399393},{3.034,4.082,7.07463,2.72286},{3.0524,4.082,18.7975,4.91888},{3.0708,4.082,20.3212,3.67649},{3.0892,4.082,24.6141,4.18552},{3.1076,4.082,36.6104,5.49447},{3.126,4.082,30.4146,4.08969},{3.1444,4.082,34.308,4.18395},{3.1628,4.082,37.6843,4.54125},{3.1812,4.082,31.8558,4.02498},{3.1996,4.082,42.4136,5.41911},{3.218,4.082,45.4954,6.27078},{3.2364,4.082,36.7932,5.44133},{3.2548,4.082,39.734,6.51156},{3.2732,4.082,54.3924,9.18116},{3.2916,4.082,37.947,6.48832},{3.31,4.082,54.3064,10.8627},{3.3284,4.082,73.5462,14.8018},{3.3468,4.082,40.845,8.00284},{3.3652,4.082,45.3848,8.5272},{3.3836,4.082,50.8765,8.14751},{3.402,4.082,56.1743,8.3057},{3.4204,4.082,52.619,7.7211},{3.4388,4.082,41.3109,5.29593},{3.4572,4.082,42.9601,4.43382},{3.4756,4.082,43.2976,4.70594},{3.494,4.082,43.7842,4.87094},{3.5124,4.082,44.305,5.51726},{3.5308,4.082,36.4562,5.10036},{3.5492,4.082,33.5789,5.92775},{3.5676,4.082,23.8851,6.09274},{3.586,4.082,2.60152,1.90212},{3.034,4.1068,2.64138,0.926992},{3.0524,4.1068,10.7466,2.468},{3.0708,4.1068,12.9903,2.18399},{3.0892,4.1068,24.2315,4.02146},{3.1076,4.1068,28.067,3.93714},{3.126,4.1068,26.9457,4.07616},{3.1444,4.1068,33.4399,4.56451},{3.1628,4.1068,23.3287,3.2379},{3.1812,4.1068,26.4026,3.96885},{3.1996,4.1068,37.1067,6.75413},{3.218,4.1068,36.3263,6.77416},{3.2364,4.1068,24.1544,4.64553},{3.2548,4.1068,39.7474,8.87008},{3.2732,4.1068,34.8118,7.6422},{3.2916,4.1068,36.5876,7.94821},{3.31,4.1068,42.1723,9.17306},{3.3284,4.1068,53.3249,12.3252},{3.3468,4.1068,39.3529,7.91981},{3.3652,4.1068,31.3611,6.80036},{3.3836,4.1068,40.3549,7.43191},{3.402,4.1068,37.0879,6.67029},{3.4204,4.1068,31.31,5.20719},{3.4388,4.1068,37.8391,5.61156},{3.4572,4.1068,35.3127,4.31277},{3.4756,4.1068,39.1546,4.66811},{3.494,4.1068,32.1814,4.1633},{3.5124,4.1068,24.5378,3.424},{3.5308,4.1068,17.3307,3.24901},{3.5492,4.1068,7.05739,2.00347},{3.5676,4.1068,0.123789,0.148899},{3.034,4.1316,3.51942,1.27947},{3.0524,4.1316,8.06828,1.87087},{3.0708,4.1316,14.1048,2.77153},{3.0892,4.1316,20.4298,3.40583},{3.1076,4.1316,21.98,3.6951},{3.126,4.1316,22.119,3.50288},{3.1444,4.1316,23.6305,3.99231},{3.1628,4.1316,29.4505,6.07604},{3.1812,4.1316,23.3564,4.95156},{3.1996,4.1316,24.3077,5.65361},{3.218,4.1316,36.8842,9.60703},{3.2364,4.1316,24.3188,5.76272},{3.2548,4.1316,18.659,5.13567},{3.2732,4.1316,29.0182,7.74059},{3.2916,4.1316,24.651,7.0574},{3.31,4.1316,21.9053,6.22731},{3.3284,4.1316,28.725,7.60088},{3.3468,4.1316,22.0663,5.96734},{3.3652,4.1316,32.7589,7.77508},{3.3836,4.1316,29.4571,7.0803},{3.402,4.1316,24.1693,4.72383},{3.4204,4.1316,39.1646,7.18391},{3.4388,4.1316,35.2372,5.90024},{3.4572,4.1316,24.7397,3.35025},{3.4756,4.1316,27.6283,4.34434},{3.494,4.1316,19.7471,3.1503},{3.5124,4.1316,11.3499,2.53224},{3.5308,4.1316,4.24541,1.70523},{3.034,4.1564,4.52842,1.94491},{3.0524,4.1564,7.06465,1.61371},{3.0708,4.1564,9.09905,1.90069},{3.0892,4.1564,13.7151,2.71517},{3.1076,4.1564,14.6308,3.26162},{3.126,4.1564,18.2105,4.12295},{3.1444,4.1564,19.2336,4.21815},{3.1628,4.1564,18.2778,4.72072},{3.1812,4.1564,25.2151,7.19435},{3.1996,4.1564,23.265,7.28325},{3.218,4.1564,16.1006,5.01785},{3.2364,4.1564,14.2855,4.46278},{3.2548,4.1564,25.808,7.81172},{3.2732,4.1564,31.2789,11.6688},{3.2916,4.1564,20.7115,7.41865},{3.31,4.1564,24.7443,7.3544},{3.3284,4.1564,12.2214,4.09904},{3.3468,4.1564,39.5594,12.0329},{3.3652,4.1564,25.565,6.69811},{3.3836,4.1564,13.7442,3.95946},{3.402,4.1564,17.7125,3.83353},{3.4204,4.1564,28.6056,5.9236},{3.4388,4.1564,17.3026,3.69543},{3.4572,4.1564,17.2206,2.99953},{3.4756,4.1564,12.1266,2.34581},{3.494,4.1564,8.86166,2.25885},{3.5124,4.1564,1.69684,1.37674},{3.034,4.1812,1.21504,0.640146},{3.0524,4.1812,5.54975,1.78701},{3.0708,4.1812,7.35031,1.92793},{3.0892,4.1812,15.5914,4.53038},{3.1076,4.1812,13.3691,3.67478},{3.126,4.1812,38.946,12.2376},{3.1444,4.1812,18.4208,5.38207},{3.1628,4.1812,22.1486,6.91151},{3.1812,4.1812,15.6299,5.79175},{3.1996,4.1812,37.8517,18.2315},{3.218,4.1812,20.792,7.83949},{3.2364,4.1812,12.7001,4.29214},{3.2548,4.1812,11.4643,4.44256},{3.2732,4.1812,18.2489,6.54639},{3.2916,4.1812,16.1179,5.49495},{3.31,4.1812,19.6857,8.84526},{3.3284,4.1812,20.3001,7.25277},{3.3468,4.1812,22.6281,7.95405},{3.3652,4.1812,32.4795,10.6271},{3.3836,4.1812,24.2847,6.22168},{3.402,4.1812,26.985,7.79272},{3.4204,4.1812,22.657,5.59509},{3.4388,4.1812,7.91989,1.96937},{3.4572,4.1812,10.6854,3.05768},{3.4756,4.1812,2.71919,1.2359},{3.034,4.206,0.816142,0.616354},{3.0524,4.206,2.06616,0.91632},{3.0708,4.206,5.23513,1.95759},{3.0892,4.206,8.26661,2.76115},{3.1076,4.206,14.9823,5.81256},{3.126,4.206,9.68809,3.43061},{3.1444,4.206,13.165,5.5148},{3.1628,4.206,14.7655,5.77858},{3.1812,4.206,14.2607,6.46316},{3.1996,4.206,9.66212,4.55877},{3.218,4.206,14.2166,6.26859},{3.2364,4.206,32.8381,17.0796},{3.2548,4.206,7.87469,4.11545},{3.2732,4.206,14.028,6.39904},{3.2916,4.206,14.3712,6.40101},{3.31,4.206,18.1137,7.68866},{3.3284,4.206,6.89773,3.63304},{3.3468,4.206,18.8365,6.9313},{3.3652,4.206,12.0486,4.23701},{3.3836,4.206,20.7724,7.56222},{3.402,4.206,11.0418,3.48477},{3.4204,4.206,7.47736,2.55613},{3.4388,4.206,2.02392,0.944024},{3.4572,4.206,0.364887,0.349027},{3.0524,4.2308,2.26344,1.48567},{3.0708,4.2308,9.3843,6.56842},{3.0892,4.2308,9.0859,3.98671},{3.1076,4.2308,10.9767,4.59996},{3.126,4.2308,11.6408,6.02872},{3.1444,4.2308,20.3358,9.13652},{3.1628,4.2308,8.27375,5.35175},{3.1812,4.2308,4.91122,2.93674},{3.1996,4.2308,17.9302,10.8106},{3.218,4.2308,5.09078,2.99451},{3.2364,4.2308,15.345,10.4242},{3.2548,4.2308,2.72816,2.11165},{3.2732,4.2308,23.5394,15.3062},{3.2916,4.2308,9.53481,4.79664},{3.31,4.2308,8.4258,4.81307},{3.3284,4.2308,11.3536,4.97114},{3.3468,4.2308,28.4976,14.4999},{3.3652,4.2308,11.8869,4.24955},{3.3836,4.2308,7.09535,3.74228},{3.4204,4.2308,0.959876,0.779587},{3.0708,4.2556,5.50331,5.97248},{3.0892,4.2556,1.488,1.03081},{3.1076,4.2556,5.52501,3.17668},{3.126,4.2556,3.45685,1.91136},{3.1444,4.2556,2.50333,2.02746},{3.1628,4.2556,5.27362,3.08059},{3.1812,4.2556,10.6615,5.98882},{3.1996,4.2556,14.3533,9.60369},{3.218,4.2556,2.93211,1.93199},{3.2364,4.2556,2.52741,1.99616},{3.2548,4.2556,12.0129,6.66796},{3.2732,4.2556,7.12498,4.3569},{3.2916,4.2556,5.39021,3.09412},{3.31,4.2556,4.49606,2.83741},{3.3284,4.2556,2.06684,1.35792},{3.3468,4.2556,4.33655,2.335},{3.3652,4.2556,5.57506,6.263},{3.126,4.2804,3.36102,4.6692},{3.1444,4.2804,28.1174,21.208},{3.1628,4.2804,4.57747,3.50608},{3.1812,4.2804,1.30385,1.43217},{3.1996,4.2804,7.76386,8.82662},{3.218,4.2804,14.8058,15.2554},{3.2364,4.2804,0.991845,1.06937},{3.2548,4.2804,4.45939,3.98615},{3.2732,4.2804,11.7601,12.4348},{3.31,4.2804,0.712409,0.808439},{3.126,4.3052,0.794005,1.10194},{3.1812,4.3052,2.15931,2.69578},{3.1996,4.3052,17.5949,24.4622},{3.218,4.3052,4.3079,4.71797}}


==> anc/Dal1E.dat <==
Dalitz Plot ppX:  M^{2}(p_{1}p_{2}) versus M^{2}(p_{1,2}3pi0) - Each event is filled two times

Acceptance and Efficiency Corrected

for MM_{pp}=0.9-1.0 GeV/c^{2}

Error of M^{2}(p_{1,2}3pi0): 0.0092 GeV^{2}/c^{4}	Error of M^2(p_{1}p_{2}): 0.0124 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(p_{1,2}3pi0) [GeV^{2}/c^{4}], M^{2}(p_{1}p_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{3.6964,3.5116,1.0775,1.28044},{3.7148,3.5116,0.425199,0.46287},{3.586,3.5364,1.088,0.581925},{3.6044,3.5364,4.10825,1.31608},{3.6228,3.5364,10.1694,2.42972},{3.6412,3.5364,13.8889,2.66161},{3.6596,3.5364,28.3338,4.75683},{3.678,3.5364,25.7707,4.10794},{3.6964,3.5364,44.0459,6.2},{3.7148,3.5364,39.2999,5.49888},{3.7332,3.5364,48.9846,7.02437},{3.7516,3.5364,11.1061,3.60382},{3.5492,3.5612,4.09424,2.95001},{3.5676,3.5612,8.52081,2.54972},{3.586,3.5612,18.7441,3.45899},{3.6044,3.5612,18.0005,2.55105},{3.6228,3.5612,22.9513,2.95998},{3.6412,3.5612,37.8487,4.12865},{3.6596,3.5612,45.1759,4.59595},{3.678,3.5612,52.5015,4.93813},{3.6964,3.5612,54.5681,4.7755},{3.7148,3.5612,54.5423,4.78838},{3.7332,3.5612,57.2934,5.30767},{3.7516,3.5612,44.4538,7.18247},{3.5124,3.586,2.17021,1.89152},{3.5308,3.586,8.56278,2.35432},{3.5492,3.586,12.9857,2.44847},{3.5676,3.586,20.5402,2.83451},{3.586,3.586,29.842,3.41664},{3.6044,3.586,39.1989,4.01342},{3.6228,3.586,48.0789,4.35772},{3.6412,3.586,47.3077,4.06359},{3.6596,3.586,47.2198,3.77053},{3.678,3.586,53.3684,4.01019},{3.6964,3.586,60.6264,4.48387},{3.7148,3.586,62.7895,4.59452},{3.7332,3.586,53.0228,4.19947},{3.7516,3.586,55.3409,7.04509},{3.494,3.6108,3.67921,2.94916},{3.5124,3.6108,11.5252,2.44566},{3.5308,3.6108,19.8939,3.17339},{3.5492,3.6108,29.3319,3.58173},{3.5676,3.6108,36.8485,3.85317},{3.586,3.6108,40.3689,3.51075},{3.6044,3.6108,45.8728,3.77083},{3.6228,3.6108,48.8176,3.80095},{3.6412,3.6108,49.096,3.65526},{3.6596,3.6108,53.5801,3.78733},{3.678,3.6108,64.8683,4.59833},{3.6964,3.6108,66.3661,4.58204},{3.7148,3.6108,66.9233,4.63416},{3.7332,3.6108,52.61,4.08817},{3.7516,3.6108,63.3909,9.48434},{3.4572,3.6356,21.8167,24.5824},{3.4756,3.6356,8.019,2.64738},{3.494,3.6356,12.3298,2.02029},{3.5124,3.6356,17.9398,2.29273},{3.5308,3.6356,28.7945,2.95722},{3.5492,3.6356,32.5416,2.99692},{3.5676,3.6356,40.1561,3.3603},{3.586,3.6356,46.5011,3.61828},{3.6044,3.6356,47.3817,3.5049},{3.6228,3.6356,59.9733,4.30498},{3.6412,3.6356,60.8496,4.16414},{3.6596,3.6356,56.762,3.9139},{3.678,3.6356,58.256,3.89411},{3.6964,3.6356,58.7354,3.93614},{3.7148,3.6356,60.8809,4.20389},{3.7332,3.6356,42.9737,3.48417},{3.7516,3.6356,38.0801,5.91269},{3.4388,3.6604,1.56585,1.33792},{3.4572,3.6604,6.54396,1.70104},{3.4756,3.6604,15.3001,2.43577},{3.494,3.6604,21.0138,2.45588},{3.5124,3.6604,26.7118,2.69277},{3.5308,3.6604,29.7678,2.70924},{3.5492,3.6604,31.8194,2.70862},{3.5676,3.6604,41.7181,3.43892},{3.586,3.6604,46.0584,3.43123},{3.6044,3.6604,56.0223,4.13854},{3.6228,3.6604,48.254,3.42812},{3.6412,3.6604,56.2067,3.85777},{3.6596,3.6604,59.2985,4.10662},{3.678,3.6604,55.3039,3.84596},{3.6964,3.6604,55.0392,4.03299},{3.7148,3.6604,44.0797,3.42391},{3.7332,3.6604,41.2827,3.78728},{3.7516,3.6604,15.0369,3.02156},{3.4204,3.6852,0.894607,0.491971},{3.4388,3.6852,4.55871,1.02497},{3.4572,3.6852,10.142,1.62238},{3.4756,3.6852,21.2014,2.42236},{3.494,3.6852,31.5513,3.34651},{3.5124,3.6852,32.7149,3.23813},{3.5308,3.6852,28.8195,2.55733},{3.5492,3.6852,33.7302,2.74491},{3.5676,3.6852,42.7144,3.19144},{3.586,3.6852,41.8897,3.15508},{3.6044,3.6852,45.4207,3.38755},{3.6228,3.6852,48.1656,3.43189},{3.6412,3.6852,51.1071,3.57869},{3.6596,3.6852,45.4037,3.35283},{3.678,3.6852,49.799,3.60203},{3.6964,3.6852,45.837,3.57627},{3.7148,3.6852,39.8847,3.53836},{3.7332,3.6852,22.3566,2.61245},{3.7516,3.6852,3.31321,1.179},{3.402,3.71,0.160139,0.166911},{3.4204,3.71,3.81797,0.863741},{3.4388,3.71,8.63425,1.35253},{3.4572,3.71,16.9862,2.223},{3.4756,3.71,21.1661,2.19113},{3.494,3.71,22.3635,2.21029},{3.5124,3.71,35.5557,3.26246},{3.5308,3.71,31.906,2.74521},{3.5492,3.71,39.5898,3.22534},{3.5676,3.71,41.5412,3.29632},{3.586,3.71,54,4.26425},{3.6044,3.71,48.4893,3.56644},{3.6228,3.71,49.4734,3.73524},{3.6412,3.71,44.8552,3.42158},{3.6596,3.71,41.7322,3.30434},{3.678,3.71,38.8343,3.09577},{3.6964,3.71,33.1182,2.93646},{3.7148,3.71,21.8157,2.22913},{3.7332,3.71,9.88459,2.09701},{3.402,3.7348,3.09035,1.44484},{3.4204,3.7348,6.6052,1.22141},{3.4388,3.7348,11.8983,1.59969},{3.4572,3.7348,22.6036,2.78528},{3.4756,3.7348,24.5573,2.60234},{3.494,3.7348,30.3698,2.9251},{3.5124,3.7348,32.7103,2.99359},{3.5308,3.7348,37.0517,3.0659},{3.5492,3.7348,37.9202,3.1523},{3.5676,3.7348,37.4015,2.99926},{3.586,3.7348,40.782,3.12576},{3.6044,3.7348,40.2155,3.31869},{3.6228,3.7348,39.7779,3.17161},{3.6412,3.7348,46.0783,3.67756},{3.6596,3.7348,38.2724,3.25016},{3.678,3.7348,33.2902,3.12109},{3.6964,3.7348,24.3341,2.68516},{3.7148,3.7348,11.7111,2.03705},{3.7332,3.7348,0.853918,0.590315},{3.3836,3.7596,0.161222,0.113296},{3.402,3.7596,5.39269,1.41308},{3.4204,3.7596,8.40068,1.55422},{3.4388,3.7596,15.453,2.10565},{3.4572,3.7596,23.2474,2.80325},{3.4756,3.7596,22.156,2.24853},{3.494,3.7596,27.7043,2.79803},{3.5124,3.7596,29.3648,2.71917},{3.5308,3.7596,27.1587,2.39816},{3.5492,3.7596,32.4354,2.72203},{3.5676,3.7596,33.4371,2.86698},{3.586,3.7596,37.191,3.12856},{3.6044,3.7596,36.025,3.05069},{3.6228,3.7596,32.2491,2.78948},{3.6412,3.7596,30.6365,2.82116},{3.6596,3.7596,28.1558,2.80294},{3.678,3.7596,21.9471,2.72436},{3.6964,3.7596,13.5639,2.44125},{3.7148,3.7596,5.1907,5.08971},{3.3836,3.7844,1.00224,0.49848},{3.402,3.7844,6.49195,1.53528},{3.4204,3.7844,10.2974,1.67567},{3.4388,3.7844,20.4549,2.93153},{3.4572,3.7844,24.3366,2.88273},{3.4756,3.7844,24.4117,2.61193},{3.494,3.7844,27.6985,2.82562},{3.5124,3.7844,26.7612,2.4979},{3.5308,3.7844,29.4337,2.78451},{3.5492,3.7844,30.9272,2.88552},{3.5676,3.7844,34.9994,3.1298},{3.586,3.7844,29.3023,2.78373},{3.6044,3.7844,28.7854,2.65615},{3.6228,3.7844,31.9494,3.29711},{3.6412,3.7844,34.4153,3.87953},{3.6596,3.7844,17.986,2.42686},{3.678,3.7844,10.4044,2.08388},{3.6964,3.7844,2.03006,1.41357},{3.3836,3.8092,0.806857,0.354865},{3.402,3.8092,5.15213,1.14316},{3.4204,3.8092,9.84351,1.80258},{3.4388,3.8092,12.8243,1.85638},{3.4572,3.8092,11.2312,1.37833},{3.4756,3.8092,23.3284,2.70778},{3.494,3.8092,19.7567,2.12815},{3.5124,3.8092,24.0041,2.44644},{3.5308,3.8092,24.4478,2.52008},{3.5492,3.8092,30.0236,2.97719},{3.5676,3.8092,24.0834,2.51753},{3.586,3.8092,21.4622,2.30775},{3.6044,3.8092,18.4112,2.05086},{3.6228,3.8092,15.6093,2.08309},{3.6412,3.8092,11.1373,1.78823},{3.6596,3.8092,6.47241,1.54199},{3.678,3.8092,11.0496,12.4655},{3.3836,3.834,0.973906,0.583844},{3.402,3.834,7.22493,1.79797},{3.4204,3.834,6.87385,1.43348},{3.4388,3.834,11.9947,1.77737},{3.4572,3.834,13.4002,1.76851},{3.4756,3.834,17.5411,2.21993},{3.494,3.834,16.0445,1.94794},{3.5124,3.834,18.1786,1.98188},{3.5308,3.834,17.5137,2.01631},{3.5492,3.834,18.2053,2.12584},{3.5676,3.834,17.8764,2.13284},{3.586,3.834,16.4922,2.195},{3.6044,3.834,11.3769,1.7231},{3.6228,3.834,11.0186,2.36772},{3.6412,3.834,3.75586,1.86658},{3.3836,3.8588,0.0579833,0.0692122},{3.402,3.8588,2.56175,0.834902},{3.4204,3.8588,5.33095,1.33137},{3.4388,3.8588,8.92011,1.55534},{3.4572,3.8588,8.38127,1.23217},{3.4756,3.8588,15.0434,2.09252},{3.494,3.8588,17.0784,2.29198},{3.5124,3.8588,15.6666,2.25888},{3.5308,3.8588,13.9856,1.88049},{3.5492,3.8588,12.8281,1.77336},{3.5676,3.8588,12.1413,2.05577},{3.586,3.8588,4.91756,1.13806},{3.6044,3.8588,3.72473,1.31289},{3.6228,3.8588,0.442436,0.613198},{3.402,3.8836,0.431228,0.388931},{3.4204,3.8836,7.34865,2.4861},{3.4388,3.8836,4.09088,1.04183},{3.4572,3.8836,5.86519,1.1768},{3.4756,3.8836,4.54023,0.889984},{3.494,3.8836,7.87931,1.42473},{3.5124,3.8836,5.65284,1.01553},{3.5308,3.8836,5.54509,1.22505},{3.5492,3.8836,4.79992,1.25107},{3.5676,3.8836,7.20018,3.4687},{3.4388,3.9084,0.809838,0.470609},{3.4572,3.9084,1.03597,0.430993},{3.4756,3.9084,1.15242,0.518849},{3.494,3.9084,1.04034,0.397789},{3.5124,3.9084,1.21577,0.620887}}


==> anc/Dal2A.dat <==
Dalitz Plot 3pi0:  M^{2}(pi^{0}_{1}pi^{0}_{2}) versus M^{2}(pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.4-0.5 GeV/c^{2}

Error of M^{2}(pi^{0}_{2}pi^{0}_{3}): 0.00152 GeV^{2}/c^{4}	Error of M^{2}(pi^{0}_{1}pi^{0}_{2}): 0.00152 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(pi^{0}_{2}pi^{0}_{3}) [GeV^{2}/c^{4}], M^{2}(pi^{0}_{1}pi^{0}_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{0.07496,0.07192,2538.01,1793.71},{0.078,0.07192,1419.37,461.649},{0.08104,0.07192,3334.68,1235.94},{0.08408,0.07192,1924.84,598.086},{0.08712,0.07192,1404.78,394.034},{0.09016,0.07192,3380.76,1203.18},{0.0932,0.07192,3913.58,1303.82},{0.09624,0.07192,3592.63,1266.19},{0.09928,0.07192,2207.08,630.63},{0.10232,0.07192,2474.93,640.239},{0.10536,0.07192,2799.21,740.962},{0.1084,0.07192,2128.36,539.397},{0.11144,0.07192,2385.13,712.151},{0.11448,0.07192,4902.7,2810.81},{0.11752,0.07192,2265.88,1816.41},{0.07192,0.07496,2538.01,1793.71},{0.07496,0.07496,21280.3,2488.76},{0.078,0.07496,28604.2,2881.52},{0.08104,0.07496,28583.9,2433.64},{0.08408,0.07496,31021.9,2594.86},{0.08712,0.07496,30800.1,2514.06},{0.09016,0.07496,30274.6,2389.32},{0.0932,0.07496,35813,3028.89},{0.09624,0.07496,29562.9,2316.16},{0.09928,0.07496,33850.6,2664.14},{0.10232,0.07496,28609,2172.54},{0.10536,0.07496,30215.1,2529.08},{0.1084,0.07496,28114.3,2523.19},{0.11144,0.07496,19829.4,1889.25},{0.11448,0.07496,21276.6,2591.24},{0.11752,0.07496,15433.2,2192.83},{0.12056,0.07496,6525.41,963.023},{0.1236,0.07496,3337.06,772.815},{0.12664,0.07496,810.584,334.516},{0.07192,0.078,1419.37,461.649},{0.07496,0.078,28604.2,2881.52},{0.078,0.078,40868.4,3395.18},{0.08104,0.078,41139.9,2976.78},{0.08408,0.078,47782.1,3437.36},{0.08712,0.078,49295.2,3415.36},{0.09016,0.078,43140.3,2807.55},{0.0932,0.078,44007.8,2823.18},{0.09624,0.078,44955.3,2859.78},{0.09928,0.078,40392.4,2699.6},{0.10232,0.078,35845.1,2529.94},{0.10536,0.078,30587.9,2287.11},{0.1084,0.078,30873.7,2664.7},{0.11144,0.078,20417.2,1743.17},{0.11448,0.078,18980.7,1889.2},{0.11752,0.078,13999.4,1464.99},{0.12056,0.078,9163.9,1048.6},{0.1236,0.078,11527.3,2025.61},{0.12664,0.078,3046.15,526.386},{0.12968,0.078,1258.71,490.212},{0.07192,0.08104,3334.68,1235.94},{0.07496,0.08104,28583.9,2433.64},{0.078,0.08104,41139.9,2976.78},{0.08104,0.08104,44614.3,2902.28},{0.08408,0.08104,52330.7,3342.9},{0.08712,0.08104,60882.2,3911.26},{0.09016,0.08104,51509.2,3110.43},{0.0932,0.08104,50454.1,3090.58},{0.09624,0.08104,40717.6,2545.59},{0.09928,0.08104,42743.7,3025.45},{0.10232,0.08104,35756.6,2624.12},{0.10536,0.08104,33058.2,2592.71},{0.1084,0.08104,26596.4,2214.08},{0.11144,0.08104,22096,1911.06},{0.11448,0.08104,17355.1,1615.19},{0.11752,0.08104,17941.5,1960.17},{0.12056,0.08104,14323.6,1810.15},{0.1236,0.08104,7341.57,954.096},{0.12664,0.08104,4442.43,677.872},{0.12968,0.08104,1873.55,405.916},{0.13272,0.08104,417.675,425.303},{0.07192,0.08408,1924.84,598.086},{0.07496,0.08408,31021.9,2594.86},{0.078,0.08408,47782.1,3437.36},{0.08104,0.08408,52330.7,3342.9},{0.08408,0.08408,62280.5,4085.57},{0.08712,0.08408,59184.5,3557.77},{0.09016,0.08408,54444.5,3356.24},{0.0932,0.08408,52414.2,3465.73},{0.09624,0.08408,41135,2732.47},{0.09928,0.08408,43030.7,3169.64},{0.10232,0.08408,31955,2343.16},{0.10536,0.08408,31763.3,2541.46},{0.1084,0.08408,29077,2567.87},{0.11144,0.08408,25068.3,2297.13},{0.11448,0.08408,17482.4,1718.25},{0.11752,0.08408,15289.4,1608.92},{0.12056,0.08408,13642,1673.61},{0.1236,0.08408,14883.2,2367.16},{0.12664,0.08408,7972.96,1413.88},{0.12968,0.08408,3405.88,735.116},{0.13272,0.08408,1057.94,627.235},{0.07192,0.08712,1404.78,394.034},{0.07496,0.08712,30800.1,2514.06},{0.078,0.08712,49295.2,3415.36},{0.08104,0.08712,60882.2,3911.26},{0.08408,0.08712,59184.5,3557.77},{0.08712,0.08712,49129.6,2946.77},{0.09016,0.08712,45237.7,2826.57},{0.0932,0.08712,45501.7,3024.24},{0.09624,0.08712,37033.9,2475.23},{0.09928,0.08712,34151.8,2398.3},{0.10232,0.08712,29587.7,2149.13},{0.10536,0.08712,27653.3,2235.21},{0.1084,0.08712,22826.8,1883.48},{0.11144,0.08712,21367.8,1983.05},{0.11448,0.08712,18528.3,1848.77},{0.11752,0.08712,14855.8,1610.02},{0.12056,0.08712,14077.1,1844.82},{0.1236,0.08712,10624.1,1553.14},{0.12664,0.08712,5562.6,932.138},{0.12968,0.08712,3641.58,805.157},{0.13272,0.08712,1316.61,883.037},{0.07192,0.09016,3380.76,1203.18},{0.07496,0.09016,30274.6,2389.32},{0.078,0.09016,43140.3,2807.55},{0.08104,0.09016,51509.2,3110.43},{0.08408,0.09016,54444.5,3356.25},{0.08712,0.09016,45237.7,2826.57},{0.09016,0.09016,42089.3,2759.44},{0.0932,0.09016,37912.6,2545.3},{0.09624,0.09016,35946.1,2617.82},{0.09928,0.09016,30790.3,2308.9},{0.10232,0.09016,22454.2,1626.98},{0.10536,0.09016,26031.3,2178.62},{0.1084,0.09016,22224.7,1972.3},{0.11144,0.09016,21785.2,2134.39},{0.11448,0.09016,18883.9,2077.23},{0.11752,0.09016,12041.1,1268.04},{0.12056,0.09016,10975.6,1393.68},{0.1236,0.09016,7518.78,1038.76},{0.12664,0.09016,5874.3,1073.87},{0.12968,0.09016,1723.28,374.349},{0.13272,0.09016,699.444,543.604},{0.07192,0.0932,3913.58,1303.82},{0.07496,0.0932,35813.1,3028.89},{0.078,0.0932,44007.8,2823.18},{0.08104,0.0932,50454.1,3090.58},{0.08408,0.0932,52414.2,3465.73},{0.08712,0.0932,45501.7,3024.24},{0.09016,0.0932,37912.6,2545.3},{0.0932,0.0932,37839.1,2696.59},{0.09624,0.0932,35570.2,2728.53},{0.09928,0.0932,25741.7,1867.91},{0.10232,0.0932,25677,2071.84},{0.10536,0.0932,22567.8,1895.18},{0.1084,0.0932,24015.7,2375.42},{0.11144,0.0932,20983,2181.12},{0.11448,0.0932,15118.6,1585.43},{0.11752,0.0932,12618.9,1538.29},{0.12056,0.0932,8756.85,1150.21},{0.1236,0.0932,6325.38,987.484},{0.12664,0.0932,3673.45,643.928},{0.12968,0.0932,2009.66,610.964},{0.07192,0.09624,3592.63,1266.19},{0.07496,0.09624,29562.9,2316.16},{0.078,0.09624,44955.3,2859.78},{0.08104,0.09624,40717.5,2545.59},{0.08408,0.09624,41135,2732.47},{0.08712,0.09624,37033.9,2475.23},{0.09016,0.09624,35946.1,2617.82},{0.0932,0.09624,35570.2,2728.53},{0.09624,0.09624,27077.6,2050.47},{0.09928,0.09624,25326.2,1974.29},{0.10232,0.09624,23637.2,2010.43},{0.10536,0.09624,19406.5,1691.81},{0.1084,0.09624,18985.3,1827.42},{0.11144,0.09624,16654.7,1799.04},{0.11448,0.09624,17025.5,2104.79},{0.11752,0.09624,15474.9,2099.14},{0.12056,0.09624,9828.83,1418.25},{0.1236,0.09624,7525.84,1395.18},{0.12664,0.09624,2949.11,607.889},{0.12968,0.09624,745.511,292.016},{0.07192,0.09928,2207.08,630.63},{0.07496,0.09928,33850.6,2664.14},{0.078,0.09928,40392.4,2699.6},{0.08104,0.09928,42743.7,3025.45},{0.08408,0.09928,43030.7,3169.64},{0.08712,0.09928,34151.8,2398.3},{0.09016,0.09928,30790.3,2308.9},{0.0932,0.09928,25741.7,1867.91},{0.09624,0.09928,25326.2,1974.29},{0.09928,0.09928,30030.1,2754.31},{0.10232,0.09928,22001.4,1996.48},{0.10536,0.09928,21019.8,2032.48},{0.1084,0.09928,21088,2315.85},{0.11144,0.09928,16456.3,1956.57},{0.11448,0.09928,18251,2627.35},{0.11752,0.09928,9122.12,1255.9},{0.12056,0.09928,7522.05,1182.75},{0.1236,0.09928,4649.55,915.851},{0.12664,0.09928,1201.02,289.554},{0.12968,0.09928,210.022,194.221},{0.07192,0.10232,2474.93,640.239},{0.07496,0.10232,28609,2172.54},{0.078,0.10232,35845.1,2529.94},{0.08104,0.10232,35756.6,2624.12},{0.08408,0.10232,31955,2343.16},{0.08712,0.10232,29587.7,2149.13},{0.09016,0.10232,22454.2,1626.98},{0.0932,0.10232,25677,2071.84},{0.09624,0.10232,23637.2,2010.43},{0.09928,0.10232,22001.4,1996.48},{0.10232,0.10232,16415.2,1470.11},{0.10536,0.10232,16439.7,1612.66},{0.1084,0.10232,16269.8,1841.48},{0.11144,0.10232,15091.9,1934.51},{0.11448,0.10232,10180.3,1318.86},{0.11752,0.10232,6709.66,937.837},{0.12056,0.10232,4687.09,803.866},{0.1236,0.10232,3685.97,985.736},{0.12664,0.10232,834.361,399.113},{0.07192,0.10536,2799.21,740.962},{0.07496,0.10536,30215.1,2529.08},{0.078,0.10536,30587.9,2287.11},{0.08104,0.10536,33058.2,2592.71},{0.08408,0.10536,31763.3,2541.46},{0.08712,0.10536,27653.3,2235.21},{0.09016,0.10536,26031.3,2178.62},{0.0932,0.10536,22567.8,1895.18},{0.09624,0.10536,19406.5,1691.81},{0.09928,0.10536,21019.8,2032.48},{0.10232,0.10536,16439.7,1612.66},{0.10536,0.10536,20517.6,2415.87},{0.1084,0.10536,12663.2,1488.27},{0.11144,0.10536,8779.54,1049.7},{0.11448,0.10536,10140.1,1607.5},{0.11752,0.10536,6616.65,1187.33},{0.12056,0.10536,2938.83,563.058},{0.1236,0.10536,1780.79,727.786},{0.07192,0.1084,2128.36,539.397},{0.07496,0.1084,28114.3,2523.19},{0.078,0.1084,30873.7,2664.7},{0.08104,0.1084,26596.4,2214.08},{0.08408,0.1084,29077,2567.87},{0.08712,0.1084,22826.8,1883.48},{0.09016,0.1084,22224.7,1972.3},{0.0932,0.1084,24015.7,2375.42},{0.09624,0.1084,18985.3,1827.42},{0.09928,0.1084,21088,2315.85},{0.10232,0.1084,16269.8,1841.48},{0.10536,0.1084,12663.2,1488.27},{0.1084,0.1084,12311.7,1647.29},{0.11144,0.1084,9009.3,1278.66},{0.11448,0.1084,9431.62,1818.31},{0.11752,0.1084,6813.62,1637.26},{0.12056,0.1084,2160.68,657.701},{0.07192,0.11144,2385.13,712.151},{0.07496,0.11144,19829.4,1889.25},{0.078,0.11144,20417.2,1743.17},{0.08104,0.11144,22096,1911.06},{0.08408,0.11144,25068.3,2297.13},{0.08712,0.11144,21367.8,1983.05},{0.09016,0.11144,21785.2,2134.39},{0.0932,0.11144,20983,2181.12},{0.09624,0.11144,16654.7,1799.04},{0.09928,0.11144,16456.3,1956.57},{0.10232,0.11144,15091.9,1934.51},{0.10536,0.11144,8779.54,1049.7},{0.1084,0.11144,9009.3,1278.66},{0.11144,0.11144,6123.94,923.801},{0.11448,0.11144,4457.57,902.223},{0.11752,0.11144,5088.75,1951.21},{0.12056,0.11144,438.96,374.22},{0.07192,0.11448,4902.7,2810.81},{0.07496,0.11448,21276.6,2591.24},{0.078,0.11448,18980.7,1889.2},{0.08104,0.11448,17355.1,1615.19},{0.08408,0.11448,17482.4,1718.25},{0.08712,0.11448,18528.3,1848.77},{0.09016,0.11448,18883.9,2077.23},{0.0932,0.11448,15118.6,1585.43},{0.09624,0.11448,17025.5,2104.79},{0.09928,0.11448,18251,2627.35},{0.10232,0.11448,10180.3,1318.86},{0.10536,0.11448,10140.1,1607.5},{0.1084,0.11448,9431.62,1818.31},{0.11144,0.11448,4457.57,902.223},{0.11448,0.11448,3344.34,1020.28},{0.11752,0.11448,4028.88,2944.23},{0.07192,0.11752,2265.88,1816.41},{0.07496,0.11752,15433.2,2192.83},{0.078,0.11752,13999.4,1464.99},{0.08104,0.11752,17941.5,1960.17},{0.08408,0.11752,15289.4,1608.92},{0.08712,0.11752,14855.8,1610.02},{0.09016,0.11752,12041.1,1268.04},{0.0932,0.11752,12618.9,1538.29},{0.09624,0.11752,15474.9,2099.14},{0.09928,0.11752,9122.12,1255.9},{0.10232,0.11752,6709.66,937.837},{0.10536,0.11752,6616.65,1187.33},{0.1084,0.11752,6813.62,1637.26},{0.11144,0.11752,5088.75,1951.21},{0.11448,0.11752,4028.88,2944.23},{0.07496,0.12056,6525.41,963.023},{0.078,0.12056,9163.9,1048.6},{0.08104,0.12056,14323.6,1810.15},{0.08408,0.12056,13642,1673.61},{0.08712,0.12056,14077.1,1844.82},{0.09016,0.12056,10975.6,1393.68},{0.0932,0.12056,8756.85,1150.21},{0.09624,0.12056,9828.83,1418.25},{0.09928,0.12056,7522.05,1182.75},{0.10232,0.12056,4687.09,803.866},{0.10536,0.12056,2938.83,563.058},{0.1084,0.12056,2160.68,657.701},{0.11144,0.12056,438.96,374.22},{0.07496,0.1236,3337.06,772.815},{0.078,0.1236,11527.3,2025.61},{0.08104,0.1236,7341.57,954.096},{0.08408,0.1236,14883.2,2367.16},{0.08712,0.1236,10624.1,1553.14},{0.09016,0.1236,7518.78,1038.76},{0.0932,0.1236,6325.38,987.484},{0.09624,0.1236,7525.84,1395.18},{0.09928,0.1236,4649.55,915.851},{0.10232,0.1236,3685.97,985.737},{0.10536,0.1236,1780.79,727.786},{0.07496,0.12664,810.584,334.516},{0.078,0.12664,3046.15,526.386},{0.08104,0.12664,4442.43,677.872},{0.08408,0.12664,7972.96,1413.88},{0.08712,0.12664,5562.6,932.138},{0.09016,0.12664,5874.3,1073.87},{0.0932,0.12664,3673.45,643.928},{0.09624,0.12664,2949.11,607.889},{0.09928,0.12664,1201.02,289.554},{0.10232,0.12664,834.361,399.113},{0.078,0.12968,1258.71,490.212},{0.08104,0.12968,1873.55,405.916},{0.08408,0.12968,3405.88,735.116},{0.08712,0.12968,3641.58,805.157},{0.09016,0.12968,1723.28,374.349},{0.0932,0.12968,2009.66,610.964},{0.09624,0.12968,745.511,292.016},{0.09928,0.12968,210.022,194.221},{0.08104,0.13272,417.675,425.303},{0.08408,0.13272,1057.94,627.235},{0.08712,0.13272,1316.61,883.037},{0.09016,0.13272,699.444,543.604}}


==> anc/Dal2B.dat <==
Dalitz Plot 3pi0:  M^{2}(pi^{0}_{1}pi^{0}_{2}) versus M^{2}(pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.6-0.7 GeV/c^{2}

Error of M^{2}(pi^{0}_{2}pi^{0}_{3}): 0.0019 GeV^{2}/c^{4}	Error of M^{2}(pi^{0}_{1}pi^{0}_{2}): 0.0019 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(pi^{0}_{2}pi^{0}_{3}) [GeV^{2}/c^{4}], M^{2}(pi^{0}_{1}pi^{0}_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{0.1559,0.0723,575.368,433.976},{0.1597,0.0723,224.431,101.824},{0.1635,0.0723,487.254,151.819},{0.1673,0.0723,1108.95,287.212},{0.1711,0.0723,1589.99,339.919},{0.1749,0.0723,2265.5,443.843},{0.1787,0.0723,2400.33,407.69},{0.1825,0.0723,2060.54,333.58},{0.1863,0.0723,2335.55,388.299},{0.1901,0.0723,2677.24,445.444},{0.1939,0.0723,2049.48,339.886},{0.1977,0.0723,2292.53,389.558},{0.2015,0.0723,1700.71,275.516},{0.2053,0.0723,1747.83,274.912},{0.2091,0.0723,1730.59,286.828},{0.2129,0.0723,1600.25,274.719},{0.2167,0.0723,1507.51,260.855},{0.2205,0.0723,2036.93,426.967},{0.2243,0.0723,1619.58,337.091},{0.2281,0.0723,1084.2,220.17},{0.2319,0.0723,1751.5,501.443},{0.2357,0.0723,813.184,208.007},{0.2395,0.0723,520.464,141.779},{0.2433,0.0723,437.665,151.98},{0.2471,0.0723,259.125,108.337},{0.2547,0.0723,30.8331,34.34},{0.1407,0.0761,755.536,423.267},{0.1445,0.0761,633.441,142.803},{0.1483,0.0761,1247.52,214.876},{0.1521,0.0761,2385.12,340.18},{0.1559,0.0761,3761.05,437.963},{0.1597,0.0761,5508.76,574.432},{0.1635,0.0761,5679.48,530.807},{0.1673,0.0761,7405.01,663.96},{0.1711,0.0761,6683.65,526.374},{0.1749,0.0761,6408.28,467.309},{0.1787,0.0761,9463.72,724},{0.1825,0.0761,8736.04,628.535},{0.1863,0.0761,10558.1,745.492},{0.1901,0.0761,10632,736.459},{0.1939,0.0761,9665.32,636.285},{0.1977,0.0761,10812.7,772.783},{0.2015,0.0761,9073.07,618.703},{0.2053,0.0761,8601.96,613.016},{0.2091,0.0761,7797.34,587.594},{0.2129,0.0761,6370.73,490.298},{0.2167,0.0761,6681.27,554.103},{0.2205,0.0761,5555.73,469.042},{0.2243,0.0761,5749.91,555.405},{0.2281,0.0761,4479.8,419.489},{0.2319,0.0761,4105.67,410.659},{0.2357,0.0761,2918.96,289.39},{0.2395,0.0761,3173.03,354.047},{0.2433,0.0761,3211.52,399.089},{0.2471,0.0761,2713.56,353.392},{0.2509,0.0761,1723.63,244.165},{0.2547,0.0761,1381.76,210.829},{0.2585,0.0761,936.285,159.516},{0.2623,0.0761,961.795,216.858},{0.2661,0.0761,621.345,154.259},{0.2699,0.0761,1862.04,989.714},{0.2737,0.0761,138.222,63.2077},{0.2775,0.0761,227.45,173.195},{0.1293,0.0799,356.997,150.626},{0.1331,0.0799,947.286,207.433},{0.1369,0.0799,2651.11,488.272},{0.1407,0.0799,3035.31,374.34},{0.1445,0.0799,4351.19,489.261},{0.1483,0.0799,4624.44,433.113},{0.1521,0.0799,5293.11,471.051},{0.1559,0.0799,6947,575.379},{0.1597,0.0799,6810.82,536.757},{0.1635,0.0799,7909.18,595.755},{0.1673,0.0799,8417.24,591.184},{0.1711,0.0799,8564.01,590.897},{0.1749,0.0799,10555.8,756.484},{0.1787,0.0799,8666.57,566.244},{0.1825,0.0799,9080.12,610.725},{0.1863,0.0799,8901.42,571.338},{0.1901,0.0799,10050.3,672.666},{0.1939,0.0799,10745.1,732.556},{0.1977,0.0799,10661.7,738.453},{0.2015,0.0799,9577.75,642.247},{0.2053,0.0799,9210.33,630.214},{0.2091,0.0799,9319.51,667.229},{0.2129,0.0799,7839.78,562.451},{0.2167,0.0799,7846.86,583.493},{0.2205,0.0799,7115.24,560.359},{0.2243,0.0799,5721.89,452.529},{0.2281,0.0799,5661.77,486.642},{0.2319,0.0799,5395.48,485.463},{0.2357,0.0799,5225.65,507.296},{0.2395,0.0799,4234.78,394.633},{0.2433,0.0799,3844.26,400.148},{0.2471,0.0799,3041.48,310.946},{0.2509,0.0799,2647.76,303.108},{0.2547,0.0799,2575.41,315.074},{0.2585,0.0799,2252.89,289.82},{0.2623,0.0799,1619.03,221.846},{0.2661,0.0799,1945.68,319.266},{0.2699,0.0799,961.799,156.82},{0.2737,0.0799,930.648,172.667},{0.2775,0.0799,840.436,219.293},{0.2813,0.0799,311.733,78.2426},{0.2851,0.0799,170.885,61.7406},{0.2889,0.0799,347.118,260.712},{0.1217,0.0837,459.134,156.957},{0.1255,0.0837,1485.01,278.741},{0.1293,0.0837,2846.92,415.52},{0.1331,0.0837,4036.53,466.087},{0.1369,0.0837,3977.96,383.421},{0.1407,0.0837,5460.6,495.662},{0.1445,0.0837,6302.59,533.458},{0.1483,0.0837,5324.72,407.314},{0.1521,0.0837,6824.58,502.175},{0.1559,0.0837,6735.41,475.042},{0.1597,0.0837,8218.02,577.788},{0.1635,0.0837,8446.25,587.865},{0.1673,0.0837,8831.12,598.335},{0.1711,0.0837,9445.37,649.399},{0.1749,0.0837,8585.02,591.453},{0.1787,0.0837,9434.44,657.114},{0.1825,0.0837,9210.59,623.733},{0.1863,0.0837,10688.2,761.96},{0.1901,0.0837,9150.74,628.532},{0.1939,0.0837,9244.32,643.436},{0.1977,0.0837,8756.51,586.346},{0.2015,0.0837,9659.18,671.212},{0.2053,0.0837,8471.17,567.9},{0.2091,0.0837,9241.27,627.142},{0.2129,0.0837,8876.84,626.127},{0.2167,0.0837,7979.73,569.564},{0.2205,0.0837,7182.96,538.569},{0.2243,0.0837,6633.73,509.677},{0.2281,0.0837,6684.25,538.858},{0.2319,0.0837,5972.28,505.511},{0.2357,0.0837,4842.91,409.337},{0.2395,0.0837,4985.81,464.801},{0.2433,0.0837,4639.12,438.124},{0.2471,0.0837,3664.56,364.074},{0.2509,0.0837,2971.98,301.693},{0.2547,0.0837,3008.18,331.01},{0.2585,0.0837,2231.94,255.969},{0.2623,0.0837,2628.46,338.965},{0.2661,0.0837,1747.02,229.632},{0.2699,0.0837,1398.46,185.404},{0.2737,0.0837,1596.88,254.625},{0.2775,0.0837,1526.12,271.563},{0.2813,0.0837,738.172,141.685},{0.2851,0.0837,908.056,214.448},{0.2889,0.0837,624.181,172.35},{0.2927,0.0837,303.769,104.239},{0.2965,0.0837,121.547,64.1859},{0.3003,0.0837,185.84,209.977},{0.1141,0.0875,201.864,77.7923},{0.1179,0.0875,1578.8,314.103},{0.1217,0.0875,2344.5,327.657},{0.1255,0.0875,3269.41,355.058},{0.1293,0.0875,4185.59,405.7},{0.1331,0.0875,6057.14,553.039},{0.1369,0.0875,6308.7,544.802},{0.1407,0.0875,6545.18,519.059},{0.1445,0.0875,6679.77,493.923},{0.1483,0.0875,6991.95,496.881},{0.1521,0.0875,8883.55,646.862},{0.1559,0.0875,8365.29,584.913},{0.1597,0.0875,8143.82,543.702},{0.1635,0.0875,8022,555.393},{0.1673,0.0875,8534.09,581.821},{0.1711,0.0875,9637.81,677.424},{0.1749,0.0875,8769.28,605.136},{0.1787,0.0875,8882.82,613.632},{0.1825,0.0875,8358.6,565.314},{0.1863,0.0875,9278.71,628.578},{0.1901,0.0875,8697.67,594.18},{0.1939,0.0875,9591.94,674.555},{0.1977,0.0875,8581.08,572.506},{0.2015,0.0875,9889.75,696.162},{0.2053,0.0875,9376.46,647.766},{0.2091,0.0875,9125.74,642.754},{0.2129,0.0875,8444.65,587.372},{0.2167,0.0875,8858.25,671.644},{0.2205,0.0875,7588.44,562.161},{0.2243,0.0875,6379.19,466.737},{0.2281,0.0875,6285.26,495.99},{0.2319,0.0875,5464.26,432.583},{0.2357,0.0875,4866.15,393.512},{0.2395,0.0875,5345.62,473.829},{0.2433,0.0875,4014.59,367.696},{0.2471,0.0875,3185.2,279.962},{0.2509,0.0875,4041.98,408.796},{0.2547,0.0875,3216.17,339.796},{0.2585,0.0875,3271.65,372.566},{0.2623,0.0875,2610.6,294.056},{0.2661,0.0875,2128.74,256.905},{0.2699,0.0875,1970.51,264.561},{0.2737,0.0875,1771.46,244.703},{0.2775,0.0875,1042.92,150.339},{0.2813,0.0875,1501.77,260.335},{0.2851,0.0875,992.32,181.287},{0.2889,0.0875,589.785,114.631},{0.2927,0.0875,576.454,141.339},{0.2965,0.0875,284.066,82.1286},{0.3003,0.0875,160.292,55.2487},{0.3041,0.0875,69.3786,45.67},{0.1065,0.0913,169.197,170.746},{0.1103,0.0913,722.364,200.247},{0.1141,0.0913,1913.26,294.242},{0.1179,0.0913,3138.02,370.768},{0.1217,0.0913,3465.37,344.567},{0.1255,0.0913,5548.56,532.795},{0.1293,0.0913,5261.77,438.329},{0.1331,0.0913,7327.75,589.45},{0.1369,0.0913,7405.97,556.616},{0.1407,0.0913,7192.26,505.43},{0.1445,0.0913,7969.84,567.33},{0.1483,0.0913,8653.38,620.637},{0.1521,0.0913,8613.83,615.062},{0.1559,0.0913,8208.04,569.715},{0.1597,0.0913,8061.67,555.111},{0.1635,0.0913,8059.97,551.139},{0.1673,0.0913,8588.09,591.503},{0.1711,0.0913,8374.43,574.613},{0.1749,0.0913,8386.78,574.497},{0.1787,0.0913,8302.72,564.995},{0.1825,0.0913,8651.29,598.957},{0.1863,0.0913,9120.46,640.499},{0.1901,0.0913,9258.42,657.454},{0.1939,0.0913,8146.1,543.755},{0.1977,0.0913,8693.2,595.293},{0.2015,0.0913,8921.07,624.392},{0.2053,0.0913,9186.02,635.722},{0.2091,0.0913,8926.44,616.912},{0.2129,0.0913,8801.79,614.565},{0.2167,0.0913,7635.51,530.149},{0.2205,0.0913,8389.11,626.446},{0.2243,0.0913,6683.57,486.324},{0.2281,0.0913,6257.49,474.16},{0.2319,0.0913,6238.33,506.972},{0.2357,0.0913,5378.24,440.796},{0.2395,0.0913,4711.63,390.394},{0.2433,0.0913,4626.16,418.23},{0.2471,0.0913,4171.94,383.208},{0.2509,0.0913,4616.61,463.662},{0.2547,0.0913,3619.48,368.351},{0.2585,0.0913,3558.52,385.965},{0.2623,0.0913,2361.49,255.181},{0.2661,0.0913,2527.45,308.433},{0.2699,0.0913,2439.43,304.345},{0.2737,0.0913,1544.11,200.045},{0.2775,0.0913,1827.84,269.844},{0.2813,0.0913,1396.02,209.057},{0.2851,0.0913,1565.11,294.028},{0.2889,0.0913,533.413,95.6061},{0.2927,0.0913,712.588,135.553},{0.2965,0.0913,542.601,122.488},{0.3003,0.0913,591.705,181.02},{0.3041,0.0913,309.828,152.592},{0.3079,0.0913,66.3763,36.6491},{0.1027,0.0951,86.4859,57.5067},{0.1065,0.0951,1323.73,298.525},{0.1103,0.0951,2089.1,278.043},{0.1141,0.0951,2764.74,276.095},{0.1179,0.0951,4604.81,441.969},{0.1217,0.0951,4869.63,420.309},{0.1255,0.0951,4926.2,387.55},{0.1293,0.0951,6801.64,529.011},{0.1331,0.0951,6949.07,497.761},{0.1369,0.0951,8244.69,619.432},{0.1407,0.0951,8273.13,590.108},{0.1445,0.0951,7302.05,500.569},{0.1483,0.0951,7661.26,526.105},{0.1521,0.0951,9375.32,687.601},{0.1559,0.0951,8540.42,615.405},{0.1597,0.0951,8880.39,627.505},{0.1635,0.0951,8302.34,577.476},{0.1673,0.0951,8069.44,551.926},{0.1711,0.0951,9599.18,690.322},{0.1749,0.0951,9410.39,664.238},{0.1787,0.0951,7780.42,534.128},{0.1825,0.0951,8778.48,604.889},{0.1863,0.0951,8532.93,577.464},{0.1901,0.0951,9195.83,647.24},{0.1939,0.0951,7623.53,503.118},{0.1977,0.0951,8190.31,554.38},{0.2015,0.0951,8510.48,590.735},{0.2053,0.0951,9463.77,674.012},{0.2091,0.0951,7473.24,510.656},{0.2129,0.0951,7662.01,519.161},{0.2167,0.0951,7756.37,537.548},{0.2205,0.0951,7947.16,553.704},{0.2243,0.0951,5936.2,426.176},{0.2281,0.0951,6920.2,552.598},{0.2319,0.0951,6327.9,495.543},{0.2357,0.0951,5804.82,483.173},{0.2395,0.0951,4974.28,417.182},{0.2433,0.0951,4025.32,335.86},{0.2471,0.0951,3997.41,356.7},{0.2509,0.0951,4188.39,407.595},{0.2547,0.0951,3429.34,342.046},{0.2585,0.0951,3064.74,318.947},{0.2623,0.0951,2335.69,244.539},{0.2661,0.0951,3180.88,414.773},{0.2699,0.0951,2098.37,246.671},{0.2737,0.0951,2606.48,361.698},{0.2775,0.0951,2042.98,293.835},{0.2813,0.0951,1760.78,278.176},{0.2851,0.0951,1259.47,198.519},{0.2889,0.0951,951.746,169.152},{0.2927,0.0951,837.892,154.622},{0.2965,0.0951,495.329,96.4858},{0.3003,0.0951,544.317,147.675},{0.3041,0.0951,724.922,311.312},{0.3079,0.0951,245.096,101.353},{0.3117,0.0951,48.3642,36.4876},{0.0989,0.0989,120.548,60.9844},{0.1027,0.0989,1331.92,239.863},{0.1065,0.0989,3045.57,413.968},{0.1103,0.0989,3825.09,420.382},{0.1141,0.0989,4050.81,361.955},{0.1179,0.0989,4981.97,423.812},{0.1217,0.0989,6338.81,512.338},{0.1255,0.0989,7285.69,552.732},{0.1293,0.0989,8517.37,667.963},{0.1331,0.0989,7288.96,510.418},{0.1369,0.0989,7391.28,520.829},{0.1407,0.0989,7626.61,534.615},{0.1445,0.0989,8770.18,641.744},{0.1483,0.0989,7827.58,534.736},{0.1521,0.0989,8828.65,629.146},{0.1559,0.0989,8371.79,580.664},{0.1597,0.0989,7473.75,498.668},{0.1635,0.0989,9214.61,650.968},{0.1673,0.0989,8629.31,594.318},{0.1711,0.0989,8885.96,621.172},{0.1749,0.0989,8662.57,592.747},{0.1787,0.0989,8654.47,586.132},{0.1825,0.0989,9171.85,633.412},{0.1863,0.0989,8070.2,546.701},{0.1901,0.0989,8490.58,579.207},{0.1939,0.0989,9177.84,651.041},{0.1977,0.0989,8883.88,616.514},{0.2015,0.0989,7642.73,500.353},{0.2053,0.0989,9034.24,636.344},{0.2091,0.0989,8702.55,600.291},{0.2129,0.0989,7776.28,543.134},{0.2167,0.0989,7160.7,476.791},{0.2205,0.0989,7137.78,501.513},{0.2243,0.0989,8058.06,631.299},{0.2281,0.0989,7141.6,564.245},{0.2319,0.0989,5781.36,444.288},{0.2357,0.0989,5540.91,447.886},{0.2395,0.0989,5557.14,479.635},{0.2433,0.0989,4195.99,347.881},{0.2471,0.0989,3978.1,352.215},{0.2509,0.0989,4336.43,422.236},{0.2547,0.0989,3898.48,401.559},{0.2585,0.0989,3392.06,352.757},{0.2623,0.0989,2923.5,309.328},{0.2661,0.0989,2551.37,283.126},{0.2699,0.0989,2161.11,255.366},{0.2737,0.0989,2200.75,280.912},{0.2775,0.0989,1942.4,252.738},{0.2813,0.0989,1687.86,255.193},{0.2851,0.0989,1719.73,280.792},{0.2889,0.0989,1092.2,181.034},{0.2927,0.0989,742.927,129.228},{0.2965,0.0989,519.946,96.6128},{0.3003,0.0989,728.012,199.728},{0.3041,0.0989,488.581,131.359},{0.3079,0.0989,340.869,131.331},{0.3117,0.0989,160.047,70.8213},{0.3155,0.0989,372.189,397.373},{0.0951,0.1027,86.4859,57.5067},{0.0989,0.1027,1331.92,239.863},{0.1027,0.1027,3501.06,480.654},{0.1065,0.1027,3760.92,402.283},{0.1103,0.1027,4967.03,466.69},{0.1141,0.1027,5214.16,435.5},{0.1179,0.1027,5701.83,433.619},{0.1217,0.1027,6569.13,478.811},{0.1255,0.1027,6513.78,453.184},{0.1293,0.1027,6596.76,457.595},{0.1331,0.1027,8288.72,595.189},{0.1369,0.1027,8128.6,586.359},{0.1407,0.1027,8040.4,572.287},{0.1445,0.1027,7911.72,555.717},{0.1483,0.1027,9177.95,663.643},{0.1521,0.1027,7526.52,514.71},{0.1559,0.1027,8306.89,578.459},{0.1597,0.1027,9248.44,682.562},{0.1635,0.1027,8286.45,573.428},{0.1673,0.1027,7498.72,504.416},{0.1711,0.1027,8562.71,586.684},{0.1749,0.1027,9200.19,653.971},{0.1787,0.1027,8728.16,601.881},{0.1825,0.1027,8361.84,575.575},{0.1863,0.1027,8154.68,546.039},{0.1901,0.1027,8374.71,567.702},{0.1939,0.1027,8493.1,582.43},{0.1977,0.1027,8550.32,582.737},{0.2015,0.1027,8315.18,585.237},{0.2053,0.1027,8231.35,571.175},{0.2091,0.1027,7948.1,544.403},{0.2129,0.1027,8314.62,588.089},{0.2167,0.1027,7856.46,551.395},{0.2205,0.1027,7128.44,512.458},{0.2243,0.1027,7137.79,536.543},{0.2281,0.1027,6790.23,524.378},{0.2319,0.1027,5653.33,439.303},{0.2357,0.1027,5050.82,411.135},{0.2395,0.1027,5378.41,451.228},{0.2433,0.1027,5681.83,537.04},{0.2471,0.1027,3889.17,349.965},{0.2509,0.1027,3574.18,319.438},{0.2547,0.1027,4470.75,462.354},{0.2585,0.1027,3241.94,341.047},{0.2623,0.1027,3155.06,339.259},{0.2661,0.1027,2357.59,255.666},{0.2699,0.1027,2377.89,283.437},{0.2737,0.1027,2370.09,305.245},{0.2775,0.1027,1513.91,194.23},{0.2813,0.1027,1372.28,188.512},{0.2851,0.1027,1340.51,194.413},{0.2889,0.1027,1017.86,158.308},{0.2927,0.1027,1031.58,181.059},{0.2965,0.1027,711.318,140.932},{0.3003,0.1027,845.045,196.806},{0.3041,0.1027,387.305,94.3996},{0.3079,0.1027,291.339,87.3016},{0.3117,0.1027,302.07,148.728},{0.3155,0.1027,110.632,80.3667},{0.0913,0.1065,169.197,170.746},{0.0951,0.1065,1323.73,298.525},{0.0989,0.1065,3045.57,413.968},{0.1027,0.1065,3760.92,402.283},{0.1065,0.1065,5713.24,574.937},{0.1103,0.1065,5261.47,426.349},{0.1141,0.1065,6344.01,484.802},{0.1179,0.1065,7558.89,585.525},{0.1217,0.1065,7331.12,522.213},{0.1255,0.1065,7527.68,553.882},{0.1293,0.1065,7517.33,522.1},{0.1331,0.1065,7764.57,549.806},{0.1369,0.1065,7690.91,525.572},{0.1407,0.1065,9648.02,726.735},{0.1445,0.1065,7777.85,530.06},{0.1483,0.1065,7952.33,556.992},{0.1521,0.1065,7991.16,552.483},{0.1559,0.1065,7429.66,500.264},{0.1597,0.1065,8173.3,559.967},{0.1635,0.1065,8556.05,593.696},{0.1673,0.1065,8912.43,616.456},{0.1711,0.1065,8022.11,543.934},{0.1749,0.1065,8047.5,555.599},{0.1787,0.1065,9012.34,636.927},{0.1825,0.1065,8362.82,561.82},{0.1863,0.1065,8634.25,592.163},{0.1901,0.1065,9574.59,696.297},{0.1939,0.1065,8061.76,551.849},{0.1977,0.1065,7740.12,527.862},{0.2015,0.1065,6870.89,461.487},{0.2053,0.1065,8209.85,569.393},{0.2091,0.1065,8232.85,575.349},{0.2129,0.1065,7847.39,544.313},{0.2167,0.1065,7689.44,538.038},{0.2205,0.1065,7131.7,515.738},{0.2243,0.1065,6609.91,491.405},{0.2281,0.1065,6288.03,471.947},{0.2319,0.1065,6352.01,501.678},{0.2357,0.1065,5519.89,445.178},{0.2395,0.1065,5341.06,460.633},{0.2433,0.1065,4374.46,382.402},{0.2471,0.1065,4391.48,398.863},{0.2509,0.1065,3660.47,329.45},{0.2547,0.1065,3590.37,353.287},{0.2585,0.1065,3925.79,417.764},{0.2623,0.1065,2566.44,264.117},{0.2661,0.1065,2270.7,240.957},{0.2699,0.1065,2655.25,335.533},{0.2737,0.1065,2134.94,275.612},{0.2775,0.1065,1956.14,251.919},{0.2813,0.1065,1645.5,229.085},{0.2851,0.1065,1114.79,164.352},{0.2889,0.1065,1336,219.525},{0.2927,0.1065,920.316,159.55},{0.2965,0.1065,485.978,86.3202},{0.3003,0.1065,683.622,148.59},{0.3041,0.1065,551.545,154.103},{0.3079,0.1065,351.578,105.276},{0.3117,0.1065,242.511,97.7311},{0.3155,0.1065,36.3678,23.5719},{0.0913,0.1103,722.364,200.247},{0.0951,0.1103,2089.1,278.043},{0.0989,0.1103,3825.09,420.382},{0.1027,0.1103,4967.03,466.69},{0.1065,0.1103,5261.47,426.349},{0.1103,0.1103,6464.71,529.493},{0.1141,0.1103,6710.37,482.233},{0.1179,0.1103,6995.56,505.891},{0.1217,0.1103,7464.56,535.173},{0.1255,0.1103,8102.41,574.74},{0.1293,0.1103,8871.56,666.149},{0.1331,0.1103,8251.23,598.243},{0.1369,0.1103,8093.72,583.4},{0.1407,0.1103,6860.12,459.984},{0.1445,0.1103,9303.6,664.02},{0.1483,0.1103,7708.82,528.541},{0.1521,0.1103,8621.95,612.695},{0.1559,0.1103,8417.67,575.712},{0.1597,0.1103,8632.19,603.533},{0.1635,0.1103,8756.78,619.074},{0.1673,0.1103,8244.85,553.883},{0.1711,0.1103,9292.02,657.568},{0.1749,0.1103,8355.92,580.941},{0.1787,0.1103,8490.97,594.255},{0.1825,0.1103,9568.78,685.782},{0.1863,0.1103,8635.7,594.704},{0.1901,0.1103,8856.4,625.027},{0.1939,0.1103,8354.78,567.512},{0.1977,0.1103,9019.98,625.849},{0.2015,0.1103,7423.81,505.553},{0.2053,0.1103,8768.22,630.554},{0.2091,0.1103,8215.72,582.771},{0.2129,0.1103,9516.72,702.151},{0.2167,0.1103,8638.17,640.07},{0.2205,0.1103,7253.13,518.378},{0.2243,0.1103,6505.43,479.804},{0.2281,0.1103,6231.47,489.424},{0.2319,0.1103,6091.83,488.341},{0.2357,0.1103,5063.6,415.171},{0.2395,0.1103,4984.24,436.249},{0.2433,0.1103,4426.91,386.727},{0.2471,0.1103,4071.56,369.508},{0.2509,0.1103,3390.48,320.777},{0.2547,0.1103,3484.67,353.288},{0.2585,0.1103,3799.66,382.779},{0.2623,0.1103,3423.36,375.488},{0.2661,0.1103,2585.43,289.012},{0.2699,0.1103,2369.93,275.387},{0.2737,0.1103,2070.09,279.996},{0.2775,0.1103,1476.73,183.43},{0.2813,0.1103,1268.51,161.966},{0.2851,0.1103,1205.9,178.456},{0.2889,0.1103,1269.34,211.485},{0.2927,0.1103,1171.88,216.926},{0.2965,0.1103,612.072,119.016},{0.3003,0.1103,605.34,122.206},{0.3041,0.1103,476.959,118.936},{0.3079,0.1103,264.701,75.9226},{0.3117,0.1103,342.051,132.08},{0.3155,0.1103,63.9721,30.5722},{0.0875,0.1141,201.864,77.7923},{0.0913,0.1141,1913.26,294.242},{0.0951,0.1141,2764.74,276.095},{0.0989,0.1141,4050.81,361.955},{0.1027,0.1141,5214.16,435.5},{0.1065,0.1141,6344.01,484.802},{0.1103,0.1141,6710.37,482.233},{0.1141,0.1141,7247.24,512.078},{0.1179,0.1141,7450.06,523.911},{0.1217,0.1141,6947.84,481.659},{0.1255,0.1141,8356.41,605.238},{0.1293,0.1141,7394.1,518.353},{0.1331,0.1141,7346.26,513.282},{0.1369,0.1141,8173.7,578.793},{0.1407,0.1141,7588.69,525.262},{0.1445,0.1141,8715.32,625.009},{0.1483,0.1141,8368.15,570.938},{0.1521,0.1141,7997.29,546.772},{0.1559,0.1141,9458.39,679.087},{0.1597,0.1141,8706.66,601.291},{0.1635,0.1141,9875.77,709.711},{0.1673,0.1141,8706.41,608.33},{0.1711,0.1141,8681.14,597.677},{0.1749,0.1141,9122.72,640.742},{0.1787,0.1141,7468.98,497.666},{0.1825,0.1141,8979.63,617.273},{0.1863,0.1141,8708.69,626.342},{0.1901,0.1141,8370.48,589.605},{0.1939,0.1141,8494.33,576.291},{0.1977,0.1141,6657.32,440.589},{0.2015,0.1141,7535.62,495.767},{0.2053,0.1141,8343.3,581.07},{0.2091,0.1141,8039.6,545.853},{0.2129,0.1141,6929.69,475.364},{0.2167,0.1141,8118.38,610.958},{0.2205,0.1141,6927.56,491.032},{0.2243,0.1141,6056.54,448.517},{0.2281,0.1141,5661.72,424.856},{0.2319,0.1141,5586.3,442.051},{0.2357,0.1141,5133.89,425.81},{0.2395,0.1141,4846.62,415.935},{0.2433,0.1141,4119.53,352.853},{0.2471,0.1141,4504.46,427.329},{0.2509,0.1141,4037.01,405.241},{0.2547,0.1141,4001.37,424.095},{0.2585,0.1141,3112.42,330.336},{0.2623,0.1141,3365.43,383.944},{0.2661,0.1141,2578.66,287.999},{0.2699,0.1141,1952.35,219.243},{0.2737,0.1141,2160.32,278.179},{0.2775,0.1141,1596.2,206.249},{0.2813,0.1141,1210.32,160.412},{0.2851,0.1141,1135.36,160.489},{0.2889,0.1141,904.943,136.203},{0.2927,0.1141,1052.89,178.681},{0.2965,0.1141,517.451,89.3151},{0.3003,0.1141,608.047,119.987},{0.3041,0.1141,421.281,116.617},{0.3079,0.1141,254.464,70.2101},{0.3117,0.1141,180.048,51.209},{0.3155,0.1141,62.2029,28.3764},{0.3193,0.1141,22.2383,27.0536},{0.0875,0.1179,1578.8,314.103},{0.0913,0.1179,3138.02,370.768},{0.0951,0.1179,4604.81,441.969},{0.0989,0.1179,4981.98,423.812},{0.1027,0.1179,5701.83,433.619},{0.1065,0.1179,7558.89,585.525},{0.1103,0.1179,6995.56,505.891},{0.1141,0.1179,7450.06,523.911},{0.1179,0.1179,7572.8,555.057},{0.1217,0.1179,7449.94,523.791},{0.1255,0.1179,8117.93,583.875},{0.1293,0.1179,7018.27,475.356},{0.1331,0.1179,7620.4,531.446},{0.1369,0.1179,8264.68,579.794},{0.1407,0.1179,8701.53,600.394},{0.1445,0.1179,7846.15,547.307},{0.1483,0.1179,7153.62,480.434},{0.1521,0.1179,8080.47,563.639},{0.1559,0.1179,7628.71,516.276},{0.1597,0.1179,9096.6,634.962},{0.1635,0.1179,8152.14,552.618},{0.1673,0.1179,7444.57,499.014},{0.1711,0.1179,7087.32,467.593},{0.1749,0.1179,8132.81,553.876},{0.1787,0.1179,8417.15,572.492},{0.1825,0.1179,7486.88,512.842},{0.1863,0.1179,8569.21,583.75},{0.1901,0.1179,7095.33,477.61},{0.1939,0.1179,8181.04,573.313},{0.1977,0.1179,7966.87,537.723},{0.2015,0.1179,7385.58,494.138},{0.2053,0.1179,8680.33,632.155},{0.2091,0.1179,8740.29,618.956},{0.2129,0.1179,7536.62,524.519},{0.2167,0.1179,7173.48,513.648},{0.2205,0.1179,6562.29,493.553},{0.2243,0.1179,5810.59,423.27},{0.2281,0.1179,6452.81,511.166},{0.2319,0.1179,5457.7,432.193},{0.2357,0.1179,5140.77,422.074},{0.2395,0.1179,5227.34,459.705},{0.2433,0.1179,4398.6,399.441},{0.2471,0.1179,3856.74,348.417},{0.2509,0.1179,3521.96,332.31},{0.2547,0.1179,3397.37,332.472},{0.2585,0.1179,2820.93,281.827},{0.2623,0.1179,2379.22,252.518},{0.2661,0.1179,2669.39,301.113},{0.2699,0.1179,1950.93,226.867},{0.2737,0.1179,2215.18,289.925},{0.2775,0.1179,1810.42,257.051},{0.2813,0.1179,1488.09,208.25},{0.2851,0.1179,1263.22,196.824},{0.2889,0.1179,1328.63,228.59},{0.2927,0.1179,623.852,105.272},{0.2965,0.1179,627.053,121.085},{0.3003,0.1179,590.293,122.426},{0.3041,0.1179,414.709,108.924},{0.3079,0.1179,343.589,107.365},{0.3117,0.1179,227.674,87.6486},{0.3155,0.1179,73.2448,49.4029},{0.0837,0.1217,459.134,156.957},{0.0875,0.1217,2344.5,327.657},{0.0913,0.1217,3465.37,344.567},{0.0951,0.1217,4869.63,420.309},{0.0989,0.1217,6338.81,512.338},{0.1027,0.1217,6569.13,478.811},{0.1065,0.1217,7331.12,522.213},{0.1103,0.1217,7464.56,535.173},{0.1141,0.1217,6947.84,481.659},{0.1179,0.1217,7449.94,523.791},{0.1217,0.1217,7093.28,485.93},{0.1255,0.1217,7555.11,541.225},{0.1293,0.1217,9044.66,656.029},{0.1331,0.1217,7557.68,524.84},{0.1369,0.1217,7480.14,509.946},{0.1407,0.1217,8226.74,580.595},{0.1445,0.1217,8332.77,602.707},{0.1483,0.1217,8164.02,563.189},{0.1521,0.1217,7835.19,534.214},{0.1559,0.1217,8160.84,568.307},{0.1597,0.1217,8365.05,574.32},{0.1635,0.1217,7908.13,527.267},{0.1673,0.1217,7559.31,509.345},{0.1711,0.1217,9150.47,650.401},{0.1749,0.1217,8620.32,612.714},{0.1787,0.1217,8116.56,544.523},{0.1825,0.1217,7609.54,518.3},{0.1863,0.1217,7785.9,529.772},{0.1901,0.1217,8929.1,628.272},{0.1939,0.1217,8541.21,591.624},{0.1977,0.1217,7997.88,544.027},{0.2015,0.1217,8444.22,592.536},{0.2053,0.1217,7901.85,554.624},{0.2091,0.1217,8418.18,591.758},{0.2129,0.1217,7569.11,520.325},{0.2167,0.1217,6206.46,438.636},{0.2205,0.1217,6721.27,499.036},{0.2243,0.1217,5357.43,400.758},{0.2281,0.1217,5321.07,416.485},{0.2319,0.1217,4769.72,382.107},{0.2357,0.1217,4597.29,381.155},{0.2395,0.1217,4544.08,391.05},{0.2433,0.1217,3752.85,327.858},{0.2471,0.1217,4256.34,430.52},{0.2509,0.1217,3966.55,395},{0.2547,0.1217,3055.46,306.592},{0.2585,0.1217,2694.03,275.006},{0.2623,0.1217,2785.9,321.422},{0.2661,0.1217,2949.18,352.468},{0.2699,0.1217,2855.19,368.515},{0.2737,0.1217,1926.56,246.347},{0.2775,0.1217,1439.59,181.032},{0.2813,0.1217,1396.71,200.694},{0.2851,0.1217,920.6,127.777},{0.2889,0.1217,835.473,134.543},{0.2927,0.1217,1047.88,193.19},{0.2965,0.1217,544.562,110.432},{0.3003,0.1217,683.503,143.841},{0.3041,0.1217,358.373,100.779},{0.3079,0.1217,327.431,111.919},{0.3117,0.1217,253.235,103.49},{0.3155,0.1217,82.9168,62.1799},{0.0837,0.1255,1485.01,278.741},{0.0875,0.1255,3269.41,355.058},{0.0913,0.1255,5548.56,532.795},{0.0951,0.1255,4926.2,387.55},{0.0989,0.1255,7285.69,552.732},{0.1027,0.1255,6513.78,453.184},{0.1065,0.1255,7527.68,553.882},{0.1103,0.1255,8102.41,574.74},{0.1141,0.1255,8356.41,605.238},{0.1179,0.1255,8117.93,583.875},{0.1217,0.1255,7555.11,541.225},{0.1255,0.1255,6572.74,444.806},{0.1293,0.1255,8089.04,566.411},{0.1331,0.1255,8243.11,559.233},{0.1369,0.1255,7965.16,549.136},{0.1407,0.1255,7980.82,540.832},{0.1445,0.1255,8480.8,586.136},{0.1483,0.1255,8445.38,585.165},{0.1521,0.1255,8403.44,579.227},{0.1559,0.1255,8372.82,571.373},{0.1597,0.1255,8655.4,582.75},{0.1635,0.1255,7824.3,529.52},{0.1673,0.1255,7851.86,513.04},{0.1711,0.1255,7868.67,520.149},{0.1749,0.1255,8550.92,596.82},{0.1787,0.1255,8134.34,541.956},{0.1825,0.1255,8214.28,549.146},{0.1863,0.1255,9083.56,643.942},{0.1901,0.1255,7487.47,505.078},{0.1939,0.1255,8076.89,546.391},{0.1977,0.1255,7771.78,527.814},{0.2015,0.1255,6674.72,443.396},{0.2053,0.1255,7498.57,505.198},{0.2091,0.1255,7818.67,538.025},{0.2129,0.1255,7743.84,551.521},{0.2167,0.1255,6131.88,430.1},{0.2205,0.1255,6870.75,531.522},{0.2243,0.1255,5986.28,473.519},{0.2281,0.1255,5535.69,442.539},{0.2319,0.1255,5236.23,445.938},{0.2357,0.1255,4785.27,396.802},{0.2395,0.1255,3852.6,328.144},{0.2433,0.1255,4204.5,386.517},{0.2471,0.1255,3377.13,306.768},{0.2509,0.1255,3108.42,287.246},{0.2547,0.1255,3270.65,344},{0.2585,0.1255,2902.71,323.684},{0.2623,0.1255,2891.16,318.984},{0.2661,0.1255,2215.28,256.453},{0.2699,0.1255,2192.55,263.387},{0.2737,0.1255,2468.77,364.878},{0.2775,0.1255,1744.33,244.914},{0.2813,0.1255,1563.38,236.187},{0.2851,0.1255,1193.43,183.172},{0.2889,0.1255,940.557,160.631},{0.2927,0.1255,1032.12,199.444},{0.2965,0.1255,569.998,109.778},{0.3003,0.1255,508.031,104.24},{0.3041,0.1255,322.665,84.9144},{0.3079,0.1255,150.472,43.4708},{0.3117,0.1255,303.105,155.995},{0.3155,0.1255,63.4391,48.4107},{0.0799,0.1293,356.997,150.626},{0.0837,0.1293,2846.92,415.52},{0.0875,0.1293,4185.59,405.7},{0.0913,0.1293,5261.77,438.329},{0.0951,0.1293,6801.64,529.011},{0.0989,0.1293,8517.37,667.963},{0.1027,0.1293,6596.76,457.595},{0.1065,0.1293,7517.33,522.1},{0.1103,0.1293,8871.56,666.149},{0.1141,0.1293,7394.1,518.353},{0.1179,0.1293,7018.27,475.356},{0.1217,0.1293,9044.66,656.029},{0.1255,0.1293,8089.04,566.411},{0.1293,0.1293,10861.3,824.15},{0.1331,0.1293,8134.52,570.909},{0.1369,0.1293,8456.6,585.333},{0.1407,0.1293,7502.11,499.462},{0.1445,0.1293,8420.41,582.666},{0.1483,0.1293,8099.8,551.75},{0.1521,0.1293,8774.45,631.47},{0.1559,0.1293,8272.69,578.378},{0.1597,0.1293,9090.62,630.033},{0.1635,0.1293,7759.91,520.846},{0.1673,0.1293,8209.54,580.291},{0.1711,0.1293,7943.88,544.692},{0.1749,0.1293,8017.24,534.304},{0.1787,0.1293,8121.87,550.686},{0.1825,0.1293,8432.51,583.699},{0.1863,0.1293,9275.06,654.036},{0.1901,0.1293,9219.33,658.469},{0.1939,0.1293,9546.04,685.992},{0.1977,0.1293,8474.43,589.161},{0.2015,0.1293,8355.72,582.459},{0.2053,0.1293,8461.99,593.403},{0.2091,0.1293,7823.43,556.429},{0.2129,0.1293,7404.57,543.374},{0.2167,0.1293,6794.88,505.919},{0.2205,0.1293,7031.66,572.164},{0.2243,0.1293,5724.98,448.614},{0.2281,0.1293,5440.96,435.873},{0.2319,0.1293,4693.24,393.919},{0.2357,0.1293,4694.44,390.911},{0.2395,0.1293,4222.38,373.553},{0.2433,0.1293,4229.83,397.158},{0.2471,0.1293,3620.75,365.114},{0.2509,0.1293,3542.16,347.622},{0.2547,0.1293,2916.5,299.36},{0.2585,0.1293,2614.9,272.528},{0.2623,0.1293,2166.71,242.684},{0.2661,0.1293,2563.18,316.111},{0.2699,0.1293,2040.44,261.461},{0.2737,0.1293,1748.16,235.594},{0.2775,0.1293,1823.48,278.27},{0.2813,0.1293,1420.7,214.776},{0.2851,0.1293,942.415,151.286},{0.2889,0.1293,887.574,149.815},{0.2927,0.1293,692.64,126.976},{0.2965,0.1293,488.534,99.1689},{0.3003,0.1293,868.744,244.271},{0.3041,0.1293,585.677,175.843},{0.3079,0.1293,351.968,144.3},{0.3117,0.1293,249.925,136.06},{0.3155,0.1293,417.637,445.739},{0.0799,0.1331,947.286,207.433},{0.0837,0.1331,4036.53,466.087},{0.0875,0.1331,6057.14,553.039},{0.0913,0.1331,7327.75,589.45},{0.0951,0.1331,6949.07,497.761},{0.0989,0.1331,7288.96,510.418},{0.1027,0.1331,8288.72,595.189},{0.1065,0.1331,7764.57,549.806},{0.1103,0.1331,8251.23,598.243},{0.1141,0.1331,7346.27,513.282},{0.1179,0.1331,7620.4,531.446},{0.1217,0.1331,7557.68,524.84},{0.1255,0.1331,8243.11,559.233},{0.1293,0.1331,8134.52,570.909},{0.1331,0.1331,9405.44,706.616},{0.1369,0.1331,7935.56,537.951},{0.1407,0.1331,8165.51,557.483},{0.1445,0.1331,8857.07,620.717},{0.1483,0.1331,7485.17,506.194},{0.1521,0.1331,8239.58,572.163},{0.1559,0.1331,8413.67,584.387},{0.1597,0.1331,8576.86,589.933},{0.1635,0.1331,8084.5,554.012},{0.1673,0.1331,7806.57,519.078},{0.1711,0.1331,9013.83,620.548},{0.1749,0.1331,8028.57,542.976},{0.1787,0.1331,7243.64,486.329},{0.1825,0.1331,7964.99,536.572},{0.1863,0.1331,9318.74,675.246},{0.1901,0.1331,8115.77,558.531},{0.1939,0.1331,9567.1,679.018},{0.1977,0.1331,7267.6,487.155},{0.2015,0.1331,8556.06,602.58},{0.2053,0.1331,8651.28,631.276},{0.2091,0.1331,8296.7,604.02},{0.2129,0.1331,6902.21,516.068},{0.2167,0.1331,6917.84,538.614},{0.2205,0.1331,5871.82,463.298},{0.2243,0.1331,6414.46,521.23},{0.2281,0.1331,4705.85,377.03},{0.2319,0.1331,5617.25,494.937},{0.2357,0.1331,4574.43,402.208},{0.2395,0.1331,4515.37,410.423},{0.2433,0.1331,3606.89,339.43},{0.2471,0.1331,3791.24,378.479},{0.2509,0.1331,3725.46,383.789},{0.2547,0.1331,3538.43,392.583},{0.2585,0.1331,2847.79,314.638},{0.2623,0.1331,2497.45,296.916},{0.2661,0.1331,1992.68,241.365},{0.2699,0.1331,1826.07,234.336},{0.2737,0.1331,1896,268.226},{0.2775,0.1331,1753.48,263.053},{0.2813,0.1331,1174.9,171.705},{0.2851,0.1331,882.316,138.464},{0.2889,0.1331,930.034,169.835},{0.2927,0.1331,683.176,131.455},{0.2965,0.1331,342.57,67.4906},{0.3003,0.1331,652.55,181.954},{0.3041,0.1331,329.117,89.4295},{0.3079,0.1331,241.638,102.066},{0.3117,0.1331,65.3558,39.0687},{0.0799,0.1369,2651.11,488.272},{0.0837,0.1369,3977.96,383.421},{0.0875,0.1369,6308.7,544.802},{0.0913,0.1369,7405.97,556.616},{0.0951,0.1369,8244.69,619.432},{0.0989,0.1369,7391.28,520.829},{0.1027,0.1369,8128.6,586.359},{0.1065,0.1369,7690.91,525.572},{0.1103,0.1369,8093.72,583.4},{0.1141,0.1369,8173.7,578.793},{0.1179,0.1369,8264.68,579.794},{0.1217,0.1369,7480.14,509.946},{0.1255,0.1369,7965.16,549.136},{0.1293,0.1369,8456.6,585.333},{0.1331,0.1369,7935.56,537.951},{0.1369,0.1369,6528.09,417.437},{0.1407,0.1369,8836.44,622.359},{0.1445,0.1369,7543.85,512.393},{0.1483,0.1369,8234.13,569.101},{0.1521,0.1369,7787.61,518.263},{0.1559,0.1369,7689.6,520.393},{0.1597,0.1369,7824.99,519.994},{0.1635,0.1369,8250.05,568.306},{0.1673,0.1369,6934.23,450.395},{0.1711,0.1369,7408.99,497.617},{0.1749,0.1369,7683.4,520.276},{0.1787,0.1369,8386.98,579.062},{0.1825,0.1369,7638.71,524.101},{0.1863,0.1369,9220.81,659.685},{0.1901,0.1369,9591.73,675.947},{0.1939,0.1369,8954.35,622.721},{0.1977,0.1369,8789.78,603.524},{0.2015,0.1369,8168.58,570.859},{0.2053,0.1369,8311.89,617.102},{0.2091,0.1369,6930,499.336},{0.2129,0.1369,6513.44,489.768},{0.2167,0.1369,6292.84,493.824},{0.2205,0.1369,6003.13,466.569},{0.2243,0.1369,5271.05,439.003},{0.2281,0.1369,4501,365.552},{0.2319,0.1369,4668.47,400.061},{0.2357,0.1369,3640.53,319.062},{0.2395,0.1369,3669.05,330.052},{0.2433,0.1369,3307.11,302.962},{0.2471,0.1369,3522.74,361.861},{0.2509,0.1369,2886.12,290.497},{0.2547,0.1369,3287.55,364.905},{0.2585,0.1369,2440.37,272.76},{0.2623,0.1369,2662.73,323.43},{0.2661,0.1369,2340.39,291.382},{0.2699,0.1369,2351.63,315.2},{0.2737,0.1369,1878.54,275.082},{0.2775,0.1369,1631.89,260.143},{0.2813,0.1369,1055.93,163.581},{0.2851,0.1369,1057.6,174.832},{0.2889,0.1369,666.726,130.386},{0.2927,0.1369,1047.04,253.187},{0.2965,0.1369,472.339,109.754},{0.3003,0.1369,471.707,129.216},{0.3041,0.1369,671.776,307.13},{0.3079,0.1369,155.204,64.936},{0.3117,0.1369,47.9452,37.8054},{0.0761,0.1407,755.536,423.267},{0.0799,0.1407,3035.31,374.34},{0.0837,0.1407,5460.6,495.662},{0.0875,0.1407,6545.18,519.059},{0.0913,0.1407,7192.26,505.43},{0.0951,0.1407,8273.13,590.108},{0.0989,0.1407,7626.61,534.615},{0.1027,0.1407,8040.4,572.287},{0.1065,0.1407,9648.02,726.735},{0.1103,0.1407,6860.12,459.984},{0.1141,0.1407,7588.69,525.263},{0.1179,0.1407,8701.53,600.394},{0.1217,0.1407,8226.74,580.595},{0.1255,0.1407,7980.82,540.832},{0.1293,0.1407,7502.11,499.462},{0.1331,0.1407,8165.51,557.483},{0.1369,0.1407,8836.44,622.359},{0.1407,0.1407,9211.1,636.465},{0.1445,0.1407,8035.9,545.932},{0.1483,0.1407,8199.1,572.59},{0.1521,0.1407,9275.88,646.357},{0.1559,0.1407,7761.5,517.972},{0.1597,0.1407,8005.85,532.208},{0.1635,0.1407,8654.34,588.566},{0.1673,0.1407,7740.68,516.593},{0.1711,0.1407,9307.38,655.051},{0.1749,0.1407,8013.76,545.472},{0.1787,0.1407,8250.13,572.096},{0.1825,0.1407,9354.71,659.129},{0.1863,0.1407,8416.69,570.57},{0.1901,0.1407,7954.58,537.573},{0.1939,0.1407,8044.6,551.171},{0.1977,0.1407,7807.74,527.357},{0.2015,0.1407,9205.11,661.904},{0.2053,0.1407,6511.8,468.291},{0.2091,0.1407,7095.36,525.444},{0.2129,0.1407,6610.13,516.617},{0.2167,0.1407,6492.79,518.473},{0.2205,0.1407,5084.78,404.238},{0.2243,0.1407,4901.35,392.359},{0.2281,0.1407,4671.62,384.177},{0.2319,0.1407,4919.1,428.64},{0.2357,0.1407,4446.94,422.366},{0.2395,0.1407,3974.01,363.623},{0.2433,0.1407,3456.89,332.155},{0.2471,0.1407,3184.9,320.684},{0.2509,0.1407,2791.09,276.37},{0.2547,0.1407,3005.06,335.976},{0.2585,0.1407,2351.82,270.951},{0.2623,0.1407,2643.84,352.82},{0.2661,0.1407,2040.72,264.179},{0.2699,0.1407,1612.62,209.495},{0.2737,0.1407,1607.8,235.87},{0.2775,0.1407,1170.44,176.226},{0.2813,0.1407,841.908,131.421},{0.2851,0.1407,922.564,152.454},{0.2889,0.1407,810.4,158.229},{0.2927,0.1407,658.322,132.734},{0.2965,0.1407,542.37,130.37},{0.3003,0.1407,549.78,189.403},{0.3041,0.1407,349.564,163.714},{0.3079,0.1407,157.074,81.6152},{0.0761,0.1445,633.441,142.803},{0.0799,0.1445,4351.19,489.261},{0.0837,0.1445,6302.59,533.458},{0.0875,0.1445,6679.77,493.923},{0.0913,0.1445,7969.84,567.33},{0.0951,0.1445,7302.05,500.569},{0.0989,0.1445,8770.18,641.744},{0.1027,0.1445,7911.72,555.717},{0.1065,0.1445,7777.85,530.06},{0.1103,0.1445,9303.6,664.02},{0.1141,0.1445,8715.32,625.009},{0.1179,0.1445,7846.14,547.307},{0.1217,0.1445,8332.77,602.707},{0.1255,0.1445,8480.8,586.136},{0.1293,0.1445,8420.41,582.666},{0.1331,0.1445,8857.07,620.717},{0.1369,0.1445,7543.85,512.393},{0.1407,0.1445,8035.9,545.932},{0.1445,0.1445,8788.46,590.811},{0.1483,0.1445,8129.99,549.482},{0.1521,0.1445,9319.53,666.57},{0.1559,0.1445,8271.63,580.17},{0.1597,0.1445,8299.69,577.939},{0.1635,0.1445,8470.47,586.056},{0.1673,0.1445,8673.43,603.374},{0.1711,0.1445,8454.89,578.768},{0.1749,0.1445,7717.26,515.169},{0.1787,0.1445,8312.16,570.66},{0.1825,0.1445,8593.49,595.374},{0.1863,0.1445,8894.89,615.195},{0.1901,0.1445,7885.08,520.095},{0.1939,0.1445,9287.09,662.984},{0.1977,0.1445,8148.54,575.402},{0.2015,0.1445,7422.78,529.842},{0.2053,0.1445,7675.67,587.513},{0.2091,0.1445,6692.26,505.182},{0.2129,0.1445,6276.48,491.676},{0.2167,0.1445,5607.43,448.218},{0.2205,0.1445,6233.58,541.212},{0.2243,0.1445,4646.37,381.491},{0.2281,0.1445,4774.42,429.425},{0.2319,0.1445,4851.74,454.383},{0.2357,0.1445,3894.6,359.938},{0.2395,0.1445,3883.31,376.303},{0.2433,0.1445,3092.28,305.436},{0.2471,0.1445,3385.38,354.917},{0.2509,0.1445,2708.86,292.438},{0.2547,0.1445,2973.9,350.248},{0.2585,0.1445,2468.2,296.13},{0.2623,0.1445,2091.31,264.986},{0.2661,0.1445,1752.22,221.436},{0.2699,0.1445,1594.83,213.125},{0.2737,0.1445,1688.05,263.738},{0.2775,0.1445,1175.23,180.441},{0.2813,0.1445,1064.28,172.24},{0.2851,0.1445,997.897,185.258},{0.2889,0.1445,599.418,109.95},{0.2927,0.1445,414.63,83.2764},{0.2965,0.1445,317.668,80.5279},{0.3003,0.1445,341.283,115.16},{0.3041,0.1445,134.992,73.3726},{0.3079,0.1445,34.979,27.6649},{0.0761,0.1483,1247.52,214.876},{0.0799,0.1483,4624.44,433.113},{0.0837,0.1483,5324.72,407.314},{0.0875,0.1483,6991.95,496.881},{0.0913,0.1483,8653.38,620.637},{0.0951,0.1483,7661.26,526.105},{0.0989,0.1483,7827.58,534.736},{0.1027,0.1483,9177.95,663.643},{0.1065,0.1483,7952.33,556.992},{0.1103,0.1483,7708.82,528.541},{0.1141,0.1483,8368.15,570.938},{0.1179,0.1483,7153.62,480.434},{0.1217,0.1483,8164.02,563.189},{0.1255,0.1483,8445.38,585.165},{0.1293,0.1483,8099.8,551.75},{0.1331,0.1483,7485.17,506.194},{0.1369,0.1483,8234.13,569.101},{0.1407,0.1483,8199.1,572.59},{0.1445,0.1483,8130,549.482},{0.1483,0.1483,8524.52,576.519},{0.1521,0.1483,8233.91,576.346},{0.1559,0.1483,8799.83,605.98},{0.1597,0.1483,7730.14,510.14},{0.1635,0.1483,8879.43,615.412},{0.1673,0.1483,8307.37,568.483},{0.1711,0.1483,8832.18,611.708},{0.1749,0.1483,8217.91,546.09},{0.1787,0.1483,8245.08,575.341},{0.1825,0.1483,7514.7,495.6},{0.1863,0.1483,8183.1,558.157},{0.1901,0.1483,8312.7,565.203},{0.1939,0.1483,7694.51,542.181},{0.1977,0.1483,7419.06,530.24},{0.2015,0.1483,7036.84,523.766},{0.2053,0.1483,6956.67,526.691},{0.2091,0.1483,7291.35,578.071},{0.2129,0.1483,6841.02,558.141},{0.2167,0.1483,5415.69,431.912},{0.2205,0.1483,5733.11,479.619},{0.2243,0.1483,3806.18,304.953},{0.2281,0.1483,4056.49,355.388},{0.2319,0.1483,3693.94,338.653},{0.2357,0.1483,3931.19,362.749},{0.2395,0.1483,3185.26,302.167},{0.2433,0.1483,3192.67,323.07},{0.2471,0.1483,2591.39,268.624},{0.2509,0.1483,3376.03,404.456},{0.2547,0.1483,2647.91,305.898},{0.2585,0.1483,2467.14,310.736},{0.2623,0.1483,1750.02,231.314},{0.2661,0.1483,1869.53,248.892},{0.2699,0.1483,1504.13,211.621},{0.2737,0.1483,1472.73,247.535},{0.2775,0.1483,1109.1,168.803},{0.2813,0.1483,915.118,153.798},{0.2851,0.1483,727.208,135.118},{0.2889,0.1483,633.615,135.149},{0.2927,0.1483,471.997,110.193},{0.2965,0.1483,302.959,83.1247},{0.3003,0.1483,194.618,71.3877},{0.3041,0.1483,104.586,57.6547},{0.0761,0.1521,2385.12,340.18},{0.0799,0.1521,5293.11,471.051},{0.0837,0.1521,6824.58,502.175},{0.0875,0.1521,8883.55,646.862},{0.0913,0.1521,8613.83,615.062},{0.0951,0.1521,9375.32,687.601},{0.0989,0.1521,8828.65,629.146},{0.1027,0.1521,7526.52,514.71},{0.1065,0.1521,7991.16,552.483},{0.1103,0.1521,8621.95,612.695},{0.1141,0.1521,7997.29,546.772},{0.1179,0.1521,8080.47,563.639},{0.1217,0.1521,7835.19,534.214},{0.1255,0.1521,8403.44,579.227},{0.1293,0.1521,8774.45,631.47},{0.1331,0.1521,8239.58,572.163},{0.1369,0.1521,7787.61,518.263},{0.1407,0.1521,9275.88,646.357},{0.1445,0.1521,9319.53,666.57},{0.1483,0.1521,8233.91,576.346},{0.1521,0.1521,7986.12,541.819},{0.1559,0.1521,8487.15,585.477},{0.1597,0.1521,8454.05,587.79},{0.1635,0.1521,8900.21,611.746},{0.1673,0.1521,7824.2,515.903},{0.1711,0.1521,7519.45,495.318},{0.1749,0.1521,9764.97,702.141},{0.1787,0.1521,8861.98,615.515},{0.1825,0.1521,8794.14,622.712},{0.1863,0.1521,8690.4,608.506},{0.1901,0.1521,7384.21,497.244},{0.1939,0.1521,7383.96,519.903},{0.1977,0.1521,7427.2,549.121},{0.2015,0.1521,8111.78,630.49},{0.2053,0.1521,5960.62,452.08},{0.2091,0.1521,6364.71,510.741},{0.2129,0.1521,6186.95,519.067},{0.2167,0.1521,5010,410.623},{0.2205,0.1521,5114.39,437.547},{0.2243,0.1521,4155.9,349.447},{0.2281,0.1521,3594.52,312.122},{0.2319,0.1521,3658.19,333.475},{0.2357,0.1521,3676.7,364.497},{0.2395,0.1521,3570.99,366.56},{0.2433,0.1521,3766.63,418.405},{0.2471,0.1521,2283.34,225.949},{0.2509,0.1521,2677.29,318.35},{0.2547,0.1521,4316.92,633.319},{0.2585,0.1521,1913.94,250.381},{0.2623,0.1521,2175.72,305.807},{0.2661,0.1521,1582.9,204.651},{0.2699,0.1521,1406.1,204.626},{0.2737,0.1521,1362.35,207.91},{0.2775,0.1521,1057.83,174.422},{0.2813,0.1521,1013.59,188.569},{0.2851,0.1521,1009.75,245.658},{0.2889,0.1521,396.719,90.2235},{0.2927,0.1521,422.913,106.663},{0.2965,0.1521,316.674,104.379},{0.3003,0.1521,177.024,81.5752},{0.3041,0.1521,108.598,113.328},{0.0723,0.1559,575.368,433.976},{0.0761,0.1559,3761.05,437.963},{0.0799,0.1559,6947,575.379},{0.0837,0.1559,6735.41,475.042},{0.0875,0.1559,8365.29,584.913},{0.0913,0.1559,8208.04,569.715},{0.0951,0.1559,8540.42,615.405},{0.0989,0.1559,8371.79,580.664},{0.1027,0.1559,8306.89,578.459},{0.1065,0.1559,7429.66,500.264},{0.1103,0.1559,8417.67,575.712},{0.1141,0.1559,9458.39,679.087},{0.1179,0.1559,7628.71,516.276},{0.1217,0.1559,8160.84,568.307},{0.1255,0.1559,8372.82,571.373},{0.1293,0.1559,8272.69,578.378},{0.1331,0.1559,8413.67,584.387},{0.1369,0.1559,7689.6,520.393},{0.1407,0.1559,7761.5,517.972},{0.1445,0.1559,8271.63,580.17},{0.1483,0.1559,8799.83,605.98},{0.1521,0.1559,8487.16,585.477},{0.1559,0.1559,9359.35,641.944},{0.1597,0.1559,7681.6,514.302},{0.1635,0.1559,9506.37,657.175},{0.1673,0.1559,6965.41,450.541},{0.1711,0.1559,8969.82,627.339},{0.1749,0.1559,8887.18,620.236},{0.1787,0.1559,7950.94,547.374},{0.1825,0.1559,9177.59,630.417},{0.1863,0.1559,8785.83,605.639},{0.1901,0.1559,9122.53,668.827},{0.1939,0.1559,7816.62,577.543},{0.1977,0.1559,6393.23,466.225},{0.2015,0.1559,6078.99,455.722},{0.2053,0.1559,6020.92,465.076},{0.2091,0.1559,6161.56,503.548},{0.2129,0.1559,6002.49,501.812},{0.2167,0.1559,4424.04,357.334},{0.2205,0.1559,4654.06,390.199},{0.2243,0.1559,4069.6,372.399},{0.2281,0.1559,3673.31,327.512},{0.2319,0.1559,4469.16,463.528},{0.2357,0.1559,3581.7,358.281},{0.2395,0.1559,3509.66,382.523},{0.2433,0.1559,3282.75,361.083},{0.2471,0.1559,2011.59,216.179},{0.2509,0.1559,2287.63,257.949},{0.2547,0.1559,2001.46,247.568},{0.2585,0.1559,1877.76,234.497},{0.2623,0.1559,1489.52,206.155},{0.2661,0.1559,1238.88,181.858},{0.2699,0.1559,1394.53,209.901},{0.2737,0.1559,1360.73,234.622},{0.2775,0.1559,1038.43,186.414},{0.2813,0.1559,855.155,175.754},{0.2851,0.1559,822.737,196.3},{0.2889,0.1559,395.177,101.956},{0.2927,0.1559,218.341,60.7433},{0.2965,0.1559,120.272,41.9033},{0.3003,0.1559,84.9016,47.1042},{0.0723,0.1597,224.431,101.824},{0.0761,0.1597,5508.76,574.432},{0.0799,0.1597,6810.82,536.757},{0.0837,0.1597,8218.02,577.788},{0.0875,0.1597,8143.82,543.702},{0.0913,0.1597,8061.67,555.111},{0.0951,0.1597,8880.39,627.505},{0.0989,0.1597,7473.75,498.668},{0.1027,0.1597,9248.44,682.562},{0.1065,0.1597,8173.3,559.967},{0.1103,0.1597,8632.19,603.533},{0.1141,0.1597,8706.66,601.291},{0.1179,0.1597,9096.6,634.962},{0.1217,0.1597,8365.05,574.32},{0.1255,0.1597,8655.4,582.75},{0.1293,0.1597,9090.62,630.033},{0.1331,0.1597,8576.86,589.933},{0.1369,0.1597,7824.98,519.994},{0.1407,0.1597,8005.85,532.208},{0.1445,0.1597,8299.69,577.939},{0.1483,0.1597,7730.14,510.14},{0.1521,0.1597,8454.05,587.79},{0.1559,0.1597,7681.6,514.302},{0.1597,0.1597,10062.5,739.004},{0.1635,0.1597,7600.42,527.261},{0.1673,0.1597,7439.9,491.41},{0.1711,0.1597,9003.12,617.293},{0.1749,0.1597,9103.52,659.512},{0.1787,0.1597,8225.53,560.502},{0.1825,0.1597,8554.69,586.994},{0.1863,0.1597,8334.09,560.111},{0.1901,0.1597,7188.12,517.521},{0.1939,0.1597,7478.74,543.587},{0.1977,0.1597,7710.9,599.322},{0.2015,0.1597,7096.2,572.768},{0.2053,0.1597,6904.24,574.17},{0.2091,0.1597,5377.1,445.195},{0.2129,0.1597,4696.1,384.124},{0.2167,0.1597,5143.48,446.845},{0.2205,0.1597,4469.49,396.665},{0.2243,0.1597,3913.15,362.932},{0.2281,0.1597,3792.22,347.048},{0.2319,0.1597,3582.86,354.108},{0.2357,0.1597,2696.65,264.65},{0.2395,0.1597,2882.69,294.842},{0.2433,0.1597,2574.53,271.733},{0.2471,0.1597,2412.69,270.875},{0.2509,0.1597,2180.66,249.842},{0.2547,0.1597,2075.32,270.474},{0.2585,0.1597,2305.32,320.233},{0.2623,0.1597,1588.81,232.343},{0.2661,0.1597,1790.81,297.63},{0.2699,0.1597,1126.24,186.828},{0.2737,0.1597,1204.09,212.772},{0.2775,0.1597,840.236,153.347},{0.2813,0.1597,1115.75,255.179},{0.2851,0.1597,895.391,249.924},{0.2889,0.1597,242.828,61.2312},{0.2927,0.1597,647.867,272.848},{0.2965,0.1597,385.774,307.048},{0.3003,0.1597,196.234,235.406},{0.0723,0.1635,487.254,151.819},{0.0761,0.1635,5679.48,530.807},{0.0799,0.1635,7909.18,595.755},{0.0837,0.1635,8446.25,587.864},{0.0875,0.1635,8022,555.393},{0.0913,0.1635,8059.97,551.138},{0.0951,0.1635,8302.34,577.476},{0.0989,0.1635,9214.61,650.968},{0.1027,0.1635,8286.45,573.428},{0.1065,0.1635,8556.05,593.696},{0.1103,0.1635,8756.78,619.074},{0.1141,0.1635,9875.77,709.711},{0.1179,0.1635,8152.14,552.618},{0.1217,0.1635,7908.13,527.267},{0.1255,0.1635,7824.3,529.52},{0.1293,0.1635,7759.91,520.846},{0.1331,0.1635,8084.5,554.012},{0.1369,0.1635,8250.05,568.306},{0.1407,0.1635,8654.34,588.566},{0.1445,0.1635,8470.47,586.056},{0.1483,0.1635,8879.43,615.412},{0.1521,0.1635,8900.21,611.746},{0.1559,0.1635,9506.37,657.175},{0.1597,0.1635,7600.42,527.261},{0.1635,0.1635,9016.54,639.297},{0.1673,0.1635,8305.78,565.823},{0.1711,0.1635,9480.02,667.207},{0.1749,0.1635,8958.79,622.448},{0.1787,0.1635,10721.8,776.231},{0.1825,0.1635,7615.93,509.054},{0.1863,0.1635,8382.68,610.506},{0.1901,0.1635,7620.06,572.991},{0.1939,0.1635,6695.69,497.807},{0.1977,0.1635,5977.81,451.7},{0.2015,0.1635,6669.19,562.212},{0.2053,0.1635,5342,421.199},{0.2091,0.1635,4381.28,342.731},{0.2129,0.1635,5133.51,457.802},{0.2167,0.1635,4957.27,452.955},{0.2205,0.1635,4321.14,395.605},{0.2243,0.1635,3389.78,312.08},{0.2281,0.1635,3819.02,376.291},{0.2319,0.1635,3631.1,367.884},{0.2357,0.1635,2992.14,300.742},{0.2395,0.1635,2852.99,304.145},{0.2433,0.1635,2207.75,242.284},{0.2471,0.1635,3188.47,427.664},{0.2509,0.1635,2229.27,280.946},{0.2547,0.1635,2367.55,325.739},{0.2585,0.1635,1914.2,266.995},{0.2623,0.1635,1734.44,271.498},{0.2661,0.1635,1219.5,181.873},{0.2699,0.1635,1074.42,191.516},{0.2737,0.1635,664.589,109.632},{0.2775,0.1635,836.938,179.265},{0.2813,0.1635,1126.89,304.382},{0.2851,0.1635,569.091,151.562},{0.2889,0.1635,438.513,164.208},{0.2927,0.1635,249.499,109.063},{0.2965,0.1635,183.055,152.962},{0.0723,0.1673,1108.95,287.212},{0.0761,0.1673,7405.01,663.96},{0.0799,0.1673,8417.24,591.184},{0.0837,0.1673,8831.12,598.335},{0.0875,0.1673,8534.09,581.821},{0.0913,0.1673,8588.09,591.503},{0.0951,0.1673,8069.44,551.926},{0.0989,0.1673,8629.31,594.318},{0.1027,0.1673,7498.72,504.416},{0.1065,0.1673,8912.43,616.456},{0.1103,0.1673,8244.85,553.883},{0.1141,0.1673,8706.41,608.33},{0.1179,0.1673,7444.57,499.014},{0.1217,0.1673,7559.31,509.345},{0.1255,0.1673,7851.86,513.04},{0.1293,0.1673,8209.54,580.29},{0.1331,0.1673,7806.57,519.078},{0.1369,0.1673,6934.23,450.395},{0.1407,0.1673,7740.68,516.593},{0.1445,0.1673,8673.43,603.374},{0.1483,0.1673,8307.37,568.483},{0.1521,0.1673,7824.2,515.903},{0.1559,0.1673,6965.41,450.541},{0.1597,0.1673,7439.9,491.41},{0.1635,0.1673,8305.78,565.823},{0.1673,0.1673,8735.96,608.927},{0.1711,0.1673,7802.4,516.373},{0.1749,0.1673,9617.05,660.544},{0.1787,0.1673,8315.45,565.744},{0.1825,0.1673,7755.36,554.976},{0.1863,0.1673,6205.01,438.88},{0.1901,0.1673,6430.51,474.019},{0.1939,0.1673,6155.38,463.815},{0.1977,0.1673,5858.85,444.043},{0.2015,0.1673,6084.26,493.192},{0.2053,0.1673,5791.62,478.653},{0.2091,0.1673,4921.23,425.256},{0.2129,0.1673,4974.06,438.332},{0.2167,0.1673,5118.78,474.247},{0.2205,0.1673,3694.44,332.272},{0.2243,0.1673,3490.43,328.712},{0.2281,0.1673,3401.47,339.14},{0.2319,0.1673,2555.64,250.806},{0.2357,0.1673,3158.46,336.027},{0.2395,0.1673,2680.73,292.812},{0.2433,0.1673,2153.8,237.508},{0.2471,0.1673,2670.39,333.625},{0.2509,0.1673,1745.58,223.106},{0.2547,0.1673,2065.17,283.359},{0.2585,0.1673,1947.01,275.233},{0.2623,0.1673,1091.05,150.457},{0.2661,0.1673,1197.51,194.454},{0.2699,0.1673,886.204,158.785},{0.2737,0.1673,1109.91,246.256},{0.2775,0.1673,594.37,128.302},{0.2813,0.1673,522.359,139.589},{0.2851,0.1673,306.378,92.3997},{0.2889,0.1673,361.033,138.161},{0.2927,0.1673,123.935,73.4697},{0.0723,0.1711,1589.99,339.919},{0.0761,0.1711,6683.65,526.374},{0.0799,0.1711,8564.01,590.897},{0.0837,0.1711,9445.37,649.399},{0.0875,0.1711,9637.81,677.424},{0.0913,0.1711,8374.43,574.613},{0.0951,0.1711,9599.18,690.322},{0.0989,0.1711,8885.96,621.172},{0.1027,0.1711,8562.71,586.684},{0.1065,0.1711,8022.11,543.934},{0.1103,0.1711,9292.02,657.568},{0.1141,0.1711,8681.14,597.677},{0.1179,0.1711,7087.32,467.593},{0.1217,0.1711,9150.47,650.401},{0.1255,0.1711,7868.67,520.149},{0.1293,0.1711,7943.88,544.693},{0.1331,0.1711,9013.83,620.548},{0.1369,0.1711,7408.99,497.618},{0.1407,0.1711,9307.38,655.051},{0.1445,0.1711,8454.89,578.768},{0.1483,0.1711,8832.18,611.708},{0.1521,0.1711,7519.45,495.318},{0.1559,0.1711,8969.82,627.339},{0.1597,0.1711,9003.12,617.293},{0.1635,0.1711,9480.02,667.207},{0.1673,0.1711,7802.4,516.373},{0.1711,0.1711,7270.44,467.531},{0.1749,0.1711,7933.86,544.11},{0.1787,0.1711,7265.24,503.394},{0.1825,0.1711,7498.4,552.178},{0.1863,0.1711,7719,585.311},{0.1901,0.1711,6552.88,491.668},{0.1939,0.1711,6775.97,528.549},{0.1977,0.1711,5988.84,498.17},{0.2015,0.1711,5515.04,453.566},{0.2053,0.1711,5171.65,439.133},{0.2091,0.1711,4863.13,427.301},{0.2129,0.1711,4747.46,431.326},{0.2167,0.1711,3955.45,368.823},{0.2205,0.1711,4150.32,399.2},{0.2243,0.1711,3410.37,333.692},{0.2281,0.1711,3462.52,358.975},{0.2319,0.1711,2885.5,298.011},{0.2357,0.1711,2941.35,321.965},{0.2395,0.1711,2641.3,316.474},{0.2433,0.1711,2436.49,300.508},{0.2471,0.1711,1924.55,240.506},{0.2509,0.1711,1955.1,245.91},{0.2547,0.1711,2022.09,298.402},{0.2585,0.1711,1405.14,215.163},{0.2623,0.1711,1612.24,258.616},{0.2661,0.1711,982.2,170.736},{0.2699,0.1711,714.031,124.935},{0.2737,0.1711,765.628,160.86},{0.2775,0.1711,637.967,170.641},{0.2813,0.1711,645.769,184.96},{0.2851,0.1711,519.522,233.198},{0.2889,0.1711,248.861,160.727},{0.0723,0.1749,2265.5,443.843},{0.0761,0.1749,6408.28,467.309},{0.0799,0.1749,10555.8,756.484},{0.0837,0.1749,8585.02,591.453},{0.0875,0.1749,8769.28,605.136},{0.0913,0.1749,8386.78,574.497},{0.0951,0.1749,9410.39,664.238},{0.0989,0.1749,8662.57,592.747},{0.1027,0.1749,9200.19,653.971},{0.1065,0.1749,8047.5,555.599},{0.1103,0.1749,8355.92,580.941},{0.1141,0.1749,9122.72,640.742},{0.1179,0.1749,8132.81,553.876},{0.1217,0.1749,8620.32,612.714},{0.1255,0.1749,8550.92,596.82},{0.1293,0.1749,8017.24,534.304},{0.1331,0.1749,8028.57,542.976},{0.1369,0.1749,7683.4,520.276},{0.1407,0.1749,8013.76,545.472},{0.1445,0.1749,7717.26,515.169},{0.1483,0.1749,8217.91,546.09},{0.1521,0.1749,9764.97,702.141},{0.1559,0.1749,8887.18,620.236},{0.1597,0.1749,9103.52,659.512},{0.1635,0.1749,8958.79,622.448},{0.1673,0.1749,9617.05,660.544},{0.1711,0.1749,7933.86,544.11},{0.1749,0.1749,7109.89,482.383},{0.1787,0.1749,8202.63,619.326},{0.1825,0.1749,6817.65,505.618},{0.1863,0.1749,6625.11,499.76},{0.1901,0.1749,5891.2,464.41},{0.1939,0.1749,6185,520.819},{0.1977,0.1749,5696.82,469.969},{0.2015,0.1749,4685.51,383.898},{0.2053,0.1749,5324.92,478.523},{0.2091,0.1749,4937.13,450.488},{0.2129,0.1749,5297.68,529.876},{0.2167,0.1749,3859.46,364.731},{0.2205,0.1749,3576.14,345.481},{0.2243,0.1749,3446.42,369.627},{0.2281,0.1749,3211.65,324.472},{0.2319,0.1749,2761.9,310.756},{0.2357,0.1749,2151.99,244.291},{0.2395,0.1749,2507.03,306.62},{0.2433,0.1749,1914.46,233.818},{0.2471,0.1749,1794.24,237.751},{0.2509,0.1749,1789.13,253.909},{0.2547,0.1749,2174.1,366.455},{0.2585,0.1749,1082.05,173.931},{0.2623,0.1749,1736.93,329.867},{0.2661,0.1749,1357.58,286.543},{0.2699,0.1749,921.042,180.083},{0.2737,0.1749,993.907,257.294},{0.2775,0.1749,483.771,135.675},{0.2813,0.1749,251.384,78.6006},{0.2851,0.1749,151.893,63.0906},{0.2889,0.1749,222.614,199.759},{0.0723,0.1787,2400.33,407.69},{0.0761,0.1787,9463.72,724},{0.0799,0.1787,8666.57,566.244},{0.0837,0.1787,9434.44,657.114},{0.0875,0.1787,8882.82,613.632},{0.0913,0.1787,8302.72,564.995},{0.0951,0.1787,7780.42,534.128},{0.0989,0.1787,8654.47,586.132},{0.1027,0.1787,8728.16,601.881},{0.1065,0.1787,9012.34,636.928},{0.1103,0.1787,8490.97,594.255},{0.1141,0.1787,7468.98,497.666},{0.1179,0.1787,8417.15,572.493},{0.1217,0.1787,8116.56,544.523},{0.1255,0.1787,8134.34,541.956},{0.1293,0.1787,8121.87,550.686},{0.1331,0.1787,7243.64,486.329},{0.1369,0.1787,8386.98,579.062},{0.1407,0.1787,8250.13,572.096},{0.1445,0.1787,8312.16,570.66},{0.1483,0.1787,8245.08,575.341},{0.1521,0.1787,8861.98,615.515},{0.1559,0.1787,7950.94,547.374},{0.1597,0.1787,8225.53,560.502},{0.1635,0.1787,10721.8,776.231},{0.1673,0.1787,8315.45,565.744},{0.1711,0.1787,7265.24,503.394},{0.1749,0.1787,8202.63,619.326},{0.1787,0.1787,6583.16,493.773},{0.1825,0.1787,7420.28,583.011},{0.1863,0.1787,6122.3,479.095},{0.1901,0.1787,5638.41,447.851},{0.1939,0.1787,5344.59,430.502},{0.1977,0.1787,5374.25,456.413},{0.2015,0.1787,4286.61,364.289},{0.2053,0.1787,4161.93,382.631},{0.2091,0.1787,4033.18,366.271},{0.2129,0.1787,3760.96,364.124},{0.2167,0.1787,3543.73,342.481},{0.2205,0.1787,3157.27,318.946},{0.2243,0.1787,3444.12,355.278},{0.2281,0.1787,2589.92,269.068},{0.2319,0.1787,2501.43,276.287},{0.2357,0.1787,2606.07,313.443},{0.2395,0.1787,2074.74,253.151},{0.2433,0.1787,2142.13,289.255},{0.2471,0.1787,1590.77,217.126},{0.2509,0.1787,1532.99,219.013},{0.2547,0.1787,1202.58,184.095},{0.2585,0.1787,1119.12,185.068},{0.2623,0.1787,759.499,129.002},{0.2661,0.1787,900.357,185.219},{0.2699,0.1787,945.67,217.974},{0.2737,0.1787,682.81,187.636},{0.2775,0.1787,770.455,263.012},{0.2813,0.1787,165.621,55.7994},{0.2851,0.1787,44.9439,26.4463},{0.0723,0.1825,2060.54,333.58},{0.0761,0.1825,8736.04,628.535},{0.0799,0.1825,9080.12,610.725},{0.0837,0.1825,9210.59,623.733},{0.0875,0.1825,8358.6,565.314},{0.0913,0.1825,8651.29,598.957},{0.0951,0.1825,8778.48,604.889},{0.0989,0.1825,9171.85,633.412},{0.1027,0.1825,8361.84,575.575},{0.1065,0.1825,8362.82,561.82},{0.1103,0.1825,9568.78,685.782},{0.1141,0.1825,8979.63,617.273},{0.1179,0.1825,7486.88,512.842},{0.1217,0.1825,7609.54,518.3},{0.1255,0.1825,8214.28,549.146},{0.1293,0.1825,8432.51,583.699},{0.1331,0.1825,7964.99,536.572},{0.1369,0.1825,7638.71,524.101},{0.1407,0.1825,9354.71,659.129},{0.1445,0.1825,8593.49,595.374},{0.1483,0.1825,7514.7,495.6},{0.1521,0.1825,8794.14,622.712},{0.1559,0.1825,9177.59,630.417},{0.1597,0.1825,8554.69,586.994},{0.1635,0.1825,7615.93,509.054},{0.1673,0.1825,7755.36,554.976},{0.1711,0.1825,7498.41,552.178},{0.1749,0.1825,6817.65,505.618},{0.1787,0.1825,7420.28,583.011},{0.1825,0.1825,6034.36,471.37},{0.1863,0.1825,5438,430.201},{0.1901,0.1825,6312.16,527.26},{0.1939,0.1825,5023.43,421.047},{0.1977,0.1825,5941.25,541.789},{0.2015,0.1825,4979.75,445.234},{0.2053,0.1825,4497.55,412.643},{0.2091,0.1825,4176.35,416.566},{0.2129,0.1825,3168.38,298.116},{0.2167,0.1825,3530.83,353.632},{0.2205,0.1825,3255.04,349.087},{0.2243,0.1825,2717.1,281.135},{0.2281,0.1825,2708.47,307.456},{0.2319,0.1825,2703.19,324.681},{0.2357,0.1825,2494.73,315.803},{0.2395,0.1825,2042.03,259.394},{0.2433,0.1825,2090.59,299.209},{0.2471,0.1825,1788.33,269.743},{0.2509,0.1825,1423.19,224.624},{0.2547,0.1825,1370.69,224.051},{0.2585,0.1825,803.65,131.461},{0.2623,0.1825,900.633,177.011},{0.2661,0.1825,1086.96,269.206},{0.2699,0.1825,527.559,128.791},{0.2737,0.1825,222.698,56.0775},{0.2775,0.1825,308.25,124.333},{0.2813,0.1825,51.0634,25.205},{0.0723,0.1863,2335.55,388.299},{0.0761,0.1863,10558.1,745.492},{0.0799,0.1863,8901.42,571.338},{0.0837,0.1863,10688.2,761.96},{0.0875,0.1863,9278.71,628.578},{0.0913,0.1863,9120.46,640.499},{0.0951,0.1863,8532.93,577.464},{0.0989,0.1863,8070.2,546.701},{0.1027,0.1863,8154.68,546.039},{0.1065,0.1863,8634.25,592.163},{0.1103,0.1863,8635.7,594.704},{0.1141,0.1863,8708.69,626.342},{0.1179,0.1863,8569.21,583.75},{0.1217,0.1863,7785.9,529.772},{0.1255,0.1863,9083.56,643.942},{0.1293,0.1863,9275.06,654.036},{0.1331,0.1863,9318.74,675.246},{0.1369,0.1863,9220.81,659.685},{0.1407,0.1863,8416.69,570.57},{0.1445,0.1863,8894.89,615.195},{0.1483,0.1863,8183.1,558.157},{0.1521,0.1863,8690.4,608.506},{0.1559,0.1863,8785.83,605.638},{0.1597,0.1863,8334.09,560.111},{0.1635,0.1863,8382.68,610.506},{0.1673,0.1863,6205.01,438.88},{0.1711,0.1863,7719,585.311},{0.1749,0.1863,6625.11,499.76},{0.1787,0.1863,6122.3,479.095},{0.1825,0.1863,5438,430.201},{0.1863,0.1863,5628.71,473.212},{0.1901,0.1863,5538.21,458.717},{0.1939,0.1863,5442.82,466.197},{0.1977,0.1863,5380.81,490.846},{0.2015,0.1863,4742.2,444.529},{0.2053,0.1863,4402.78,422.216},{0.2091,0.1863,3680.37,360.984},{0.2129,0.1863,4029.41,419.13},{0.2167,0.1863,3956.68,419.848},{0.2205,0.1863,3054.79,326.396},{0.2243,0.1863,2243.41,241.012},{0.2281,0.1863,2402.08,268.663},{0.2319,0.1863,2549.9,310.653},{0.2357,0.1863,2013.63,247.827},{0.2395,0.1863,2371.97,350.888},{0.2433,0.1863,1725.66,242.081},{0.2471,0.1863,1445.88,211.173},{0.2509,0.1863,1085.18,163.864},{0.2547,0.1863,846.866,140.359},{0.2585,0.1863,1001.73,184.592},{0.2623,0.1863,645.866,137.611},{0.2661,0.1863,735.772,179.885},{0.2699,0.1863,353.021,93.002},{0.2737,0.1863,230.254,67.8944},{0.2775,0.1863,317.971,186.111},{0.0723,0.1901,2677.24,445.444},{0.0761,0.1901,10632,736.459},{0.0799,0.1901,10050.3,672.666},{0.0837,0.1901,9150.74,628.532},{0.0875,0.1901,8697.67,594.18},{0.0913,0.1901,9258.42,657.454},{0.0951,0.1901,9195.83,647.24},{0.0989,0.1901,8490.58,579.207},{0.1027,0.1901,8374.71,567.702},{0.1065,0.1901,9574.59,696.297},{0.1103,0.1901,8856.4,625.027},{0.1141,0.1901,8370.48,589.605},{0.1179,0.1901,7095.33,477.61},{0.1217,0.1901,8929.1,628.272},{0.1255,0.1901,7487.47,505.078},{0.1293,0.1901,9219.33,658.47},{0.1331,0.1901,8115.77,558.531},{0.1369,0.1901,9591.73,675.947},{0.1407,0.1901,7954.58,537.573},{0.1445,0.1901,7885.08,520.095},{0.1483,0.1901,8312.7,565.203},{0.1521,0.1901,7384.21,497.244},{0.1559,0.1901,9122.53,668.827},{0.1597,0.1901,7188.12,517.521},{0.1635,0.1901,7620.06,572.991},{0.1673,0.1901,6430.51,474.019},{0.1711,0.1901,6552.88,491.668},{0.1749,0.1901,5891.2,464.41},{0.1787,0.1901,5638.41,447.851},{0.1825,0.1901,6312.16,527.26},{0.1863,0.1901,5538.21,458.717},{0.1901,0.1901,5052.11,455.489},{0.1939,0.1901,5449.2,533.617},{0.1977,0.1901,4206.1,371.072},{0.2015,0.1901,3534.13,314.415},{0.2053,0.1901,3832.99,362.829},{0.2091,0.1901,4609.5,496.425},{0.2129,0.1901,3158.52,338.388},{0.2167,0.1901,2815.17,301.787},{0.2205,0.1901,3575.05,409.946},{0.2243,0.1901,2628.03,301.155},{0.2281,0.1901,2517.66,300.452},{0.2319,0.1901,2100.68,264.756},{0.2357,0.1901,2359.81,319.925},{0.2395,0.1901,2112.91,309.345},{0.2433,0.1901,1607.14,247.59},{0.2471,0.1901,1321.56,198.929},{0.2509,0.1901,1310.69,232.914},{0.2547,0.1901,1280.61,255.447},{0.2585,0.1901,1249.34,287.835},{0.2623,0.1901,594.196,126.025},{0.2661,0.1901,324.795,88.9282},{0.2699,0.1901,346.205,109.275},{0.2737,0.1901,247.697,107.755},{0.2775,0.1901,16.9121,16.124},{0.0723,0.1939,2049.48,339.886},{0.0761,0.1939,9665.32,636.285},{0.0799,0.1939,10745.1,732.556},{0.0837,0.1939,9244.32,643.436},{0.0875,0.1939,9591.94,674.555},{0.0913,0.1939,8146.1,543.755},{0.0951,0.1939,7623.53,503.118},{0.0989,0.1939,9177.84,651.041},{0.1027,0.1939,8493.1,582.43},{0.1065,0.1939,8061.76,551.849},{0.1103,0.1939,8354.78,567.512},{0.1141,0.1939,8494.33,576.291},{0.1179,0.1939,8181.04,573.313},{0.1217,0.1939,8541.21,591.624},{0.1255,0.1939,8076.89,546.391},{0.1293,0.1939,9546.04,685.992},{0.1331,0.1939,9567.1,679.018},{0.1369,0.1939,8954.34,622.721},{0.1407,0.1939,8044.6,551.171},{0.1445,0.1939,9287.09,662.984},{0.1483,0.1939,7694.51,542.181},{0.1521,0.1939,7383.96,519.903},{0.1559,0.1939,7816.62,577.543},{0.1597,0.1939,7478.74,543.587},{0.1635,0.1939,6695.69,497.807},{0.1673,0.1939,6155.38,463.815},{0.1711,0.1939,6775.97,528.549},{0.1749,0.1939,6185,520.819},{0.1787,0.1939,5344.59,430.502},{0.1825,0.1939,5023.43,421.047},{0.1863,0.1939,5442.82,466.197},{0.1901,0.1939,5449.2,533.617},{0.1939,0.1939,3858.09,344.684},{0.1977,0.1939,4437.4,410.69},{0.2015,0.1939,3555.77,321.657},{0.2053,0.1939,3633.91,357.161},{0.2091,0.1939,3067.03,303.801},{0.2129,0.1939,2930.61,321.46},{0.2167,0.1939,2660.08,279.682},{0.2205,0.1939,3023.43,358.421},{0.2243,0.1939,2252.58,266.836},{0.2281,0.1939,1962.92,238.238},{0.2319,0.1939,1772.94,220.682},{0.2357,0.1939,1757.88,257.668},{0.2395,0.1939,1784.43,274.804},{0.2433,0.1939,2243.27,396.569},{0.2471,0.1939,1058.89,169.295},{0.2509,0.1939,1179.28,224.464},{0.2547,0.1939,938.311,205.416},{0.2585,0.1939,667.341,145.379},{0.2623,0.1939,1086.27,337.991},{0.2661,0.1939,516.852,156.231},{0.2699,0.1939,453.608,216.275},{0.2737,0.1939,323.667,290.015},{0.0723,0.1977,2292.53,389.559},{0.0761,0.1977,10812.7,772.783},{0.0799,0.1977,10661.7,738.453},{0.0837,0.1977,8756.51,586.346},{0.0875,0.1977,8581.08,572.506},{0.0913,0.1977,8693.2,595.293},{0.0951,0.1977,8190.31,554.38},{0.0989,0.1977,8883.88,616.514},{0.1027,0.1977,8550.32,582.737},{0.1065,0.1977,7740.12,527.862},{0.1103,0.1977,9019.98,625.849},{0.1141,0.1977,6657.32,440.589},{0.1179,0.1977,7966.87,537.723},{0.1217,0.1977,7997.88,544.027},{0.1255,0.1977,7771.78,527.814},{0.1293,0.1977,8474.43,589.161},{0.1331,0.1977,7267.6,487.155},{0.1369,0.1977,8789.78,603.524},{0.1407,0.1977,7807.74,527.357},{0.1445,0.1977,8148.54,575.402},{0.1483,0.1977,7419.06,530.24},{0.1521,0.1977,7427.2,549.121},{0.1559,0.1977,6393.23,466.225},{0.1597,0.1977,7710.9,599.322},{0.1635,0.1977,5977.81,451.699},{0.1673,0.1977,5858.85,444.043},{0.1711,0.1977,5988.84,498.17},{0.1749,0.1977,5696.82,469.969},{0.1787,0.1977,5374.25,456.413},{0.1825,0.1977,5941.25,541.789},{0.1863,0.1977,5380.81,490.846},{0.1901,0.1977,4206.1,371.072},{0.1939,0.1977,4437.4,410.69},{0.1977,0.1977,3044.23,260.886},{0.2015,0.1977,3449.91,341.075},{0.2053,0.1977,3254.98,314.438},{0.2091,0.1977,2830.54,293.476},{0.2129,0.1977,3354.97,373.217},{0.2167,0.1977,2861.23,333.005},{0.2205,0.1977,2144.93,245.053},{0.2243,0.1977,2131.74,262.934},{0.2281,0.1977,2676.16,375.447},{0.2319,0.1977,1739.6,227.081},{0.2357,0.1977,1319.05,194.834},{0.2395,0.1977,1985.72,313.375},{0.2433,0.1977,1536.07,255.28},{0.2471,0.1977,962.787,160.747},{0.2509,0.1977,950.729,188.44},{0.2547,0.1977,1079.96,267.549},{0.2585,0.1977,593.763,156.318},{0.2623,0.1977,329.898,92.3484},{0.2661,0.1977,271.638,110.056},{0.2699,0.1977,128.639,92.1695},{0.0723,0.2015,1700.71,275.516},{0.0761,0.2015,9073.07,618.703},{0.0799,0.2015,9577.75,642.247},{0.0837,0.2015,9659.18,671.212},{0.0875,0.2015,9889.75,696.162},{0.0913,0.2015,8921.07,624.392},{0.0951,0.2015,8510.48,590.735},{0.0989,0.2015,7642.73,500.353},{0.1027,0.2015,8315.18,585.237},{0.1065,0.2015,6870.89,461.487},{0.1103,0.2015,7423.81,505.553},{0.1141,0.2015,7535.62,495.767},{0.1179,0.2015,7385.58,494.138},{0.1217,0.2015,8444.22,592.536},{0.1255,0.2015,6674.72,443.396},{0.1293,0.2015,8355.72,582.459},{0.1331,0.2015,8556.06,602.58},{0.1369,0.2015,8168.58,570.859},{0.1407,0.2015,9205.11,661.904},{0.1445,0.2015,7422.78,529.842},{0.1483,0.2015,7036.84,523.766},{0.1521,0.2015,8111.78,630.49},{0.1559,0.2015,6078.99,455.722},{0.1597,0.2015,7096.2,572.768},{0.1635,0.2015,6669.19,562.212},{0.1673,0.2015,6084.26,493.192},{0.1711,0.2015,5515.04,453.566},{0.1749,0.2015,4685.51,383.898},{0.1787,0.2015,4286.61,364.289},{0.1825,0.2015,4979.75,445.234},{0.1863,0.2015,4742.2,444.529},{0.1901,0.2015,3534.13,314.415},{0.1939,0.2015,3555.77,321.657},{0.1977,0.2015,3449.91,341.075},{0.2015,0.2015,3094.57,308.868},{0.2053,0.2015,3343.4,365.802},{0.2091,0.2015,2681.51,287.196},{0.2129,0.2015,2871.48,338.067},{0.2167,0.2015,2283.22,252.045},{0.2205,0.2015,1854.59,218.633},{0.2243,0.2015,2074.9,282.163},{0.2281,0.2015,2358.18,341.403},{0.2319,0.2015,1943.31,306.507},{0.2357,0.2015,1223.85,183.631},{0.2395,0.2015,1367.24,238.739},{0.2433,0.2015,1138.25,206.187},{0.2471,0.2015,1246.37,256.324},{0.2509,0.2015,1052.87,249.228},{0.2547,0.2015,569.388,125.829},{0.2585,0.2015,369.638,101.93},{0.2623,0.2015,1514.3,817.327},{0.2661,0.2015,76.9093,42.7795},{0.0723,0.2053,1747.83,274.912},{0.0761,0.2053,8601.96,613.016},{0.0799,0.2053,9210.33,630.214},{0.0837,0.2053,8471.17,567.9},{0.0875,0.2053,9376.46,647.766},{0.0913,0.2053,9186.02,635.722},{0.0951,0.2053,9463.77,674.012},{0.0989,0.2053,9034.24,636.344},{0.1027,0.2053,8231.35,571.175},{0.1065,0.2053,8209.85,569.393},{0.1103,0.2053,8768.22,630.554},{0.1141,0.2053,8343.3,581.07},{0.1179,0.2053,8680.33,632.155},{0.1217,0.2053,7901.85,554.624},{0.1255,0.2053,7498.57,505.198},{0.1293,0.2053,8461.98,593.403},{0.1331,0.2053,8651.28,631.276},{0.1369,0.2053,8311.89,617.102},{0.1407,0.2053,6511.8,468.291},{0.1445,0.2053,7675.67,587.513},{0.1483,0.2053,6956.67,526.691},{0.1521,0.2053,5960.62,452.08},{0.1559,0.2053,6020.92,465.076},{0.1597,0.2053,6904.24,574.17},{0.1635,0.2053,5342,421.199},{0.1673,0.2053,5791.62,478.653},{0.1711,0.2053,5171.65,439.133},{0.1749,0.2053,5324.92,478.523},{0.1787,0.2053,4161.93,382.631},{0.1825,0.2053,4497.55,412.643},{0.1863,0.2053,4402.78,422.216},{0.1901,0.2053,3832.99,362.829},{0.1939,0.2053,3633.91,357.161},{0.1977,0.2053,3254.98,314.438},{0.2015,0.2053,3343.4,365.802},{0.2053,0.2053,2629.35,292.898},{0.2091,0.2053,2977,347.366},{0.2129,0.2053,2823.59,347.059},{0.2167,0.2053,1971.84,240.573},{0.2205,0.2053,2282.53,310.951},{0.2243,0.2053,1925.96,277.108},{0.2281,0.2053,1901.24,284.844},{0.2319,0.2053,1676.65,271.079},{0.2357,0.2053,1913.72,331.414},{0.2395,0.2053,990.425,166.434},{0.2433,0.2053,949.543,170.245},{0.2471,0.2053,677.766,141.856},{0.2509,0.2053,634.009,155.725},{0.2547,0.2053,377.165,110.938},{0.2585,0.2053,267.044,83.7932},{0.2623,0.2053,105.731,60.77},{0.0723,0.2091,1730.59,286.828},{0.0761,0.2091,7797.34,587.594},{0.0799,0.2091,9319.51,667.229},{0.0837,0.2091,9241.27,627.142},{0.0875,0.2091,9125.74,642.754},{0.0913,0.2091,8926.44,616.912},{0.0951,0.2091,7473.24,510.656},{0.0989,0.2091,8702.55,600.291},{0.1027,0.2091,7948.1,544.403},{0.1065,0.2091,8232.85,575.349},{0.1103,0.2091,8215.72,582.771},{0.1141,0.2091,8039.6,545.853},{0.1179,0.2091,8740.29,618.956},{0.1217,0.2091,8418.18,591.758},{0.1255,0.2091,7818.67,538.025},{0.1293,0.2091,7823.43,556.429},{0.1331,0.2091,8296.7,604.02},{0.1369,0.2091,6930,499.336},{0.1407,0.2091,7095.36,525.444},{0.1445,0.2091,6692.26,505.182},{0.1483,0.2091,7291.35,578.071},{0.1521,0.2091,6364.71,510.741},{0.1559,0.2091,6161.56,503.548},{0.1597,0.2091,5377.1,445.195},{0.1635,0.2091,4381.28,342.731},{0.1673,0.2091,4921.23,425.256},{0.1711,0.2091,4863.13,427.301},{0.1749,0.2091,4937.13,450.488},{0.1787,0.2091,4033.18,366.271},{0.1825,0.2091,4176.35,416.566},{0.1863,0.2091,3680.37,360.984},{0.1901,0.2091,4609.5,496.425},{0.1939,0.2091,3067.03,303.801},{0.1977,0.2091,2830.54,293.476},{0.2015,0.2091,2681.51,287.196},{0.2053,0.2091,2977,347.366},{0.2091,0.2091,2490.96,300.756},{0.2129,0.2091,2433.38,312.71},{0.2167,0.2091,2336.15,305.814},{0.2205,0.2091,1942.26,268.797},{0.2243,0.2091,2157.33,321.258},{0.2281,0.2091,1468.22,224.61},{0.2319,0.2091,1536.9,247.964},{0.2357,0.2091,1120.14,196.79},{0.2395,0.2091,873.593,158.847},{0.2433,0.2091,634.262,136.059},{0.2471,0.2091,876.3,205.659},{0.2509,0.2091,381.359,104.971},{0.2547,0.2091,378.85,132.986},{0.2585,0.2091,48.3357,30.7738},{0.0723,0.2129,1600.25,274.719},{0.0761,0.2129,6370.73,490.298},{0.0799,0.2129,7839.78,562.451},{0.0837,0.2129,8876.84,626.127},{0.0875,0.2129,8444.65,587.372},{0.0913,0.2129,8801.79,614.565},{0.0951,0.2129,7662.01,519.161},{0.0989,0.2129,7776.28,543.134},{0.1027,0.2129,8314.62,588.089},{0.1065,0.2129,7847.39,544.313},{0.1103,0.2129,9516.72,702.151},{0.1141,0.2129,6929.69,475.364},{0.1179,0.2129,7536.62,524.519},{0.1217,0.2129,7569.11,520.325},{0.1255,0.2129,7743.84,551.521},{0.1293,0.2129,7404.57,543.374},{0.1331,0.2129,6902.21,516.068},{0.1369,0.2129,6513.44,489.768},{0.1407,0.2129,6610.13,516.617},{0.1445,0.2129,6276.48,491.676},{0.1483,0.2129,6841.02,558.141},{0.1521,0.2129,6186.95,519.067},{0.1559,0.2129,6002.49,501.812},{0.1597,0.2129,4696.1,384.124},{0.1635,0.2129,5133.51,457.802},{0.1673,0.2129,4974.06,438.332},{0.1711,0.2129,4747.46,431.326},{0.1749,0.2129,5297.68,529.876},{0.1787,0.2129,3760.96,364.124},{0.1825,0.2129,3168.38,298.116},{0.1863,0.2129,4029.41,419.13},{0.1901,0.2129,3158.52,338.388},{0.1939,0.2129,2930.61,321.46},{0.1977,0.2129,3354.97,373.217},{0.2015,0.2129,2871.48,338.067},{0.2053,0.2129,2823.59,347.059},{0.2091,0.2129,2433.38,312.71},{0.2129,0.2129,1908.03,251.717},{0.2167,0.2129,1939.61,270.569},{0.2205,0.2129,1722.63,243.932},{0.2243,0.2129,1359.92,209.654},{0.2281,0.2129,1228.68,189.239},{0.2319,0.2129,1136.71,198.206},{0.2357,0.2129,854.91,160.824},{0.2395,0.2129,920.263,211.988},{0.2433,0.2129,691.359,165.939},{0.2471,0.2129,302.542,69.3911},{0.2509,0.2129,240.391,77.1483},{0.2547,0.2129,114.044,61.4624},{0.0723,0.2167,1507.51,260.855},{0.0761,0.2167,6681.27,554.103},{0.0799,0.2167,7846.86,583.493},{0.0837,0.2167,7979.73,569.564},{0.0875,0.2167,8858.25,671.644},{0.0913,0.2167,7635.51,530.149},{0.0951,0.2167,7756.37,537.548},{0.0989,0.2167,7160.7,476.791},{0.1027,0.2167,7856.46,551.395},{0.1065,0.2167,7689.44,538.038},{0.1103,0.2167,8638.17,640.07},{0.1141,0.2167,8118.38,610.958},{0.1179,0.2167,7173.48,513.648},{0.1217,0.2167,6206.46,438.636},{0.1255,0.2167,6131.88,430.1},{0.1293,0.2167,6794.88,505.919},{0.1331,0.2167,6917.84,538.614},{0.1369,0.2167,6292.84,493.824},{0.1407,0.2167,6492.79,518.473},{0.1445,0.2167,5607.43,448.218},{0.1483,0.2167,5415.69,431.912},{0.1521,0.2167,5010,410.623},{0.1559,0.2167,4424.04,357.334},{0.1597,0.2167,5143.48,446.845},{0.1635,0.2167,4957.27,452.955},{0.1673,0.2167,5118.78,474.247},{0.1711,0.2167,3955.45,368.823},{0.1749,0.2167,3859.46,364.731},{0.1787,0.2167,3543.73,342.481},{0.1825,0.2167,3530.83,353.632},{0.1863,0.2167,3956.68,419.848},{0.1901,0.2167,2815.17,301.787},{0.1939,0.2167,2660.08,279.682},{0.1977,0.2167,2861.23,333.005},{0.2015,0.2167,2283.22,252.045},{0.2053,0.2167,1971.84,240.573},{0.2091,0.2167,2336.15,305.814},{0.2129,0.2167,1939.61,270.569},{0.2167,0.2167,1777.21,257.778},{0.2205,0.2167,1714.38,286.053},{0.2243,0.2167,1405.9,238.438},{0.2281,0.2167,1449.94,268.885},{0.2319,0.2167,911.164,172.197},{0.2357,0.2167,1082.72,249.277},{0.2395,0.2167,544.35,117.901},{0.2433,0.2167,1043.14,333.932},{0.2471,0.2167,531.753,197.872},{0.2509,0.2167,190.189,81.8676},{0.2547,0.2167,99.6793,138.764},{0.0723,0.2205,2036.93,426.967},{0.0761,0.2205,5555.73,469.042},{0.0799,0.2205,7115.24,560.359},{0.0837,0.2205,7182.96,538.569},{0.0875,0.2205,7588.44,562.161},{0.0913,0.2205,8389.11,626.446},{0.0951,0.2205,7947.16,553.704},{0.0989,0.2205,7137.78,501.513},{0.1027,0.2205,7128.44,512.458},{0.1065,0.2205,7131.7,515.738},{0.1103,0.2205,7253.13,518.378},{0.1141,0.2205,6927.56,491.032},{0.1179,0.2205,6562.29,493.553},{0.1217,0.2205,6721.27,499.036},{0.1255,0.2205,6870.75,531.522},{0.1293,0.2205,7031.66,572.164},{0.1331,0.2205,5871.82,463.298},{0.1369,0.2205,6003.13,466.569},{0.1407,0.2205,5084.78,404.238},{0.1445,0.2205,6233.58,541.212},{0.1483,0.2205,5733.11,479.619},{0.1521,0.2205,5114.39,437.547},{0.1559,0.2205,4654.06,390.199},{0.1597,0.2205,4469.49,396.665},{0.1635,0.2205,4321.14,395.605},{0.1673,0.2205,3694.44,332.272},{0.1711,0.2205,4150.32,399.2},{0.1749,0.2205,3576.14,345.481},{0.1787,0.2205,3157.27,318.946},{0.1825,0.2205,3255.04,349.087},{0.1863,0.2205,3054.79,326.396},{0.1901,0.2205,3575.05,409.946},{0.1939,0.2205,3023.43,358.421},{0.1977,0.2205,2144.93,245.053},{0.2015,0.2205,1854.59,218.633},{0.2053,0.2205,2282.53,310.951},{0.2091,0.2205,1942.26,268.797},{0.2129,0.2205,1722.63,243.932},{0.2167,0.2205,1714.38,286.053},{0.2205,0.2205,1377.32,209.711},{0.2243,0.2205,1484.31,272.154},{0.2281,0.2205,1753.65,406.193},{0.2319,0.2205,951.073,190.42},{0.2357,0.2205,616.159,130.685},{0.2395,0.2205,704.962,175.068},{0.2433,0.2205,417.796,150.666},{0.2471,0.2205,272.848,116.276},{0.0723,0.2243,1619.58,337.091},{0.0761,0.2243,5749.91,555.405},{0.0799,0.2243,5721.89,452.529},{0.0837,0.2243,6633.73,509.677},{0.0875,0.2243,6379.19,466.737},{0.0913,0.2243,6683.57,486.324},{0.0951,0.2243,5936.2,426.176},{0.0989,0.2243,8058.06,631.299},{0.1027,0.2243,7137.79,536.542},{0.1065,0.2243,6609.91,491.405},{0.1103,0.2243,6505.43,479.804},{0.1141,0.2243,6056.54,448.517},{0.1179,0.2243,5810.59,423.27},{0.1217,0.2243,5357.43,400.758},{0.1255,0.2243,5986.28,473.519},{0.1293,0.2243,5724.98,448.614},{0.1331,0.2243,6414.46,521.23},{0.1369,0.2243,5271.05,439.002},{0.1407,0.2243,4901.35,392.359},{0.1445,0.2243,4646.37,381.491},{0.1483,0.2243,3806.18,304.953},{0.1521,0.2243,4155.9,349.447},{0.1559,0.2243,4069.6,372.399},{0.1597,0.2243,3913.15,362.932},{0.1635,0.2243,3389.78,312.08},{0.1673,0.2243,3490.43,328.712},{0.1711,0.2243,3410.37,333.692},{0.1749,0.2243,3446.42,369.627},{0.1787,0.2243,3444.12,355.278},{0.1825,0.2243,2717.1,281.135},{0.1863,0.2243,2243.41,241.012},{0.1901,0.2243,2628.03,301.155},{0.1939,0.2243,2252.58,266.836},{0.1977,0.2243,2131.74,262.934},{0.2015,0.2243,2074.9,282.163},{0.2053,0.2243,1925.96,277.108},{0.2091,0.2243,2157.33,321.258},{0.2129,0.2243,1359.92,209.654},{0.2167,0.2243,1405.9,238.438},{0.2205,0.2243,1484.31,272.154},{0.2243,0.2243,812.037,149.666},{0.2281,0.2243,1047.78,219.099},{0.2319,0.2243,814.304,207.135},{0.2357,0.2243,1016.47,310.501},{0.2395,0.2243,323.229,97.34},{0.2433,0.2243,543.853,274.026},{0.2471,0.2243,25.3569,26.0453},{0.0723,0.2281,1084.2,220.17},{0.0761,0.2281,4479.8,419.489},{0.0799,0.2281,5661.77,486.642},{0.0837,0.2281,6684.25,538.858},{0.0875,0.2281,6285.26,495.99},{0.0913,0.2281,6257.49,474.16},{0.0951,0.2281,6920.2,552.598},{0.0989,0.2281,7141.6,564.245},{0.1027,0.2281,6790.23,524.378},{0.1065,0.2281,6288.03,471.947},{0.1103,0.2281,6231.47,489.424},{0.1141,0.2281,5661.72,424.856},{0.1179,0.2281,6452.81,511.166},{0.1217,0.2281,5321.07,416.485},{0.1255,0.2281,5535.69,442.539},{0.1293,0.2281,5440.96,435.873},{0.1331,0.2281,4705.85,377.029},{0.1369,0.2281,4501,365.552},{0.1407,0.2281,4671.62,384.177},{0.1445,0.2281,4774.42,429.425},{0.1483,0.2281,4056.49,355.388},{0.1521,0.2281,3594.52,312.122},{0.1559,0.2281,3673.31,327.512},{0.1597,0.2281,3792.22,347.048},{0.1635,0.2281,3819.02,376.291},{0.1673,0.2281,3401.47,339.14},{0.1711,0.2281,3462.52,358.975},{0.1749,0.2281,3211.65,324.472},{0.1787,0.2281,2589.92,269.068},{0.1825,0.2281,2708.47,307.456},{0.1863,0.2281,2402.08,268.663},{0.1901,0.2281,2517.66,300.452},{0.1939,0.2281,1962.92,238.238},{0.1977,0.2281,2676.16,375.447},{0.2015,0.2281,2358.18,341.403},{0.2053,0.2281,1901.24,284.844},{0.2091,0.2281,1468.22,224.61},{0.2129,0.2281,1228.68,189.239},{0.2167,0.2281,1449.94,268.885},{0.2205,0.2281,1753.65,406.193},{0.2243,0.2281,1047.78,219.099},{0.2281,0.2281,766.702,173.156},{0.2319,0.2281,431.356,110.311},{0.2357,0.2281,374.566,119.527},{0.2395,0.2281,265.672,110.712},{0.2433,0.2281,45.9252,32.7919},{0.0723,0.2319,1751.5,501.443},{0.0761,0.2319,4105.67,410.659},{0.0799,0.2319,5395.48,485.463},{0.0837,0.2319,5972.28,505.511},{0.0875,0.2319,5464.26,432.583},{0.0913,0.2319,6238.33,506.972},{0.0951,0.2319,6327.9,495.543},{0.0989,0.2319,5781.36,444.288},{0.1027,0.2319,5653.33,439.303},{0.1065,0.2319,6352.01,501.678},{0.1103,0.2319,6091.83,488.341},{0.1141,0.2319,5586.3,442.051},{0.1179,0.2319,5457.71,432.193},{0.1217,0.2319,4769.72,382.107},{0.1255,0.2319,5236.23,445.938},{0.1293,0.2319,4693.24,393.919},{0.1331,0.2319,5617.25,494.937},{0.1369,0.2319,4668.47,400.061},{0.1407,0.2319,4919.1,428.64},{0.1445,0.2319,4851.74,454.383},{0.1483,0.2319,3693.94,338.653},{0.1521,0.2319,3658.19,333.475},{0.1559,0.2319,4469.16,463.528},{0.1597,0.2319,3582.86,354.108},{0.1635,0.2319,3631.1,367.884},{0.1673,0.2319,2555.64,250.806},{0.1711,0.2319,2885.5,298.011},{0.1749,0.2319,2761.9,310.756},{0.1787,0.2319,2501.43,276.287},{0.1825,0.2319,2703.19,324.681},{0.1863,0.2319,2549.9,310.653},{0.1901,0.2319,2100.68,264.756},{0.1939,0.2319,1772.94,220.682},{0.1977,0.2319,1739.6,227.081},{0.2015,0.2319,1943.31,306.507},{0.2053,0.2319,1676.65,271.079},{0.2091,0.2319,1536.9,247.964},{0.2129,0.2319,1136.71,198.206},{0.2167,0.2319,911.164,172.197},{0.2205,0.2319,951.073,190.42},{0.2243,0.2319,814.304,207.135},{0.2281,0.2319,431.356,110.311},{0.2319,0.2319,324.999,95.5578},{0.2357,0.2319,358.899,147.116},{0.2395,0.2319,66.7763,67.7788},{0.0723,0.2357,813.184,208.007},{0.0761,0.2357,2918.96,289.39},{0.0799,0.2357,5225.65,507.296},{0.0837,0.2357,4842.91,409.336},{0.0875,0.2357,4866.15,393.512},{0.0913,0.2357,5378.24,440.796},{0.0951,0.2357,5804.82,483.173},{0.0989,0.2357,5540.91,447.886},{0.1027,0.2357,5050.82,411.135},{0.1065,0.2357,5519.89,445.178},{0.1103,0.2357,5063.6,415.171},{0.1141,0.2357,5133.89,425.81},{0.1179,0.2357,5140.77,422.074},{0.1217,0.2357,4597.29,381.155},{0.1255,0.2357,4785.27,396.802},{0.1293,0.2357,4694.44,390.911},{0.1331,0.2357,4574.43,402.208},{0.1369,0.2357,3640.53,319.062},{0.1407,0.2357,4446.94,422.366},{0.1445,0.2357,3894.6,359.938},{0.1483,0.2357,3931.19,362.749},{0.1521,0.2357,3676.7,364.497},{0.1559,0.2357,3581.7,358.281},{0.1597,0.2357,2696.65,264.65},{0.1635,0.2357,2992.14,300.742},{0.1673,0.2357,3158.46,336.027},{0.1711,0.2357,2941.35,321.965},{0.1749,0.2357,2151.99,244.291},{0.1787,0.2357,2606.07,313.443},{0.1825,0.2357,2494.73,315.803},{0.1863,0.2357,2013.63,247.827},{0.1901,0.2357,2359.81,319.925},{0.1939,0.2357,1757.88,257.668},{0.1977,0.2357,1319.05,194.834},{0.2015,0.2357,1223.85,183.631},{0.2053,0.2357,1913.72,331.414},{0.2091,0.2357,1120.14,196.79},{0.2129,0.2357,854.91,160.824},{0.2167,0.2357,1082.72,249.277},{0.2205,0.2357,616.159,130.685},{0.2243,0.2357,1016.47,310.501},{0.2281,0.2357,374.566,119.527},{0.2319,0.2357,358.899,147.116},{0.2357,0.2357,30.6389,18.614},{0.0723,0.2395,520.464,141.779},{0.0761,0.2395,3173.03,354.047},{0.0799,0.2395,4234.78,394.633},{0.0837,0.2395,4985.81,464.801},{0.0875,0.2395,5345.62,473.829},{0.0913,0.2395,4711.63,390.394},{0.0951,0.2395,4974.28,417.182},{0.0989,0.2395,5557.14,479.635},{0.1027,0.2395,5378.41,451.228},{0.1065,0.2395,5341.06,460.633},{0.1103,0.2395,4984.24,436.249},{0.1141,0.2395,4846.62,415.935},{0.1179,0.2395,5227.34,459.705},{0.1217,0.2395,4544.08,391.05},{0.1255,0.2395,3852.6,328.144},{0.1293,0.2395,4222.38,373.553},{0.1331,0.2395,4515.37,410.423},{0.1369,0.2395,3669.05,330.052},{0.1407,0.2395,3974.01,363.623},{0.1445,0.2395,3883.31,376.303},{0.1483,0.2395,3185.26,302.167},{0.1521,0.2395,3570.99,366.56},{0.1559,0.2395,3509.66,382.523},{0.1597,0.2395,2882.69,294.842},{0.1635,0.2395,2852.99,304.145},{0.1673,0.2395,2680.73,292.812},{0.1711,0.2395,2641.3,316.474},{0.1749,0.2395,2507.03,306.62},{0.1787,0.2395,2074.74,253.151},{0.1825,0.2395,2042.03,259.394},{0.1863,0.2395,2371.97,350.888},{0.1901,0.2395,2112.91,309.345},{0.1939,0.2395,1784.43,274.804},{0.1977,0.2395,1985.72,313.375},{0.2015,0.2395,1367.24,238.739},{0.2053,0.2395,990.425,166.434},{0.2091,0.2395,873.593,158.847},{0.2129,0.2395,920.263,211.988},{0.2167,0.2395,544.35,117.901},{0.2205,0.2395,704.961,175.068},{0.2243,0.2395,323.229,97.34},{0.2281,0.2395,265.672,110.712},{0.2319,0.2395,66.7763,67.7788},{0.0723,0.2433,437.665,151.98},{0.0761,0.2433,3211.52,399.089},{0.0799,0.2433,3844.26,400.148},{0.0837,0.2433,4639.12,438.124},{0.0875,0.2433,4014.59,367.696},{0.0913,0.2433,4626.15,418.23},{0.0951,0.2433,4025.32,335.86},{0.0989,0.2433,4195.99,347.881},{0.1027,0.2433,5681.83,537.04},{0.1065,0.2433,4374.46,382.402},{0.1103,0.2433,4426.91,386.727},{0.1141,0.2433,4119.53,352.853},{0.1179,0.2433,4398.6,399.441},{0.1217,0.2433,3752.85,327.858},{0.1255,0.2433,4204.5,386.517},{0.1293,0.2433,4229.83,397.158},{0.1331,0.2433,3606.89,339.43},{0.1369,0.2433,3307.11,302.962},{0.1407,0.2433,3456.89,332.155},{0.1445,0.2433,3092.28,305.436},{0.1483,0.2433,3192.67,323.07},{0.1521,0.2433,3766.63,418.405},{0.1559,0.2433,3282.75,361.083},{0.1597,0.2433,2574.53,271.733},{0.1635,0.2433,2207.75,242.284},{0.1673,0.2433,2153.8,237.508},{0.1711,0.2433,2436.49,300.508},{0.1749,0.2433,1914.46,233.818},{0.1787,0.2433,2142.13,289.255},{0.1825,0.2433,2090.59,299.209},{0.1863,0.2433,1725.66,242.081},{0.1901,0.2433,1607.14,247.59},{0.1939,0.2433,2243.27,396.569},{0.1977,0.2433,1536.07,255.28},{0.2015,0.2433,1138.25,206.187},{0.2053,0.2433,949.543,170.245},{0.2091,0.2433,634.262,136.059},{0.2129,0.2433,691.359,165.939},{0.2167,0.2433,1043.14,333.932},{0.2205,0.2433,417.796,150.666},{0.2243,0.2433,543.853,274.026},{0.2281,0.2433,45.9252,32.7919},{0.0723,0.2471,259.125,108.337},{0.0761,0.2471,2713.56,353.392},{0.0799,0.2471,3041.48,310.946},{0.0837,0.2471,3664.56,364.074},{0.0875,0.2471,3185.2,279.962},{0.0913,0.2471,4171.94,383.208},{0.0951,0.2471,3997.41,356.7},{0.0989,0.2471,3978.1,352.215},{0.1027,0.2471,3889.17,349.965},{0.1065,0.2471,4391.48,398.863},{0.1103,0.2471,4071.56,369.508},{0.1141,0.2471,4504.46,427.329},{0.1179,0.2471,3856.74,348.417},{0.1217,0.2471,4256.34,430.52},{0.1255,0.2471,3377.13,306.768},{0.1293,0.2471,3620.75,365.114},{0.1331,0.2471,3791.24,378.479},{0.1369,0.2471,3522.74,361.861},{0.1407,0.2471,3184.9,320.684},{0.1445,0.2471,3385.38,354.917},{0.1483,0.2471,2591.39,268.624},{0.1521,0.2471,2283.34,225.949},{0.1559,0.2471,2011.59,216.179},{0.1597,0.2471,2412.69,270.875},{0.1635,0.2471,3188.47,427.664},{0.1673,0.2471,2670.39,333.625},{0.1711,0.2471,1924.55,240.506},{0.1749,0.2471,1794.24,237.751},{0.1787,0.2471,1590.77,217.126},{0.1825,0.2471,1788.33,269.743},{0.1863,0.2471,1445.88,211.173},{0.1901,0.2471,1321.56,198.929},{0.1939,0.2471,1058.89,169.295},{0.1977,0.2471,962.787,160.747},{0.2015,0.2471,1246.37,256.324},{0.2053,0.2471,677.766,141.856},{0.2091,0.2471,876.3,205.659},{0.2129,0.2471,302.542,69.3911},{0.2167,0.2471,531.753,197.872},{0.2205,0.2471,272.848,116.276},{0.2243,0.2471,25.3569,26.0453},{0.0761,0.2509,1723.63,244.165},{0.0799,0.2509,2647.76,303.108},{0.0837,0.2509,2971.98,301.693},{0.0875,0.2509,4041.98,408.796},{0.0913,0.2509,4616.61,463.661},{0.0951,0.2509,4188.39,407.595},{0.0989,0.2509,4336.43,422.236},{0.1027,0.2509,3574.18,319.438},{0.1065,0.2509,3660.47,329.45},{0.1103,0.2509,3390.48,320.777},{0.1141,0.2509,4037.01,405.24},{0.1179,0.2509,3521.96,332.31},{0.1217,0.2509,3966.55,395},{0.1255,0.2509,3108.42,287.246},{0.1293,0.2509,3542.16,347.622},{0.1331,0.2509,3725.46,383.789},{0.1369,0.2509,2886.12,290.497},{0.1407,0.2509,2791.09,276.37},{0.1445,0.2509,2708.86,292.438},{0.1483,0.2509,3376.03,404.456},{0.1521,0.2509,2677.29,318.35},{0.1559,0.2509,2287.63,257.949},{0.1597,0.2509,2180.66,249.842},{0.1635,0.2509,2229.27,280.946},{0.1673,0.2509,1745.58,223.106},{0.1711,0.2509,1955.1,245.91},{0.1749,0.2509,1789.13,253.909},{0.1787,0.2509,1532.99,219.013},{0.1825,0.2509,1423.19,224.624},{0.1863,0.2509,1085.18,163.864},{0.1901,0.2509,1310.69,232.914},{0.1939,0.2509,1179.28,224.464},{0.1977,0.2509,950.729,188.44},{0.2015,0.2509,1052.87,249.228},{0.2053,0.2509,634.009,155.725},{0.2091,0.2509,381.359,104.971},{0.2129,0.2509,240.391,77.1483},{0.2167,0.2509,190.189,81.8676},{0.0723,0.2547,30.8331,34.34},{0.0761,0.2547,1381.76,210.829},{0.0799,0.2547,2575.41,315.074},{0.0837,0.2547,3008.18,331.01},{0.0875,0.2547,3216.17,339.796},{0.0913,0.2547,3619.48,368.351},{0.0951,0.2547,3429.34,342.046},{0.0989,0.2547,3898.48,401.559},{0.1027,0.2547,4470.75,462.354},{0.1065,0.2547,3590.37,353.287},{0.1103,0.2547,3484.67,353.288},{0.1141,0.2547,4001.37,424.095},{0.1179,0.2547,3397.37,332.472},{0.1217,0.2547,3055.46,306.592},{0.1255,0.2547,3270.65,344},{0.1293,0.2547,2916.5,299.36},{0.1331,0.2547,3538.42,392.583},{0.1369,0.2547,3287.55,364.905},{0.1407,0.2547,3005.06,335.976},{0.1445,0.2547,2973.9,350.248},{0.1483,0.2547,2647.91,305.898},{0.1521,0.2547,4316.92,633.319},{0.1559,0.2547,2001.46,247.568},{0.1597,0.2547,2075.32,270.474},{0.1635,0.2547,2367.55,325.739},{0.1673,0.2547,2065.17,283.359},{0.1711,0.2547,2022.09,298.402},{0.1749,0.2547,2174.09,366.455},{0.1787,0.2547,1202.58,184.095},{0.1825,0.2547,1370.69,224.051},{0.1863,0.2547,846.866,140.36},{0.1901,0.2547,1280.61,255.447},{0.1939,0.2547,938.311,205.416},{0.1977,0.2547,1079.96,267.549},{0.2015,0.2547,569.388,125.829},{0.2053,0.2547,377.165,110.938},{0.2091,0.2547,378.85,132.986},{0.2129,0.2547,114.044,61.4624},{0.2167,0.2547,99.6793,138.764},{0.0761,0.2585,936.285,159.516},{0.0799,0.2585,2252.89,289.82},{0.0837,0.2585,2231.94,255.969},{0.0875,0.2585,3271.65,372.566},{0.0913,0.2585,3558.52,385.965},{0.0951,0.2585,3064.74,318.947},{0.0989,0.2585,3392.06,352.757},{0.1027,0.2585,3241.94,341.047},{0.1065,0.2585,3925.79,417.764},{0.1103,0.2585,3799.66,382.779},{0.1141,0.2585,3112.42,330.336},{0.1179,0.2585,2820.93,281.827},{0.1217,0.2585,2694.03,275.006},{0.1255,0.2585,2902.71,323.684},{0.1293,0.2585,2614.9,272.528},{0.1331,0.2585,2847.79,314.638},{0.1369,0.2585,2440.37,272.76},{0.1407,0.2585,2351.82,270.951},{0.1445,0.2585,2468.2,296.13},{0.1483,0.2585,2467.14,310.736},{0.1521,0.2585,1913.94,250.381},{0.1559,0.2585,1877.76,234.497},{0.1597,0.2585,2305.32,320.233},{0.1635,0.2585,1914.2,266.995},{0.1673,0.2585,1947.01,275.233},{0.1711,0.2585,1405.14,215.163},{0.1749,0.2585,1082.05,173.931},{0.1787,0.2585,1119.12,185.068},{0.1825,0.2585,803.65,131.461},{0.1863,0.2585,1001.73,184.592},{0.1901,0.2585,1249.34,287.835},{0.1939,0.2585,667.341,145.379},{0.1977,0.2585,593.763,156.318},{0.2015,0.2585,369.638,101.93},{0.2053,0.2585,267.044,83.7932},{0.2091,0.2585,48.3357,30.7738},{0.0761,0.2623,961.795,216.858},{0.0799,0.2623,1619.03,221.846},{0.0837,0.2623,2628.46,338.965},{0.0875,0.2623,2610.59,294.056},{0.0913,0.2623,2361.49,255.181},{0.0951,0.2623,2335.69,244.539},{0.0989,0.2623,2923.5,309.328},{0.1027,0.2623,3155.06,339.259},{0.1065,0.2623,2566.44,264.117},{0.1103,0.2623,3423.36,375.488},{0.1141,0.2623,3365.43,383.944},{0.1179,0.2623,2379.21,252.518},{0.1217,0.2623,2785.9,321.422},{0.1255,0.2623,2891.16,318.984},{0.1293,0.2623,2166.71,242.684},{0.1331,0.2623,2497.45,296.916},{0.1369,0.2623,2662.73,323.43},{0.1407,0.2623,2643.84,352.82},{0.1445,0.2623,2091.31,264.986},{0.1483,0.2623,1750.02,231.314},{0.1521,0.2623,2175.72,305.807},{0.1559,0.2623,1489.52,206.155},{0.1597,0.2623,1588.81,232.343},{0.1635,0.2623,1734.44,271.498},{0.1673,0.2623,1091.05,150.457},{0.1711,0.2623,1612.24,258.616},{0.1749,0.2623,1736.93,329.867},{0.1787,0.2623,759.499,129.002},{0.1825,0.2623,900.633,177.011},{0.1863,0.2623,645.866,137.611},{0.1901,0.2623,594.196,126.025},{0.1939,0.2623,1086.27,337.991},{0.1977,0.2623,329.898,92.3484},{0.2015,0.2623,1514.3,817.327},{0.2053,0.2623,105.731,60.77},{0.0761,0.2661,621.345,154.259},{0.0799,0.2661,1945.68,319.266},{0.0837,0.2661,1747.02,229.632},{0.0875,0.2661,2128.74,256.905},{0.0913,0.2661,2527.45,308.433},{0.0951,0.2661,3180.88,414.773},{0.0989,0.2661,2551.37,283.126},{0.1027,0.2661,2357.59,255.666},{0.1065,0.2661,2270.7,240.957},{0.1103,0.2661,2585.43,289.012},{0.1141,0.2661,2578.66,287.999},{0.1179,0.2661,2669.39,301.113},{0.1217,0.2661,2949.18,352.468},{0.1255,0.2661,2215.28,256.453},{0.1293,0.2661,2563.18,316.111},{0.1331,0.2661,1992.68,241.365},{0.1369,0.2661,2340.39,291.382},{0.1407,0.2661,2040.72,264.179},{0.1445,0.2661,1752.22,221.436},{0.1483,0.2661,1869.53,248.892},{0.1521,0.2661,1582.9,204.651},{0.1559,0.2661,1238.88,181.858},{0.1597,0.2661,1790.81,297.63},{0.1635,0.2661,1219.5,181.873},{0.1673,0.2661,1197.51,194.454},{0.1711,0.2661,982.2,170.736},{0.1749,0.2661,1357.58,286.543},{0.1787,0.2661,900.357,185.219},{0.1825,0.2661,1086.96,269.206},{0.1863,0.2661,735.772,179.885},{0.1901,0.2661,324.795,88.9282},{0.1939,0.2661,516.852,156.231},{0.1977,0.2661,271.638,110.056},{0.2015,0.2661,76.9093,42.7795},{0.0761,0.2699,1862.04,989.714},{0.0799,0.2699,961.799,156.82},{0.0837,0.2699,1398.46,185.404},{0.0875,0.2699,1970.51,264.561},{0.0913,0.2699,2439.43,304.345},{0.0951,0.2699,2098.37,246.671},{0.0989,0.2699,2161.11,255.366},{0.1027,0.2699,2377.89,283.437},{0.1065,0.2699,2655.25,335.533},{0.1103,0.2699,2369.93,275.387},{0.1141,0.2699,1952.35,219.243},{0.1179,0.2699,1950.93,226.867},{0.1217,0.2699,2855.19,368.515},{0.1255,0.2699,2192.55,263.387},{0.1293,0.2699,2040.44,261.461},{0.1331,0.2699,1826.07,234.336},{0.1369,0.2699,2351.63,315.2},{0.1407,0.2699,1612.62,209.495},{0.1445,0.2699,1594.83,213.125},{0.1483,0.2699,1504.13,211.621},{0.1521,0.2699,1406.1,204.626},{0.1559,0.2699,1394.53,209.901},{0.1597,0.2699,1126.24,186.828},{0.1635,0.2699,1074.42,191.516},{0.1673,0.2699,886.204,158.785},{0.1711,0.2699,714.031,124.935},{0.1749,0.2699,921.042,180.083},{0.1787,0.2699,945.67,217.974},{0.1825,0.2699,527.559,128.791},{0.1863,0.2699,353.021,93.002},{0.1901,0.2699,346.205,109.275},{0.1939,0.2699,453.608,216.275},{0.1977,0.2699,128.639,92.1695},{0.0761,0.2737,138.222,63.2077},{0.0799,0.2737,930.648,172.667},{0.0837,0.2737,1596.88,254.625},{0.0875,0.2737,1771.46,244.703},{0.0913,0.2737,1544.11,200.045},{0.0951,0.2737,2606.48,361.698},{0.0989,0.2737,2200.75,280.912},{0.1027,0.2737,2370.09,305.245},{0.1065,0.2737,2134.94,275.612},{0.1103,0.2737,2070.09,279.996},{0.1141,0.2737,2160.32,278.179},{0.1179,0.2737,2215.18,289.925},{0.1217,0.2737,1926.56,246.347},{0.1255,0.2737,2468.77,364.878},{0.1293,0.2737,1748.16,235.594},{0.1331,0.2737,1896,268.226},{0.1369,0.2737,1878.54,275.082},{0.1407,0.2737,1607.8,235.87},{0.1445,0.2737,1688.05,263.738},{0.1483,0.2737,1472.73,247.535},{0.1521,0.2737,1362.35,207.91},{0.1559,0.2737,1360.73,234.622},{0.1597,0.2737,1204.09,212.772},{0.1635,0.2737,664.589,109.632},{0.1673,0.2737,1109.91,246.256},{0.1711,0.2737,765.628,160.86},{0.1749,0.2737,993.907,257.294},{0.1787,0.2737,682.81,187.636},{0.1825,0.2737,222.698,56.0775},{0.1863,0.2737,230.254,67.8944},{0.1901,0.2737,247.697,107.755},{0.1939,0.2737,323.667,290.015},{0.0761,0.2775,227.45,173.195},{0.0799,0.2775,840.436,219.293},{0.0837,0.2775,1526.12,271.563},{0.0875,0.2775,1042.92,150.339},{0.0913,0.2775,1827.84,269.844},{0.0951,0.2775,2042.98,293.835},{0.0989,0.2775,1942.4,252.738},{0.1027,0.2775,1513.91,194.23},{0.1065,0.2775,1956.14,251.919},{0.1103,0.2775,1476.73,183.43},{0.1141,0.2775,1596.2,206.249},{0.1179,0.2775,1810.42,257.051},{0.1217,0.2775,1439.59,181.032},{0.1255,0.2775,1744.33,244.914},{0.1293,0.2775,1823.48,278.27},{0.1331,0.2775,1753.48,263.053},{0.1369,0.2775,1631.89,260.143},{0.1407,0.2775,1170.44,176.226},{0.1445,0.2775,1175.23,180.441},{0.1483,0.2775,1109.1,168.803},{0.1521,0.2775,1057.83,174.422},{0.1559,0.2775,1038.43,186.414},{0.1597,0.2775,840.236,153.347},{0.1635,0.2775,836.938,179.265},{0.1673,0.2775,594.37,128.302},{0.1711,0.2775,637.967,170.64},{0.1749,0.2775,483.771,135.675},{0.1787,0.2775,770.455,263.012},{0.1825,0.2775,308.25,124.333},{0.1863,0.2775,317.971,186.111},{0.1901,0.2775,16.9121,16.124},{0.0799,0.2813,311.733,78.2426},{0.0837,0.2813,738.172,141.685},{0.0875,0.2813,1501.77,260.335},{0.0913,0.2813,1396.02,209.057},{0.0951,0.2813,1760.78,278.176},{0.0989,0.2813,1687.86,255.193},{0.1027,0.2813,1372.28,188.512},{0.1065,0.2813,1645.5,229.085},{0.1103,0.2813,1268.51,161.966},{0.1141,0.2813,1210.32,160.412},{0.1179,0.2813,1488.09,208.25},{0.1217,0.2813,1396.71,200.694},{0.1255,0.2813,1563.38,236.187},{0.1293,0.2813,1420.7,214.776},{0.1331,0.2813,1174.9,171.705},{0.1369,0.2813,1055.93,163.581},{0.1407,0.2813,841.908,131.421},{0.1445,0.2813,1064.28,172.24},{0.1483,0.2813,915.118,153.798},{0.1521,0.2813,1013.59,188.569},{0.1559,0.2813,855.155,175.754},{0.1597,0.2813,1115.75,255.179},{0.1635,0.2813,1126.89,304.382},{0.1673,0.2813,522.359,139.589},{0.1711,0.2813,645.769,184.96},{0.1749,0.2813,251.384,78.6006},{0.1787,0.2813,165.621,55.7994},{0.1825,0.2813,51.0634,25.205},{0.0799,0.2851,170.885,61.7406},{0.0837,0.2851,908.056,214.448},{0.0875,0.2851,992.32,181.287},{0.0913,0.2851,1565.11,294.028},{0.0951,0.2851,1259.47,198.519},{0.0989,0.2851,1719.73,280.792},{0.1027,0.2851,1340.51,194.413},{0.1065,0.2851,1114.79,164.352},{0.1103,0.2851,1205.9,178.456},{0.1141,0.2851,1135.36,160.489},{0.1179,0.2851,1263.22,196.824},{0.1217,0.2851,920.6,127.777},{0.1255,0.2851,1193.43,183.172},{0.1293,0.2851,942.416,151.286},{0.1331,0.2851,882.316,138.464},{0.1369,0.2851,1057.6,174.832},{0.1407,0.2851,922.564,152.454},{0.1445,0.2851,997.897,185.258},{0.1483,0.2851,727.208,135.118},{0.1521,0.2851,1009.75,245.658},{0.1559,0.2851,822.737,196.3},{0.1597,0.2851,895.391,249.924},{0.1635,0.2851,569.091,151.562},{0.1673,0.2851,306.378,92.3997},{0.1711,0.2851,519.522,233.198},{0.1749,0.2851,151.893,63.0906},{0.1787,0.2851,44.9438,26.4463},{0.0799,0.2889,347.118,260.712},{0.0837,0.2889,624.181,172.35},{0.0875,0.2889,589.785,114.631},{0.0913,0.2889,533.413,95.6061},{0.0951,0.2889,951.746,169.152},{0.0989,0.2889,1092.2,181.034},{0.1027,0.2889,1017.86,158.308},{0.1065,0.2889,1336,219.525},{0.1103,0.2889,1269.34,211.485},{0.1141,0.2889,904.943,136.203},{0.1179,0.2889,1328.63,228.59},{0.1217,0.2889,835.473,134.543},{0.1255,0.2889,940.557,160.631},{0.1293,0.2889,887.574,149.815},{0.1331,0.2889,930.034,169.835},{0.1369,0.2889,666.726,130.386},{0.1407,0.2889,810.4,158.229},{0.1445,0.2889,599.418,109.95},{0.1483,0.2889,633.615,135.149},{0.1521,0.2889,396.719,90.2235},{0.1559,0.2889,395.177,101.956},{0.1597,0.2889,242.828,61.2312},{0.1635,0.2889,438.513,164.208},{0.1673,0.2889,361.033,138.161},{0.1711,0.2889,248.861,160.727},{0.1749,0.2889,222.614,199.759},{0.0837,0.2927,303.769,104.239},{0.0875,0.2927,576.454,141.339},{0.0913,0.2927,712.588,135.553},{0.0951,0.2927,837.892,154.622},{0.0989,0.2927,742.927,129.228},{0.1027,0.2927,1031.58,181.059},{0.1065,0.2927,920.316,159.55},{0.1103,0.2927,1171.88,216.926},{0.1141,0.2927,1052.89,178.681},{0.1179,0.2927,623.852,105.272},{0.1217,0.2927,1047.88,193.19},{0.1255,0.2927,1032.12,199.444},{0.1293,0.2927,692.64,126.976},{0.1331,0.2927,683.176,131.455},{0.1369,0.2927,1047.04,253.187},{0.1407,0.2927,658.322,132.734},{0.1445,0.2927,414.63,83.2764},{0.1483,0.2927,471.998,110.193},{0.1521,0.2927,422.913,106.663},{0.1559,0.2927,218.341,60.7433},{0.1597,0.2927,647.867,272.848},{0.1635,0.2927,249.499,109.063},{0.1673,0.2927,123.935,73.4697},{0.0837,0.2965,121.547,64.1859},{0.0875,0.2965,284.066,82.1287},{0.0913,0.2965,542.601,122.488},{0.0951,0.2965,495.329,96.4858},{0.0989,0.2965,519.946,96.6128},{0.1027,0.2965,711.318,140.932},{0.1065,0.2965,485.978,86.3202},{0.1103,0.2965,612.072,119.016},{0.1141,0.2965,517.451,89.3151},{0.1179,0.2965,627.053,121.085},{0.1217,0.2965,544.562,110.432},{0.1255,0.2965,569.998,109.778},{0.1293,0.2965,488.534,99.1689},{0.1331,0.2965,342.57,67.4906},{0.1369,0.2965,472.339,109.754},{0.1407,0.2965,542.37,130.37},{0.1445,0.2965,317.668,80.5279},{0.1483,0.2965,302.959,83.1247},{0.1521,0.2965,316.674,104.379},{0.1559,0.2965,120.272,41.9033},{0.1597,0.2965,385.774,307.048},{0.1635,0.2965,183.055,152.962},{0.0837,0.3003,185.84,209.977},{0.0875,0.3003,160.292,55.2487},{0.0913,0.3003,591.705,181.02},{0.0951,0.3003,544.317,147.675},{0.0989,0.3003,728.011,199.728},{0.1027,0.3003,845.045,196.806},{0.1065,0.3003,683.622,148.59},{0.1103,0.3003,605.34,122.205},{0.1141,0.3003,608.047,119.987},{0.1179,0.3003,590.293,122.426},{0.1217,0.3003,683.503,143.841},{0.1255,0.3003,508.031,104.24},{0.1293,0.3003,868.744,244.271},{0.1331,0.3003,652.55,181.954},{0.1369,0.3003,471.707,129.216},{0.1407,0.3003,549.78,189.403},{0.1445,0.3003,341.283,115.16},{0.1483,0.3003,194.618,71.3877},{0.1521,0.3003,177.024,81.5752},{0.1559,0.3003,84.9016,47.1042},{0.1597,0.3003,196.234,235.406},{0.0875,0.3041,69.3786,45.67},{0.0913,0.3041,309.828,152.592},{0.0951,0.3041,724.922,311.312},{0.0989,0.3041,488.581,131.359},{0.1027,0.3041,387.305,94.3996},{0.1065,0.3041,551.545,154.103},{0.1103,0.3041,476.959,118.936},{0.1141,0.3041,421.281,116.617},{0.1179,0.3041,414.709,108.924},{0.1217,0.3041,358.373,100.779},{0.1255,0.3041,322.665,84.9144},{0.1293,0.3041,585.677,175.842},{0.1331,0.3041,329.117,89.4295},{0.1369,0.3041,671.776,307.13},{0.1407,0.3041,349.564,163.714},{0.1445,0.3041,134.992,73.3726},{0.1483,0.3041,104.586,57.6547},{0.1521,0.3041,108.598,113.328},{0.0913,0.3079,66.3763,36.6491},{0.0951,0.3079,245.096,101.353},{0.0989,0.3079,340.869,131.331},{0.1027,0.3079,291.338,87.3016},{0.1065,0.3079,351.578,105.276},{0.1103,0.3079,264.701,75.9226},{0.1141,0.3079,254.464,70.2101},{0.1179,0.3079,343.589,107.365},{0.1217,0.3079,327.431,111.919},{0.1255,0.3079,150.471,43.4708},{0.1293,0.3079,351.968,144.3},{0.1331,0.3079,241.638,102.066},{0.1369,0.3079,155.204,64.936},{0.1407,0.3079,157.074,81.6152},{0.1445,0.3079,34.979,27.6649},{0.0951,0.3117,48.3642,36.4876},{0.0989,0.3117,160.047,70.8213},{0.1027,0.3117,302.07,148.728},{0.1065,0.3117,242.511,97.7311},{0.1103,0.3117,342.051,132.08},{0.1141,0.3117,180.048,51.209},{0.1179,0.3117,227.675,87.6486},{0.1217,0.3117,253.235,103.49},{0.1255,0.3117,303.105,155.995},{0.1293,0.3117,249.925,136.06},{0.1331,0.3117,65.3558,39.0687},{0.1369,0.3117,47.9452,37.8054},{0.0989,0.3155,372.189,397.373},{0.1027,0.3155,110.632,80.3667},{0.1065,0.3155,36.3678,23.5719},{0.1103,0.3155,63.9721,30.5722},{0.1141,0.3155,62.2029,28.3764},{0.1179,0.3155,73.2448,49.4029},{0.1217,0.3155,82.9168,62.1799},{0.1255,0.3155,63.4391,48.4107},{0.1293,0.3155,417.637,445.739},{0.1141,0.3193,22.2383,27.0536}}


==> anc/Dal2C.dat <==
Dalitz Plot 3pi0:  M^{2}(pi^{0}_{1}pi^{0}_{2}) versus M^{2}(pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.7-0.8 GeV/c^{2}

Error of M^{2}(pi^{0}_{2}pi^{0}_{3}): 0.0038 GeV^{2}/c^{4}	Error of M^{2}(pi^{0}_{1}pi^{0}_{2}): 0.0038 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(pi^{0}_{2}pi^{0}_{3}) [GeV^{2}/c^{4}], M^{2}(pi^{0}_{1}pi^{0}_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{0.1882,0.0742,21.5862,11.217},{0.1958,0.0742,187.466,43.5553},{0.2034,0.0742,473.956,79.5377},{0.211,0.0742,861.758,103.907},{0.2186,0.0742,941.111,88.9312},{0.2262,0.0742,1435.05,118.383},{0.2338,0.0742,1575.75,112.073},{0.2414,0.0742,1881.01,123.749},{0.249,0.0742,2054.49,128.898},{0.2566,0.0742,2220.1,137.693},{0.2642,0.0742,2212.84,138.773},{0.2718,0.0742,1951.44,124.618},{0.2794,0.0742,1921.77,127.753},{0.287,0.0742,1470.46,102.35},{0.2946,0.0742,1131.26,86.1821},{0.3022,0.0742,1022.81,83.5233},{0.3098,0.0742,869.855,80.7469},{0.3174,0.0742,698.91,77.8231},{0.325,0.0742,486.847,57.859},{0.3326,0.0742,352.103,52.5768},{0.3402,0.0742,280.518,51.6069},{0.3478,0.0742,126.437,24.2839},{0.3554,0.0742,76.3822,22.4097},{0.363,0.0742,49.2372,19.0688},{0.3706,0.0742,7.47951,5.11123},{0.1578,0.0818,115.858,123.699},{0.1654,0.0818,165.364,38.1155},{0.173,0.0818,369.195,44.5642},{0.1806,0.0818,902.971,86.2472},{0.1882,0.0818,1435.91,109.632},{0.1958,0.0818,1806.08,115.805},{0.2034,0.0818,2190.73,128.54},{0.211,0.0818,2289.58,121.696},{0.2186,0.0818,2720.13,142.08},{0.2262,0.0818,2859.03,143.821},{0.2338,0.0818,3059.78,155.979},{0.2414,0.0818,3360.72,167.065},{0.249,0.0818,3254.17,160.199},{0.2566,0.0818,3294.76,160.891},{0.2642,0.0818,2932.8,143.336},{0.2718,0.0818,3319.69,163.83},{0.2794,0.0818,3089.51,151.95},{0.287,0.0818,2991.17,147.809},{0.2946,0.0818,3008.49,155.227},{0.3022,0.0818,2447.53,134.461},{0.3098,0.0818,2100.74,122.91},{0.3174,0.0818,1649.69,100.14},{0.325,0.0818,1574.62,106.593},{0.3326,0.0818,1205.75,87.1604},{0.3402,0.0818,1002.13,79.6507},{0.3478,0.0818,942.305,87.1523},{0.3554,0.0818,638.935,66.8321},{0.363,0.0818,438.391,51.1929},{0.3706,0.0818,299.352,42.7863},{0.3782,0.0818,200.104,36.7135},{0.3858,0.0818,93.6766,22.5144},{0.3934,0.0818,29.7539,11.0765},{0.401,0.0818,7.06652,6.28563},{0.1426,0.0894,58.8327,27.0785},{0.1502,0.0894,343.169,55.4934},{0.1578,0.0894,730.212,68.6895},{0.1654,0.0894,1170.1,89.0934},{0.173,0.0894,1648,107.479},{0.1806,0.0894,2006.18,119.288},{0.1882,0.0894,2491.3,146.282},{0.1958,0.0894,2527.95,136.401},{0.2034,0.0894,2678.22,139.341},{0.211,0.0894,2671.04,136.084},{0.2186,0.0894,2507.13,123.964},{0.2262,0.0894,3063.41,157.725},{0.2338,0.0894,3079.31,156.745},{0.2414,0.0894,2903.44,143.401},{0.249,0.0894,2878.31,141.268},{0.2566,0.0894,2788.96,133.004},{0.2642,0.0894,2801.34,137.079},{0.2718,0.0894,2792.46,137.292},{0.2794,0.0894,3036.77,151.402},{0.287,0.0894,2709.39,135.108},{0.2946,0.0894,2786.19,142.485},{0.3022,0.0894,2704.3,141.024},{0.3098,0.0894,2468.57,131.449},{0.3174,0.0894,2284.57,129.077},{0.325,0.0894,1823.38,108.206},{0.3326,0.0894,1652.62,106.362},{0.3402,0.0894,1264.65,85.689},{0.3478,0.0894,1106.14,82.7562},{0.3554,0.0894,931.205,78.8035},{0.363,0.0894,731.982,67.2289},{0.3706,0.0894,633.975,65.1623},{0.3782,0.0894,463.161,54.9294},{0.3858,0.0894,336.435,45.9563},{0.3934,0.0894,253.749,40.9123},{0.401,0.0894,100.714,21.7858},{0.4086,0.0894,87.7671,27.5485},{0.4162,0.0894,6.42152,3.74763},{0.1274,0.097,14.6497,10.8822},{0.135,0.097,236.668,37.9439},{0.1426,0.097,631.994,57.5046},{0.1502,0.097,1135.21,85.1612},{0.1578,0.097,1392.01,88.3054},{0.1654,0.097,1633.45,91.8196},{0.173,0.097,1831.5,99.7128},{0.1806,0.097,2107.11,111.189},{0.1882,0.097,2223.66,114.994},{0.1958,0.097,2211.45,111.686},{0.2034,0.097,2786.15,144.704},{0.211,0.097,2263.21,111.076},{0.2186,0.097,2684.85,132.136},{0.2262,0.097,2662.72,130.855},{0.2338,0.097,2547.43,123.811},{0.2414,0.097,2729.3,132.222},{0.249,0.097,2438.56,117.085},{0.2566,0.097,2643.49,128.027},{0.2642,0.097,2642.51,128.79},{0.2718,0.097,2581.69,129.493},{0.2794,0.097,2275.9,107.647},{0.287,0.097,2787.2,139.368},{0.2946,0.097,2461.62,121.993},{0.3022,0.097,2367.92,118.228},{0.3098,0.097,2183.14,112.035},{0.3174,0.097,2278.39,120.424},{0.325,0.097,1885.54,105.094},{0.3326,0.097,1521.4,90.8244},{0.3402,0.097,1327,81.7352},{0.3478,0.097,1170.43,78.6175},{0.3554,0.097,919.689,67.4885},{0.363,0.097,768.599,64.1094},{0.3706,0.097,645.442,60.0347},{0.3782,0.097,459.604,43.3752},{0.3858,0.097,446.312,49.3932},{0.3934,0.097,272.95,33.4076},{0.401,0.097,170.925,24.6781},{0.4086,0.097,156.779,29.6289},{0.4162,0.097,70.3786,17.1528},{0.4238,0.097,69.4424,37.7365},{0.1198,0.1046,122.803,54.7261},{0.1274,0.1046,412.77,48.4041},{0.135,0.1046,900.638,70.5444},{0.1426,0.1046,1204.46,78.343},{0.1502,0.1046,1542.37,91.9522},{0.1578,0.1046,1850.78,102.404},{0.1654,0.1046,2090.46,115.947},{0.173,0.1046,1997.64,106.175},{0.1806,0.1046,2241.11,119.406},{0.1882,0.1046,2101.15,107.95},{0.1958,0.1046,2365.72,119.304},{0.2034,0.1046,2430.53,120.107},{0.211,0.1046,2567.53,131.21},{0.2186,0.1046,2780.15,136.848},{0.2262,0.1046,2641.42,131.141},{0.2338,0.1046,2598.8,125.77},{0.2414,0.1046,2840.32,140.115},{0.249,0.1046,2700.51,132.291},{0.2566,0.1046,2760.03,133.896},{0.2642,0.1046,2565.06,122.649},{0.2718,0.1046,2659.73,129.021},{0.2794,0.1046,2385.51,114.857},{0.287,0.1046,2470.97,121.882},{0.2946,0.1046,2143.48,105.783},{0.3022,0.1046,2320,116.089},{0.3098,0.1046,2418.55,123.632},{0.3174,0.1046,2182.52,116.283},{0.325,0.1046,1719.97,90.4329},{0.3326,0.1046,1706.35,101.05},{0.3402,0.1046,1388.95,86.0681},{0.3478,0.1046,1209.66,80.7702},{0.3554,0.1046,945.439,67.2619},{0.363,0.1046,839.045,65.9951},{0.3706,0.1046,698.06,60.5077},{0.3782,0.1046,499.625,44.8762},{0.3858,0.1046,436.069,44.7397},{0.3934,0.1046,358.675,43.3165},{0.401,0.1046,258.845,32.7632},{0.4086,0.1046,159.341,25.0929},{0.4162,0.1046,122.247,24.3663},{0.4238,0.1046,44.7217,11.2495},{0.4314,0.1046,56.2404,28.0247},{0.1122,0.1122,71.6941,19.5364},{0.1198,0.1122,585.214,60.3176},{0.1274,0.1122,1120,85.2193},{0.135,0.1122,1377.99,85.2253},{0.1426,0.1122,1769.19,103.178},{0.1502,0.1122,1762.23,95.9832},{0.1578,0.1122,1845.59,98.6398},{0.1654,0.1122,2125.98,115.618},{0.173,0.1122,1982.21,100.698},{0.1806,0.1122,2382.69,123.341},{0.1882,0.1122,2440.16,124.672},{0.1958,0.1122,2229.05,111.7},{0.2034,0.1122,2389.59,117.035},{0.211,0.1122,2418.01,119.194},{0.2186,0.1122,2448.68,116.779},{0.2262,0.1122,2545.69,122.779},{0.2338,0.1122,2667.08,128.686},{0.2414,0.1122,2602.55,125.311},{0.249,0.1122,2342.16,112.023},{0.2566,0.1122,2450.05,117.636},{0.2642,0.1122,2459.64,118.155},{0.2718,0.1122,2539.4,122.716},{0.2794,0.1122,2455.75,120.655},{0.287,0.1122,2439.17,121.387},{0.2946,0.1122,2199.96,107.33},{0.3022,0.1122,2186.7,107.647},{0.3098,0.1122,2262.7,112.21},{0.3174,0.1122,2279.94,118.485},{0.325,0.1122,1930.01,103.178},{0.3326,0.1122,1529.32,86.8105},{0.3402,0.1122,1429.2,88.9704},{0.3478,0.1122,1327.09,89.0671},{0.3554,0.1122,1003.95,71.3127},{0.363,0.1122,880.836,67.7372},{0.3706,0.1122,799.018,67.9731},{0.3782,0.1122,579.027,50.7853},{0.3858,0.1122,409.877,40.6948},{0.3934,0.1122,387.938,42.9504},{0.401,0.1122,311.059,39.1201},{0.4086,0.1122,184.908,28.2357},{0.4162,0.1122,141.284,25.512},{0.4238,0.1122,117.531,25.3576},{0.4314,0.1122,70.5542,22.7903},{0.439,0.1122,1.8653,1.56294},{0.1046,0.1198,122.803,54.7261},{0.1122,0.1198,585.214,60.3176},{0.1198,0.1198,958.42,68.0274},{0.1274,0.1198,1296.81,80.2426},{0.135,0.1198,1652.82,91.9812},{0.1426,0.1198,1813.6,100.874},{0.1502,0.1198,1624.83,83.7027},{0.1578,0.1198,2060.87,110.195},{0.1654,0.1198,2265.44,118.363},{0.173,0.1198,1966.61,98.7203},{0.1806,0.1198,2313.74,117.548},{0.1882,0.1198,2268.28,111.085},{0.1958,0.1198,2427.17,119.87},{0.2034,0.1198,2412.37,117.567},{0.211,0.1198,2408.39,116.468},{0.2186,0.1198,2612.09,127.049},{0.2262,0.1198,2509.47,118.988},{0.2338,0.1198,2510.66,119.662},{0.2414,0.1198,2540.13,117.859},{0.249,0.1198,2494.82,117.11},{0.2566,0.1198,2486.53,116.668},{0.2642,0.1198,2473.6,117.574},{0.2718,0.1198,2197.66,104.296},{0.2794,0.1198,2255.48,107.354},{0.287,0.1198,2281.92,108.633},{0.2946,0.1198,2271.44,111.353},{0.3022,0.1198,2206.64,108.532},{0.3098,0.1198,1922.84,96.0542},{0.3174,0.1198,2102.69,109.349},{0.325,0.1198,1764.43,92.6606},{0.3326,0.1198,1823.11,107.718},{0.3402,0.1198,1279.41,76.5526},{0.3478,0.1198,1171.02,75.407},{0.3554,0.1198,986.123,67.1215},{0.363,0.1198,855.532,65.2758},{0.3706,0.1198,641.782,53.0888},{0.3782,0.1198,538.943,46.8992},{0.3858,0.1198,410.064,39.005},{0.3934,0.1198,371.821,42.2745},{0.401,0.1198,316.628,40.9401},{0.4086,0.1198,188.948,26.3843},{0.4162,0.1198,155.578,27.6432},{0.4238,0.1198,93.6411,19.7519},{0.4314,0.1198,77.0973,23.1112},{0.439,0.1198,8.33795,6.31021},{0.097,0.1274,14.6497,10.8822},{0.1046,0.1274,412.77,48.4041},{0.1122,0.1274,1120,85.2193},{0.1198,0.1274,1296.81,80.2426},{0.1274,0.1274,1649.96,90.8916},{0.135,0.1274,1768.11,94.7219},{0.1426,0.1274,1936.19,104.053},{0.1502,0.1274,1830.98,94.3663},{0.1578,0.1274,2120.4,109.05},{0.1654,0.1274,2131.07,105.564},{0.173,0.1274,2083.58,102.187},{0.1806,0.1274,2192.43,106.942},{0.1882,0.1274,2284.21,108.681},{0.1958,0.1274,2396.77,114.21},{0.2034,0.1274,2551.47,122.822},{0.211,0.1274,2457.17,114.637},{0.2186,0.1274,2453.9,116.598},{0.2262,0.1274,2771,134.565},{0.2338,0.1274,2871.65,138.068},{0.2414,0.1274,2448.43,113.016},{0.249,0.1274,2506.86,117.74},{0.2566,0.1274,2357.19,108.109},{0.2642,0.1274,2668.99,129.805},{0.2718,0.1274,2495.97,119.158},{0.2794,0.1274,2566.92,127.017},{0.287,0.1274,2623.68,129.935},{0.2946,0.1274,2324.22,113.105},{0.3022,0.1274,2033.76,99.3636},{0.3098,0.1274,1952.16,95.0077},{0.3174,0.1274,2078.2,107.12},{0.325,0.1274,1759.28,92.0503},{0.3326,0.1274,1665.94,96.2963},{0.3402,0.1274,1403.76,86.969},{0.3478,0.1274,1181.41,75.532},{0.3554,0.1274,910.175,62.4778},{0.363,0.1274,900.64,69.5731},{0.3706,0.1274,688.456,56.0249},{0.3782,0.1274,499.52,42.9235},{0.3858,0.1274,424.055,40.8838},{0.3934,0.1274,320.162,34.6909},{0.401,0.1274,255.88,32.3747},{0.4086,0.1274,186.476,26.5374},{0.4162,0.1274,135.998,21.8566},{0.4238,0.1274,108.331,21.9528},{0.4314,0.1274,33.6486,9.57991},{0.439,0.1274,5.91762,2.66459},{0.097,0.135,236.668,37.9439},{0.1046,0.135,900.638,70.5444},{0.1122,0.135,1377.99,85.2253},{0.1198,0.135,1652.82,91.9812},{0.1274,0.135,1768.11,94.7219},{0.135,0.135,1815.62,95.2792},{0.1426,0.135,1720.85,87.1729},{0.1502,0.135,1886.29,94.7125},{0.1578,0.135,2151.73,106.36},{0.1654,0.135,2143.51,105.286},{0.173,0.135,2384.4,119.916},{0.1806,0.135,2205.42,106.929},{0.1882,0.135,2499.35,121.909},{0.1958,0.135,2327.99,110.174},{0.2034,0.135,2507.09,119.6},{0.211,0.135,2346.87,109.824},{0.2186,0.135,2530.02,120.493},{0.2262,0.135,2305.92,108.267},{0.2338,0.135,2364.93,107.641},{0.2414,0.135,2568.33,122.45},{0.249,0.135,2521.48,120.318},{0.2566,0.135,2545.73,121.904},{0.2642,0.135,2506.47,119.728},{0.2718,0.135,2281.94,107.736},{0.2794,0.135,2374.25,115.509},{0.287,0.135,2232.29,106.938},{0.2946,0.135,2205.07,106.103},{0.3022,0.135,2093.06,100.943},{0.3098,0.135,2135.54,105.897},{0.3174,0.135,1965.68,99.9232},{0.325,0.135,1447.27,75.2833},{0.3326,0.135,1487.46,84.5797},{0.3402,0.135,1180.62,71.3572},{0.3478,0.135,1098.49,71.1683},{0.3554,0.135,1050.32,74.7698},{0.363,0.135,909.579,72.5207},{0.3706,0.135,631.769,50.8996},{0.3782,0.135,464.693,39.741},{0.3858,0.135,491.69,47.9068},{0.3934,0.135,287.136,28.8762},{0.401,0.135,261.195,32.6464},{0.4086,0.135,195.949,27.5871},{0.4162,0.135,127.141,23.0946},{0.4238,0.135,91.2193,18.8638},{0.4314,0.135,56.009,17.0844},{0.439,0.135,5.62522,4.12154},{0.0894,0.1426,58.8327,27.0785},{0.097,0.1426,631.994,57.5046},{0.1046,0.1426,1204.46,78.343},{0.1122,0.1426,1769.19,103.178},{0.1198,0.1426,1813.6,100.874},{0.1274,0.1426,1936.19,104.053},{0.135,0.1426,1720.85,87.1729},{0.1426,0.1426,2101.47,106.825},{0.1502,0.1426,2136.28,107.415},{0.1578,0.1426,2302.78,116.501},{0.1654,0.1426,2028.85,95.6192},{0.173,0.1426,2205.84,106.218},{0.1806,0.1426,2517.99,122.034},{0.1882,0.1426,2454.41,118.574},{0.1958,0.1426,2304.46,108.533},{0.2034,0.1426,2602.61,125.197},{0.211,0.1426,2422.29,114.832},{0.2186,0.1426,2520.78,118.739},{0.2262,0.1426,2517.77,117.451},{0.2338,0.1426,2511.19,118.565},{0.2414,0.1426,2430.92,114.546},{0.249,0.1426,2231.27,103.33},{0.2566,0.1426,2458.23,117.806},{0.2642,0.1426,2335.62,111.395},{0.2718,0.1426,2523.2,122.014},{0.2794,0.1426,2306.72,108.267},{0.287,0.1426,2249.18,108.238},{0.2946,0.1426,2196.58,104.505},{0.3022,0.1426,2108.31,100.828},{0.3098,0.1426,2093.28,104.102},{0.3174,0.1426,1889.3,98.3464},{0.325,0.1426,1472.68,79.8434},{0.3326,0.1426,1579.93,92.0406},{0.3402,0.1426,1123.21,69.8419},{0.3478,0.1426,1099.23,73.9898},{0.3554,0.1426,1003.07,75.4965},{0.363,0.1426,747.581,57.9245},{0.3706,0.1426,672.493,55.731},{0.3782,0.1426,502.58,47.6731},{0.3858,0.1426,395.725,40.0251},{0.3934,0.1426,354.541,39.7653},{0.401,0.1426,270.544,34.3547},{0.4086,0.1426,196.863,29.0933},{0.4162,0.1426,113.674,21.1265},{0.4238,0.1426,90.0727,19.3713},{0.4314,0.1426,53.1886,16.1534},{0.439,0.1426,3.71108,3.35619},{0.0894,0.1502,343.169,55.4934},{0.097,0.1502,1135.21,85.1612},{0.1046,0.1502,1542.37,91.9522},{0.1122,0.1502,1762.23,95.9831},{0.1198,0.1502,1624.83,83.7027},{0.1274,0.1502,1830.98,94.3663},{0.135,0.1502,1886.29,94.7125},{0.1426,0.1502,2136.28,107.415},{0.1502,0.1502,2144.03,106.682},{0.1578,0.1502,2166.49,104.463},{0.1654,0.1502,2289.61,112.57},{0.173,0.1502,2328.44,112.296},{0.1806,0.1502,2364.32,111.692},{0.1882,0.1502,2411.28,116.392},{0.1958,0.1502,2528.72,122.244},{0.2034,0.1502,2481.33,117.276},{0.211,0.1502,2376.33,110.967},{0.2186,0.1502,2542.26,122.302},{0.2262,0.1502,2350.48,109.739},{0.2338,0.1502,2684.96,129.152},{0.2414,0.1502,2641.58,127.696},{0.249,0.1502,2598.26,125.457},{0.2566,0.1502,2465.23,116.994},{0.2642,0.1502,2046.9,95.589},{0.2718,0.1502,2339.9,113.403},{0.2794,0.1502,2404.85,116.123},{0.287,0.1502,2175.95,104.803},{0.2946,0.1502,2090.93,101.529},{0.3022,0.1502,2184.38,105.817},{0.3098,0.1502,2028.58,102.468},{0.3174,0.1502,1614.61,85.445},{0.325,0.1502,1747.42,100.377},{0.3326,0.1502,1360.79,80.4272},{0.3402,0.1502,1358.92,89.969},{0.3478,0.1502,928.225,61.0149},{0.3554,0.1502,900.55,68.9272},{0.363,0.1502,609.339,47.243},{0.3706,0.1502,581.124,48.7565},{0.3782,0.1502,533.643,50.7725},{0.3858,0.1502,263.994,27.1664},{0.3934,0.1502,279.62,31.4042},{0.401,0.1502,247.173,32.964},{0.4086,0.1502,128.934,19.2099},{0.4162,0.1502,146.872,29.9235},{0.4238,0.1502,77.4007,19.4417},{0.4314,0.1502,44.6754,18.4967},{0.0818,0.1578,115.858,123.699},{0.0894,0.1578,730.212,68.6895},{0.097,0.1578,1392.01,88.3054},{0.1046,0.1578,1850.78,102.404},{0.1122,0.1578,1845.59,98.6398},{0.1198,0.1578,2060.87,110.195},{0.1274,0.1578,2120.4,109.05},{0.135,0.1578,2151.73,106.36},{0.1426,0.1578,2302.78,116.501},{0.1502,0.1578,2166.49,104.463},{0.1578,0.1578,2321.39,111.96},{0.1654,0.1578,2613.08,132.346},{0.173,0.1578,2430,119.152},{0.1806,0.1578,2201.99,103.471},{0.1882,0.1578,2568.8,122.881},{0.1958,0.1578,2569.72,122.316},{0.2034,0.1578,2471.13,115.814},{0.211,0.1578,2286.94,105.626},{0.2186,0.1578,2521.11,121.059},{0.2262,0.1578,2736.08,131.088},{0.2338,0.1578,2418.8,111.118},{0.2414,0.1578,2477.34,114.376},{0.249,0.1578,2456.02,114.965},{0.2566,0.1578,2527.24,121.18},{0.2642,0.1578,2395.48,111.484},{0.2718,0.1578,2211.99,105.891},{0.2794,0.1578,2198.16,104.7},{0.287,0.1578,2343.38,114.729},{0.2946,0.1578,2322.81,113.645},{0.3022,0.1578,2188.72,108.284},{0.3098,0.1578,2022.45,107.977},{0.3174,0.1578,1789.67,100.141},{0.325,0.1578,1458.63,84.3562},{0.3326,0.1578,1299.68,79.6035},{0.3402,0.1578,1106.4,72.182},{0.3478,0.1578,893.481,62.4262},{0.3554,0.1578,881.841,66.6984},{0.363,0.1578,825.815,69.7862},{0.3706,0.1578,556.871,49.9559},{0.3782,0.1578,442.08,42.0049},{0.3858,0.1578,375.303,39.4153},{0.3934,0.1578,273.869,34.8753},{0.401,0.1578,184.085,25.7698},{0.4086,0.1578,187.651,34.7021},{0.4162,0.1578,92.2553,20.849},{0.4238,0.1578,32.5991,9.55119},{0.4314,0.1578,28.8984,18.0197},{0.0818,0.1654,165.364,38.1155},{0.0894,0.1654,1170.1,89.0934},{0.097,0.1654,1633.45,91.8196},{0.1046,0.1654,2090.46,115.947},{0.1122,0.1654,2125.98,115.618},{0.1198,0.1654,2265.44,118.363},{0.1274,0.1654,2131.07,105.564},{0.135,0.1654,2143.51,105.286},{0.1426,0.1654,2028.85,95.6192},{0.1502,0.1654,2289.61,112.57},{0.1578,0.1654,2613.08,132.346},{0.1654,0.1654,2266.31,105.147},{0.173,0.1654,2391.36,114.597},{0.1806,0.1654,2511.22,120.43},{0.1882,0.1654,2439.68,113.987},{0.1958,0.1654,2498.45,117.6},{0.2034,0.1654,2851.38,139.954},{0.211,0.1654,2596.26,121.377},{0.2186,0.1654,2685.31,126.988},{0.2262,0.1654,2484.99,115.427},{0.2338,0.1654,2790.52,135.261},{0.2414,0.1654,2592.19,124.308},{0.249,0.1654,2624.64,121.392},{0.2566,0.1654,2530.15,122.23},{0.2642,0.1654,2394.74,113.834},{0.2718,0.1654,2355.82,112.366},{0.2794,0.1654,2273.5,107.934},{0.287,0.1654,2396.09,114.599},{0.2946,0.1654,2297.72,111.501},{0.3022,0.1654,2053.96,106.212},{0.3098,0.1654,1821.67,97.2622},{0.3174,0.1654,1710.62,97.3465},{0.325,0.1654,1351.28,81.0182},{0.3326,0.1654,1380.31,89.1382},{0.3402,0.1654,1182.23,83.3877},{0.3478,0.1654,713.574,51.0266},{0.3554,0.1654,683.637,52.4181},{0.363,0.1654,718.957,63.1671},{0.3706,0.1654,503.856,46.6351},{0.3782,0.1654,382.141,38.6686},{0.3858,0.1654,296.634,35.3453},{0.3934,0.1654,246.178,32.0659},{0.401,0.1654,233.973,37.7601},{0.4086,0.1654,112.141,21.5852},{0.4162,0.1654,81.3937,18.8963},{0.4238,0.1654,41.2141,16.0497},{0.4314,0.1654,7.61761,7.47231},{0.0818,0.173,369.194,44.5642},{0.0894,0.173,1648,107.479},{0.097,0.173,1831.5,99.7128},{0.1046,0.173,1997.64,106.175},{0.1122,0.173,1982.21,100.698},{0.1198,0.173,1966.61,98.7203},{0.1274,0.173,2083.58,102.187},{0.135,0.173,2384.4,119.916},{0.1426,0.173,2205.84,106.218},{0.1502,0.173,2328.44,112.296},{0.1578,0.173,2430,119.152},{0.1654,0.173,2391.36,114.597},{0.173,0.173,2600,126.645},{0.1806,0.173,2434.18,114.752},{0.1882,0.173,2422.94,114.375},{0.1958,0.173,2638.67,128.133},{0.2034,0.173,2449.91,113.803},{0.211,0.173,2761.45,132.395},{0.2186,0.173,2487.23,117.359},{0.2262,0.173,2731.85,135.259},{0.2338,0.173,2733.28,135.093},{0.2414,0.173,2608.22,126.179},{0.249,0.173,2391.76,112.984},{0.2566,0.173,2300.71,106.089},{0.2642,0.173,2483.64,116.69},{0.2718,0.173,2483.05,119.349},{0.2794,0.173,2444.79,118.404},{0.287,0.173,2468.15,120.613},{0.2946,0.173,2161.79,105.56},{0.3022,0.173,1968.7,104.66},{0.3098,0.173,1621.2,90.7037},{0.3174,0.173,1385.49,79.4275},{0.325,0.173,1304.82,79.7999},{0.3326,0.173,1122.08,73.8805},{0.3402,0.173,1014.07,71.716},{0.3478,0.173,809.984,60.0288},{0.3554,0.173,716.922,59.0852},{0.363,0.173,619.356,56.8775},{0.3706,0.173,488.38,47.0866},{0.3782,0.173,359.47,36.6025},{0.3858,0.173,248.811,28.3347},{0.3934,0.173,302.333,47.4259},{0.401,0.173,135.852,21.818},{0.4086,0.173,99.7201,21.5681},{0.4162,0.173,61.4856,18.6917},{0.4238,0.173,30.0512,21.3808},{0.0818,0.1806,902.971,86.2472},{0.0894,0.1806,2006.18,119.288},{0.097,0.1806,2107.11,111.189},{0.1046,0.1806,2241.11,119.406},{0.1122,0.1806,2382.69,123.341},{0.1198,0.1806,2313.74,117.548},{0.1274,0.1806,2192.43,106.942},{0.135,0.1806,2205.42,106.929},{0.1426,0.1806,2517.99,122.034},{0.1502,0.1806,2364.32,111.692},{0.1578,0.1806,2201.99,103.471},{0.1654,0.1806,2511.22,120.43},{0.173,0.1806,2434.18,114.752},{0.1806,0.1806,2565.25,119.266},{0.1882,0.1806,2459.02,116.079},{0.1958,0.1806,2232.73,103.235},{0.2034,0.1806,2536.45,120.012},{0.211,0.1806,2610.25,124.086},{0.2186,0.1806,2609.42,122.064},{0.2262,0.1806,2438.61,114.515},{0.2338,0.1806,2267.24,103.975},{0.2414,0.1806,2489.41,115.46},{0.249,0.1806,2673.17,126.797},{0.2566,0.1806,2306.97,106.098},{0.2642,0.1806,2437.25,116.922},{0.2718,0.1806,2690.59,131.464},{0.2794,0.1806,2362.65,112.931},{0.287,0.1806,2635.53,131.538},{0.2946,0.1806,2105.2,108.44},{0.3022,0.1806,1879.98,102.004},{0.3098,0.1806,1485.25,82.6227},{0.3174,0.1806,1433.95,87.2301},{0.325,0.1806,1286.43,81.7619},{0.3326,0.1806,969.897,64.9767},{0.3402,0.1806,868.767,64.0313},{0.3478,0.1806,831.92,64.6251},{0.3554,0.1806,663.779,56.4986},{0.363,0.1806,427.654,40.5032},{0.3706,0.1806,451.481,46.98},{0.3782,0.1806,330.607,37.139},{0.3858,0.1806,315.643,43.2269},{0.3934,0.1806,198.156,30.1207},{0.401,0.1806,95.052,17.5678},{0.4086,0.1806,86.0825,21.6372},{0.4162,0.1806,21.7324,7.88759},{0.0742,0.1882,21.5862,11.217},{0.0818,0.1882,1435.91,109.632},{0.0894,0.1882,2491.3,146.282},{0.097,0.1882,2223.66,114.994},{0.1046,0.1882,2101.15,107.95},{0.1122,0.1882,2440.16,124.672},{0.1198,0.1882,2268.28,111.085},{0.1274,0.1882,2284.21,108.681},{0.135,0.1882,2499.35,121.909},{0.1426,0.1882,2454.41,118.574},{0.1502,0.1882,2411.28,116.392},{0.1578,0.1882,2568.8,122.881},{0.1654,0.1882,2439.68,113.987},{0.173,0.1882,2422.94,114.375},{0.1806,0.1882,2459.02,116.079},{0.1882,0.1882,2213.24,100.287},{0.1958,0.1882,2554.65,120.899},{0.2034,0.1882,2686.7,127.223},{0.211,0.1882,2603.76,122.391},{0.2186,0.1882,2404.12,111.722},{0.2262,0.1882,2517.48,118.419},{0.2338,0.1882,2599.94,122.005},{0.2414,0.1882,2584.25,122.027},{0.249,0.1882,2741.26,133.561},{0.2566,0.1882,2567.25,122.039},{0.2642,0.1882,2578.98,123.968},{0.2718,0.1882,2393.73,113.913},{0.2794,0.1882,2735.55,138.165},{0.287,0.1882,2315.92,115.87},{0.2946,0.1882,1920.9,103.828},{0.3022,0.1882,1834.41,104.406},{0.3098,0.1882,1336.14,77.8995},{0.3174,0.1882,1507.39,96.1732},{0.325,0.1882,1236.11,82.3784},{0.3326,0.1882,846.447,60.0034},{0.3402,0.1882,945.633,73.9085},{0.3478,0.1882,766.797,62.8384},{0.3554,0.1882,634.364,56.2648},{0.363,0.1882,505.482,52.574},{0.3706,0.1882,428.4,47.0606},{0.3782,0.1882,260.117,30.8426},{0.3858,0.1882,246.182,33.9548},{0.3934,0.1882,149.053,25.3867},{0.401,0.1882,70.6506,16.2833},{0.4086,0.1882,120.404,44.6872},{0.4162,0.1882,62.1706,46.75},{0.0742,0.1958,187.466,43.5553},{0.0818,0.1958,1806.08,115.805},{0.0894,0.1958,2527.95,136.401},{0.097,0.1958,2211.45,111.686},{0.1046,0.1958,2365.72,119.303},{0.1122,0.1958,2229.05,111.7},{0.1198,0.1958,2427.17,119.87},{0.1274,0.1958,2396.77,114.21},{0.135,0.1958,2327.99,110.174},{0.1426,0.1958,2304.46,108.533},{0.1502,0.1958,2528.72,122.244},{0.1578,0.1958,2569.72,122.316},{0.1654,0.1958,2498.45,117.6},{0.173,0.1958,2638.67,128.133},{0.1806,0.1958,2232.73,103.235},{0.1882,0.1958,2554.65,120.899},{0.1958,0.1958,2353.49,107.72},{0.2034,0.1958,2751.72,132.394},{0.211,0.1958,2489.91,115.619},{0.2186,0.1958,2621.07,123.78},{0.2262,0.1958,2537.75,119.959},{0.2338,0.1958,2722.55,128.932},{0.2414,0.1958,2629.05,124.236},{0.249,0.1958,2441.54,115.63},{0.2566,0.1958,2501.62,117.163},{0.2642,0.1958,2673.13,127.804},{0.2718,0.1958,2582.72,124.65},{0.2794,0.1958,2153.26,105.548},{0.287,0.1958,2141.74,112.238},{0.2946,0.1958,1787.81,95.6442},{0.3022,0.1958,1537.42,88.7631},{0.3098,0.1958,1390.38,84.268},{0.3174,0.1958,1143.72,72.9727},{0.325,0.1958,968.445,66.3977},{0.3326,0.1958,861.438,62.5957},{0.3402,0.1958,851.918,67.3214},{0.3478,0.1958,596.705,51.2105},{0.3554,0.1958,535.829,52.8505},{0.363,0.1958,458.356,47.1954},{0.3706,0.1958,372.135,46.8718},{0.3782,0.1958,261.098,36.1799},{0.3858,0.1958,216.147,34.9026},{0.3934,0.1958,105.157,20.4525},{0.401,0.1958,104.732,33.0615},{0.4086,0.1958,31.2799,16.1845},{0.0742,0.2034,473.956,79.5377},{0.0818,0.2034,2190.73,128.54},{0.0894,0.2034,2678.22,139.341},{0.097,0.2034,2786.15,144.704},{0.1046,0.2034,2430.53,120.107},{0.1122,0.2034,2389.59,117.035},{0.1198,0.2034,2412.37,117.567},{0.1274,0.2034,2551.47,122.822},{0.135,0.2034,2507.09,119.6},{0.1426,0.2034,2602.61,125.197},{0.1502,0.2034,2481.33,117.276},{0.1578,0.2034,2471.13,115.814},{0.1654,0.2034,2851.38,139.954},{0.173,0.2034,2449.91,113.803},{0.1806,0.2034,2536.45,120.012},{0.1882,0.2034,2686.7,127.223},{0.1958,0.2034,2751.72,132.394},{0.2034,0.2034,2720.21,127.31},{0.211,0.2034,2678.27,127.876},{0.2186,0.2034,2746.01,134.837},{0.2262,0.2034,2600.28,122.162},{0.2338,0.2034,2734.04,128.996},{0.2414,0.2034,2743.51,132.405},{0.249,0.2034,2579.74,120.74},{0.2566,0.2034,2678.33,127.581},{0.2642,0.2034,2921.11,142.004},{0.2718,0.2034,2442.92,118.575},{0.2794,0.2034,2225.5,114.559},{0.287,0.2034,1974.56,106.483},{0.2946,0.2034,1662.03,93.9505},{0.3022,0.2034,1581.79,98.5948},{0.3098,0.2034,1454.48,92.7352},{0.3174,0.2034,1263.29,86.1116},{0.325,0.2034,1014.05,71.4449},{0.3326,0.2034,878.823,69.6907},{0.3402,0.2034,735.138,61.6287},{0.3478,0.2034,432.055,38.8952},{0.3554,0.2034,427.941,41.906},{0.363,0.2034,456.607,54.0606},{0.3706,0.2034,407.965,55.4129},{0.3782,0.2034,230.54,33.4532},{0.3858,0.2034,141.354,24.5043},{0.3934,0.2034,146.998,39.6391},{0.401,0.2034,26.5984,10.1283},{0.0742,0.211,861.758,103.907},{0.0818,0.211,2289.58,121.696},{0.0894,0.211,2671.04,136.084},{0.097,0.211,2263.21,111.076},{0.1046,0.211,2567.53,131.21},{0.1122,0.211,2418.01,119.194},{0.1198,0.211,2408.39,116.468},{0.1274,0.211,2457.17,114.637},{0.135,0.211,2346.87,109.824},{0.1426,0.211,2422.29,114.832},{0.1502,0.211,2376.33,110.967},{0.1578,0.211,2286.94,105.626},{0.1654,0.211,2596.26,121.377},{0.173,0.211,2761.45,132.395},{0.1806,0.211,2610.25,124.086},{0.1882,0.211,2603.76,122.391},{0.1958,0.211,2489.91,115.619},{0.2034,0.211,2678.27,127.876},{0.211,0.211,2523.9,117.414},{0.2186,0.211,2500.51,115.911},{0.2262,0.211,2480.43,117.825},{0.2338,0.211,2508.87,117.318},{0.2414,0.211,2465.77,114.9},{0.249,0.211,2576.91,122.593},{0.2566,0.211,2568.61,121.648},{0.2642,0.211,2285.83,109.616},{0.2718,0.211,2120.23,105.378},{0.2794,0.211,2142.44,117.621},{0.287,0.211,1657.21,91.7313},{0.2946,0.211,1534.98,89.9262},{0.3022,0.211,1367.22,85.8578},{0.3098,0.211,1155.01,75.3658},{0.3174,0.211,1037.78,73.0754},{0.325,0.211,930.658,70.3028},{0.3326,0.211,753.26,62.1379},{0.3402,0.211,626.26,56.6164},{0.3478,0.211,548.439,52.1966},{0.3554,0.211,389.541,42.1353},{0.363,0.211,329.646,41.8489},{0.3706,0.211,235.46,33.5288},{0.3782,0.211,204.02,34.8175},{0.3858,0.211,99.9317,21.5535},{0.3934,0.211,55.6588,17.3197},{0.401,0.211,2.3816,2.1026},{0.0742,0.2186,941.111,88.9312},{0.0818,0.2186,2720.13,142.08},{0.0894,0.2186,2507.13,123.964},{0.097,0.2186,2684.85,132.136},{0.1046,0.2186,2780.15,136.848},{0.1122,0.2186,2448.68,116.779},{0.1198,0.2186,2612.09,127.049},{0.1274,0.2186,2453.9,116.598},{0.135,0.2186,2530.02,120.493},{0.1426,0.2186,2520.78,118.739},{0.1502,0.2186,2542.26,122.302},{0.1578,0.2186,2521.11,121.059},{0.1654,0.2186,2685.31,126.988},{0.173,0.2186,2487.23,117.359},{0.1806,0.2186,2609.42,122.064},{0.1882,0.2186,2404.12,111.722},{0.1958,0.2186,2621.07,123.78},{0.2034,0.2186,2746.01,134.837},{0.211,0.2186,2500.51,115.911},{0.2186,0.2186,2603.46,123.514},{0.2262,0.2186,2376.61,110.313},{0.2338,0.2186,2745.61,127.816},{0.2414,0.2186,2605.64,122.343},{0.249,0.2186,2856.24,136.154},{0.2566,0.2186,2766.71,132.931},{0.2642,0.2186,2217.07,110.816},{0.2718,0.2186,2176.66,116.171},{0.2794,0.2186,1699.83,94.5707},{0.287,0.2186,1597.57,94.1379},{0.2946,0.2186,1408.22,88.6831},{0.3022,0.2186,1268.13,81.3315},{0.3098,0.2186,1076.01,71.5623},{0.3174,0.2186,934.116,69.0013},{0.325,0.2186,774.745,61.3666},{0.3326,0.2186,711.293,62.9581},{0.3402,0.2186,573.18,51.4729},{0.3478,0.2186,529.804,54.3476},{0.3554,0.2186,430.624,53.3984},{0.363,0.2186,293.115,39.4797},{0.3706,0.2186,244.646,39.8193},{0.3782,0.2186,135.973,27.0699},{0.3858,0.2186,76.6263,22.05},{0.3934,0.2186,33.3093,27.6147},{0.0742,0.2262,1435.05,118.383},{0.0818,0.2262,2859.03,143.821},{0.0894,0.2262,3063.41,157.725},{0.097,0.2262,2662.72,130.855},{0.1046,0.2262,2641.42,131.141},{0.1122,0.2262,2545.69,122.779},{0.1198,0.2262,2509.47,118.988},{0.1274,0.2262,2771,134.565},{0.135,0.2262,2305.92,108.267},{0.1426,0.2262,2517.77,117.451},{0.1502,0.2262,2350.48,109.739},{0.1578,0.2262,2736.08,131.088},{0.1654,0.2262,2484.99,115.427},{0.173,0.2262,2731.85,135.259},{0.1806,0.2262,2438.61,114.515},{0.1882,0.2262,2517.48,118.419},{0.1958,0.2262,2537.75,119.959},{0.2034,0.2262,2600.28,122.162},{0.211,0.2262,2480.43,117.825},{0.2186,0.2262,2376.61,110.313},{0.2262,0.2262,2963.46,147.13},{0.2338,0.2262,2589.16,121.327},{0.2414,0.2262,2639.09,124.539},{0.249,0.2262,2538.2,120.446},{0.2566,0.2262,2376.06,121.299},{0.2642,0.2262,2069.02,107.834},{0.2718,0.2262,1932.71,106.994},{0.2794,0.2262,1796.42,103.033},{0.287,0.2262,1561.23,96.4406},{0.2946,0.2262,1472.12,95.1971},{0.3022,0.2262,1159.67,78.9977},{0.3098,0.2262,1101.79,81.6063},{0.3174,0.2262,905.117,74.5558},{0.325,0.2262,746.03,62.286},{0.3326,0.2262,577.946,54.24},{0.3402,0.2262,506.894,51.6521},{0.3478,0.2262,474.543,55.2519},{0.3554,0.2262,365.03,50.479},{0.363,0.2262,218.357,33.7418},{0.3706,0.2262,186.191,34.7254},{0.3782,0.2262,56.1965,14.9719},{0.3858,0.2262,18.5386,10.3082},{0.0742,0.2338,1575.75,112.073},{0.0818,0.2338,3059.78,155.979},{0.0894,0.2338,3079.31,156.745},{0.097,0.2338,2547.43,123.811},{0.1046,0.2338,2598.8,125.77},{0.1122,0.2338,2667.08,128.686},{0.1198,0.2338,2510.66,119.662},{0.1274,0.2338,2871.65,138.068},{0.135,0.2338,2364.93,107.641},{0.1426,0.2338,2511.19,118.565},{0.1502,0.2338,2684.96,129.152},{0.1578,0.2338,2418.8,111.118},{0.1654,0.2338,2790.52,135.261},{0.173,0.2338,2733.28,135.093},{0.1806,0.2338,2267.24,103.975},{0.1882,0.2338,2599.94,122.005},{0.1958,0.2338,2722.55,128.932},{0.2034,0.2338,2734.04,128.996},{0.211,0.2338,2508.87,117.318},{0.2186,0.2338,2745.61,127.816},{0.2262,0.2338,2589.16,121.327},{0.2338,0.2338,3203.57,158.006},{0.2414,0.2338,2688.05,128.305},{0.249,0.2338,2287.39,113.236},{0.2566,0.2338,2327.08,122.391},{0.2642,0.2338,1921.33,106.815},{0.2718,0.2338,1700.64,97.9434},{0.2794,0.2338,1428.81,83.994},{0.287,0.2338,1332.6,84.2005},{0.2946,0.2338,1018.64,66.4015},{0.3022,0.2338,1033.1,74.1215},{0.3098,0.2338,903.745,69.7013},{0.3174,0.2338,817.214,71.0188},{0.325,0.2338,779.425,73.6761},{0.3326,0.2338,658.948,68.9275},{0.3402,0.2338,411.91,42.9615},{0.3478,0.2338,272.918,33.1558},{0.3554,0.2338,218.637,31.5052},{0.363,0.2338,215.156,39.2899},{0.3706,0.2338,133.974,36.2504},{0.3782,0.2338,73.7942,34.9339},{0.0742,0.2414,1881.01,123.749},{0.0818,0.2414,3360.72,167.065},{0.0894,0.2414,2903.44,143.401},{0.097,0.2414,2729.3,132.222},{0.1046,0.2414,2840.32,140.115},{0.1122,0.2414,2602.55,125.311},{0.1198,0.2414,2540.13,117.859},{0.1274,0.2414,2448.43,113.016},{0.135,0.2414,2568.33,122.45},{0.1426,0.2414,2430.92,114.546},{0.1502,0.2414,2641.58,127.696},{0.1578,0.2414,2477.34,114.376},{0.1654,0.2414,2592.19,124.308},{0.173,0.2414,2608.22,126.179},{0.1806,0.2414,2489.41,115.46},{0.1882,0.2414,2584.25,122.027},{0.1958,0.2414,2629.05,124.236},{0.2034,0.2414,2743.51,132.405},{0.211,0.2414,2465.77,114.9},{0.2186,0.2414,2605.64,122.343},{0.2262,0.2414,2639.09,124.539},{0.2338,0.2414,2688.05,128.305},{0.2414,0.2414,2557.57,126.551},{0.249,0.2414,2401.99,126.441},{0.2566,0.2414,1974,104.487},{0.2642,0.2414,1715.79,96.4191},{0.2718,0.2414,1760.83,108.547},{0.2794,0.2414,1571.35,99.249},{0.287,0.2414,1142.39,76.2003},{0.2946,0.2414,978.14,69.9546},{0.3022,0.2414,951.81,72.9941},{0.3098,0.2414,784.709,64.0324},{0.3174,0.2414,700.885,62.547},{0.325,0.2414,754.38,76.2787},{0.3326,0.2414,514.344,56.9173},{0.3402,0.2414,366.977,42.8188},{0.3478,0.2414,411.181,59.1978},{0.3554,0.2414,196.844,34.5544},{0.363,0.2414,155.767,32.8611},{0.3706,0.2414,110.652,46.1025},{0.0742,0.249,2054.49,128.898},{0.0818,0.249,3254.17,160.199},{0.0894,0.249,2878.31,141.268},{0.097,0.249,2438.56,117.085},{0.1046,0.249,2700.51,132.291},{0.1122,0.249,2342.16,112.023},{0.1198,0.249,2494.82,117.11},{0.1274,0.249,2506.86,117.74},{0.135,0.249,2521.48,120.318},{0.1426,0.249,2231.27,103.33},{0.1502,0.249,2598.26,125.457},{0.1578,0.249,2456.02,114.965},{0.1654,0.249,2624.64,121.392},{0.173,0.249,2391.76,112.984},{0.1806,0.249,2673.17,126.797},{0.1882,0.249,2741.26,133.561},{0.1958,0.249,2441.54,115.63},{0.2034,0.249,2579.74,120.74},{0.211,0.249,2576.91,122.593},{0.2186,0.249,2856.24,136.154},{0.2262,0.249,2538.2,120.446},{0.2338,0.249,2287.39,113.236},{0.2414,0.249,2401.99,126.441},{0.249,0.249,1904.73,101.856},{0.2566,0.249,1764.28,98.7216},{0.2642,0.249,1590.83,93.4377},{0.2718,0.249,1273.83,78.3352},{0.2794,0.249,1265.74,84.2907},{0.287,0.249,1016.23,70.5212},{0.2946,0.249,903.717,67.1023},{0.3022,0.249,757.611,60.8235},{0.3098,0.249,649.02,57.5509},{0.3174,0.249,564.299,54.0058},{0.325,0.249,398.48,40.4263},{0.3326,0.249,411.903,51.0437},{0.3402,0.249,307.972,42.3306},{0.3478,0.249,285.571,51.2166},{0.3554,0.249,138.007,30.1844},{0.363,0.249,123.576,45.1739},{0.3706,0.249,4.90484,3.45881},{0.0742,0.2566,2220.1,137.693},{0.0818,0.2566,3294.76,160.891},{0.0894,0.2566,2788.96,133.004},{0.097,0.2566,2643.49,128.027},{0.1046,0.2566,2760.03,133.896},{0.1122,0.2566,2450.04,117.636},{0.1198,0.2566,2486.53,116.668},{0.1274,0.2566,2357.19,108.109},{0.135,0.2566,2545.73,121.904},{0.1426,0.2566,2458.23,117.806},{0.1502,0.2566,2465.23,116.994},{0.1578,0.2566,2527.24,121.18},{0.1654,0.2566,2530.15,122.23},{0.173,0.2566,2300.71,106.089},{0.1806,0.2566,2306.97,106.098},{0.1882,0.2566,2567.25,122.039},{0.1958,0.2566,2501.62,117.163},{0.2034,0.2566,2678.33,127.581},{0.211,0.2566,2568.61,121.648},{0.2186,0.2566,2766.71,132.931},{0.2262,0.2566,2376.06,121.299},{0.2338,0.2566,2327.08,122.391},{0.2414,0.2566,1974,104.487},{0.249,0.2566,1764.28,98.7216},{0.2566,0.2566,1576.62,90.8992},{0.2642,0.2566,1394.2,88.0833},{0.2718,0.2566,1130.43,75.6543},{0.2794,0.2566,998.917,67.2771},{0.287,0.2566,1023.84,77.8451},{0.2946,0.2566,885.457,70.3764},{0.3022,0.2566,754.609,66.4681},{0.3098,0.2566,693.37,68.43},{0.3174,0.2566,661.569,74.3888},{0.325,0.2566,406.514,47.9844},{0.3326,0.2566,377.895,51.5075},{0.3402,0.2566,219.686,35.5272},{0.3478,0.2566,175.881,34.0501},{0.3554,0.2566,57.0707,16.0204},{0.363,0.2566,10.9726,8.04218},{0.0742,0.2642,2212.84,138.773},{0.0818,0.2642,2932.8,143.336},{0.0894,0.2642,2801.34,137.079},{0.097,0.2642,2642.51,128.79},{0.1046,0.2642,2565.06,122.649},{0.1122,0.2642,2459.64,118.155},{0.1198,0.2642,2473.6,117.574},{0.1274,0.2642,2668.99,129.805},{0.135,0.2642,2506.47,119.728},{0.1426,0.2642,2335.62,111.395},{0.1502,0.2642,2046.9,95.589},{0.1578,0.2642,2395.48,111.484},{0.1654,0.2642,2394.74,113.834},{0.173,0.2642,2483.64,116.69},{0.1806,0.2642,2437.25,116.921},{0.1882,0.2642,2578.98,123.968},{0.1958,0.2642,2673.13,127.804},{0.2034,0.2642,2921.11,142.004},{0.211,0.2642,2285.83,109.616},{0.2186,0.2642,2217.07,110.816},{0.2262,0.2642,2069.02,107.834},{0.2338,0.2642,1921.33,106.815},{0.2414,0.2642,1715.79,96.4191},{0.249,0.2642,1590.83,93.4377},{0.2566,0.2642,1394.2,88.0833},{0.2642,0.2642,1212.78,79.7572},{0.2718,0.2642,1129.26,78.2816},{0.2794,0.2642,952.121,70.0109},{0.287,0.2642,832.522,64.8412},{0.2946,0.2642,837.679,75.2097},{0.3022,0.2642,557.398,51.1712},{0.3098,0.2642,610.572,68.6977},{0.3174,0.2642,511.732,62.233},{0.325,0.2642,306.849,40.1364},{0.3326,0.2642,194.117,30.6678},{0.3402,0.2642,137.456,28.6199},{0.3478,0.2642,75.8214,22.2115},{0.3554,0.2642,26.8494,29.1083},{0.0742,0.2718,1951.44,124.618},{0.0818,0.2718,3319.69,163.83},{0.0894,0.2718,2792.46,137.292},{0.097,0.2718,2581.69,129.493},{0.1046,0.2718,2659.73,129.021},{0.1122,0.2718,2539.4,122.716},{0.1198,0.2718,2197.66,104.296},{0.1274,0.2718,2495.97,119.158},{0.135,0.2718,2281.94,107.736},{0.1426,0.2718,2523.2,122.014},{0.1502,0.2718,2339.9,113.403},{0.1578,0.2718,2211.99,105.891},{0.1654,0.2718,2355.82,112.366},{0.173,0.2718,2483.05,119.349},{0.1806,0.2718,2690.59,131.464},{0.1882,0.2718,2393.73,113.913},{0.1958,0.2718,2582.72,124.65},{0.2034,0.2718,2442.92,118.575},{0.211,0.2718,2120.23,105.378},{0.2186,0.2718,2176.66,116.171},{0.2262,0.2718,1932.71,106.994},{0.2338,0.2718,1700.64,97.9434},{0.2414,0.2718,1760.83,108.547},{0.249,0.2718,1273.83,78.3352},{0.2566,0.2718,1130.43,75.6543},{0.2642,0.2718,1129.26,78.2816},{0.2718,0.2718,1155.45,89.8498},{0.2794,0.2718,943.763,77.5826},{0.287,0.2718,836.992,72.2597},{0.2946,0.2718,582.261,52.133},{0.3022,0.2718,484.965,50.5037},{0.3098,0.2718,402.351,45.5896},{0.3174,0.2718,349.631,44.5964},{0.325,0.2718,201.976,29.9266},{0.3326,0.2718,156.931,29.2727},{0.3402,0.2718,113.658,32.8566},{0.3478,0.2718,23.0903,14.5541},{0.0742,0.2794,1921.77,127.753},{0.0818,0.2794,3089.51,151.95},{0.0894,0.2794,3036.77,151.402},{0.097,0.2794,2275.9,107.647},{0.1046,0.2794,2385.51,114.857},{0.1122,0.2794,2455.75,120.655},{0.1198,0.2794,2255.48,107.354},{0.1274,0.2794,2566.92,127.017},{0.135,0.2794,2374.25,115.509},{0.1426,0.2794,2306.72,108.267},{0.1502,0.2794,2404.85,116.123},{0.1578,0.2794,2198.16,104.7},{0.1654,0.2794,2273.5,107.934},{0.173,0.2794,2444.79,118.404},{0.1806,0.2794,2362.65,112.931},{0.1882,0.2794,2735.55,138.165},{0.1958,0.2794,2153.26,105.548},{0.2034,0.2794,2225.5,114.559},{0.211,0.2794,2142.44,117.621},{0.2186,0.2794,1699.83,94.5707},{0.2262,0.2794,1796.42,103.033},{0.2338,0.2794,1428.81,83.994},{0.2414,0.2794,1571.35,99.249},{0.249,0.2794,1265.74,84.2907},{0.2566,0.2794,998.917,67.2771},{0.2642,0.2794,952.121,70.0109},{0.2718,0.2794,943.763,77.5826},{0.2794,0.2794,816.79,69.7868},{0.287,0.2794,588.485,54.9934},{0.2946,0.2794,561.858,59.9896},{0.3022,0.2794,367.371,40.6276},{0.3098,0.2794,393.271,51.9362},{0.3174,0.2794,207.27,29.3309},{0.325,0.2794,214.328,41.2493},{0.3326,0.2794,141.995,39.35},{0.3402,0.2794,22.2516,11.1893},{0.0742,0.287,1470.46,102.35},{0.0818,0.287,2991.17,147.809},{0.0894,0.287,2709.39,135.108},{0.097,0.287,2787.2,139.368},{0.1046,0.287,2470.97,121.882},{0.1122,0.287,2439.17,121.387},{0.1198,0.287,2281.92,108.633},{0.1274,0.287,2623.68,129.935},{0.135,0.287,2232.29,106.938},{0.1426,0.287,2249.18,108.238},{0.1502,0.287,2175.95,104.803},{0.1578,0.287,2343.38,114.729},{0.1654,0.287,2396.09,114.599},{0.173,0.287,2468.15,120.613},{0.1806,0.287,2635.53,131.538},{0.1882,0.287,2315.92,115.87},{0.1958,0.287,2141.74,112.238},{0.2034,0.287,1974.56,106.483},{0.211,0.287,1657.21,91.7313},{0.2186,0.287,1597.57,94.1379},{0.2262,0.287,1561.23,96.4406},{0.2338,0.287,1332.6,84.2005},{0.2414,0.287,1142.39,76.2003},{0.249,0.287,1016.23,70.5212},{0.2566,0.287,1023.84,77.8451},{0.2642,0.287,832.522,64.8412},{0.2718,0.287,836.992,72.2597},{0.2794,0.287,588.485,54.9934},{0.287,0.287,584.664,61.0407},{0.2946,0.287,433.721,49.9413},{0.3022,0.287,365.997,46.8939},{0.3098,0.287,243.697,34.7585},{0.3174,0.287,198.624,36.1911},{0.325,0.287,90.2015,20.9126},{0.3326,0.287,17.468,8.78155},{0.0742,0.2946,1131.26,86.1821},{0.0818,0.2946,3008.49,155.227},{0.0894,0.2946,2786.19,142.485},{0.097,0.2946,2461.62,121.993},{0.1046,0.2946,2143.48,105.783},{0.1122,0.2946,2199.96,107.33},{0.1198,0.2946,2271.44,111.353},{0.1274,0.2946,2324.22,113.105},{0.135,0.2946,2205.07,106.103},{0.1426,0.2946,2196.58,104.505},{0.1502,0.2946,2090.93,101.529},{0.1578,0.2946,2322.81,113.645},{0.1654,0.2946,2297.72,111.501},{0.173,0.2946,2161.79,105.56},{0.1806,0.2946,2105.2,108.44},{0.1882,0.2946,1920.9,103.828},{0.1958,0.2946,1787.81,95.6442},{0.2034,0.2946,1662.03,93.9506},{0.211,0.2946,1534.98,89.9262},{0.2186,0.2946,1408.22,88.6831},{0.2262,0.2946,1472.12,95.1971},{0.2338,0.2946,1018.64,66.4015},{0.2414,0.2946,978.14,69.9546},{0.249,0.2946,903.717,67.1023},{0.2566,0.2946,885.457,70.3764},{0.2642,0.2946,837.679,75.2097},{0.2718,0.2946,582.261,52.133},{0.2794,0.2946,561.858,59.9896},{0.287,0.2946,433.721,49.9413},{0.2946,0.2946,367.284,48.1583},{0.3022,0.2946,269.877,38.2779},{0.3098,0.2946,253.282,49.1192},{0.3174,0.2946,84.3994,21.8115},{0.325,0.2946,24.5267,12.272},{0.0742,0.3022,1022.81,83.5233},{0.0818,0.3022,2447.53,134.461},{0.0894,0.3022,2704.3,141.024},{0.097,0.3022,2367.92,118.228},{0.1046,0.3022,2320,116.089},{0.1122,0.3022,2186.7,107.647},{0.1198,0.3022,2206.64,108.532},{0.1274,0.3022,2033.76,99.3636},{0.135,0.3022,2093.06,100.943},{0.1426,0.3022,2108.31,100.828},{0.1502,0.3022,2184.38,105.817},{0.1578,0.3022,2188.72,108.284},{0.1654,0.3022,2053.96,106.212},{0.173,0.3022,1968.7,104.66},{0.1806,0.3022,1879.98,102.004},{0.1882,0.3022,1834.41,104.406},{0.1958,0.3022,1537.42,88.7631},{0.2034,0.3022,1581.79,98.5947},{0.211,0.3022,1367.22,85.8578},{0.2186,0.3022,1268.13,81.3315},{0.2262,0.3022,1159.67,78.9977},{0.2338,0.3022,1033.1,74.1215},{0.2414,0.3022,951.81,72.9941},{0.249,0.3022,757.611,60.8235},{0.2566,0.3022,754.609,66.4681},{0.2642,0.3022,557.398,51.1712},{0.2718,0.3022,484.965,50.5037},{0.2794,0.3022,367.371,40.6276},{0.287,0.3022,365.997,46.8939},{0.2946,0.3022,269.877,38.2779},{0.3022,0.3022,185.401,32.721},{0.3098,0.3022,132.395,32.026},{0.3174,0.3022,33.0199,17.9994},{0.0742,0.3098,869.855,80.7469},{0.0818,0.3098,2100.74,122.91},{0.0894,0.3098,2468.57,131.449},{0.097,0.3098,2183.14,112.035},{0.1046,0.3098,2418.55,123.632},{0.1122,0.3098,2262.7,112.21},{0.1198,0.3098,1922.84,96.0542},{0.1274,0.3098,1952.16,95.0077},{0.135,0.3098,2135.54,105.897},{0.1426,0.3098,2093.28,104.102},{0.1502,0.3098,2028.58,102.468},{0.1578,0.3098,2022.45,107.977},{0.1654,0.3098,1821.67,97.2622},{0.173,0.3098,1621.2,90.7037},{0.1806,0.3098,1485.25,82.6227},{0.1882,0.3098,1336.14,77.8995},{0.1958,0.3098,1390.38,84.268},{0.2034,0.3098,1454.48,92.7352},{0.211,0.3098,1155.01,75.3658},{0.2186,0.3098,1076.01,71.5623},{0.2262,0.3098,1101.79,81.6062},{0.2338,0.3098,903.745,69.7013},{0.2414,0.3098,784.709,64.0324},{0.249,0.3098,649.02,57.5509},{0.2566,0.3098,693.37,68.43},{0.2642,0.3098,610.572,68.6978},{0.2718,0.3098,402.351,45.5896},{0.2794,0.3098,393.271,51.9362},{0.287,0.3098,243.697,34.7585},{0.2946,0.3098,253.282,49.1192},{0.3022,0.3098,132.395,32.026},{0.3098,0.3098,42.4281,18.8681},{0.0742,0.3174,698.91,77.8231},{0.0818,0.3174,1649.69,100.14},{0.0894,0.3174,2284.57,129.077},{0.097,0.3174,2278.39,120.424},{0.1046,0.3174,2182.52,116.283},{0.1122,0.3174,2279.94,118.485},{0.1198,0.3174,2102.69,109.349},{0.1274,0.3174,2078.2,107.12},{0.135,0.3174,1965.68,99.9232},{0.1426,0.3174,1889.3,98.3463},{0.1502,0.3174,1614.61,85.445},{0.1578,0.3174,1789.67,100.141},{0.1654,0.3174,1710.62,97.3465},{0.173,0.3174,1385.49,79.4275},{0.1806,0.3174,1433.95,87.2301},{0.1882,0.3174,1507.39,96.1732},{0.1958,0.3174,1143.72,72.9727},{0.2034,0.3174,1263.29,86.1116},{0.211,0.3174,1037.78,73.0754},{0.2186,0.3174,934.116,69.0013},{0.2262,0.3174,905.117,74.5558},{0.2338,0.3174,817.214,71.0189},{0.2414,0.3174,700.885,62.547},{0.249,0.3174,564.299,54.0058},{0.2566,0.3174,661.569,74.3888},{0.2642,0.3174,511.732,62.233},{0.2718,0.3174,349.631,44.5964},{0.2794,0.3174,207.27,29.3309},{0.287,0.3174,198.624,36.1911},{0.2946,0.3174,84.3994,21.8115},{0.3022,0.3174,33.0199,17.9994},{0.0742,0.325,486.847,57.859},{0.0818,0.325,1574.62,106.593},{0.0894,0.325,1823.38,108.206},{0.097,0.325,1885.54,105.094},{0.1046,0.325,1719.97,90.4329},{0.1122,0.325,1930.01,103.178},{0.1198,0.325,1764.43,92.6606},{0.1274,0.325,1759.28,92.0503},{0.135,0.325,1447.27,75.2833},{0.1426,0.325,1472.68,79.8434},{0.1502,0.325,1747.42,100.377},{0.1578,0.325,1458.63,84.3562},{0.1654,0.325,1351.28,81.0182},{0.173,0.325,1304.82,79.7999},{0.1806,0.325,1286.43,81.7619},{0.1882,0.325,1236.11,82.3784},{0.1958,0.325,968.445,66.3977},{0.2034,0.325,1014.05,71.4449},{0.211,0.325,930.658,70.3028},{0.2186,0.325,774.745,61.3666},{0.2262,0.325,746.03,62.286},{0.2338,0.325,779.425,73.6761},{0.2414,0.325,754.38,76.2787},{0.249,0.325,398.48,40.4263},{0.2566,0.325,406.514,47.9844},{0.2642,0.325,306.849,40.1364},{0.2718,0.325,201.976,29.9266},{0.2794,0.325,214.328,41.2494},{0.287,0.325,90.2015,20.9126},{0.2946,0.325,24.5267,12.272},{0.0742,0.3326,352.103,52.5768},{0.0818,0.3326,1205.75,87.1604},{0.0894,0.3326,1652.62,106.362},{0.097,0.3326,1521.4,90.8244},{0.1046,0.3326,1706.35,101.05},{0.1122,0.3326,1529.32,86.8105},{0.1198,0.3326,1823.11,107.718},{0.1274,0.3326,1665.94,96.2963},{0.135,0.3326,1487.46,84.5797},{0.1426,0.3326,1579.93,92.0406},{0.1502,0.3326,1360.79,80.4272},{0.1578,0.3326,1299.68,79.6035},{0.1654,0.3326,1380.31,89.1382},{0.173,0.3326,1122.08,73.8805},{0.1806,0.3326,969.897,64.9767},{0.1882,0.3326,846.447,60.0034},{0.1958,0.3326,861.438,62.5957},{0.2034,0.3326,878.823,69.6907},{0.211,0.3326,753.26,62.1379},{0.2186,0.3326,711.293,62.9581},{0.2262,0.3326,577.946,54.24},{0.2338,0.3326,658.948,68.9275},{0.2414,0.3326,514.344,56.9173},{0.249,0.3326,411.903,51.0437},{0.2566,0.3326,377.895,51.5075},{0.2642,0.3326,194.117,30.6678},{0.2718,0.3326,156.931,29.2727},{0.2794,0.3326,141.995,39.35},{0.287,0.3326,17.468,8.78155},{0.0742,0.3402,280.518,51.6069},{0.0818,0.3402,1002.13,79.6507},{0.0894,0.3402,1264.65,85.689},{0.097,0.3402,1327,81.7352},{0.1046,0.3402,1388.95,86.0681},{0.1122,0.3402,1429.2,88.9704},{0.1198,0.3402,1279.41,76.5526},{0.1274,0.3402,1403.76,86.969},{0.135,0.3402,1180.62,71.3572},{0.1426,0.3402,1123.21,69.8419},{0.1502,0.3402,1358.92,89.969},{0.1578,0.3402,1106.4,72.182},{0.1654,0.3402,1182.23,83.3877},{0.173,0.3402,1014.07,71.716},{0.1806,0.3402,868.767,64.0313},{0.1882,0.3402,945.633,73.9085},{0.1958,0.3402,851.918,67.3215},{0.2034,0.3402,735.138,61.6287},{0.211,0.3402,626.26,56.6164},{0.2186,0.3402,573.18,51.4729},{0.2262,0.3402,506.894,51.6521},{0.2338,0.3402,411.91,42.9615},{0.2414,0.3402,366.977,42.8188},{0.249,0.3402,307.972,42.3306},{0.2566,0.3402,219.686,35.5272},{0.2642,0.3402,137.456,28.6199},{0.2718,0.3402,113.658,32.8566},{0.2794,0.3402,22.2516,11.1893},{0.0742,0.3478,126.437,24.2839},{0.0818,0.3478,942.305,87.1523},{0.0894,0.3478,1106.14,82.7562},{0.097,0.3478,1170.43,78.6175},{0.1046,0.3478,1209.66,80.7702},{0.1122,0.3478,1327.09,89.0671},{0.1198,0.3478,1171.02,75.407},{0.1274,0.3478,1181.41,75.532},{0.135,0.3478,1098.49,71.1683},{0.1426,0.3478,1099.23,73.9898},{0.1502,0.3478,928.225,61.0149},{0.1578,0.3478,893.481,62.4262},{0.1654,0.3478,713.574,51.0266},{0.173,0.3478,809.984,60.0288},{0.1806,0.3478,831.92,64.6251},{0.1882,0.3478,766.797,62.8384},{0.1958,0.3478,596.705,51.2105},{0.2034,0.3478,432.055,38.8952},{0.211,0.3478,548.439,52.1966},{0.2186,0.3478,529.804,54.3476},{0.2262,0.3478,474.543,55.2519},{0.2338,0.3478,272.918,33.1558},{0.2414,0.3478,411.181,59.1978},{0.249,0.3478,285.571,51.2166},{0.2566,0.3478,175.881,34.0501},{0.2642,0.3478,75.8214,22.2115},{0.2718,0.3478,23.0903,14.5541},{0.0742,0.3554,76.3822,22.4097},{0.0818,0.3554,638.935,66.8321},{0.0894,0.3554,931.205,78.8035},{0.097,0.3554,919.689,67.4885},{0.1046,0.3554,945.439,67.2619},{0.1122,0.3554,1003.95,71.3127},{0.1198,0.3554,986.123,67.1215},{0.1274,0.3554,910.175,62.4778},{0.135,0.3554,1050.32,74.7698},{0.1426,0.3554,1003.07,75.4965},{0.1502,0.3554,900.55,68.9272},{0.1578,0.3554,881.841,66.6984},{0.1654,0.3554,683.637,52.4181},{0.173,0.3554,716.922,59.0852},{0.1806,0.3554,663.779,56.4986},{0.1882,0.3554,634.364,56.2648},{0.1958,0.3554,535.829,52.8505},{0.2034,0.3554,427.941,41.906},{0.211,0.3554,389.541,42.1353},{0.2186,0.3554,430.624,53.3984},{0.2262,0.3554,365.03,50.479},{0.2338,0.3554,218.637,31.5052},{0.2414,0.3554,196.844,34.5544},{0.249,0.3554,138.007,30.1844},{0.2566,0.3554,57.0707,16.0204},{0.2642,0.3554,26.8494,29.1083},{0.0742,0.363,49.2372,19.0688},{0.0818,0.363,438.391,51.1929},{0.0894,0.363,731.982,67.2289},{0.097,0.363,768.599,64.1094},{0.1046,0.363,839.045,65.9951},{0.1122,0.363,880.836,67.7372},{0.1198,0.363,855.532,65.2758},{0.1274,0.363,900.64,69.5731},{0.135,0.363,909.579,72.5207},{0.1426,0.363,747.581,57.9245},{0.1502,0.363,609.339,47.243},{0.1578,0.363,825.815,69.7862},{0.1654,0.363,718.957,63.1671},{0.173,0.363,619.356,56.8775},{0.1806,0.363,427.654,40.5032},{0.1882,0.363,505.482,52.574},{0.1958,0.363,458.356,47.1954},{0.2034,0.363,456.607,54.0606},{0.211,0.363,329.646,41.8489},{0.2186,0.363,293.115,39.4797},{0.2262,0.363,218.357,33.7418},{0.2338,0.363,215.156,39.2899},{0.2414,0.363,155.767,32.8611},{0.249,0.363,123.576,45.1739},{0.2566,0.363,10.9726,8.04218},{0.0742,0.3706,7.47951,5.11123},{0.0818,0.3706,299.352,42.7863},{0.0894,0.3706,633.975,65.1623},{0.097,0.3706,645.442,60.0347},{0.1046,0.3706,698.06,60.5077},{0.1122,0.3706,799.018,67.9731},{0.1198,0.3706,641.782,53.0888},{0.1274,0.3706,688.456,56.0249},{0.135,0.3706,631.769,50.8996},{0.1426,0.3706,672.493,55.731},{0.1502,0.3706,581.124,48.7565},{0.1578,0.3706,556.871,49.9559},{0.1654,0.3706,503.856,46.6351},{0.173,0.3706,488.38,47.0866},{0.1806,0.3706,451.481,46.98},{0.1882,0.3706,428.4,47.0606},{0.1958,0.3706,372.135,46.8718},{0.2034,0.3706,407.965,55.4129},{0.211,0.3706,235.46,33.5288},{0.2186,0.3706,244.646,39.8193},{0.2262,0.3706,186.191,34.7254},{0.2338,0.3706,133.974,36.2504},{0.2414,0.3706,110.652,46.1025},{0.249,0.3706,4.90484,3.45881},{0.0818,0.3782,200.104,36.7135},{0.0894,0.3782,463.161,54.9294},{0.097,0.3782,459.604,43.3752},{0.1046,0.3782,499.625,44.8762},{0.1122,0.3782,579.027,50.7853},{0.1198,0.3782,538.943,46.8992},{0.1274,0.3782,499.52,42.9235},{0.135,0.3782,464.693,39.741},{0.1426,0.3782,502.58,47.6731},{0.1502,0.3782,533.643,50.7725},{0.1578,0.3782,442.08,42.0049},{0.1654,0.3782,382.141,38.6686},{0.173,0.3782,359.47,36.6025},{0.1806,0.3782,330.607,37.139},{0.1882,0.3782,260.117,30.8426},{0.1958,0.3782,261.098,36.1799},{0.2034,0.3782,230.54,33.4532},{0.211,0.3782,204.02,34.8175},{0.2186,0.3782,135.973,27.0699},{0.2262,0.3782,56.1965,14.9719},{0.2338,0.3782,73.7942,34.9339},{0.0818,0.3858,93.6766,22.5144},{0.0894,0.3858,336.435,45.9563},{0.097,0.3858,446.312,49.3932},{0.1046,0.3858,436.069,44.7397},{0.1122,0.3858,409.877,40.6948},{0.1198,0.3858,410.064,39.005},{0.1274,0.3858,424.055,40.8838},{0.135,0.3858,491.69,47.9068},{0.1426,0.3858,395.725,40.0251},{0.1502,0.3858,263.994,27.1664},{0.1578,0.3858,375.303,39.4153},{0.1654,0.3858,296.634,35.3453},{0.173,0.3858,248.811,28.3347},{0.1806,0.3858,315.643,43.2269},{0.1882,0.3858,246.182,33.9548},{0.1958,0.3858,216.147,34.9026},{0.2034,0.3858,141.354,24.5043},{0.211,0.3858,99.9317,21.5535},{0.2186,0.3858,76.6263,22.05},{0.2262,0.3858,18.5386,10.3082},{0.0818,0.3934,29.7539,11.0765},{0.0894,0.3934,253.749,40.9123},{0.097,0.3934,272.95,33.4076},{0.1046,0.3934,358.675,43.3165},{0.1122,0.3934,387.938,42.9504},{0.1198,0.3934,371.821,42.2745},{0.1274,0.3934,320.162,34.6909},{0.135,0.3934,287.136,28.8762},{0.1426,0.3934,354.541,39.7653},{0.1502,0.3934,279.62,31.4042},{0.1578,0.3934,273.869,34.8753},{0.1654,0.3934,246.178,32.0659},{0.173,0.3934,302.333,47.4259},{0.1806,0.3934,198.156,30.1207},{0.1882,0.3934,149.053,25.3867},{0.1958,0.3934,105.157,20.4525},{0.2034,0.3934,146.998,39.6391},{0.211,0.3934,55.6588,17.3197},{0.2186,0.3934,33.3093,27.6147},{0.0818,0.401,7.06652,6.28563},{0.0894,0.401,100.714,21.7858},{0.097,0.401,170.925,24.6781},{0.1046,0.401,258.845,32.7632},{0.1122,0.401,311.059,39.1201},{0.1198,0.401,316.628,40.9401},{0.1274,0.401,255.88,32.3747},{0.135,0.401,261.195,32.6463},{0.1426,0.401,270.544,34.3547},{0.1502,0.401,247.173,32.964},{0.1578,0.401,184.085,25.7698},{0.1654,0.401,233.973,37.7601},{0.173,0.401,135.852,21.8179},{0.1806,0.401,95.052,17.5678},{0.1882,0.401,70.6506,16.2833},{0.1958,0.401,104.732,33.0615},{0.2034,0.401,26.5984,10.1283},{0.211,0.401,2.3816,2.1026},{0.0894,0.4086,87.7671,27.5485},{0.097,0.4086,156.779,29.6289},{0.1046,0.4086,159.341,25.0929},{0.1122,0.4086,184.908,28.2357},{0.1198,0.4086,188.948,26.3843},{0.1274,0.4086,186.476,26.5374},{0.135,0.4086,195.949,27.5871},{0.1426,0.4086,196.863,29.0933},{0.1502,0.4086,128.934,19.2099},{0.1578,0.4086,187.651,34.7021},{0.1654,0.4086,112.141,21.5852},{0.173,0.4086,99.7201,21.5681},{0.1806,0.4086,86.0825,21.6372},{0.1882,0.4086,120.404,44.6872},{0.1958,0.4086,31.2799,16.1845},{0.0894,0.4162,6.42152,3.74763},{0.097,0.4162,70.3786,17.1528},{0.1046,0.4162,122.247,24.3663},{0.1122,0.4162,141.284,25.512},{0.1198,0.4162,155.578,27.6432},{0.1274,0.4162,135.998,21.8566},{0.135,0.4162,127.141,23.0946},{0.1426,0.4162,113.674,21.1265},{0.1502,0.4162,146.872,29.9235},{0.1578,0.4162,92.2553,20.849},{0.1654,0.4162,81.3937,18.8963},{0.173,0.4162,61.4856,18.6917},{0.1806,0.4162,21.7324,7.88759},{0.1882,0.4162,62.1706,46.75},{0.097,0.4238,69.4424,37.7365},{0.1046,0.4238,44.7217,11.2495},{0.1122,0.4238,117.531,25.3576},{0.1198,0.4238,93.6411,19.7519},{0.1274,0.4238,108.331,21.9528},{0.135,0.4238,91.2193,18.8638},{0.1426,0.4238,90.0727,19.3713},{0.1502,0.4238,77.4007,19.4417},{0.1578,0.4238,32.5991,9.55119},{0.1654,0.4238,41.2141,16.0497},{0.173,0.4238,30.0512,21.3808},{0.1046,0.4314,56.2404,28.0247},{0.1122,0.4314,70.5542,22.7903},{0.1198,0.4314,77.0973,23.1112},{0.1274,0.4314,33.6486,9.57991},{0.135,0.4314,56.009,17.0844},{0.1426,0.4314,53.1886,16.1534},{0.1502,0.4314,44.6754,18.4967},{0.1578,0.4314,28.8984,18.0197},{0.1654,0.4314,7.61761,7.47231},{0.1122,0.439,1.8653,1.56294},{0.1198,0.439,8.33795,6.31021},{0.1274,0.439,5.91762,2.66459},{0.135,0.439,5.62522,4.12154},{0.1426,0.439,3.71108,3.35619}}


==> anc/Dal2D.dat <==
Dalitz Plot 3pi0:  M^{2}(pi^{0}_{1}pi^{0}_{2}) versus M^{2}(pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.8-0.9 GeV/c^{2}

Error of M^{2}(pi^{0}_{2}pi^{0}_{3}): 0.0076 GeV^{2}/c^{4}	Error of M^{2}(pi^{0}_{1}pi^{0}_{2}): 0.0076 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(pi^{0}_{2}pi^{0}_{3}) [GeV^{2}/c^{4}], M^{2}(pi^{0}_{1}pi^{0}_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{0.1996,0.078,1.11463,1.56555},{0.2148,0.078,29.7945,6.89685},{0.23,0.078,91.1146,10.8706},{0.2452,0.078,206.896,17.3053},{0.2604,0.078,319.49,21.7803},{0.2756,0.078,437.862,26.1315},{0.2908,0.078,484.918,25.4043},{0.306,0.078,550.259,27.8981},{0.3212,0.078,672.058,32.4128},{0.3364,0.078,675.745,32.2104},{0.3516,0.078,733.434,36.2814},{0.3668,0.078,613.758,31.0891},{0.382,0.078,573.977,30.5733},{0.3972,0.078,433.795,26.0353},{0.4124,0.078,275.181,18.8589},{0.4276,0.078,182.123,14.8278},{0.4428,0.078,123.652,12.5835},{0.458,0.078,61.008,7.77846},{0.4732,0.078,37.1574,6.27166},{0.4884,0.078,23.1172,6.98904},{0.5036,0.078,5.21031,2.44401},{0.5188,0.078,0.0945187,0.103864},{0.1692,0.0932,10.3075,2.30187},{0.1844,0.0932,95.861,9.2912},{0.1996,0.0932,244.818,16.5765},{0.2148,0.0932,355.102,19.7768},{0.23,0.0932,455.732,22.6882},{0.2452,0.0932,483.173,21.9438},{0.2604,0.0932,615.046,27.6051},{0.2756,0.0932,590.613,25.1192},{0.2908,0.0932,639.934,27.4212},{0.306,0.0932,730.181,31.1472},{0.3212,0.0932,707.028,29.9057},{0.3364,0.0932,680.164,27.5597},{0.3516,0.0932,708.372,29.2262},{0.3668,0.0932,661.263,28.2457},{0.382,0.0932,612.032,25.9119},{0.3972,0.0932,616.338,27.2738},{0.4124,0.0932,570.383,26.5166},{0.4276,0.0932,455.227,22.5115},{0.4428,0.0932,290.36,16.4775},{0.458,0.0932,244.421,15.8421},{0.4732,0.0932,142.531,11.4461},{0.4884,0.0932,99.8162,9.6208},{0.5036,0.0932,64.0351,7.67582},{0.5188,0.0932,36.063,6.27109},{0.534,0.0932,14.2948,3.37259},{0.5492,0.0932,2.12469,1.12511},{0.1388,0.1084,5.85016,2.48385},{0.154,0.1084,76.8611,8.11118},{0.1692,0.1084,248.152,15.5971},{0.1844,0.1084,325.145,17.165},{0.1996,0.1084,369.995,18.1293},{0.2148,0.1084,467.719,22.0876},{0.23,0.1084,460.628,20.4835},{0.2452,0.1084,560.44,24.3349},{0.2604,0.1084,545.632,22.7299},{0.2756,0.1084,598.159,24.4714},{0.2908,0.1084,661.434,27.028},{0.306,0.1084,646.586,26.3828},{0.3212,0.1084,643.265,25.3738},{0.3364,0.1084,582.68,23.0161},{0.3516,0.1084,643.752,26.1633},{0.3668,0.1084,655.253,26.8797},{0.382,0.1084,589.116,24.3474},{0.3972,0.1084,547.162,23.8072},{0.4124,0.1084,495.54,21.8105},{0.4276,0.1084,433.375,19.6533},{0.4428,0.1084,371.084,18.5575},{0.458,0.1084,280.54,15.8155},{0.4732,0.1084,181.644,11.6947},{0.4884,0.1084,135.724,10.2672},{0.5036,0.1084,99.8336,9.01057},{0.5188,0.1084,59.0028,6.58913},{0.534,0.1084,35.9109,5.21457},{0.5492,0.1084,13.8742,2.76189},{0.5644,0.1084,6.29255,2.2155},{0.1236,0.1236,13.7261,3.64761},{0.1388,0.1236,148.053,11.3703},{0.154,0.1236,254.789,14.299},{0.1692,0.1236,309.447,15.7924},{0.1844,0.1236,324.068,15.5491},{0.1996,0.1236,409.632,18.5165},{0.2148,0.1236,475.909,20.5021},{0.23,0.1236,520.459,21.5182},{0.2452,0.1236,549.836,22.3401},{0.2604,0.1236,576.607,22.9915},{0.2756,0.1236,572.715,22.5208},{0.2908,0.1236,570.336,22.149},{0.306,0.1236,595.04,23.0369},{0.3212,0.1236,614.246,23.0931},{0.3364,0.1236,598.839,23.4405},{0.3516,0.1236,617.456,24.1865},{0.3668,0.1236,561.959,22.0482},{0.382,0.1236,550.217,21.9908},{0.3972,0.1236,516.31,21.167},{0.4124,0.1236,454.41,19.1641},{0.4276,0.1236,402.752,17.7906},{0.4428,0.1236,408.417,19.4688},{0.458,0.1236,269.295,14.1509},{0.4732,0.1236,209.986,12.9067},{0.4884,0.1236,139.394,9.79079},{0.5036,0.1236,83.0313,6.95703},{0.5188,0.1236,72.716,7.29625},{0.534,0.1236,32.9009,4.21369},{0.5492,0.1236,23.8922,3.77977},{0.5644,0.1236,6.87072,2.09481},{0.5796,0.1236,1.1685,0.719288},{0.1084,0.1388,5.85016,2.48385},{0.1236,0.1388,148.053,11.3703},{0.1388,0.1388,231.796,12.0806},{0.154,0.1388,281.089,13.8367},{0.1692,0.1388,381.85,18.0282},{0.1844,0.1388,393.228,17.5756},{0.1996,0.1388,464.179,20.036},{0.2148,0.1388,432.773,18.0113},{0.23,0.1388,490.832,19.4172},{0.2452,0.1388,542.479,21.6862},{0.2604,0.1388,567.089,22.191},{0.2756,0.1388,538.11,20.3511},{0.2908,0.1388,566.528,21.2611},{0.306,0.1388,593.187,22.454},{0.3212,0.1388,568.991,21.4771},{0.3364,0.1388,523.363,20.3083},{0.3516,0.1388,561.569,21.3871},{0.3668,0.1388,514.862,19.576},{0.382,0.1388,523.168,20.7944},{0.3972,0.1388,450.764,18.1287},{0.4124,0.1388,425.604,17.8391},{0.4276,0.1388,410.861,17.9989},{0.4428,0.1388,363.229,16.6481},{0.458,0.1388,257.171,13.6065},{0.4732,0.1388,179.879,10.7042},{0.4884,0.1388,142.443,9.73912},{0.5036,0.1388,97.3468,7.72241},{0.5188,0.1388,62.0301,6.13131},{0.534,0.1388,44.2847,5.49628},{0.5492,0.1388,24.8603,3.96066},{0.5644,0.1388,10.1397,2.29526},{0.5796,0.1388,5.06709,2.07976},{0.1084,0.154,76.8611,8.11118},{0.1236,0.154,254.789,14.299},{0.1388,0.154,281.089,13.8367},{0.154,0.154,371.501,17.8388},{0.1692,0.154,369.681,16.4655},{0.1844,0.154,386.247,16.7489},{0.1996,0.154,458.512,19.4299},{0.2148,0.154,489.23,19.7815},{0.23,0.154,541.241,20.8502},{0.2452,0.154,547.063,20.9509},{0.2604,0.154,532.415,19.8701},{0.2756,0.154,529.319,19.5105},{0.2908,0.154,569.072,21.2377},{0.306,0.154,588.357,21.3639},{0.3212,0.154,582.239,21.7868},{0.3364,0.154,555.9,20.7024},{0.3516,0.154,529.39,19.9772},{0.3668,0.154,544.264,21.2848},{0.382,0.154,506.332,19.9752},{0.3972,0.154,484.751,20.0944},{0.4124,0.154,395.253,16.376},{0.4276,0.154,364.608,15.7223},{0.4428,0.154,354.438,17.0612},{0.458,0.154,241.256,13.4636},{0.4732,0.154,162.612,9.97856},{0.4884,0.154,126.901,9.12214},{0.5036,0.154,90.3812,7.6127},{0.5188,0.154,65.2164,6.54917},{0.534,0.154,38.5855,4.98875},{0.5492,0.154,24.1278,3.68267},{0.5644,0.154,7.88754,2.04463},{0.5796,0.154,2.82324,1.44086},{0.0932,0.1692,10.3075,2.30187},{0.1084,0.1692,248.152,15.5971},{0.1236,0.1692,309.447,15.7924},{0.1388,0.1692,381.85,18.0282},{0.154,0.1692,369.681,16.4655},{0.1692,0.1692,395.766,16.5377},{0.1844,0.1692,452.901,18.8731},{0.1996,0.1692,512.568,20.5051},{0.2148,0.1692,494.286,19.2182},{0.23,0.1692,508.474,19.522},{0.2452,0.1692,563.253,21.0482},{0.2604,0.1692,620.406,23.207},{0.2756,0.1692,584.659,21.6234},{0.2908,0.1692,583.146,21.4801},{0.306,0.1692,545.621,20.1856},{0.3212,0.1692,571.062,21.0966},{0.3364,0.1692,606.201,23.0945},{0.3516,0.1692,508.712,19.5506},{0.3668,0.1692,511.224,19.4691},{0.382,0.1692,480.471,18.6776},{0.3972,0.1692,474.048,18.7545},{0.4124,0.1692,414.585,17.3034},{0.4276,0.1692,378.074,16.5711},{0.4428,0.1692,314.354,15.1885},{0.458,0.1692,240.376,13.7078},{0.4732,0.1692,160.054,10.5852},{0.4884,0.1692,114.727,8.47104},{0.5036,0.1692,85.3067,7.36646},{0.5188,0.1692,52.0761,5.35445},{0.534,0.1692,32.9675,4.40264},{0.5492,0.1692,26.0451,4.64906},{0.5644,0.1692,6.53783,2.19514},{0.5796,0.1692,1.11737,1.13421},{0.0932,0.1844,95.861,9.2912},{0.1084,0.1844,325.145,17.165},{0.1236,0.1844,324.068,15.5491},{0.1388,0.1844,393.228,17.5756},{0.154,0.1844,386.247,16.7489},{0.1692,0.1844,452.901,18.8731},{0.1844,0.1844,488.489,19.1277},{0.1996,0.1844,492.718,19.2327},{0.2148,0.1844,497.265,18.9113},{0.23,0.1844,534.444,20.14},{0.2452,0.1844,594.123,22.3161},{0.2604,0.1844,560.652,20.7454},{0.2756,0.1844,574.571,21.1985},{0.2908,0.1844,570.898,21.0503},{0.306,0.1844,539.711,19.6189},{0.3212,0.1844,545.405,20.238},{0.3364,0.1844,535.785,20.0369},{0.3516,0.1844,556.604,21.3046},{0.3668,0.1844,516.335,19.9139},{0.382,0.1844,480.198,18.6842},{0.3972,0.1844,459.518,18.4683},{0.4124,0.1844,418.922,17.6301},{0.4276,0.1844,347.896,15.7035},{0.4428,0.1844,253.2,12.9554},{0.458,0.1844,182.779,10.8038},{0.4732,0.1844,149.289,10.2388},{0.4884,0.1844,112.917,9.0277},{0.5036,0.1844,73.4334,7.08561},{0.5188,0.1844,50.0954,5.75913},{0.534,0.1844,29.0599,4.78967},{0.5492,0.1844,14.4514,3.4049},{0.5644,0.1844,4.71495,1.8719},{0.078,0.1996,1.11463,1.56555},{0.0932,0.1996,244.818,16.5765},{0.1084,0.1996,369.995,18.1293},{0.1236,0.1996,409.632,18.5165},{0.1388,0.1996,464.179,20.036},{0.154,0.1996,458.512,19.4299},{0.1692,0.1996,512.568,20.5051},{0.1844,0.1996,492.718,19.2327},{0.1996,0.1996,518.541,19.7556},{0.2148,0.1996,560.558,21.4693},{0.23,0.1996,564.767,20.9543},{0.2452,0.1996,560.806,20.8758},{0.2604,0.1996,550.139,19.8647},{0.2756,0.1996,546.325,19.7498},{0.2908,0.1996,512.695,19.0273},{0.306,0.1996,534.676,19.8664},{0.3212,0.1996,557.177,20.3498},{0.3364,0.1996,525.768,19.4834},{0.3516,0.1996,543.426,20.4017},{0.3668,0.1996,496.387,19.0528},{0.382,0.1996,485.218,19.1639},{0.3972,0.1996,515.064,20.7184},{0.4124,0.1996,430.087,18.298},{0.4276,0.1996,330.726,16.2458},{0.4428,0.1996,276.305,14.9629},{0.458,0.1996,200.055,12.4275},{0.4732,0.1996,131.806,9.76234},{0.4884,0.1996,85.9994,7.66096},{0.5036,0.1996,70.982,7.57071},{0.5188,0.1996,46.9338,6.40338},{0.534,0.1996,12.8218,2.18219},{0.5492,0.1996,6.55786,1.64513},{0.5644,0.1996,1.32437,0.798851},{0.078,0.2148,29.7945,6.89685},{0.0932,0.2148,355.102,19.7768},{0.1084,0.2148,467.719,22.0876},{0.1236,0.2148,475.909,20.5021},{0.1388,0.2148,432.773,18.0113},{0.154,0.2148,489.23,19.7815},{0.1692,0.2148,494.286,19.2182},{0.1844,0.2148,497.265,18.9113},{0.1996,0.2148,560.558,21.4693},{0.2148,0.2148,573.158,21.62},{0.23,0.2148,588.516,21.6068},{0.2452,0.2148,596.618,21.4848},{0.2604,0.2148,576.413,20.8957},{0.2756,0.2148,583.998,21.1135},{0.2908,0.2148,587.054,21.6688},{0.306,0.2148,539.349,19.3913},{0.3212,0.2148,574.312,21.0725},{0.3364,0.2148,509.63,18.9038},{0.3516,0.2148,510.922,19.5171},{0.3668,0.2148,542.52,20.7892},{0.382,0.2148,570.729,22.5809},{0.3972,0.2148,476.152,19.7598},{0.4124,0.2148,382.172,17.2323},{0.4276,0.2148,292.265,15.1822},{0.4428,0.2148,209.212,12.5712},{0.458,0.2148,152.193,10.2451},{0.4732,0.2148,111.38,8.94705},{0.4884,0.2148,75.0009,7.06632},{0.5036,0.2148,43.6189,5.031},{0.5188,0.2148,26.834,4.3914},{0.534,0.2148,19.5218,4.61073},{0.5492,0.2148,2.83706,1.28224},{0.078,0.23,91.1146,10.8706},{0.0932,0.23,455.732,22.6882},{0.1084,0.23,460.628,20.4835},{0.1236,0.23,520.459,21.5182},{0.1388,0.23,490.832,19.4172},{0.154,0.23,541.241,20.8502},{0.1692,0.23,508.474,19.522},{0.1844,0.23,534.444,20.14},{0.1996,0.23,564.767,20.9543},{0.2148,0.23,588.516,21.6068},{0.23,0.23,580.271,21.4378},{0.2452,0.23,612.122,22.4005},{0.2604,0.23,666.913,24.311},{0.2756,0.23,570.745,20.858},{0.2908,0.23,583.194,21.5081},{0.306,0.23,576.398,20.8682},{0.3212,0.23,580.572,21.6858},{0.3364,0.23,572.94,21.3031},{0.3516,0.23,511.857,19.0267},{0.3668,0.23,563.748,21.5616},{0.382,0.23,514.658,20.6243},{0.3972,0.23,423.535,18.0122},{0.4124,0.23,326.478,15.9281},{0.4276,0.23,234.652,12.6293},{0.4428,0.23,200.139,12.7713},{0.458,0.23,145.917,10.3841},{0.4732,0.23,107.081,9.74696},{0.4884,0.23,87.4159,9.57525},{0.5036,0.23,35.109,4.79955},{0.5188,0.23,16.9176,3.78487},{0.534,0.23,7.87705,2.76856},{0.078,0.2452,206.896,17.3053},{0.0932,0.2452,483.173,21.9438},{0.1084,0.2452,560.44,24.3349},{0.1236,0.2452,549.836,22.3401},{0.1388,0.2452,542.479,21.6862},{0.154,0.2452,547.063,20.9509},{0.1692,0.2452,563.253,21.0482},{0.1844,0.2452,594.123,22.3161},{0.1996,0.2452,560.806,20.8758},{0.2148,0.2452,596.618,21.4848},{0.23,0.2452,612.122,22.4005},{0.2452,0.2452,610.033,21.8952},{0.2604,0.2452,648.581,23.3807},{0.2756,0.2452,590.868,21.1617},{0.2908,0.2452,599.748,22.0341},{0.306,0.2452,593.625,21.4819},{0.3212,0.2452,588.045,21.982},{0.3364,0.2452,559.312,21.184},{0.3516,0.2452,578.511,22.3895},{0.3668,0.2452,565.229,22.1919},{0.382,0.2452,486.748,20.2291},{0.3972,0.2452,399.103,18.5481},{0.4124,0.2452,281.114,14.5143},{0.4276,0.2452,223.509,13.1864},{0.4428,0.2452,161.531,11.3805},{0.458,0.2452,128.378,10.2822},{0.4732,0.2452,83.8534,8.1542},{0.4884,0.2452,48.9255,5.99768},{0.5036,0.2452,24.4714,4.37976},{0.5188,0.2452,11.7808,3.31591},{0.534,0.2452,1.40784,1.04981},{0.078,0.2604,319.49,21.7803},{0.0932,0.2604,615.046,27.6051},{0.1084,0.2604,545.632,22.7299},{0.1236,0.2604,576.607,22.9915},{0.1388,0.2604,567.089,22.191},{0.154,0.2604,532.415,19.8701},{0.1692,0.2604,620.406,23.207},{0.1844,0.2604,560.652,20.7454},{0.1996,0.2604,550.139,19.8647},{0.2148,0.2604,576.413,20.8957},{0.23,0.2604,666.913,24.311},{0.2452,0.2604,648.581,23.3807},{0.2604,0.2604,603.357,21.6903},{0.2756,0.2604,556.675,20.0845},{0.2908,0.2604,630.606,23.3759},{0.306,0.2604,607.297,22.0699},{0.3212,0.2604,576.343,21.3397},{0.3364,0.2604,569.479,21.5656},{0.3516,0.2604,590.989,22.4313},{0.3668,0.2604,491.417,20.0899},{0.382,0.2604,458.284,20.8966},{0.3972,0.2604,328.452,16.6049},{0.4124,0.2604,235.683,13.4971},{0.4276,0.2604,187.727,12.3713},{0.4428,0.2604,127.73,9.39854},{0.458,0.2604,98.451,8.71627},{0.4732,0.2604,61.126,7.15099},{0.4884,0.2604,42.5671,6.96857},{0.5036,0.2604,26.0647,6.37618},{0.5188,0.2604,2.41563,1.22034},{0.078,0.2756,437.862,26.1315},{0.0932,0.2756,590.613,25.1192},{0.1084,0.2756,598.159,24.4714},{0.1236,0.2756,572.715,22.5208},{0.1388,0.2756,538.11,20.3511},{0.154,0.2756,529.319,19.5105},{0.1692,0.2756,584.659,21.6234},{0.1844,0.2756,574.571,21.1985},{0.1996,0.2756,546.325,19.7498},{0.2148,0.2756,583.998,21.1135},{0.23,0.2756,570.745,20.858},{0.2452,0.2756,590.868,21.1617},{0.2604,0.2756,556.675,20.0845},{0.2756,0.2756,618.989,22.5385},{0.2908,0.2756,546.412,20.1017},{0.306,0.2756,567.357,20.5921},{0.3212,0.2756,568.873,20.9901},{0.3364,0.2756,577.571,22.0743},{0.3516,0.2756,575.678,22.6942},{0.3668,0.2756,410.489,17.6235},{0.382,0.2756,346.107,16.8742},{0.3972,0.2756,268.977,14.8725},{0.4124,0.2756,206.161,13.1372},{0.4276,0.2756,169.584,12.3996},{0.4428,0.2756,132.395,11.9168},{0.458,0.2756,62.9612,6.7566},{0.4732,0.2756,35.7154,5.46181},{0.4884,0.2756,23.6255,5.87618},{0.5036,0.2756,2.72321,1.13922},{0.078,0.2908,484.918,25.4043},{0.0932,0.2908,639.934,27.4212},{0.1084,0.2908,661.434,27.028},{0.1236,0.2908,570.336,22.149},{0.1388,0.2908,566.528,21.2611},{0.154,0.2908,569.072,21.2377},{0.1692,0.2908,583.146,21.4801},{0.1844,0.2908,570.898,21.0503},{0.1996,0.2908,512.695,19.0273},{0.2148,0.2908,587.054,21.6688},{0.23,0.2908,583.194,21.5081},{0.2452,0.2908,599.748,22.0341},{0.2604,0.2908,630.606,23.3759},{0.2756,0.2908,546.412,20.1017},{0.2908,0.2908,524.472,19.3315},{0.306,0.2908,584.137,21.8745},{0.3212,0.2908,581.93,21.4281},{0.3364,0.2908,549.446,21.6199},{0.3516,0.2908,506.209,22.2},{0.3668,0.2908,415.928,20.2426},{0.382,0.2908,316.662,17.0147},{0.3972,0.2908,217.814,13.2853},{0.4124,0.2908,173.533,12.1398},{0.4276,0.2908,118.599,9.92273},{0.4428,0.2908,87.8163,9.23651},{0.458,0.2908,47.5112,6.3063},{0.4732,0.2908,30.848,5.88024},{0.4884,0.2908,6.34425,2.68719},{0.078,0.306,550.259,27.8981},{0.0932,0.306,730.181,31.1472},{0.1084,0.306,646.586,26.3828},{0.1236,0.306,595.04,23.0369},{0.1388,0.306,593.187,22.454},{0.154,0.306,588.357,21.3639},{0.1692,0.306,545.621,20.1856},{0.1844,0.306,539.711,19.6189},{0.1996,0.306,534.676,19.8664},{0.2148,0.306,539.349,19.3913},{0.23,0.306,576.398,20.8682},{0.2452,0.306,593.625,21.4819},{0.2604,0.306,607.297,22.0699},{0.2756,0.306,567.357,20.5921},{0.2908,0.306,584.137,21.8745},{0.306,0.306,597.29,22.2513},{0.3212,0.306,568.82,21.9777},{0.3364,0.306,441.429,18.8581},{0.3516,0.306,421.171,20.0436},{0.3668,0.306,314.64,16.7364},{0.382,0.306,252.462,15.3018},{0.3972,0.306,186.587,13.0521},{0.4124,0.306,135.245,11.0044},{0.4276,0.306,109.403,11.0783},{0.4428,0.306,55.3502,7.1837},{0.458,0.306,29.4378,5.80966},{0.4732,0.306,6.88974,2.15445},{0.078,0.3212,672.058,32.4128},{0.0932,0.3212,707.028,29.9057},{0.1084,0.3212,643.265,25.3738},{0.1236,0.3212,614.246,23.0931},{0.1388,0.3212,568.991,21.4771},{0.154,0.3212,582.239,21.7868},{0.1692,0.3212,571.062,21.0966},{0.1844,0.3212,545.405,20.238},{0.1996,0.3212,557.177,20.3498},{0.2148,0.3212,574.312,21.0725},{0.23,0.3212,580.572,21.6858},{0.2452,0.3212,588.045,21.982},{0.2604,0.3212,576.343,21.3397},{0.2756,0.3212,568.873,20.9901},{0.2908,0.3212,581.93,21.4281},{0.306,0.3212,568.82,21.9777},{0.3212,0.3212,517.294,22.1259},{0.3364,0.3212,402.826,18.7269},{0.3516,0.3212,346.977,18.1853},{0.3668,0.3212,275.411,16.18},{0.382,0.3212,189.772,12.6666},{0.3972,0.3212,150.11,12.3615},{0.4124,0.3212,101.538,9.37982},{0.4276,0.3212,61.6029,7.42243},{0.4428,0.3212,37.0586,6.32321},{0.458,0.3212,11.2693,3.19972},{0.078,0.3364,675.745,32.2104},{0.0932,0.3364,680.164,27.5597},{0.1084,0.3364,582.68,23.0161},{0.1236,0.3364,598.839,23.4405},{0.1388,0.3364,523.363,20.3083},{0.154,0.3364,555.9,20.7024},{0.1692,0.3364,606.201,23.0945},{0.1844,0.3364,535.785,20.0369},{0.1996,0.3364,525.768,19.4834},{0.2148,0.3364,509.63,18.9038},{0.23,0.3364,572.94,21.3031},{0.2452,0.3364,559.312,21.184},{0.2604,0.3364,569.479,21.5656},{0.2756,0.3364,577.571,22.0743},{0.2908,0.3364,549.446,21.6199},{0.306,0.3364,441.429,18.8581},{0.3212,0.3364,402.826,18.7269},{0.3364,0.3364,366.648,18.7914},{0.3516,0.3364,275.52,16.3985},{0.3668,0.3364,198.01,13.1592},{0.382,0.3364,159.691,12.4506},{0.3972,0.3364,120.295,11.3665},{0.4124,0.3364,73.3065,8.89433},{0.4276,0.3364,44.2265,6.80649},{0.4428,0.3364,23.3695,7.02071},{0.458,0.3364,0.732625,0.9325},{0.078,0.3516,733.434,36.2814},{0.0932,0.3516,708.372,29.2262},{0.1084,0.3516,643.751,26.1632},{0.1236,0.3516,617.456,24.1865},{0.1388,0.3516,561.569,21.3871},{0.154,0.3516,529.39,19.9772},{0.1692,0.3516,508.712,19.5506},{0.1844,0.3516,556.604,21.3046},{0.1996,0.3516,543.426,20.4017},{0.2148,0.3516,510.922,19.5171},{0.23,0.3516,511.857,19.0267},{0.2452,0.3516,578.511,22.3895},{0.2604,0.3516,590.989,22.4313},{0.2756,0.3516,575.678,22.6942},{0.2908,0.3516,506.209,22.2},{0.306,0.3516,421.171,20.0436},{0.3212,0.3516,346.977,18.1853},{0.3364,0.3516,275.52,16.3985},{0.3516,0.3516,216.199,14.4663},{0.3668,0.3516,156.294,11.9344},{0.382,0.3516,112.923,10.5604},{0.3972,0.3516,73.7929,8.52808},{0.4124,0.3516,51.9417,7.94228},{0.4276,0.3516,17.0887,4.40456},{0.4428,0.3516,1.04591,1.0235},{0.078,0.3668,613.758,31.0891},{0.0932,0.3668,661.263,28.2457},{0.1084,0.3668,655.253,26.8797},{0.1236,0.3668,561.959,22.0482},{0.1388,0.3668,514.862,19.576},{0.154,0.3668,544.264,21.2848},{0.1692,0.3668,511.224,19.4691},{0.1844,0.3668,516.335,19.9139},{0.1996,0.3668,496.387,19.0528},{0.2148,0.3668,542.52,20.7892},{0.23,0.3668,563.748,21.5616},{0.2452,0.3668,565.229,22.1919},{0.2604,0.3668,491.417,20.0899},{0.2756,0.3668,410.489,17.6235},{0.2908,0.3668,415.928,20.2426},{0.306,0.3668,314.64,16.7364},{0.3212,0.3668,275.411,16.18},{0.3364,0.3668,198.01,13.1592},{0.3516,0.3668,156.294,11.9344},{0.3668,0.3668,151.883,15.3978},{0.382,0.3668,88.496,10.4649},{0.3972,0.3668,42.6024,6.77605},{0.4124,0.3668,21.8751,5.72653},{0.4276,0.3668,5.05644,4.56619},{0.078,0.382,573.977,30.5733},{0.0932,0.382,612.032,25.9119},{0.1084,0.382,589.116,24.3474},{0.1236,0.382,550.217,21.9908},{0.1388,0.382,523.168,20.7944},{0.154,0.382,506.332,19.9752},{0.1692,0.382,480.471,18.6776},{0.1844,0.382,480.198,18.6842},{0.1996,0.382,485.218,19.1639},{0.2148,0.382,570.729,22.5809},{0.23,0.382,514.658,20.6243},{0.2452,0.382,486.748,20.2291},{0.2604,0.382,458.284,20.8966},{0.2756,0.382,346.107,16.8742},{0.2908,0.382,316.662,17.0147},{0.306,0.382,252.462,15.3018},{0.3212,0.382,189.772,12.6666},{0.3364,0.382,159.691,12.4506},{0.3516,0.382,112.923,10.5604},{0.3668,0.382,88.496,10.4649},{0.382,0.382,61.5721,9.14579},{0.3972,0.382,24.6857,6.14187},{0.4124,0.382,2.01419,1.50021},{0.078,0.3972,433.795,26.0353},{0.0932,0.3972,616.338,27.2738},{0.1084,0.3972,547.162,23.8072},{0.1236,0.3972,516.31,21.167},{0.1388,0.3972,450.764,18.1287},{0.154,0.3972,484.751,20.0944},{0.1692,0.3972,474.048,18.7545},{0.1844,0.3972,459.518,18.4683},{0.1996,0.3972,515.064,20.7184},{0.2148,0.3972,476.152,19.7598},{0.23,0.3972,423.535,18.0122},{0.2452,0.3972,399.103,18.5481},{0.2604,0.3972,328.452,16.6049},{0.2756,0.3972,268.977,14.8725},{0.2908,0.3972,217.814,13.2853},{0.306,0.3972,186.587,13.0521},{0.3212,0.3972,150.11,12.3615},{0.3364,0.3972,120.295,11.3665},{0.3516,0.3972,73.7929,8.52808},{0.3668,0.3972,42.6024,6.77605},{0.382,0.3972,24.6857,6.14187},{0.078,0.4124,275.181,18.8589},{0.0932,0.4124,570.383,26.5166},{0.1084,0.4124,495.54,21.8105},{0.1236,0.4124,454.41,19.1641},{0.1388,0.4124,425.604,17.8391},{0.154,0.4124,395.253,16.376},{0.1692,0.4124,414.585,17.3034},{0.1844,0.4124,418.922,17.6301},{0.1996,0.4124,430.087,18.298},{0.2148,0.4124,382.172,17.2323},{0.23,0.4124,326.478,15.9281},{0.2452,0.4124,281.114,14.5143},{0.2604,0.4124,235.683,13.4971},{0.2756,0.4124,206.161,13.1372},{0.2908,0.4124,173.533,12.1398},{0.306,0.4124,135.245,11.0044},{0.3212,0.4124,101.538,9.37982},{0.3364,0.4124,73.3065,8.89433},{0.3516,0.4124,51.9417,7.94228},{0.3668,0.4124,21.8751,5.72653},{0.382,0.4124,2.01419,1.50021},{0.078,0.4276,182.123,14.8278},{0.0932,0.4276,455.227,22.5115},{0.1084,0.4276,433.375,19.6533},{0.1236,0.4276,402.752,17.7906},{0.1388,0.4276,410.861,17.9989},{0.154,0.4276,364.608,15.7223},{0.1692,0.4276,378.074,16.5711},{0.1844,0.4276,347.896,15.7035},{0.1996,0.4276,330.726,16.2458},{0.2148,0.4276,292.265,15.1822},{0.23,0.4276,234.652,12.6293},{0.2452,0.4276,223.509,13.1864},{0.2604,0.4276,187.727,12.3713},{0.2756,0.4276,169.584,12.3996},{0.2908,0.4276,118.599,9.92273},{0.306,0.4276,109.403,11.0783},{0.3212,0.4276,61.6029,7.42243},{0.3364,0.4276,44.2265,6.80649},{0.3516,0.4276,17.0887,4.40456},{0.3668,0.4276,5.05644,4.56619},{0.078,0.4428,123.652,12.5835},{0.0932,0.4428,290.36,16.4775},{0.1084,0.4428,371.084,18.5575},{0.1236,0.4428,408.417,19.4688},{0.1388,0.4428,363.229,16.6481},{0.154,0.4428,354.438,17.0612},{0.1692,0.4428,314.354,15.1885},{0.1844,0.4428,253.2,12.9554},{0.1996,0.4428,276.305,14.9629},{0.2148,0.4428,209.212,12.5712},{0.23,0.4428,200.139,12.7713},{0.2452,0.4428,161.531,11.3805},{0.2604,0.4428,127.73,9.39854},{0.2756,0.4428,132.395,11.9168},{0.2908,0.4428,87.8163,9.23651},{0.306,0.4428,55.3502,7.1837},{0.3212,0.4428,37.0586,6.32321},{0.3364,0.4428,23.3695,7.02071},{0.3516,0.4428,1.04591,1.0235},{0.078,0.458,61.008,7.77846},{0.0932,0.458,244.421,15.8421},{0.1084,0.458,280.54,15.8155},{0.1236,0.458,269.295,14.1509},{0.1388,0.458,257.171,13.6065},{0.154,0.458,241.256,13.4636},{0.1692,0.458,240.376,13.7078},{0.1844,0.458,182.779,10.8038},{0.1996,0.458,200.055,12.4275},{0.2148,0.458,152.193,10.2451},{0.23,0.458,145.917,10.3841},{0.2452,0.458,128.378,10.2822},{0.2604,0.458,98.451,8.71627},{0.2756,0.458,62.9612,6.7566},{0.2908,0.458,47.5112,6.3063},{0.306,0.458,29.4378,5.80966},{0.3212,0.458,11.2693,3.19972},{0.3364,0.458,0.732625,0.9325},{0.078,0.4732,37.1574,6.27166},{0.0932,0.4732,142.531,11.4461},{0.1084,0.4732,181.644,11.6947},{0.1236,0.4732,209.986,12.9067},{0.1388,0.4732,179.879,10.7042},{0.154,0.4732,162.612,9.97856},{0.1692,0.4732,160.054,10.5852},{0.1844,0.4732,149.289,10.2388},{0.1996,0.4732,131.806,9.76234},{0.2148,0.4732,111.38,8.94705},{0.23,0.4732,107.081,9.74696},{0.2452,0.4732,83.8534,8.1542},{0.2604,0.4732,61.126,7.15099},{0.2756,0.4732,35.7154,5.46181},{0.2908,0.4732,30.848,5.88024},{0.306,0.4732,6.88974,2.15445},{0.078,0.4884,23.1172,6.98904},{0.0932,0.4884,99.8162,9.62079},{0.1084,0.4884,135.724,10.2672},{0.1236,0.4884,139.394,9.79079},{0.1388,0.4884,142.443,9.73912},{0.154,0.4884,126.901,9.12214},{0.1692,0.4884,114.727,8.47104},{0.1844,0.4884,112.917,9.0277},{0.1996,0.4884,85.9994,7.66096},{0.2148,0.4884,75.0009,7.06632},{0.23,0.4884,87.4159,9.57525},{0.2452,0.4884,48.9255,5.99768},{0.2604,0.4884,42.5671,6.96857},{0.2756,0.4884,23.6255,5.87618},{0.2908,0.4884,6.34425,2.68719},{0.078,0.5036,5.21031,2.44401},{0.0932,0.5036,64.0351,7.67582},{0.1084,0.5036,99.8336,9.01057},{0.1236,0.5036,83.0313,6.95703},{0.1388,0.5036,97.3468,7.72241},{0.154,0.5036,90.3812,7.6127},{0.1692,0.5036,85.3067,7.36646},{0.1844,0.5036,73.4334,7.08561},{0.1996,0.5036,70.982,7.57071},{0.2148,0.5036,43.6189,5.031},{0.23,0.5036,35.109,4.79955},{0.2452,0.5036,24.4714,4.37976},{0.2604,0.5036,26.0647,6.37618},{0.2756,0.5036,2.72321,1.13922},{0.078,0.5188,0.0945187,0.103864},{0.0932,0.5188,36.063,6.27109},{0.1084,0.5188,59.0028,6.58913},{0.1236,0.5188,72.716,7.29625},{0.1388,0.5188,62.0301,6.13131},{0.154,0.5188,65.2164,6.54917},{0.1692,0.5188,52.0761,5.35445},{0.1844,0.5188,50.0954,5.75913},{0.1996,0.5188,46.9338,6.40338},{0.2148,0.5188,26.834,4.3914},{0.23,0.5188,16.9176,3.78487},{0.2452,0.5188,11.7808,3.31591},{0.2604,0.5188,2.41563,1.22034},{0.0932,0.534,14.2948,3.37259},{0.1084,0.534,35.9109,5.21457},{0.1236,0.534,32.9009,4.21369},{0.1388,0.534,44.2847,5.49628},{0.154,0.534,38.5855,4.98875},{0.1692,0.534,32.9675,4.40264},{0.1844,0.534,29.0599,4.78967},{0.1996,0.534,12.8218,2.18219},{0.2148,0.534,19.5218,4.61073},{0.23,0.534,7.87705,2.76856},{0.2452,0.534,1.40784,1.04981},{0.0932,0.5492,2.12469,1.12511},{0.1084,0.5492,13.8742,2.76189},{0.1236,0.5492,23.8922,3.77977},{0.1388,0.5492,24.8603,3.96066},{0.154,0.5492,24.1278,3.68267},{0.1692,0.5492,26.0451,4.64906},{0.1844,0.5492,14.4514,3.4049},{0.1996,0.5492,6.55786,1.64513},{0.2148,0.5492,2.83706,1.28224},{0.1084,0.5644,6.29255,2.2155},{0.1236,0.5644,6.87072,2.09481},{0.1388,0.5644,10.1397,2.29526},{0.154,0.5644,7.88754,2.04463},{0.1692,0.5644,6.53783,2.19514},{0.1844,0.5644,4.71495,1.8719},{0.1996,0.5644,1.32437,0.798851},{0.1236,0.5796,1.1685,0.719288},{0.1388,0.5796,5.06709,2.07976},{0.154,0.5796,2.82324,1.44086},{0.1692,0.5796,1.11737,1.13421}}


==> anc/Dal2E.dat <==
Dalitz Plot 3pi0:  M^{2}(pi^{0}_{1}pi^{0}_{2}) versus M^{2}(pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.9-1.0 GeV/c^{2}

Error of M^{2}(pi^{0}_{2}pi^{0}_{3}): 0.0095 GeV^{2}/c^{4}	Error of M^{2}(pi^{0}_{1}pi^{0}_{2}): 0.0095 GeV^{2}/c^{4}

The data are in the following format:  {{M^{2}(pi^{0}_{2}pi^{0}_{3}) [GeV^{2}/c^{4}], M^{2}(pi^{0}_{1}pi^{0}_{2}) [GeV^{2}/c^{4}], sigma [mub], Error of sigma [mub] },...}

{{0.3155,0.0685,3.97196,3.17704},{0.3345,0.0685,3.11625,1.16597},{0.3535,0.0685,11.0104,2.85879},{0.3725,0.0685,12.6238,3.15231},{0.3915,0.0685,20.3641,4.46382},{0.4105,0.0685,23.6206,5.17257},{0.4295,0.0685,22.9771,4.87041},{0.4485,0.0685,24.9041,5.92463},{0.4675,0.0685,13.4976,4.14261},{0.4865,0.0685,9.16804,3.08867},{0.5055,0.0685,3.11593,1.61466},{0.5245,0.0685,18.7201,16.0054},{0.5435,0.0685,3.11925,4.35073},{0.2205,0.0875,1.13667,0.599195},{0.2395,0.0875,9.89745,2.58557},{0.2585,0.0875,16.2239,2.80922},{0.2775,0.0875,28.7499,4.3011},{0.2965,0.0875,32.7352,4.52913},{0.3155,0.0875,40.4331,4.77285},{0.3345,0.0875,59.7105,7.13763},{0.3535,0.0875,63.666,7.38473},{0.3725,0.0875,79.6138,8.44787},{0.3915,0.0875,70.8324,7.41983},{0.4105,0.0875,77.7145,7.84532},{0.4295,0.0875,74.8171,7.7472},{0.4485,0.0875,65.8968,7.27617},{0.4675,0.0875,62.5353,7.09963},{0.4865,0.0875,62.9978,7.73089},{0.5055,0.0875,38.317,4.53889},{0.5245,0.0875,53.5248,7.3026},{0.5435,0.0875,22.2186,3.62564},{0.5625,0.0875,14.867,3.13248},{0.5815,0.0875,6.7379,2.35075},{0.6005,0.0875,1.4239,0.785351},{0.6195,0.0875,0.896828,0.704717},{0.1825,0.1065,3.33017,1.15778},{0.2015,0.1065,9.87166,1.66052},{0.2205,0.1065,22.6377,3.25371},{0.2395,0.1065,28.0688,3.45058},{0.2585,0.1065,32.8223,3.87315},{0.2775,0.1065,34.229,3.8964},{0.2965,0.1065,43.2326,4.93086},{0.3155,0.1065,54.4766,5.44941},{0.3345,0.1065,65.6731,6.37607},{0.3535,0.1065,60.9965,6.18382},{0.3725,0.1065,66.3233,6.26352},{0.3915,0.1065,59.6203,5.46503},{0.4105,0.1065,63.391,6.00293},{0.4295,0.1065,74.9326,7.41794},{0.4485,0.1065,67.4109,6.53426},{0.4675,0.1065,53.0984,5.24066},{0.4865,0.1065,51.3271,5.40147},{0.5055,0.1065,42.466,4.5346},{0.5245,0.1065,39.2646,4.60549},{0.5435,0.1065,38.1256,4.59765},{0.5625,0.1065,21.0784,2.7082},{0.5815,0.1065,20.7582,3.2207},{0.6005,0.1065,6.63276,1.50157},{0.6195,0.1065,5.21076,1.67351},{0.6385,0.1065,3.04008,1.54642},{0.6575,0.1065,0.304439,0.342498},{0.6765,0.1065,0.160787,0.194473},{0.1445,0.1255,0.432281,0.281606},{0.1635,0.1255,6.48678,1.4406},{0.1825,0.1255,15.2236,2.10018},{0.2015,0.1255,21.0085,2.80653},{0.2205,0.1255,28.2853,3.26266},{0.2395,0.1255,36.0228,4.05282},{0.2585,0.1255,30.3067,3.22044},{0.2775,0.1255,46.6594,4.56357},{0.2965,0.1255,43.8159,4.15182},{0.3155,0.1255,49.796,4.60473},{0.3345,0.1255,48.2208,4.48229},{0.3535,0.1255,57.2727,5.06658},{0.3725,0.1255,49.9228,4.34074},{0.3915,0.1255,59.5872,4.92465},{0.4105,0.1255,51.4158,4.51316},{0.4295,0.1255,55.455,4.88026},{0.4485,0.1255,53.8107,4.83994},{0.4675,0.1255,51.545,4.6837},{0.4865,0.1255,49.5775,4.65713},{0.5055,0.1255,41.5386,4.09707},{0.5245,0.1255,40.7495,4.48593},{0.5435,0.1255,27.0763,3.02899},{0.5625,0.1255,25.0862,3.16301},{0.5815,0.1255,16.2812,2.33075},{0.6005,0.1255,13.3396,2.25221},{0.6195,0.1255,6.53643,1.56298},{0.6385,0.1255,2.43984,0.850332},{0.6575,0.1255,3.05421,1.69894},{0.6765,0.1255,0.53072,0.37809},{0.1255,0.1445,0.432281,0.281606},{0.1445,0.1445,5.70163,1.13535},{0.1635,0.1445,13.9309,1.88074},{0.1825,0.1445,17.9937,2.32324},{0.2015,0.1445,18.5323,2.2696},{0.2205,0.1445,31.7847,3.73556},{0.2395,0.1445,34.9388,3.66268},{0.2585,0.1445,33.7859,3.35568},{0.2775,0.1445,39.2879,3.68261},{0.2965,0.1445,49.5199,4.48228},{0.3155,0.1445,44.6768,3.90558},{0.3345,0.1445,49.0625,4.13214},{0.3535,0.1445,52.7566,4.5657},{0.3725,0.1445,53.9344,4.44642},{0.3915,0.1445,61.2826,5.16379},{0.4105,0.1445,53.4574,4.51028},{0.4295,0.1445,49.3022,4.19574},{0.4485,0.1445,50.7809,4.50079},{0.4675,0.1445,50.2551,4.6265},{0.4865,0.1445,42.5685,3.96548},{0.5055,0.1445,36.4374,3.51207},{0.5245,0.1445,29.685,3.29943},{0.5435,0.1445,25.3051,2.80437},{0.5625,0.1445,18.4878,2.3877},{0.5815,0.1445,19.9983,2.68218},{0.6005,0.1445,7.13794,1.25564},{0.6195,0.1445,5.90938,1.29983},{0.6385,0.1445,5.49462,1.57809},{0.6575,0.1445,2.4132,1.09994},{0.6765,0.1445,0.188002,0.20369},{0.6955,0.1445,0.275476,0.356917},{0.1255,0.1635,6.48678,1.4406},{0.1445,0.1635,13.9309,1.88074},{0.1635,0.1635,17.8709,2.36318},{0.1825,0.1635,20.3326,2.52954},{0.2015,0.1635,32.24,3.53053},{0.2205,0.1635,37.2732,3.97463},{0.2395,0.1635,38.497,3.80313},{0.2585,0.1635,34.039,3.27285},{0.2775,0.1635,47.2345,4.21408},{0.2965,0.1635,42.6605,3.628},{0.3155,0.1635,47.5153,4.12589},{0.3345,0.1635,59.8619,4.84045},{0.3535,0.1635,60.6265,4.87868},{0.3725,0.1635,54.5753,4.47824},{0.3915,0.1635,60.0495,4.99307},{0.4105,0.1635,51.2454,4.09448},{0.4295,0.1635,49.2568,4.06177},{0.4485,0.1635,49.699,4.37237},{0.4675,0.1635,39.614,3.58898},{0.4865,0.1635,45.75,4.23623},{0.5055,0.1635,36.7354,3.73007},{0.5245,0.1635,31.7476,3.53904},{0.5435,0.1635,25.9348,2.86554},{0.5625,0.1635,20.2133,2.60992},{0.5815,0.1635,20.6327,2.7522},{0.6005,0.1635,7.3382,1.33131},{0.6195,0.1635,7.77485,1.81502},{0.6385,0.1635,6.28299,2.26355},{0.6575,0.1635,1.11023,0.476283},{0.6955,0.1635,0.0453464,0.0485538},{0.1065,0.1825,3.33017,1.15778},{0.1255,0.1825,15.2236,2.10018},{0.1445,0.1825,17.9937,2.32324},{0.1635,0.1825,20.3326,2.52954},{0.1825,0.1825,40.0743,4.71989},{0.2015,0.1825,31.4776,3.23522},{0.2205,0.1825,34.5249,3.38261},{0.2395,0.1825,38.6692,3.57546},{0.2585,0.1825,45.1363,3.98361},{0.2775,0.1825,43.7354,3.78945},{0.2965,0.1825,44.4701,3.85265},{0.3155,0.1825,50.4702,4.06524},{0.3345,0.1825,54.7369,4.3397},{0.3535,0.1825,46.7723,3.71549},{0.3725,0.1825,54.7358,4.1632},{0.3915,0.1825,47.1854,3.77093},{0.4105,0.1825,46.8611,3.83738},{0.4295,0.1825,51.2769,4.18175},{0.4485,0.1825,48.3335,4.09002},{0.4675,0.1825,44.2,4.00118},{0.4865,0.1825,42.4659,4.03904},{0.5055,0.1825,36.7906,3.56154},{0.5245,0.1825,32.5155,3.56129},{0.5435,0.1825,27.2859,3.24736},{0.5625,0.1825,20.916,2.51246},{0.5815,0.1825,17.7264,2.52971},{0.6005,0.1825,10.1139,1.96871},{0.6195,0.1825,5.05688,1.36253},{0.6385,0.1825,2.2207,0.780873},{0.6575,0.1825,1.93575,0.976311},{0.6765,0.1825,0.647467,0.500329},{0.1065,0.2015,9.87166,1.66052},{0.1255,0.2015,21.0085,2.80653},{0.1445,0.2015,18.5323,2.2696},{0.1635,0.2015,32.24,3.53053},{0.1825,0.2015,31.4776,3.23522},{0.2015,0.2015,39.137,3.85914},{0.2205,0.2015,42.8953,3.99583},{0.2395,0.2015,50.4527,4.47381},{0.2585,0.2015,54.6684,4.56926},{0.2775,0.2015,55.8381,4.53445},{0.2965,0.2015,53.4562,4.36321},{0.3155,0.2015,51.9065,4.20019},{0.3345,0.2015,47.5818,3.72534},{0.3535,0.2015,52.9319,4.24866},{0.3725,0.2015,44.8022,3.47858},{0.3915,0.2015,50.305,4.01974},{0.4105,0.2015,53.6248,4.34477},{0.4295,0.2015,56.0983,4.61218},{0.4485,0.2015,49.8129,4.13129},{0.4675,0.2015,52.7925,4.71604},{0.4865,0.2015,51.7767,4.78348},{0.5055,0.2015,41.265,4.14047},{0.5245,0.2015,32.4464,3.55861},{0.5435,0.2015,24.1338,2.68091},{0.5625,0.2015,23.2385,2.83375},{0.5815,0.2015,13.2101,2.11258},{0.6005,0.2015,6.225,1.32059},{0.6195,0.2015,5.23207,1.55929},{0.6385,0.2015,2.79979,1.13026},{0.6575,0.2015,1.27863,0.871074},{0.6765,0.2015,0.162418,0.183953},{0.0875,0.2205,1.13667,0.599195},{0.1065,0.2205,22.6377,3.25371},{0.1255,0.2205,28.2853,3.26266},{0.1445,0.2205,31.7847,3.73556},{0.1635,0.2205,37.2732,3.97463},{0.1825,0.2205,34.5249,3.38261},{0.2015,0.2205,42.8953,3.99583},{0.2205,0.2205,47.5175,4.05061},{0.2395,0.2205,46.3917,3.79811},{0.2585,0.2205,48.3841,3.93047},{0.2775,0.2205,45.4696,3.78592},{0.2965,0.2205,44.9494,3.70557},{0.3155,0.2205,59.154,4.70934},{0.3345,0.2205,53.3811,4.19959},{0.3535,0.2205,52.8457,4.27041},{0.3725,0.2205,44.8987,3.70151},{0.3915,0.2205,55.623,4.37733},{0.4105,0.2205,54.2261,4.45836},{0.4295,0.2205,42.8234,3.60508},{0.4485,0.2205,42.3057,3.48911},{0.4675,0.2205,42.0852,3.63633},{0.4865,0.2205,50.8278,4.54367},{0.5055,0.2205,40.0487,3.85742},{0.5245,0.2205,36.64,4.05136},{0.5435,0.2205,32.8262,3.805},{0.5625,0.2205,22.3652,3.24543},{0.5815,0.2205,15.5719,2.81415},{0.6005,0.2205,4.79651,1.20365},{0.6195,0.2205,3.13266,1.16276},{0.6385,0.2205,1.39932,0.895534},{0.6575,0.2205,1.51767,1.70034},{0.6765,0.2205,2.66589,3.71589},{0.0875,0.2395,9.89745,2.58557},{0.1065,0.2395,28.0688,3.45058},{0.1255,0.2395,36.0228,4.05282},{0.1445,0.2395,34.9388,3.66268},{0.1635,0.2395,38.497,3.80313},{0.1825,0.2395,38.6692,3.57546},{0.2015,0.2395,50.4527,4.47381},{0.2205,0.2395,46.3917,3.79811},{0.2395,0.2395,48.6668,3.97635},{0.2585,0.2395,56.0233,4.60514},{0.2775,0.2395,55.2459,4.29585},{0.2965,0.2395,52.6195,4.12766},{0.3155,0.2395,51.0761,4.01886},{0.3345,0.2395,51.7092,4.17265},{0.3535,0.2395,58.2821,4.50322},{0.3725,0.2395,56.6083,4.49595},{0.3915,0.2395,51.3008,3.98327},{0.4105,0.2395,56.7606,4.57929},{0.4295,0.2395,51.7626,4.28393},{0.4485,0.2395,48.8097,4.08094},{0.4675,0.2395,47.618,4.18412},{0.4865,0.2395,43.3495,3.99624},{0.5055,0.2395,39.9475,3.83309},{0.5245,0.2395,35.0632,3.74227},{0.5435,0.2395,27.5022,3.26839},{0.5625,0.2395,16.2594,2.86893},{0.5815,0.2395,8.01947,1.81122},{0.6005,0.2395,8.57177,3.09542},{0.6195,0.2395,2.80524,1.25995},{0.6385,0.2395,2.17456,1.49124},{0.0875,0.2585,16.2239,2.80922},{0.1065,0.2585,32.8223,3.87315},{0.1255,0.2585,30.3067,3.22044},{0.1445,0.2585,33.7859,3.35568},{0.1635,0.2585,34.039,3.27285},{0.1825,0.2585,45.1363,3.98361},{0.2015,0.2585,54.6684,4.56926},{0.2205,0.2585,48.3841,3.93047},{0.2395,0.2585,56.0233,4.60514},{0.2585,0.2585,48.5038,3.82992},{0.2775,0.2585,55.1877,4.21651},{0.2965,0.2585,60.2926,4.64325},{0.3155,0.2585,51.1928,4.12146},{0.3345,0.2585,60.2593,4.71168},{0.3535,0.2585,57.5399,4.36964},{0.3725,0.2585,46.3315,3.6163},{0.3915,0.2585,50.0519,3.95564},{0.4105,0.2585,54.2324,4.40895},{0.4295,0.2585,54.6756,4.48482},{0.4485,0.2585,48.2873,4.12606},{0.4675,0.2585,45.4567,4.02089},{0.4865,0.2585,44.4951,4.12173},{0.5055,0.2585,32.3131,3.14304},{0.5245,0.2585,34.6477,3.94509},{0.5435,0.2585,19.9363,2.85041},{0.5625,0.2585,7.0335,1.3756},{0.5815,0.2585,8.02287,2.35195},{0.6005,0.2585,2.34191,0.987549},{0.6195,0.2585,0.64709,0.523234},{0.0875,0.2775,28.7499,4.3011},{0.1065,0.2775,34.229,3.8964},{0.1255,0.2775,46.6594,4.56357},{0.1445,0.2775,39.2879,3.6826},{0.1635,0.2775,47.2345,4.21408},{0.1825,0.2775,43.7354,3.78945},{0.2015,0.2775,55.8381,4.53445},{0.2205,0.2775,45.4696,3.78592},{0.2395,0.2775,55.2459,4.29585},{0.2585,0.2775,55.1877,4.21651},{0.2775,0.2775,62.2003,4.87583},{0.2965,0.2775,48.0502,3.81595},{0.3155,0.2775,47.228,3.60573},{0.3345,0.2775,59.8692,4.56566},{0.3535,0.2775,54.9669,4.29046},{0.3725,0.2775,58.4288,4.65325},{0.3915,0.2775,53.0386,4.05961},{0.4105,0.2775,46.8356,3.68347},{0.4295,0.2775,52.0064,4.32063},{0.4485,0.2775,51.6959,4.50657},{0.4675,0.2775,49.9963,4.47405},{0.4865,0.2775,46.8065,4.49029},{0.5055,0.2775,37.9929,3.87726},{0.5245,0.2775,33.2849,4.70461},{0.5435,0.2775,15.51,2.57119},{0.5625,0.2775,9.44074,2.6054},{0.5815,0.2775,5.06431,2.07099},{0.6005,0.2775,2.0145,0.948254},{0.6195,0.2775,0.466253,0.393135},{0.6385,0.2775,0.479937,0.665312},{0.0875,0.2965,32.7352,4.52913},{0.1065,0.2965,43.2326,4.93086},{0.1255,0.2965,43.8159,4.15182},{0.1445,0.2965,49.5199,4.48228},{0.1635,0.2965,42.6605,3.628},{0.1825,0.2965,44.4701,3.85265},{0.2015,0.2965,53.4562,4.36321},{0.2205,0.2965,44.9494,3.70557},{0.2395,0.2965,52.6195,4.12766},{0.2585,0.2965,60.2926,4.64325},{0.2775,0.2965,48.0502,3.81595},{0.2965,0.2965,52.3196,4.24998},{0.3155,0.2965,50.0321,3.98856},{0.3345,0.2965,56.3379,4.39168},{0.3535,0.2965,51.504,4.06086},{0.3725,0.2965,50.3747,4.01414},{0.3915,0.2965,54.4203,4.3194},{0.4105,0.2965,44.174,3.5918},{0.4295,0.2965,49.9126,4.04372},{0.4485,0.2965,50.2061,4.38011},{0.4675,0.2965,50.0999,4.51232},{0.4865,0.2965,47.8196,5.04798},{0.5055,0.2965,33.7773,4.42523},{0.5245,0.2965,19.4361,3.21547},{0.5435,0.2965,11.8394,2.8576},{0.5625,0.2965,3.14873,1.05957},{0.5815,0.2965,3.78826,1.6233},{0.6005,0.2965,1.01986,0.921736},{0.6195,0.2965,1.14837,1.36904},{0.0685,0.3155,3.97196,3.17704},{0.0875,0.3155,40.4331,4.77285},{0.1065,0.3155,54.4766,5.44941},{0.1255,0.3155,49.796,4.60473},{0.1445,0.3155,44.6768,3.90558},{0.1635,0.3155,47.5154,4.12589},{0.1825,0.3155,50.4702,4.06524},{0.2015,0.3155,51.9065,4.20019},{0.2205,0.3155,59.154,4.70934},{0.2395,0.3155,51.0761,4.01886},{0.2585,0.3155,51.1928,4.12146},{0.2775,0.3155,47.228,3.60573},{0.2965,0.3155,50.0321,3.98856},{0.3155,0.3155,46.6139,3.65748},{0.3345,0.3155,54.2706,4.23604},{0.3535,0.3155,66.609,5.43964},{0.3725,0.3155,53.2229,4.10224},{0.3915,0.3155,51.884,4.07563},{0.4105,0.3155,49.917,4.15248},{0.4295,0.3155,53.7747,4.4992},{0.4485,0.3155,54.986,4.86194},{0.4675,0.3155,42.3063,4.12676},{0.4865,0.3155,42.1452,4.91878},{0.5055,0.3155,20.9533,3.05106},{0.5245,0.3155,14.6784,3.03567},{0.5435,0.3155,8.91397,2.41085},{0.5625,0.3155,3.38682,1.38636},{0.5815,0.3155,1.34401,0.999205},{0.0685,0.3345,3.11625,1.16597},{0.0875,0.3345,59.7105,7.13763},{0.1065,0.3345,65.6731,6.37607},{0.1255,0.3345,48.2208,4.48229},{0.1445,0.3345,49.0625,4.13214},{0.1635,0.3345,59.8619,4.84045},{0.1825,0.3345,54.7369,4.3397},{0.2015,0.3345,47.5818,3.72534},{0.2205,0.3345,53.3811,4.19959},{0.2395,0.3345,51.7092,4.17265},{0.2585,0.3345,60.2593,4.71168},{0.2775,0.3345,59.8692,4.56566},{0.2965,0.3345,56.3379,4.39168},{0.3155,0.3345,54.2706,4.23604},{0.3345,0.3345,59.4386,4.68099},{0.3535,0.3345,57.439,4.51333},{0.3725,0.3345,50.0272,3.93948},{0.3915,0.3345,57.5471,4.69024},{0.4105,0.3345,55.958,4.52243},{0.4295,0.3345,51.6355,4.41186},{0.4485,0.3345,52.0177,4.7614},{0.4675,0.3345,52.6223,5.93617},{0.4865,0.3345,31.4954,4.44731},{0.5055,0.3345,12.8353,2.49834},{0.5245,0.3345,17.1136,5.03166},{0.5435,0.3345,6.20394,2.53828},{0.5625,0.3345,3.5955,2.50816},{0.0685,0.3535,11.0104,2.85879},{0.0875,0.3535,63.666,7.38473},{0.1065,0.3535,60.9965,6.18382},{0.1255,0.3535,57.2727,5.06658},{0.1445,0.3535,52.7566,4.5657},{0.1635,0.3535,60.6265,4.87868},{0.1825,0.3535,46.7723,3.71549},{0.2015,0.3535,52.9319,4.24866},{0.2205,0.3535,52.8457,4.27041},{0.2395,0.3535,58.2821,4.50322},{0.2585,0.3535,57.5399,4.36964},{0.2775,0.3535,54.9669,4.29046},{0.2965,0.3535,51.504,4.06086},{0.3155,0.3535,66.609,5.43964},{0.3345,0.3535,57.439,4.51333},{0.3535,0.3535,49.587,3.79899},{0.3725,0.3535,50.6553,3.99155},{0.3915,0.3535,57.1591,4.65878},{0.4105,0.3535,62.6078,5.48829},{0.4295,0.3535,54.9635,5.21365},{0.4485,0.3535,57.4622,6.21073},{0.4675,0.3535,25.371,3.58279},{0.4865,0.3535,21.5933,4.00369},{0.5055,0.3535,13.7911,3.57729},{0.5245,0.3535,13.0234,5.04378},{0.5435,0.3535,7.28726,5.3755},{0.5625,0.3535,4.22558,3.50343},{0.0685,0.3725,12.6238,3.15231},{0.0875,0.3725,79.6139,8.44787},{0.1065,0.3725,66.3233,6.26352},{0.1255,0.3725,49.9228,4.34074},{0.1445,0.3725,53.9344,4.44642},{0.1635,0.3725,54.5753,4.47824},{0.1825,0.3725,54.7358,4.1632},{0.2015,0.3725,44.8022,3.47858},{0.2205,0.3725,44.8987,3.70151},{0.2395,0.3725,56.6083,4.49595},{0.2585,0.3725,46.3315,3.6163},{0.2775,0.3725,58.4288,4.65325},{0.2965,0.3725,50.3747,4.01414},{0.3155,0.3725,53.2229,4.10224},{0.3345,0.3725,50.0272,3.93948},{0.3535,0.3725,50.6553,3.99155},{0.3725,0.3725,50.7565,4.05143},{0.3915,0.3725,54.0576,4.52111},{0.4105,0.3725,57.4581,5.07503},{0.4295,0.3725,54.3878,5.55967},{0.4485,0.3725,45.421,5.96711},{0.4675,0.3725,25.0652,4.34013},{0.4865,0.3725,12.4137,2.91113},{0.5055,0.3725,6.29409,1.86656},{0.5245,0.3725,1.94805,1.08659},{0.5435,0.3725,1.37434,1.22372},{0.0685,0.3915,20.3641,4.46382},{0.0875,0.3915,70.8324,7.41983},{0.1065,0.3915,59.6203,5.46503},{0.1255,0.3915,59.5872,4.92465},{0.1445,0.3915,61.2826,5.16379},{0.1635,0.3915,60.0495,4.99307},{0.1825,0.3915,47.1854,3.77093},{0.2015,0.3915,50.305,4.01974},{0.2205,0.3915,55.623,4.37733},{0.2395,0.3915,51.3008,3.98327},{0.2585,0.3915,50.0519,3.95564},{0.2775,0.3915,53.0386,4.05961},{0.2965,0.3915,54.4203,4.3194},{0.3155,0.3915,51.884,4.07563},{0.3345,0.3915,57.5471,4.69024},{0.3535,0.3915,57.1591,4.65878},{0.3725,0.3915,54.0576,4.52111},{0.3915,0.3915,53.0187,4.60442},{0.4105,0.3915,57.3753,5.81922},{0.4295,0.3915,45.6909,5.69691},{0.4485,0.3915,23.4597,3.78636},{0.4675,0.3915,14.4946,3.2893},{0.4865,0.3915,8.57888,2.50074},{0.5055,0.3915,8.79837,4.93488},{0.5245,0.3915,0.793373,0.708869},{0.0685,0.4105,23.6206,5.17257},{0.0875,0.4105,77.7145,7.84532},{0.1065,0.4105,63.391,6.00293},{0.1255,0.4105,51.4158,4.51316},{0.1445,0.4105,53.4574,4.51028},{0.1635,0.4105,51.2454,4.09448},{0.1825,0.4105,46.8611,3.83738},{0.2015,0.4105,53.6248,4.34477},{0.2205,0.4105,54.2261,4.45836},{0.2395,0.4105,56.7606,4.57929},{0.2585,0.4105,54.2324,4.40895},{0.2775,0.4105,46.8356,3.68347},{0.2965,0.4105,44.174,3.5918},{0.3155,0.4105,49.917,4.15248},{0.3345,0.4105,55.958,4.52243},{0.3535,0.4105,62.6078,5.48829},{0.3725,0.4105,57.4581,5.07503},{0.3915,0.4105,57.3753,5.81922},{0.4105,0.4105,37.951,4.6123},{0.4295,0.4105,27.6175,4.46838},{0.4485,0.4105,19.6602,4.30576},{0.4675,0.4105,16.9468,5.76736},{0.4865,0.4105,6.5802,4.3546},{0.5055,0.4105,1.66468,1.31072},{0.0685,0.4295,22.9771,4.87041},{0.0875,0.4295,74.8172,7.7472},{0.1065,0.4295,74.9326,7.41794},{0.1255,0.4295,55.455,4.88026},{0.1445,0.4295,49.3022,4.19574},{0.1635,0.4295,49.2568,4.06177},{0.1825,0.4295,51.2769,4.18175},{0.2015,0.4295,56.0983,4.61218},{0.2205,0.4295,42.8234,3.60508},{0.2395,0.4295,51.7626,4.28393},{0.2585,0.4295,54.6756,4.48482},{0.2775,0.4295,52.0064,4.32063},{0.2965,0.4295,49.9126,4.04372},{0.3155,0.4295,53.7747,4.4992},{0.3345,0.4295,51.6355,4.41186},{0.3535,0.4295,54.9635,5.21365},{0.3725,0.4295,54.3878,5.55967},{0.3915,0.4295,45.6909,5.69691},{0.4105,0.4295,27.6175,4.46838},{0.4295,0.4295,20.5844,4.16117},{0.4485,0.4295,14.6222,4.79278},{0.4675,0.4295,4.85503,2.06573},{0.4865,0.4295,10.6419,9.93439},{0.0685,0.4485,24.9041,5.92463},{0.0875,0.4485,65.8968,7.27617},{0.1065,0.4485,67.4109,6.53426},{0.1255,0.4485,53.8107,4.83994},{0.1445,0.4485,50.7809,4.5008},{0.1635,0.4485,49.699,4.37237},{0.1825,0.4485,48.3335,4.09002},{0.2015,0.4485,49.8129,4.13129},{0.2205,0.4485,42.3057,3.48911},{0.2395,0.4485,48.8097,4.08094},{0.2585,0.4485,48.2873,4.12606},{0.2775,0.4485,51.6959,4.50657},{0.2965,0.4485,50.2061,4.38011},{0.3155,0.4485,54.986,4.86194},{0.3345,0.4485,52.0177,4.7614},{0.3535,0.4485,57.4622,6.21073},{0.3725,0.4485,45.421,5.96711},{0.3915,0.4485,23.4597,3.78636},{0.4105,0.4485,19.6602,4.30576},{0.4295,0.4485,14.6222,4.79278},{0.4485,0.4485,2.84847,1.48097},{0.4675,0.4485,9.05805,9.61934},{0.0685,0.4675,13.4976,4.14261},{0.0875,0.4675,62.5353,7.09963},{0.1065,0.4675,53.0984,5.24066},{0.1255,0.4675,51.545,4.6837},{0.1445,0.4675,50.2551,4.6265},{0.1635,0.4675,39.614,3.58898},{0.1825,0.4675,44.2,4.00118},{0.2015,0.4675,52.7925,4.71604},{0.2205,0.4675,42.0852,3.63633},{0.2395,0.4675,47.618,4.18412},{0.2585,0.4675,45.4567,4.02089},{0.2775,0.4675,49.9963,4.47405},{0.2965,0.4675,50.0999,4.51232},{0.3155,0.4675,42.3063,4.12676},{0.3345,0.4675,52.6223,5.93617},{0.3535,0.4675,25.371,3.58279},{0.3725,0.4675,25.0652,4.34013},{0.3915,0.4675,14.4946,3.2893},{0.4105,0.4675,16.9468,5.76736},{0.4295,0.4675,4.85503,2.06573},{0.4485,0.4675,9.05805,9.61934},{0.4675,0.4675,0.689202,0.634858},{0.0685,0.4865,9.16804,3.08867},{0.0875,0.4865,62.9978,7.73089},{0.1065,0.4865,51.3271,5.40147},{0.1255,0.4865,49.5775,4.65713},{0.1445,0.4865,42.5685,3.96548},{0.1635,0.4865,45.75,4.23623},{0.1825,0.4865,42.4659,4.03904},{0.2015,0.4865,51.7767,4.78348},{0.2205,0.4865,50.8278,4.54367},{0.2395,0.4865,43.3495,3.99624},{0.2585,0.4865,44.4951,4.12173},{0.2775,0.4865,46.8065,4.49029},{0.2965,0.4865,47.8196,5.04798},{0.3155,0.4865,42.1452,4.91878},{0.3345,0.4865,31.4954,4.44731},{0.3535,0.4865,21.5933,4.00369},{0.3725,0.4865,12.4137,2.91113},{0.3915,0.4865,8.57888,2.50074},{0.4105,0.4865,6.5802,4.3546},{0.4295,0.4865,10.6419,9.93439},{0.0685,0.5055,3.11593,1.61466},{0.0875,0.5055,38.317,4.53889},{0.1065,0.5055,42.466,4.5346},{0.1255,0.5055,41.5386,4.09707},{0.1445,0.5055,36.4374,3.51207},{0.1635,0.5055,36.7354,3.73007},{0.1825,0.5055,36.7906,3.56154},{0.2015,0.5055,41.265,4.14047},{0.2205,0.5055,40.0487,3.85742},{0.2395,0.5055,39.9475,3.83309},{0.2585,0.5055,32.3131,3.14304},{0.2775,0.5055,37.9929,3.87726},{0.2965,0.5055,33.7773,4.42523},{0.3155,0.5055,20.9533,3.05106},{0.3345,0.5055,12.8353,2.49834},{0.3535,0.5055,13.7911,3.57729},{0.3725,0.5055,6.29409,1.86656},{0.3915,0.5055,8.79837,4.93488},{0.4105,0.5055,1.66468,1.31072},{0.0685,0.5245,18.7201,16.0054},{0.0875,0.5245,53.5248,7.3026},{0.1065,0.5245,39.2646,4.60549},{0.1255,0.5245,40.7495,4.48593},{0.1445,0.5245,29.685,3.29943},{0.1635,0.5245,31.7476,3.53904},{0.1825,0.5245,32.5155,3.56129},{0.2015,0.5245,32.4464,3.55861},{0.2205,0.5245,36.64,4.05136},{0.2395,0.5245,35.0632,3.74227},{0.2585,0.5245,34.6477,3.94509},{0.2775,0.5245,33.2849,4.70461},{0.2965,0.5245,19.4361,3.21547},{0.3155,0.5245,14.6784,3.03567},{0.3345,0.5245,17.1136,5.03166},{0.3535,0.5245,13.0234,5.04378},{0.3725,0.5245,1.94805,1.08659},{0.3915,0.5245,0.793373,0.708869},{0.0685,0.5435,3.11925,4.35073},{0.0875,0.5435,22.2186,3.62564},{0.1065,0.5435,38.1256,4.59765},{0.1255,0.5435,27.0763,3.02899},{0.1445,0.5435,25.3051,2.80437},{0.1635,0.5435,25.9348,2.86554},{0.1825,0.5435,27.2859,3.24736},{0.2015,0.5435,24.1338,2.68091},{0.2205,0.5435,32.8262,3.805},{0.2395,0.5435,27.5022,3.26839},{0.2585,0.5435,19.9363,2.85041},{0.2775,0.5435,15.51,2.57119},{0.2965,0.5435,11.8394,2.8576},{0.3155,0.5435,8.91397,2.41085},{0.3345,0.5435,6.20394,2.53828},{0.3535,0.5435,7.28726,5.3755},{0.3725,0.5435,1.37434,1.22372},{0.0875,0.5625,14.867,3.13248},{0.1065,0.5625,21.0784,2.7082},{0.1255,0.5625,25.0862,3.16301},{0.1445,0.5625,18.4878,2.3877},{0.1635,0.5625,20.2133,2.60992},{0.1825,0.5625,20.916,2.51246},{0.2015,0.5625,23.2385,2.83375},{0.2205,0.5625,22.3652,3.24543},{0.2395,0.5625,16.2594,2.86893},{0.2585,0.5625,7.0335,1.3756},{0.2775,0.5625,9.44074,2.6054},{0.2965,0.5625,3.14873,1.05957},{0.3155,0.5625,3.38682,1.38636},{0.3345,0.5625,3.5955,2.50816},{0.3535,0.5625,4.22558,3.50343},{0.0875,0.5815,6.7379,2.35075},{0.1065,0.5815,20.7582,3.2207},{0.1255,0.5815,16.2812,2.33075},{0.1445,0.5815,19.9983,2.68218},{0.1635,0.5815,20.6327,2.7522},{0.1825,0.5815,17.7264,2.52971},{0.2015,0.5815,13.2101,2.11258},{0.2205,0.5815,15.5719,2.81415},{0.2395,0.5815,8.01947,1.81122},{0.2585,0.5815,8.02287,2.35195},{0.2775,0.5815,5.06431,2.07099},{0.2965,0.5815,3.78826,1.6233},{0.3155,0.5815,1.34401,0.999205},{0.0875,0.6005,1.4239,0.785351},{0.1065,0.6005,6.63276,1.50157},{0.1255,0.6005,13.3396,2.25221},{0.1445,0.6005,7.13794,1.25564},{0.1635,0.6005,7.3382,1.33131},{0.1825,0.6005,10.1139,1.96871},{0.2015,0.6005,6.225,1.32059},{0.2205,0.6005,4.79651,1.20365},{0.2395,0.6005,8.57177,3.09542},{0.2585,0.6005,2.34191,0.987549},{0.2775,0.6005,2.0145,0.948254},{0.2965,0.6005,1.01986,0.921736},{0.0875,0.6195,0.896828,0.704717},{0.1065,0.6195,5.21076,1.67351},{0.1255,0.6195,6.53643,1.56298},{0.1445,0.6195,5.90938,1.29983},{0.1635,0.6195,7.77485,1.81502},{0.1825,0.6195,5.05688,1.36253},{0.2015,0.6195,5.23207,1.55929},{0.2205,0.6195,3.13266,1.16276},{0.2395,0.6195,2.80524,1.25995},{0.2585,0.6195,0.64709,0.523234},{0.2775,0.6195,0.466253,0.393135},{0.2965,0.6195,1.14837,1.36904},{0.1065,0.6385,3.04008,1.54642},{0.1255,0.6385,2.43984,0.850332},{0.1445,0.6385,5.49462,1.57809},{0.1635,0.6385,6.28299,2.26355},{0.1825,0.6385,2.2207,0.780873},{0.2015,0.6385,2.79979,1.13026},{0.2205,0.6385,1.39932,0.895534},{0.2395,0.6385,2.17456,1.49124},{0.2775,0.6385,0.479937,0.665312},{0.1065,0.6575,0.304439,0.342498},{0.1255,0.6575,3.05421,1.69894},{0.1445,0.6575,2.4132,1.09994},{0.1635,0.6575,1.11023,0.476283},{0.1825,0.6575,1.93575,0.976311},{0.2015,0.6575,1.27863,0.871074},{0.2205,0.6575,1.51767,1.70034},{0.1065,0.6765,0.160787,0.194473},{0.1255,0.6765,0.53072,0.37809},{0.1445,0.6765,0.188002,0.20369},{0.1825,0.6765,0.647467,0.500329},{0.2015,0.6765,0.162418,0.183953},{0.2205,0.6765,2.66589,3.71589},{0.1445,0.6955,0.275476,0.356917},{0.1635,0.6955,0.0453464,0.0485538}}


==> anc/NybA.dat <==
Nyborg Plot:  M(p_{1}pi^{0}_{1}) versus M(p_{2}pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.4-0.5 GeV/c^{2}

Error of M(p_{2}pi^{0}_{2}pi^{0}_{3}): 0.008 GeV/c^{2}	Error of M(p_{1}pi^{0}_{1}): 0.007 GeV/c^{2}

The data are in the following format:  {{M(p_{2}pi^{0}_{2}pi^{0}_{3}) [GeV/c^{2}], M(p_{1}pi^{0}_{1}) [GeV/c^{2}], sigma [mub], Error of sigma [mub] },...}

{{1.348,1.077,103.415,116.291},{1.38,1.077,109.207,74.6101},{1.396,1.077,523.349,304.001},{1.412,1.077,96.6646,51.9487},{1.428,1.077,152.609,74.7302},{1.444,1.077,211.963,84.7972},{1.46,1.077,123.919,41.4658},{1.476,1.077,190.552,58.7482},{1.492,1.077,200.769,55.774},{1.508,1.077,178.065,48.7775},{1.524,1.077,297.648,63.543},{1.54,1.077,152.473,37.2782},{1.556,1.077,190.693,42.3142},{1.572,1.077,161.574,35.3399},{1.588,1.077,236.095,53.1621},{1.604,1.077,180.733,43.892},{1.62,1.077,182.658,37.5114},{1.636,1.077,213.207,41.3353},{1.652,1.077,144.859,27.5711},{1.668,1.077,120.199,21.0136},{1.684,1.077,90.4153,13.7755},{1.7,1.077,94.3786,14.9871},{1.716,1.077,81.837,14.5285},{1.732,1.077,62.7604,13.129},{1.748,1.077,23.2575,4.7358},{1.764,1.077,27.7501,10.9886},{1.796,1.077,6.42227,6.81875},{1.252,1.091,248.027,269.653},{1.284,1.091,133.953,131.754},{1.332,1.091,493.464,590.421},{1.348,1.091,851.469,695.31},{1.364,1.091,142.022,113.285},{1.38,1.091,1264.33,598.495},{1.396,1.091,765.911,306.781},{1.412,1.091,400.754,170.642},{1.428,1.091,538.002,150.476},{1.444,1.091,521.349,157.122},{1.46,1.091,383.347,110.336},{1.476,1.091,477.199,128.401},{1.492,1.091,485.257,105.893},{1.508,1.091,938.348,172.992},{1.524,1.091,368.353,75.916},{1.54,1.091,433.165,87.3525},{1.556,1.091,511.419,93.8105},{1.572,1.091,387.478,63.282},{1.588,1.091,548.786,91.7034},{1.604,1.091,518.664,80.3367},{1.62,1.091,425.835,60.9165},{1.636,1.091,461.416,64.1067},{1.652,1.091,345.219,40.9061},{1.668,1.091,340.448,38.2128},{1.684,1.091,241.156,24.2852},{1.7,1.091,190.122,19.2697},{1.716,1.091,164.194,18.4469},{1.732,1.091,114.081,14.9051},{1.748,1.091,71.8473,11.2307},{1.764,1.091,66.0851,17.9922},{1.78,1.091,13.1125,5.91337},{1.252,1.105,59.5129,53.5905},{1.268,1.105,159.563,94.9564},{1.284,1.105,434.05,292.701},{1.3,1.105,68.0652,39.0896},{1.316,1.105,1789.78,1319.42},{1.332,1.105,342.593,291.998},{1.348,1.105,1208.62,680.519},{1.364,1.105,2506.41,1338.99},{1.38,1.105,1502.94,651.138},{1.396,1.105,713.12,205.891},{1.412,1.105,442.657,190.487},{1.428,1.105,574.304,203.3},{1.444,1.105,788.092,268.052},{1.46,1.105,680.025,189.183},{1.476,1.105,481.638,120.48},{1.492,1.105,659.935,140.782},{1.508,1.105,496.022,105.327},{1.524,1.105,734.904,145.739},{1.54,1.105,613.957,113.834},{1.556,1.105,633.142,106.593},{1.572,1.105,596.475,92.5589},{1.588,1.105,484.705,68.8582},{1.604,1.105,393.946,49.691},{1.62,1.105,495.648,58.7812},{1.636,1.105,418.611,45.0065},{1.652,1.105,403.779,39.8084},{1.668,1.105,357.96,33.6304},{1.684,1.105,288.044,25.7276},{1.7,1.105,244.579,22.6105},{1.716,1.105,212.543,22.5939},{1.732,1.105,156.022,19.5897},{1.748,1.105,89.6399,14.6198},{1.764,1.105,36.1744,9.82856},{1.236,1.119,191.456,215.344},{1.268,1.119,1116.4,1157.22},{1.284,1.119,417.721,171.795},{1.3,1.119,130.108,59.2044},{1.316,1.119,745.004,366.205},{1.332,1.119,588.066,332.099},{1.348,1.119,529.514,256.618},{1.364,1.119,568.283,269.68},{1.38,1.119,449.333,182.18},{1.396,1.119,565.718,228.675},{1.412,1.119,1068.68,367.07},{1.428,1.119,509.43,149.32},{1.444,1.119,682.036,208.679},{1.46,1.119,1297.31,303.865},{1.476,1.119,599.334,132.446},{1.492,1.119,557.985,123.125},{1.508,1.119,511.193,96.9012},{1.524,1.119,730.49,142.712},{1.54,1.119,649.581,108.828},{1.556,1.119,658.718,106.405},{1.572,1.119,608.636,89.4925},{1.588,1.119,482.95,58.7044},{1.604,1.119,520.092,62.6031},{1.62,1.119,409.367,40.7823},{1.636,1.119,482.547,47.2015},{1.652,1.119,384.553,33.4183},{1.668,1.119,339.468,28.4053},{1.684,1.119,273.616,22.6552},{1.7,1.119,244.355,21.9562},{1.716,1.119,226.35,24.0959},{1.732,1.119,127.147,16.0511},{1.748,1.119,79.3019,16.4282},{1.764,1.119,4.48175,2.76085},{1.236,1.133,123.09,88.0013},{1.252,1.133,120.972,54.7196},{1.268,1.133,191.271,123.744},{1.284,1.133,232.168,91.9491},{1.3,1.133,693.071,293.983},{1.316,1.133,1066.78,509.808},{1.332,1.133,1231.12,534.913},{1.348,1.133,1105,453.968},{1.364,1.133,529.802,160.882},{1.38,1.133,918.317,317.225},{1.396,1.133,1120.66,334.092},{1.412,1.133,958.797,301.395},{1.428,1.133,744.771,196.744},{1.444,1.133,494.337,113.534},{1.46,1.133,935.36,236.8},{1.476,1.133,585.105,117.404},{1.492,1.133,1171.51,274.144},{1.508,1.133,631.79,109.906},{1.524,1.133,665.269,108.383},{1.54,1.133,616.711,95.6228},{1.556,1.133,606.492,85.7746},{1.572,1.133,525.528,63.321},{1.588,1.133,748.554,92.8109},{1.604,1.133,434.262,44.1059},{1.62,1.133,470.808,44.6904},{1.636,1.133,407.172,35.3001},{1.652,1.133,408.901,35.581},{1.668,1.133,341.399,28.0176},{1.684,1.133,307.186,27.1483},{1.7,1.133,251.302,24.6587},{1.716,1.133,166.007,18.6202},{1.732,1.133,96.3348,15.6067},{1.748,1.133,14.1037,6.46482},{1.22,1.147,8.92977,11.4903},{1.236,1.147,16.5886,15.9568},{1.252,1.147,361.363,172.173},{1.268,1.147,242.792,98.1969},{1.284,1.147,486.889,173.445},{1.3,1.147,1055.54,387.374},{1.316,1.147,917.202,357.778},{1.332,1.147,653.403,203.833},{1.348,1.147,596.992,149.724},{1.364,1.147,753.028,212.873},{1.38,1.147,688.263,194.193},{1.396,1.147,1065.09,308.75},{1.412,1.147,906.663,222.057},{1.428,1.147,625.279,134.916},{1.444,1.147,853.292,196.471},{1.46,1.147,918.431,205.346},{1.476,1.147,1136.59,241.763},{1.492,1.147,649.808,114.58},{1.508,1.147,919.212,165.911},{1.524,1.147,728.638,116.802},{1.54,1.147,501.307,62.0697},{1.556,1.147,567.096,69.795},{1.572,1.147,628.547,72.6141},{1.588,1.147,548.763,58.3142},{1.604,1.147,501.5,49.3728},{1.62,1.147,457.107,39.0044},{1.636,1.147,446.746,38.5721},{1.652,1.147,402.306,33.251},{1.668,1.147,335.466,28.297},{1.684,1.147,276.96,25.6503},{1.7,1.147,263.168,30.5453},{1.716,1.147,123.478,17.5818},{1.732,1.147,36.1384,12.7146},{1.22,1.161,4.61206,5.33861},{1.236,1.161,96.5492,45.1169},{1.252,1.161,181.632,78.7699},{1.268,1.161,258.355,95.354},{1.284,1.161,329.639,100.483},{1.3,1.161,677.399,178.964},{1.316,1.161,921.769,254.698},{1.332,1.161,592.183,138.17},{1.348,1.161,598.477,133.232},{1.364,1.161,855.927,197.388},{1.38,1.161,1242.6,300.204},{1.396,1.161,897.117,182.633},{1.412,1.161,1296.63,328.892},{1.428,1.161,1014.2,212.626},{1.444,1.161,1391.67,344.022},{1.46,1.161,1038.13,201.443},{1.476,1.161,917.262,168.284},{1.492,1.161,829.969,130.359},{1.508,1.161,698.08,100.327},{1.524,1.161,761.279,104.397},{1.54,1.161,566.527,66.5563},{1.556,1.161,521.267,54.1971},{1.572,1.161,611.363,64.2733},{1.588,1.161,471.864,42.6063},{1.604,1.161,559.587,51.4045},{1.62,1.161,509.08,44.1913},{1.636,1.161,395.06,32.0586},{1.652,1.161,416.737,36.3601},{1.668,1.161,282.095,23.412},{1.684,1.161,237.325,23.5695},{1.7,1.161,189.165,25.3542},{1.716,1.161,46.9258,11.4915},{1.22,1.175,25.2047,20.0598},{1.236,1.175,71.9342,42.7338},{1.252,1.175,365.844,133.627},{1.268,1.175,325.664,107.572},{1.284,1.175,476.025,127.142},{1.3,1.175,414.954,95.8476},{1.316,1.175,640.918,136.286},{1.332,1.175,713.758,148.481},{1.348,1.175,993.146,213.833},{1.364,1.175,608.979,107.116},{1.38,1.175,925.726,168.13},{1.396,1.175,870.655,151.347},{1.412,1.175,695.848,118.059},{1.428,1.175,705.035,113.621},{1.444,1.175,812.361,126.64},{1.46,1.175,1072.57,185.953},{1.476,1.175,696.077,98.5583},{1.492,1.175,716.123,95.8322},{1.508,1.175,633.921,74.9087},{1.524,1.175,729.006,86.9432},{1.54,1.175,648.731,72.2886},{1.556,1.175,644.525,63.3481},{1.572,1.175,577.049,51.8737},{1.588,1.175,567.716,48.0904},{1.604,1.175,491.029,38.6046},{1.62,1.175,503.139,42.3417},{1.636,1.175,387.749,31.0768},{1.652,1.175,346.138,29.7516},{1.668,1.175,250.097,23.114},{1.684,1.175,154.98,17.5582},{1.7,1.175,44.2975,7.82475},{1.22,1.189,58.7774,35.593},{1.236,1.189,88.4361,43.1959},{1.252,1.189,290.791,78.0586},{1.268,1.189,324.642,85.3215},{1.284,1.189,432.744,102.728},{1.3,1.189,886.535,209.64},{1.316,1.189,603.781,114.682},{1.332,1.189,703.601,130.97},{1.348,1.189,614.566,107.993},{1.364,1.189,793.017,131.707},{1.38,1.189,954.215,157.095},{1.396,1.189,936.193,145.086},{1.412,1.189,902.924,137.897},{1.428,1.189,1682.69,329.401},{1.444,1.189,846.368,122.575},{1.46,1.189,720.301,97.7254},{1.476,1.189,888.156,112.925},{1.492,1.189,628.991,66.9282},{1.508,1.189,862.996,100.696},{1.524,1.189,707.736,72.1035},{1.54,1.189,634.148,58.8814},{1.556,1.189,661.684,58.3524},{1.572,1.189,579.992,47.5067},{1.588,1.189,551.812,43.4588},{1.604,1.189,457.726,34.2428},{1.62,1.189,429.212,33.1664},{1.636,1.189,397.889,33.1863},{1.652,1.189,375.887,37.5032},{1.668,1.189,250.259,30.2713},{1.684,1.189,66.2411,11.0661},{1.22,1.203,75.6558,64.804},{1.236,1.203,67.5692,35.2552},{1.252,1.203,181.86,64.317},{1.268,1.203,400.121,101.735},{1.284,1.203,432.192,83.8161},{1.3,1.203,874.298,183.475},{1.316,1.203,869.377,172.215},{1.332,1.203,1060.68,200.974},{1.348,1.203,847.073,133.525},{1.364,1.203,802.578,118.382},{1.38,1.203,1278.21,204.83},{1.396,1.203,810.815,113.93},{1.412,1.203,771.633,96.3523},{1.428,1.203,834.728,104.811},{1.444,1.203,942.829,123.979},{1.46,1.203,933.149,117.896},{1.476,1.203,788.865,88.6951},{1.492,1.203,808.288,87.4945},{1.508,1.203,642.331,60.4474},{1.524,1.203,664.13,60.2007},{1.54,1.203,626.671,52.0318},{1.556,1.203,599.165,48.5406},{1.572,1.203,657.115,54.5667},{1.588,1.203,498.381,36.7888},{1.604,1.203,469.618,36.0783},{1.62,1.203,435.404,36.5257},{1.636,1.203,298.478,25.4907},{1.652,1.203,249.849,27.3124},{1.668,1.203,112.733,18.8359},{1.684,1.203,1.54695,0.936524},{1.22,1.217,49.166,32.4973},{1.236,1.217,88.2852,32.7175},{1.252,1.217,146.378,48.146},{1.268,1.217,235.452,57.5522},{1.284,1.217,493.096,104.398},{1.3,1.217,542.693,99.012},{1.316,1.217,665.762,111.966},{1.332,1.217,777.396,121.07},{1.348,1.217,769.098,111.509},{1.364,1.217,988.919,146.893},{1.38,1.217,1402.37,214.068},{1.396,1.217,1217.83,172.814},{1.412,1.217,773.329,91.1074},{1.428,1.217,1036.13,132.425},{1.444,1.217,761.065,84.6782},{1.46,1.217,807.183,88.0924},{1.476,1.217,841.224,88.687},{1.492,1.217,728.716,69.7294},{1.508,1.217,748.972,72.0628},{1.524,1.217,799.146,74.7483},{1.54,1.217,589.357,46.0731},{1.556,1.217,534.151,40.9211},{1.572,1.217,482.373,35.9},{1.588,1.217,525.327,42.3132},{1.604,1.217,384.12,30.6968},{1.62,1.217,392.101,35.4384},{1.636,1.217,231.915,23.2609},{1.652,1.217,121.407,17.4504},{1.668,1.217,9.07727,5.47281},{1.22,1.231,10.3144,10.6784},{1.236,1.231,112.393,35.7803},{1.252,1.231,269.841,70.5504},{1.268,1.231,296.999,69.5734},{1.284,1.231,564.32,113.515},{1.3,1.231,798.754,147.854},{1.316,1.231,654.578,111.44},{1.332,1.231,908.538,149.624},{1.348,1.231,905.042,141.491},{1.364,1.231,847.663,116.273},{1.38,1.231,881.015,114.865},{1.396,1.231,1119.33,152.819},{1.412,1.231,950.167,115.833},{1.428,1.231,934.88,111.559},{1.444,1.231,813.988,92.7912},{1.46,1.231,927.204,102.78},{1.476,1.231,877.489,95.1296},{1.492,1.231,691.347,65.4499},{1.508,1.231,616.079,55.6077},{1.524,1.231,566.189,47.439},{1.54,1.231,638.634,54.1689},{1.556,1.231,480.361,36.8653},{1.572,1.231,492.192,39.971},{1.588,1.231,391.919,31.5973},{1.604,1.231,309.039,26.9538},{1.62,1.231,213.261,21.2304},{1.636,1.231,120.76,16.5706},{1.652,1.231,16.4513,7.40864},{1.22,1.245,36.6022,19.8293},{1.236,1.245,153.077,48.4087},{1.252,1.245,102.388,28.0365},{1.268,1.245,308.502,66.4656},{1.284,1.245,307.349,58.073},{1.3,1.245,518.616,90.4693},{1.316,1.245,494.674,74.2912},{1.332,1.245,858.166,142.669},{1.348,1.245,1075.91,172.247},{1.364,1.245,693.308,88.3675},{1.38,1.245,1200.1,176.448},{1.396,1.245,836.527,99.1252},{1.412,1.245,871.784,110.436},{1.428,1.245,838.268,97.7555},{1.444,1.245,780.649,88.1542},{1.46,1.245,516.186,48.2498},{1.476,1.245,496.897,43.145},{1.492,1.245,543.418,49.1617},{1.508,1.245,498.197,42.8768},{1.524,1.245,617.637,56.9303},{1.54,1.245,441.721,35.6717},{1.556,1.245,339.84,25.9228},{1.572,1.245,382.621,34.0118},{1.588,1.245,348.548,32.9539},{1.604,1.245,208.787,20.532},{1.62,1.245,123.017,16.0411},{1.636,1.245,13.0249,3.51318},{1.22,1.259,28.6862,16.2786},{1.236,1.259,104.635,37.5703},{1.252,1.259,164.635,44.3041},{1.268,1.259,325.054,71.4499},{1.284,1.259,282.004,51.3324},{1.3,1.259,541.227,99.6165},{1.316,1.259,613.64,100.207},{1.332,1.259,465.097,65.1959},{1.348,1.259,518.263,68.3966},{1.364,1.259,691.982,89.5606},{1.38,1.259,737.93,91.6014},{1.396,1.259,836.398,104.947},{1.412,1.259,732.298,88.2738},{1.428,1.259,887.193,112.51},{1.444,1.259,578.325,60.1525},{1.46,1.259,577.009,57.3474},{1.476,1.259,589.64,57.983},{1.492,1.259,475.911,43.2543},{1.508,1.259,514.031,48.0905},{1.524,1.259,390.051,33.2162},{1.54,1.259,380.338,32.8956},{1.556,1.259,365.575,33.2465},{1.572,1.259,323.298,32.48},{1.588,1.259,208.173,23.2695},{1.604,1.259,140.457,19.3144},{1.62,1.259,26.5638,7.32818},{1.22,1.273,74.659,59.9517},{1.236,1.273,84.9195,27.0455},{1.252,1.273,128.251,34.917},{1.268,1.273,259.949,56.7605},{1.284,1.273,493.397,99.6001},{1.3,1.273,373.374,61.7634},{1.316,1.273,524.549,85.5502},{1.332,1.273,448.39,63.1943},{1.348,1.273,488.988,63.4361},{1.364,1.273,543.443,66.7031},{1.38,1.273,689.876,89.7496},{1.396,1.273,616.531,74.7315},{1.412,1.273,688.332,83.0747},{1.428,1.273,682.038,80.1437},{1.444,1.273,473.797,49.2508},{1.46,1.273,510.93,50.6521},{1.476,1.273,425.412,40.6001},{1.492,1.273,368.458,32.7307},{1.508,1.273,311.41,27.4343},{1.524,1.273,383.087,37.025},{1.54,1.273,250.578,21.9517},{1.556,1.273,273.252,28.1687},{1.572,1.273,166.69,17.1936},{1.588,1.273,148.203,21.1892},{1.604,1.273,41.3397,11.642},{1.22,1.287,16.7006,12.8295},{1.236,1.287,86.0144,29.4378},{1.252,1.287,212.773,53.6943},{1.268,1.287,284.038,69.5968},{1.284,1.287,254.087,47.784},{1.3,1.287,408.761,69.9719},{1.316,1.287,370.542,59.0513},{1.332,1.287,399.533,56.5279},{1.348,1.287,529.413,74.0104},{1.364,1.287,358.794,41.2239},{1.38,1.287,574.974,71.683},{1.396,1.287,552.183,67.7285},{1.412,1.287,546.926,65.0792},{1.428,1.287,542.407,62.6835},{1.444,1.287,440.493,45.0147},{1.46,1.287,456.993,47.254},{1.476,1.287,397.413,39.7079},{1.492,1.287,381.084,38.3234},{1.508,1.287,305.234,29.7423},{1.524,1.287,288.28,30.4663},{1.54,1.287,237.94,24.7158},{1.556,1.287,150.925,16.4742},{1.572,1.287,91.6427,11.7868},{1.588,1.287,69.0372,21.5852},{1.22,1.301,39.2518,20.8956},{1.236,1.301,130.992,39.194},{1.252,1.301,130.947,34.6676},{1.268,1.301,444.995,120.575},{1.284,1.301,471.47,97.049},{1.3,1.301,391.549,71.6163},{1.316,1.301,501.579,85.7826},{1.332,1.301,345.458,48.4432},{1.348,1.301,498.86,71.7926},{1.364,1.301,548.644,75.0503},{1.38,1.301,543.974,67.224},{1.396,1.301,543.9,66.2367},{1.412,1.301,401.871,44.877},{1.428,1.301,393.406,42.6436},{1.444,1.301,324.535,31.9275},{1.46,1.301,412.994,43.8616},{1.476,1.301,372.491,39.7657},{1.492,1.301,295.07,29.4292},{1.508,1.301,236.343,23.4064},{1.524,1.301,202.189,21.2951},{1.54,1.301,177.215,21.8124},{1.556,1.301,106.342,14.6612},{1.572,1.301,43.2108,9.60626},{1.22,1.315,19.6876,10.5086},{1.236,1.315,35.2145,14.2326},{1.252,1.315,101.571,24.7834},{1.268,1.315,212.355,46.1603},{1.284,1.315,368.091,74.6268},{1.3,1.315,340.997,60.9735},{1.316,1.315,387.139,62.6398},{1.332,1.315,351.036,53.2925},{1.348,1.315,406.965,58.3506},{1.364,1.315,455.048,61.8858},{1.38,1.315,373.979,44.2553},{1.396,1.315,506.344,64.1344},{1.412,1.315,486.226,59.5079},{1.428,1.315,335.862,35.5144},{1.444,1.315,317.164,33.4541},{1.46,1.315,302.547,32.551},{1.476,1.315,282.871,30.5173},{1.492,1.315,189.788,18.6704},{1.508,1.315,175.957,19.7024},{1.524,1.315,142.729,17.1433},{1.54,1.315,100.871,14.4842},{1.556,1.315,150.501,52.9577},{1.572,1.315,1.37137,1.01427},{1.22,1.329,6.50506,4.97591},{1.236,1.329,103.691,42.0318},{1.252,1.329,209.589,69.8602},{1.268,1.329,291.222,75.7335},{1.284,1.329,349.752,69.8281},{1.3,1.329,343.019,62.1779},{1.316,1.329,325.156,53.6893},{1.332,1.329,325.223,48.5102},{1.348,1.329,336.695,47.303},{1.364,1.329,434.618,59.0519},{1.38,1.329,361.104,45.1161},{1.396,1.329,478.942,62.6514},{1.412,1.329,344.263,38.1102},{1.428,1.329,311.609,33.4758},{1.444,1.329,373.152,45.8623},{1.46,1.329,260.982,28.4339},{1.476,1.329,197.517,21.2998},{1.492,1.329,206.662,26.1097},{1.508,1.329,130.433,15.8005},{1.524,1.329,80.8557,11.0278},{1.54,1.329,47.0819,8.66227},{1.556,1.329,8.9066,8.12},{1.22,1.343,5.05088,2.73658},{1.236,1.343,124.345,56.5412},{1.252,1.343,127.053,35.7981},{1.268,1.343,207.403,45.1529},{1.284,1.343,201.948,37.2762},{1.3,1.343,326.033,63.7676},{1.316,1.343,261.8,41.717},{1.332,1.343,249.159,34.8571},{1.348,1.343,360.019,52.8575},{1.364,1.343,307.979,39.1399},{1.38,1.343,323.205,39.9133},{1.396,1.343,428.439,57.7915},{1.412,1.343,296.417,33.764},{1.428,1.343,246.294,27.681},{1.444,1.343,249.131,29.3517},{1.46,1.343,222.501,27.2361},{1.476,1.343,207.291,27.4625},{1.492,1.343,122.733,15.1078},{1.508,1.343,86.4302,11.9171},{1.524,1.343,48.6441,9.60079},{1.54,1.343,9.72256,4.96643},{1.22,1.357,19.9613,9.16234},{1.236,1.357,127.499,36.4253},{1.252,1.357,124.447,34.5414},{1.268,1.357,143.958,31.2844},{1.284,1.357,204.373,38.2103},{1.3,1.357,235.756,39.8394},{1.316,1.357,218.46,33.2057},{1.332,1.357,240.576,32.2885},{1.348,1.357,268.299,35.261},{1.364,1.357,322.539,44.5826},{1.38,1.357,249.179,29.9048},{1.396,1.357,287.592,36.6254},{1.412,1.357,255.74,31.2358},{1.428,1.357,235.493,27.9867},{1.444,1.357,176.87,20.8221},{1.46,1.357,136.689,16.8738},{1.476,1.357,137.417,18.5938},{1.492,1.357,85.0563,12.3828},{1.508,1.357,65.0894,15.0618},{1.524,1.357,5.19189,2.10864},{1.22,1.371,30.8323,16.9023},{1.236,1.371,71.906,27.8896},{1.252,1.371,180.911,51.6764},{1.268,1.371,241.569,56.3115},{1.284,1.371,164.69,28.8307},{1.3,1.371,180.614,31.2357},{1.316,1.371,182.888,27.011},{1.332,1.371,238.755,34.9625},{1.348,1.371,287.294,42.5866},{1.364,1.371,260.954,36.448},{1.38,1.371,237.725,30.0663},{1.396,1.371,197.569,23.4841},{1.412,1.371,248.242,33.4687},{1.428,1.371,156.368,18.4732},{1.444,1.371,142.766,19.3046},{1.46,1.371,123.61,17.1694},{1.476,1.371,100.739,16.0554},{1.492,1.371,68.878,14.9913},{1.508,1.371,25.7498,14.2719},{1.22,1.385,18.9951,9.10006},{1.236,1.385,48.134,19.4588},{1.252,1.385,123.487,32.9877},{1.268,1.385,111.687,23.199},{1.284,1.385,103.447,16.4977},{1.3,1.385,171.809,28.8213},{1.316,1.385,208.769,35.4058},{1.332,1.385,247.98,41.2185},{1.348,1.385,178.508,23.683},{1.364,1.385,230.491,32.9996},{1.38,1.385,161.682,19.8585},{1.396,1.385,185.628,24.6049},{1.412,1.385,142.104,18.1436},{1.428,1.385,140.445,20.1667},{1.444,1.385,85.6376,12.0175},{1.46,1.385,88.3956,15.246},{1.476,1.385,49.6001,9.7958},{1.492,1.385,19.8688,8.31917},{1.22,1.399,27.0668,13.0953},{1.236,1.399,40.9728,13.8102},{1.252,1.399,105.751,30.5204},{1.268,1.399,157.541,35.94},{1.284,1.399,138.43,27.4988},{1.3,1.399,144.575,24.4066},{1.316,1.399,146.328,22.6577},{1.332,1.399,182.353,26.9751},{1.348,1.399,198.685,32.0523},{1.364,1.399,194.78,30.2665},{1.38,1.399,150.725,20.4322},{1.396,1.399,130.072,19.0628},{1.412,1.399,105.383,15.0083},{1.428,1.399,84.1022,12.7348},{1.444,1.399,71.2374,12.2659},{1.46,1.399,47.7413,9.73603},{1.476,1.399,66.0994,43.6189},{1.22,1.413,26.0754,13.502},{1.236,1.413,34.2808,11.669},{1.252,1.413,68.8169,16.7732},{1.268,1.413,102.669,20.4189},{1.284,1.413,105.455,19.1358},{1.3,1.413,160.013,28.6318},{1.316,1.413,134.134,22.6124},{1.332,1.413,115.355,16.7355},{1.348,1.413,172.688,29.2748},{1.364,1.413,114.416,16.0415},{1.38,1.413,88.8407,11.8962},{1.396,1.413,73.9949,11.1283},{1.412,1.413,72.102,11.2546},{1.428,1.413,69.7309,12.9122},{1.444,1.413,52.7568,13.0004},{1.46,1.413,33.1928,13.3567},{1.22,1.427,5.62131,3.41862},{1.236,1.427,45.8874,15.747},{1.252,1.427,133.214,40.8957},{1.268,1.427,78.9432,16.4044},{1.284,1.427,77.8171,13.2635},{1.3,1.427,95.6908,16.0925},{1.316,1.427,100.132,16.4625},{1.332,1.427,131.158,22.838},{1.348,1.427,96.0753,15.4765},{1.364,1.427,116.506,21.0031},{1.38,1.427,83.4001,14.2815},{1.396,1.427,70.9132,13.34},{1.412,1.427,67.9844,13.9639},{1.428,1.427,51.3886,11.9806},{1.444,1.427,20.8771,7.58521},{1.22,1.441,9.78964,6.4938},{1.236,1.441,34.2931,11.2974},{1.252,1.441,54.2272,13.409},{1.268,1.441,62.6486,12.5504},{1.284,1.441,86.0886,17.5816},{1.3,1.441,97.6099,19.3812},{1.316,1.441,94.5954,17.1201},{1.332,1.441,79.3596,15.0294},{1.348,1.441,87.3311,17.0545},{1.364,1.441,58.9843,11.0474},{1.38,1.441,83.2432,19.186},{1.396,1.441,37.3889,7.70814},{1.412,1.441,41.7815,10.3775},{1.428,1.441,21.7707,7.68584},{1.22,1.455,5.14678,2.46025},{1.236,1.455,32.4602,10.7004},{1.252,1.455,61.2749,16.1278},{1.268,1.455,42.2013,7.64757},{1.284,1.455,82.5749,17.0836},{1.3,1.455,56.0568,9.51695},{1.316,1.455,81.12,17.4194},{1.332,1.455,94.2922,22.4311},{1.348,1.455,59.1229,13.3031},{1.364,1.455,66.3759,17.1895},{1.38,1.455,38.1032,9.54303},{1.396,1.455,42.3899,13.1857},{1.412,1.455,34.8536,15.22},{1.428,1.455,0.410355,0.298804},{1.22,1.469,14.6669,6.60863},{1.236,1.469,140.235,44.8599},{1.252,1.469,53.4442,15.619},{1.268,1.469,45.6338,10.4898},{1.284,1.469,39.0853,7.51183},{1.3,1.469,61.7974,13.8903},{1.316,1.469,51.956,11.457},{1.332,1.469,29.014,6.2184},{1.348,1.469,66.0433,20.7721},{1.364,1.469,60.3925,21.2905},{1.38,1.469,27.8628,8.74123},{1.396,1.469,15.1763,5.78286},{1.412,1.469,0.805501,0.480109},{1.22,1.483,4.32938,2.18056},{1.236,1.483,35.8344,15.2195},{1.252,1.483,32.8024,8.35029},{1.268,1.483,44.158,11.1367},{1.284,1.483,34.8627,8.12686},{1.3,1.483,40.9654,9.56148},{1.316,1.483,25.476,6.65869},{1.332,1.483,18.745,4.70195},{1.348,1.483,20.034,6.03685},{1.364,1.483,16.4647,5.1459},{1.38,1.483,16.1511,6.5332},{1.396,1.483,2.4881,1.42632},{1.22,1.497,6.40889,4.27344},{1.236,1.497,9.04377,2.73609},{1.252,1.497,29.2875,9.16043},{1.268,1.497,26.0405,6.66671},{1.284,1.497,27.4344,7.47375},{1.3,1.497,18.7267,5.00064},{1.316,1.497,28.4026,9.67875},{1.332,1.497,10.3512,3.11499},{1.348,1.497,11.369,3.83771},{1.364,1.497,22.9926,13.0589},{1.38,1.497,3.05922,3.13854},{1.22,1.511,19.4536,10.479},{1.236,1.511,12.9559,5.50003},{1.252,1.511,24.2599,8.75923},{1.268,1.511,29.3421,10.6084},{1.284,1.511,26.3125,10.3058},{1.3,1.511,11.8903,3.7667},{1.316,1.511,11.8442,4.61818},{1.332,1.511,10.59,4.59824},{1.348,1.511,3.29068,1.57037},{1.22,1.525,6.71269,5.92034},{1.236,1.525,7.3342,3.01346},{1.252,1.525,26.4415,14.306},{1.268,1.525,7.4673,2.74911},{1.284,1.525,9.90531,4.76552},{1.3,1.525,6.98148,3.00996},{1.316,1.525,17.4887,15.5536},{1.332,1.525,2.40946,1.70611},{1.348,1.525,1.49957,1.45176},{1.22,1.539,3.43052,1.66573},{1.236,1.539,3.92609,3.30194},{1.252,1.539,7.92039,4.26839},{1.268,1.539,3.04061,1.11213},{1.284,1.539,96.507,68.8712},{1.3,1.539,8.05051,7.11126},{1.332,1.539,0.994668,1.01503},{1.236,1.553,1.6979,1.32901},{1.252,1.553,16.3687,12.2645},{1.268,1.553,5.90018,5.20169},{1.284,1.553,2.05718,1.72201},{1.252,1.567,1.01208,0.926912},{1.268,1.567,0.906473,0.747921},{1.284,1.567,3.99769,4.31405},{1.3,1.567,0.102808,0.100531}}


==> anc/NybB.dat <==
Nyborg Plot:  M(p_{1}pi^{0}_{1}) versus M(p_{2}pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.6-0.7 GeV/c^{2}

Error of M(p_{2}pi^{0}_{2}pi^{0}_{3}): 0.004 GeV/c^{2}	Error of M(p_{1}pi^{0}_{1}): 0.0035 GeV/c^{2}

The data are in the following format:  {{M(p_{2}pi^{0}_{2}pi^{0}_{3}) [GeV/c^{2}], M(p_{1}pi^{0}_{1}) [GeV/c^{2}], sigma [mub], Error of sigma [mub] },...}

{{1.32,1.0735,3.77262,5.2276},{1.328,1.0735,110.767,132.72},{1.352,1.0735,30.3673,36.2955},{1.36,1.0735,304.439,273.681},{1.368,1.0735,295.659,265.527},{1.376,1.0735,121.161,82.5257},{1.384,1.0735,350.97,218.307},{1.392,1.0735,50.5285,26.194},{1.4,1.0735,174.617,78.1536},{1.408,1.0735,283.482,158.798},{1.416,1.0735,655.98,370.654},{1.424,1.0735,243.743,107.211},{1.432,1.0735,534.016,236.354},{1.44,1.0735,412.869,197.643},{1.448,1.0735,503.453,207.45},{1.456,1.0735,421.026,192.224},{1.464,1.0735,306.081,116.224},{1.472,1.0735,460.738,194.295},{1.48,1.0735,228.921,75.7428},{1.488,1.0735,391.411,153.595},{1.496,1.0735,891.959,480.827},{1.504,1.0735,358.77,163.508},{1.512,1.0735,580.434,240.018},{1.52,1.0735,399.926,170.875},{1.528,1.0735,315.148,111.664},{1.536,1.0735,533.745,252.862},{1.544,1.0735,166.76,64.3052},{1.552,1.0735,158.065,56.2353},{1.56,1.0735,345.924,131.387},{1.568,1.0735,291.605,113.581},{1.576,1.0735,327.973,117.289},{1.584,1.0735,257.142,92.1283},{1.592,1.0735,441.488,172.983},{1.6,1.0735,224.289,81.0925},{1.608,1.0735,278.806,116.034},{1.616,1.0735,254.324,87.6104},{1.624,1.0735,196.977,66.5288},{1.632,1.0735,168.401,51.7013},{1.64,1.0735,182.296,56.9869},{1.648,1.0735,349.379,112.258},{1.656,1.0735,193.985,51.0997},{1.664,1.0735,141.117,36.2537},{1.672,1.0735,155.298,37.3618},{1.68,1.0735,144.246,28.6813},{1.688,1.0735,199.252,39.9501},{1.696,1.0735,222.269,45.2477},{1.704,1.0735,167.957,30.4904},{1.712,1.0735,152.375,25.4631},{1.72,1.0735,194.484,35.2219},{1.728,1.0735,110.436,18.8034},{1.736,1.0735,117.347,21.074},{1.744,1.0735,98.9202,18.6753},{1.752,1.0735,82.6826,15.2291},{1.76,1.0735,96.413,18.9158},{1.768,1.0735,83.926,17.9692},{1.776,1.0735,78.9807,19.3376},{1.784,1.0735,75.4686,20.1281},{1.792,1.0735,55.3154,18.8359},{1.8,1.0735,13.4607,8.27131},{1.344,1.0805,80.228,90.0798},{1.352,1.0805,178.847,87.8125},{1.36,1.0805,300.179,172.891},{1.368,1.0805,816.931,381.641},{1.376,1.0805,235.371,88.6942},{1.384,1.0805,501.828,182.741},{1.392,1.0805,736.786,255.346},{1.4,1.0805,667.601,208.666},{1.408,1.0805,583.836,189.531},{1.416,1.0805,782.601,203.124},{1.424,1.0805,1315.42,353.551},{1.432,1.0805,1386.25,378.524},{1.44,1.0805,1290.05,314.606},{1.448,1.0805,797.525,177.77},{1.456,1.0805,1922.7,435.698},{1.464,1.0805,1182.18,271.987},{1.472,1.0805,1233.56,254.283},{1.48,1.0805,879.513,176.44},{1.488,1.0805,1164.43,257.508},{1.496,1.0805,1141.03,238.307},{1.504,1.0805,890.831,171.113},{1.512,1.0805,1638.47,389.122},{1.52,1.0805,963.446,198.017},{1.528,1.0805,915.536,188.296},{1.536,1.0805,979.741,195.293},{1.544,1.0805,1067.29,224.496},{1.552,1.0805,1110.09,239.871},{1.56,1.0805,1003.38,198.267},{1.568,1.0805,1160.89,235.2},{1.576,1.0805,814.504,159.617},{1.584,1.0805,787.086,144.054},{1.592,1.0805,717.343,132.528},{1.6,1.0805,995.986,191.678},{1.608,1.0805,631.511,100.781},{1.616,1.0805,886.363,150.591},{1.624,1.0805,777.07,124.122},{1.632,1.0805,686.109,104.998},{1.64,1.0805,526.585,78.9687},{1.648,1.0805,653.562,88.1979},{1.656,1.0805,738.59,98.9595},{1.664,1.0805,737.155,90.9002},{1.672,1.0805,572.023,62.7087},{1.68,1.0805,741.448,82.9316},{1.688,1.0805,712.573,74.7603},{1.696,1.0805,582.2,55.7416},{1.704,1.0805,561.593,53.5148},{1.712,1.0805,523.107,48.5934},{1.72,1.0805,487.397,43.3848},{1.728,1.0805,612.74,64.422},{1.736,1.0805,456.024,45.3625},{1.744,1.0805,390.545,37.6265},{1.752,1.0805,387.996,41.6682},{1.76,1.0805,409.692,47.425},{1.768,1.0805,317.437,41.0819},{1.776,1.0805,301.508,42.0964},{1.784,1.0805,132.937,19.6113},{1.792,1.0805,120.644,28.5469},{1.8,1.0805,23.5962,24.6094},{1.336,1.0875,341.005,293.985},{1.344,1.0875,2175.79,1380.88},{1.352,1.0875,526.554,419.724},{1.36,1.0875,241.026,103.402},{1.368,1.0875,1247.68,654.106},{1.376,1.0875,478.972,161.887},{1.384,1.0875,488.64,146.648},{1.392,1.0875,1842.37,644.618},{1.4,1.0875,1037.51,329.139},{1.408,1.0875,768.745,191.118},{1.416,1.0875,1590.73,419.741},{1.424,1.0875,1358.78,344.477},{1.432,1.0875,1155.4,244.734},{1.44,1.0875,1238.14,254.384},{1.448,1.0875,1439.35,295.805},{1.456,1.0875,1644.59,316.52},{1.464,1.0875,1265.3,226.158},{1.472,1.0875,1596,286.165},{1.48,1.0875,2019.62,391.256},{1.488,1.0875,1741.47,322.466},{1.496,1.0875,1657.81,300.306},{1.504,1.0875,1778.24,319.37},{1.512,1.0875,1326.01,225.999},{1.52,1.0875,1718.42,321.947},{1.528,1.0875,1563.7,276.73},{1.536,1.0875,1716.47,293.425},{1.544,1.0875,1225.06,202.005},{1.552,1.0875,1683.5,326.261},{1.56,1.0875,964.355,148.631},{1.568,1.0875,1394.64,233.08},{1.576,1.0875,1203.46,192.244},{1.584,1.0875,1073.12,165.888},{1.592,1.0875,1026.15,145.509},{1.6,1.0875,1167.94,159.501},{1.608,1.0875,1021.35,141.505},{1.616,1.0875,1316.27,175.948},{1.624,1.0875,1118.08,134.525},{1.632,1.0875,1089.1,130.28},{1.64,1.0875,841.862,93.0516},{1.648,1.0875,973.696,98.8068},{1.656,1.0875,1144,113.222},{1.664,1.0875,933.116,84.8111},{1.672,1.0875,1036.15,92.0855},{1.68,1.0875,951.018,79.4453},{1.688,1.0875,830.242,67.3416},{1.696,1.0875,840.977,67.2207},{1.704,1.0875,973.27,81.3696},{1.712,1.0875,768.06,59.9366},{1.72,1.0875,678.252,53.0097},{1.728,1.0875,671.056,54.9697},{1.736,1.0875,701.82,62.579},{1.744,1.0875,564.432,50.5452},{1.752,1.0875,543.429,53.0894},{1.76,1.0875,413.46,41.1945},{1.768,1.0875,319.883,32.3882},{1.776,1.0875,369.475,53.7399},{1.784,1.0875,145.64,25.7919},{1.792,1.0875,279.532,174.811},{1.304,1.0945,31.6844,44.0193},{1.312,1.0945,78.7968,94.2397},{1.32,1.0945,1381.33,1553.78},{1.328,1.0945,171.742,132.664},{1.336,1.0945,74.7916,51.2312},{1.344,1.0945,2811.31,1552.89},{1.352,1.0945,479.939,222.833},{1.36,1.0945,646.99,270.849},{1.368,1.0945,572.978,217.718},{1.376,1.0945,959.478,350.724},{1.384,1.0945,779.779,247.535},{1.392,1.0945,734.454,186.573},{1.4,1.0945,1016.5,234.947},{1.408,1.0945,1084.62,254.815},{1.416,1.0945,1026.46,211.451},{1.424,1.0945,1138.41,249.149},{1.432,1.0945,1364.84,275.945},{1.44,1.0945,1237.04,230.227},{1.448,1.0945,1408.14,237.398},{1.456,1.0945,1089.12,170.116},{1.464,1.0945,1604.09,257.604},{1.472,1.0945,1655.85,260.318},{1.48,1.0945,1842.1,293.189},{1.488,1.0945,1735.65,285.208},{1.496,1.0945,1499.46,227.772},{1.504,1.0945,2114.6,324.425},{1.512,1.0945,1891.52,318.186},{1.52,1.0945,1696.9,255.136},{1.528,1.0945,1484.85,207.947},{1.536,1.0945,2172.42,339.069},{1.544,1.0945,1679.45,256.377},{1.552,1.0945,1724.53,245.037},{1.56,1.0945,1739.24,242.043},{1.568,1.0945,1526.56,215.043},{1.576,1.0945,1616.16,216.552},{1.584,1.0945,1496.08,186.313},{1.592,1.0945,1613.68,201.653},{1.6,1.0945,1696.69,202.516},{1.608,1.0945,1274.61,144.37},{1.616,1.0945,1615.66,174.275},{1.624,1.0945,1133.24,107.235},{1.632,1.0945,1488.33,142.882},{1.64,1.0945,1453.09,135.816},{1.648,1.0945,1333.89,112.856},{1.656,1.0945,1234.79,99.379},{1.664,1.0945,1130.45,87.3529},{1.672,1.0945,1183.16,89.1935},{1.68,1.0945,1210.85,88.1872},{1.688,1.0945,1110.88,81.1924},{1.696,1.0945,876.323,60.8624},{1.704,1.0945,982.694,70.8864},{1.712,1.0945,839.002,59.1658},{1.72,1.0945,906.789,66.1757},{1.728,1.0945,778.768,57.3308},{1.736,1.0945,770.734,60.5151},{1.744,1.0945,624.74,51.5412},{1.752,1.0945,618.422,55.2138},{1.76,1.0945,526.441,53.4827},{1.768,1.0945,431.262,52.146},{1.776,1.0945,240.463,36.8405},{1.784,1.0945,69.4785,25.1729},{1.312,1.1015,22.8866,27.7006},{1.32,1.1015,136.814,127.454},{1.328,1.1015,296.851,359.462},{1.336,1.1015,206.055,122.837},{1.344,1.1015,731.994,412.675},{1.352,1.1015,1106.22,692.869},{1.36,1.1015,1234.66,631.5},{1.368,1.1015,552.541,208.55},{1.376,1.1015,964.458,323.275},{1.384,1.1015,1139.65,335.099},{1.392,1.1015,745.699,176.566},{1.4,1.1015,1133.76,247.799},{1.408,1.1015,903.659,182.223},{1.416,1.1015,1509.13,309.098},{1.424,1.1015,1128.87,202.222},{1.432,1.1015,1780.66,336.642},{1.44,1.1015,2480.12,470.919},{1.448,1.1015,1673.3,268.361},{1.456,1.1015,1441.6,210.56},{1.464,1.1015,1635.41,233.092},{1.472,1.1015,1797.11,283.722},{1.48,1.1015,2190.61,322.585},{1.488,1.1015,2604.36,398.037},{1.496,1.1015,1823.45,245.627},{1.504,1.1015,1825.66,245.675},{1.512,1.1015,1694.7,227.686},{1.52,1.1015,1995.55,270.933},{1.528,1.1015,2376.31,339.306},{1.536,1.1015,2050.36,276.949},{1.544,1.1015,1717.02,219.693},{1.552,1.1015,1749.66,229.374},{1.56,1.1015,1614.95,194.74},{1.568,1.1015,1521.14,174.146},{1.576,1.1015,2029.35,238.558},{1.584,1.1015,1757.46,202.19},{1.592,1.1015,1430.01,142.037},{1.6,1.1015,1701.52,171.551},{1.608,1.1015,1692.73,156.307},{1.616,1.1015,1397.07,116.306},{1.624,1.1015,1915.58,166.377},{1.632,1.1015,1526.06,120.835},{1.64,1.1015,1650.85,126.231},{1.648,1.1015,1437.05,102.477},{1.656,1.1015,1163.25,78.6973},{1.664,1.1015,1479.72,101.82},{1.672,1.1015,1553.96,106.753},{1.68,1.1015,1359.67,91.6866},{1.688,1.1015,1189.28,76.7162},{1.696,1.1015,1179.5,77.9569},{1.704,1.1015,1257.14,83.8732},{1.712,1.1015,1048.12,70.5568},{1.72,1.1015,1080.21,75.4028},{1.728,1.1015,1015.17,73.9576},{1.736,1.1015,685.407,51.4293},{1.744,1.1015,831.802,72.4091},{1.752,1.1015,619.956,54.9114},{1.76,1.1015,438.229,44.5091},{1.768,1.1015,437.728,62.8553},{1.776,1.1015,84.9131,19.5799},{1.296,1.1085,340.77,473.687},{1.304,1.1085,695.577,832.396},{1.312,1.1085,2418.12,2572.71},{1.32,1.1085,1694.33,1905.76},{1.328,1.1085,293.44,205.136},{1.336,1.1085,166.931,88.2102},{1.344,1.1085,303.555,121.47},{1.352,1.1085,2075.34,1090.79},{1.36,1.1085,614.94,245.118},{1.368,1.1085,1092.35,371.674},{1.376,1.1085,907.361,272.98},{1.384,1.1085,716.566,174.203},{1.392,1.1085,1149.7,284.638},{1.4,1.1085,1154.44,256.616},{1.408,1.1085,1401.82,279.25},{1.416,1.1085,1186.19,223.388},{1.424,1.1085,1321.65,243.344},{1.432,1.1085,1624.73,264.423},{1.44,1.1085,1781.71,286.049},{1.448,1.1085,2149.34,346.144},{1.456,1.1085,1690.59,239.503},{1.464,1.1085,2010.88,281.876},{1.472,1.1085,2470.85,359.399},{1.48,1.1085,1842.32,244.656},{1.488,1.1085,1904.37,254.31},{1.496,1.1085,2280.19,313.793},{1.504,1.1085,1681.09,202.878},{1.512,1.1085,1881.78,232.689},{1.52,1.1085,2535.88,339.04},{1.528,1.1085,1784.79,207.222},{1.536,1.1085,2146.72,249.055},{1.544,1.1085,1660.8,183.036},{1.552,1.1085,2263.9,267.053},{1.56,1.1085,2075.59,227.517},{1.568,1.1085,1899.35,201.121},{1.576,1.1085,1971.99,205.328},{1.584,1.1085,1890.69,184.897},{1.592,1.1085,1620.86,145.369},{1.6,1.1085,1775.38,148.52},{1.608,1.1085,1812.71,146.221},{1.616,1.1085,1880.35,147.074},{1.624,1.1085,1889.69,141.738},{1.632,1.1085,1628.75,116.388},{1.64,1.1085,1886.97,132.87},{1.648,1.1085,1774.74,121.58},{1.656,1.1085,1527.59,98.7121},{1.664,1.1085,1464.38,92.6521},{1.672,1.1085,1700.49,109.904},{1.68,1.1085,1522.82,96.9255},{1.688,1.1085,1326.53,81.2117},{1.696,1.1085,1505.77,98.8446},{1.704,1.1085,1211.8,76.8605},{1.712,1.1085,1024.59,62.9119},{1.72,1.1085,1047.13,70.3816},{1.728,1.1085,881.893,61.6804},{1.736,1.1085,762.798,55.6529},{1.744,1.1085,815.461,71.2133},{1.752,1.1085,591.477,58.458},{1.76,1.1085,515.63,68.2128},{1.768,1.1085,139.127,26.1202},{1.304,1.1155,139.728,124.329},{1.312,1.1155,386.941,411.517},{1.32,1.1155,222.508,213.754},{1.328,1.1155,276.459,205.924},{1.336,1.1155,352.558,209.148},{1.344,1.1155,1217.68,647.93},{1.352,1.1155,452.774,185.061},{1.36,1.1155,537.642,176.908},{1.368,1.1155,1383.6,477.593},{1.376,1.1155,780.034,201.243},{1.384,1.1155,621.283,143.82},{1.392,1.1155,1125.84,256.7},{1.4,1.1155,1323.79,272.177},{1.408,1.1155,1741.35,350.78},{1.416,1.1155,1993.28,385.64},{1.424,1.1155,1553.77,262.903},{1.432,1.1155,1942.55,314.773},{1.44,1.1155,1650,243.527},{1.448,1.1155,2674.91,434.448},{1.456,1.1155,2806.7,426.034},{1.464,1.1155,2131.21,281.589},{1.472,1.1155,2105.24,261.413},{1.48,1.1155,2250.08,275.129},{1.488,1.1155,1705.79,199.997},{1.496,1.1155,2065.63,242.285},{1.504,1.1155,2175.7,241.646},{1.512,1.1155,2516.03,295.031},{1.52,1.1155,2036.08,217.374},{1.528,1.1155,2796.42,335.75},{1.536,1.1155,2366.15,273.853},{1.544,1.1155,2291.67,249.286},{1.552,1.1155,2326.09,251.66},{1.56,1.1155,2339.93,236.378},{1.568,1.1155,2178.17,205.015},{1.576,1.1155,2091.64,183.487},{1.584,1.1155,1947.81,158.646},{1.592,1.1155,1994.7,158.673},{1.6,1.1155,1926.92,146.299},{1.608,1.1155,2099.35,154.805},{1.616,1.1155,2067.75,151.077},{1.624,1.1155,2246.07,161.617},{1.632,1.1155,1926.35,125.289},{1.64,1.1155,1925.64,125.106},{1.648,1.1155,1862.62,117.965},{1.656,1.1155,1745.85,106.055},{1.664,1.1155,1895.03,118.313},{1.672,1.1155,1670.96,98.8428},{1.68,1.1155,1573.04,92.8068},{1.688,1.1155,1671.85,102.502},{1.696,1.1155,1285.07,74.7077},{1.704,1.1155,1475.42,93.185},{1.712,1.1155,1183.41,74.84},{1.72,1.1155,1156.49,77.1133},{1.728,1.1155,898.236,63.335},{1.736,1.1155,797.578,60.8552},{1.744,1.1155,661.586,58.795},{1.752,1.1155,470.141,52.0343},{1.76,1.1155,250.867,42.8928},{1.768,1.1155,12.3707,12.857},{1.288,1.1225,427.083,511.124},{1.304,1.1225,670.604,802.459},{1.312,1.1225,133.565,136.696},{1.32,1.1225,199.074,142.978},{1.328,1.1225,123.44,56.9509},{1.336,1.1225,205.684,85.485},{1.344,1.1225,636.718,259.952},{1.352,1.1225,567.361,220.011},{1.36,1.1225,486.26,143.924},{1.368,1.1225,994.214,289.386},{1.376,1.1225,967.176,226.349},{1.384,1.1225,1257.46,314.281},{1.392,1.1225,1050.81,216.641},{1.4,1.1225,1409.38,276.424},{1.408,1.1225,1426.97,270.961},{1.416,1.1225,1173.78,185.991},{1.424,1.1225,1566.51,249.717},{1.432,1.1225,1603.26,235.492},{1.44,1.1225,1735.67,246.044},{1.448,1.1225,2057.46,272.817},{1.456,1.1225,1850.05,237.022},{1.464,1.1225,2013.71,247.484},{1.472,1.1225,2520.48,316.016},{1.48,1.1225,2596.98,303.584},{1.488,1.1225,1879.02,205.569},{1.496,1.1225,2403.81,271.515},{1.504,1.1225,3133.8,373.92},{1.512,1.1225,2371.08,252.797},{1.52,1.1225,2378.25,247.698},{1.528,1.1225,1999.38,193.24},{1.536,1.1225,2434.19,247.503},{1.544,1.1225,2628.45,261.532},{1.552,1.1225,2034.96,180.831},{1.56,1.1225,2547.56,234.914},{1.568,1.1225,2212.71,191.354},{1.576,1.1225,2004.3,157.127},{1.584,1.1225,2255.75,177.165},{1.592,1.1225,2244.21,166.958},{1.6,1.1225,2066.25,148.139},{1.608,1.1225,2221.74,152.512},{1.616,1.1225,2071.02,139.58},{1.624,1.1225,2185.39,143.283},{1.632,1.1225,2112.33,132.233},{1.64,1.1225,1964.96,118.668},{1.648,1.1225,2215.99,137.238},{1.656,1.1225,1733.17,100.461},{1.664,1.1225,1829.38,107.489},{1.672,1.1225,1822.69,105.779},{1.68,1.1225,1605.09,92.3919},{1.688,1.1225,1545.02,89.2163},{1.696,1.1225,1456.05,86.1121},{1.704,1.1225,1371.47,84.1663},{1.712,1.1225,1311.21,82.4131},{1.72,1.1225,1171.99,80.2779},{1.728,1.1225,999.585,75.3425},{1.736,1.1225,906.246,78.0002},{1.744,1.1225,702.745,75.3859},{1.752,1.1225,376.941,54.5549},{1.76,1.1225,36.5649,25.5883},{1.264,1.1295,118.769,165.13},{1.288,1.1295,69.3997,82.9978},{1.304,1.1295,992.662,668.776},{1.312,1.1295,124.219,101.685},{1.32,1.1295,250.845,131.288},{1.328,1.1295,3481.31,1704.65},{1.336,1.1295,1061.76,720.286},{1.344,1.1295,443.931,174.549},{1.352,1.1295,662.923,207.649},{1.36,1.1295,1542.08,584.312},{1.368,1.1295,1327.37,383.201},{1.376,1.1295,918.858,224.41},{1.384,1.1295,1467.58,340.713},{1.392,1.1295,1264.83,249.635},{1.4,1.1295,1454.7,247.316},{1.408,1.1295,1139.2,173.497},{1.416,1.1295,1488.2,234.7},{1.424,1.1295,1657.87,237.055},{1.432,1.1295,1720.35,230.274},{1.44,1.1295,1804.64,238.246},{1.448,1.1295,1833.81,225.457},{1.456,1.1295,2055.51,247.954},{1.464,1.1295,2512.88,307.427},{1.472,1.1295,2379.12,262.964},{1.48,1.1295,2867.96,321.807},{1.488,1.1295,2412.87,253.402},{1.496,1.1295,2601.93,284.125},{1.504,1.1295,2702.72,275.488},{1.512,1.1295,2681.11,271.002},{1.52,1.1295,2674.97,263.993},{1.528,1.1295,2144.8,192.926},{1.536,1.1295,2407.72,212.208},{1.544,1.1295,2501.85,215.561},{1.552,1.1295,2582.26,221.803},{1.56,1.1295,2182.87,174.173},{1.568,1.1295,2386.17,180.709},{1.576,1.1295,2221,162.971},{1.584,1.1295,2267.54,168.06},{1.592,1.1295,2360.6,166.785},{1.6,1.1295,2374.15,161.294},{1.608,1.1295,2541.43,171.834},{1.616,1.1295,2240.07,140.488},{1.624,1.1295,2073.38,126.655},{1.632,1.1295,2232.06,131.447},{1.64,1.1295,2036.22,118.329},{1.648,1.1295,1926.73,108.664},{1.656,1.1295,2036.2,115.727},{1.664,1.1295,1929.53,108.877},{1.672,1.1295,1924.22,111.8},{1.68,1.1295,1704.32,96.3641},{1.688,1.1295,1723.74,97.0532},{1.696,1.1295,1521.54,89.4371},{1.704,1.1295,1367.53,82.7522},{1.712,1.1295,1208.57,76.1967},{1.72,1.1295,1117.16,80.6618},{1.728,1.1295,1039.74,86.7673},{1.736,1.1295,687.164,64.2058},{1.744,1.1295,632.945,92.363},{1.752,1.1295,43.2072,15.5441},{1.28,1.1365,17.9312,23.1841},{1.304,1.1365,267.885,260.38},{1.312,1.1365,4092.24,4289},{1.32,1.1365,155.615,88.401},{1.328,1.1365,604.322,419.88},{1.336,1.1365,589.395,256.495},{1.344,1.1365,579.86,205.72},{1.352,1.1365,844.088,274.636},{1.36,1.1365,579.72,158.287},{1.368,1.1365,811.641,194.978},{1.376,1.1365,639.529,121.935},{1.384,1.1365,1119.29,224.32},{1.392,1.1365,1244.95,226.715},{1.4,1.1365,1614.71,299.863},{1.408,1.1365,1754.79,292.729},{1.416,1.1365,1267.98,173.298},{1.424,1.1365,2149.73,301.35},{1.432,1.1365,1651.87,205.862},{1.44,1.1365,2448.73,316.237},{1.448,1.1365,1667.28,185.659},{1.456,1.1365,2260.78,257.17},{1.464,1.1365,1898.32,197.856},{1.472,1.1365,2312.53,236.853},{1.48,1.1365,2478.93,259.139},{1.488,1.1365,2569.45,258.626},{1.496,1.1365,2439.16,231.321},{1.504,1.1365,2428.19,229.713},{1.512,1.1365,2224.22,198.341},{1.52,1.1365,2269.29,188.04},{1.528,1.1365,2460.08,216.606},{1.536,1.1365,2808.68,233.62},{1.544,1.1365,2932.07,240.082},{1.552,1.1365,2948.34,243.893},{1.56,1.1365,2518.33,189.395},{1.568,1.1365,2561.64,186.665},{1.576,1.1365,2279.88,161.104},{1.584,1.1365,2406.53,162.782},{1.592,1.1365,2481.2,161.907},{1.6,1.1365,2310.71,146.845},{1.608,1.1365,2323.15,143.92},{1.616,1.1365,2384.63,143.543},{1.624,1.1365,2272.67,134.876},{1.632,1.1365,2219.17,129.418},{1.64,1.1365,2178.77,127.152},{1.648,1.1365,2134.3,120.459},{1.656,1.1365,2081.27,116.531},{1.664,1.1365,1959.06,107.096},{1.672,1.1365,1920.67,107.483},{1.68,1.1365,1680.38,91.1255},{1.688,1.1365,1537.68,83.8515},{1.696,1.1365,1495.56,87.2511},{1.704,1.1365,1331.58,81.0746},{1.712,1.1365,1351.08,92.6813},{1.72,1.1365,1168.68,87.5329},{1.728,1.1365,794.81,68.461},{1.736,1.1365,571.427,65.5415},{1.744,1.1365,87.8654,26.7951},{1.256,1.1435,8.57162,11.391},{1.272,1.1435,25.9953,34.3223},{1.288,1.1435,360.892,356.545},{1.296,1.1435,110.48,120.956},{1.304,1.1435,1827.01,1986.15},{1.312,1.1435,268.812,166.026},{1.32,1.1435,221.225,113.975},{1.328,1.1435,387.911,173.213},{1.336,1.1435,395.453,150.086},{1.344,1.1435,691.836,253.31},{1.352,1.1435,841.344,247.721},{1.36,1.1435,1477.44,447.755},{1.368,1.1435,721.173,162.719},{1.376,1.1435,1235.93,268.284},{1.384,1.1435,1630.93,349.918},{1.392,1.1435,1034.97,173.171},{1.4,1.1435,1059.43,155.87},{1.408,1.1435,1680.75,256.399},{1.416,1.1435,1893.45,269.353},{1.424,1.1435,1881.59,240.975},{1.432,1.1435,1989.68,253.992},{1.44,1.1435,2722.62,337.427},{1.448,1.1435,2630.43,309.211},{1.456,1.1435,2313.56,241.673},{1.464,1.1435,2221.96,221.913},{1.472,1.1435,2144.45,207.058},{1.48,1.1435,2748.1,263.036},{1.488,1.1435,2514.53,234.532},{1.496,1.1435,2730.4,250.85},{1.504,1.1435,2886.19,256.236},{1.512,1.1435,2863.95,237.211},{1.52,1.1435,2630.82,210.775},{1.528,1.1435,2695.74,216.442},{1.536,1.1435,2878.19,227.16},{1.544,1.1435,2561.28,187.341},{1.552,1.1435,2879.99,216.274},{1.56,1.1435,2489.22,171.793},{1.568,1.1435,2532.47,169.497},{1.576,1.1435,2355.01,151.248},{1.584,1.1435,2341.72,147.431},{1.592,1.1435,2589.07,164.515},{1.6,1.1435,2354.92,142.388},{1.608,1.1435,2560.69,154.567},{1.616,1.1435,2245.3,127.494},{1.624,1.1435,2157.31,119.885},{1.632,1.1435,2331.85,130.316},{1.64,1.1435,2100.95,114.798},{1.648,1.1435,2044.74,110.772},{1.656,1.1435,2112.41,115.044},{1.664,1.1435,2002.92,109.67},{1.672,1.1435,2060.9,116.192},{1.68,1.1435,1807.72,100.447},{1.688,1.1435,1598.35,89.7624},{1.696,1.1435,1507.67,91.0455},{1.704,1.1435,1347.72,87.237},{1.712,1.1435,1153.49,81.5975},{1.72,1.1435,1107.93,91.6136},{1.728,1.1435,613.93,60.9326},{1.736,1.1435,123.046,26.6009},{1.264,1.1505,20.1722,28.0189},{1.272,1.1505,70.5969,79.33},{1.28,1.1505,26.7626,35.6843},{1.288,1.1505,285.401,229.54},{1.296,1.1505,798.862,571.288},{1.304,1.1505,292.258,248.219},{1.312,1.1505,351.565,236.037},{1.32,1.1505,437.792,252.236},{1.328,1.1505,325.205,156.026},{1.336,1.1505,507.833,183.246},{1.344,1.1505,566.058,174.73},{1.352,1.1505,620.828,165.884},{1.36,1.1505,768.632,179.378},{1.368,1.1505,941.69,205.851},{1.376,1.1505,1585.98,327.866},{1.384,1.1505,936.872,157.431},{1.392,1.1505,1679.69,297.428},{1.4,1.1505,1987.71,303.305},{1.408,1.1505,1867.99,252.811},{1.416,1.1505,1771.42,229.502},{1.424,1.1505,2353.86,292.466},{1.432,1.1505,2062.24,238.044},{1.44,1.1505,1819.17,190.103},{1.448,1.1505,2482.1,255.717},{1.456,1.1505,2556.24,259.501},{1.464,1.1505,2525.28,241.286},{1.472,1.1505,2444.93,218.961},{1.48,1.1505,2513.74,220.099},{1.488,1.1505,2659.73,223.037},{1.496,1.1505,2919.21,247.242},{1.504,1.1505,2925.18,242.43},{1.512,1.1505,2719.51,212.108},{1.52,1.1505,2820.48,219.335},{1.528,1.1505,2799.8,203.678},{1.536,1.1505,2795.81,202.011},{1.544,1.1505,2700.8,191.352},{1.552,1.1505,2514.74,172.374},{1.56,1.1505,2993.33,207.151},{1.568,1.1505,2515.9,162.105},{1.576,1.1505,2983.37,196.824},{1.584,1.1505,2379.86,145.276},{1.592,1.1505,2661.1,163.91},{1.6,1.1505,2503.44,144.601},{1.608,1.1505,2505.53,141.344},{1.616,1.1505,2665.89,152.989},{1.624,1.1505,2367.51,131.913},{1.632,1.1505,2105.66,111.575},{1.64,1.1505,2082.59,109.891},{1.648,1.1505,2113.85,111.464},{1.656,1.1505,2088.62,111.498},{1.664,1.1505,1820.67,94.8298},{1.672,1.1505,1894.32,104.56},{1.68,1.1505,1709.91,95.6831},{1.688,1.1505,1618.58,91.8622},{1.696,1.1505,1393.22,85.1283},{1.704,1.1505,1177.01,76.4808},{1.712,1.1505,906.589,66.7289},{1.72,1.1505,713.581,66.5013},{1.728,1.1505,250.499,51.2916},{1.264,1.1575,208.208,289.424},{1.28,1.1575,114.823,131.75},{1.288,1.1575,85.3613,69.8027},{1.296,1.1575,1108.87,1326.87},{1.304,1.1575,1999.03,1275.76},{1.312,1.1575,466.075,293.706},{1.32,1.1575,1051.6,627.606},{1.328,1.1575,625.43,267.833},{1.336,1.1575,1131.6,409.406},{1.344,1.1575,875.122,273.939},{1.352,1.1575,488.271,106.175},{1.36,1.1575,866.128,206.626},{1.368,1.1575,1166.96,234.051},{1.376,1.1575,1049.4,181.434},{1.384,1.1575,1394.71,222.731},{1.392,1.1575,1571.61,238.362},{1.4,1.1575,1650.72,228.529},{1.408,1.1575,1513.72,191.268},{1.416,1.1575,1853.41,224.529},{1.424,1.1575,2410.42,281.749},{1.432,1.1575,2407.65,261.991},{1.44,1.1575,2379.73,247.921},{1.448,1.1575,2073.91,187.257},{1.456,1.1575,2697.1,255.638},{1.464,1.1575,2623.7,236.946},{1.472,1.1575,2727.84,227.036},{1.48,1.1575,2454.47,196.64},{1.488,1.1575,2707.09,214.139},{1.496,1.1575,2878.85,226.819},{1.504,1.1575,2536.66,183.411},{1.512,1.1575,2574.72,179.024},{1.52,1.1575,3510.41,270.066},{1.528,1.1575,2564.87,177.309},{1.536,1.1575,2758.63,189.118},{1.544,1.1575,2665.37,174.775},{1.552,1.1575,2544.54,162.864},{1.56,1.1575,2446.37,151.061},{1.568,1.1575,2796.4,177.218},{1.576,1.1575,2442.54,145.935},{1.584,1.1575,2425.53,143.767},{1.592,1.1575,2628.67,150.826},{1.6,1.1575,2417.91,137.184},{1.608,1.1575,2476.87,138.06},{1.616,1.1575,2148.46,113.407},{1.624,1.1575,2272.25,118.092},{1.632,1.1575,2354.52,124.031},{1.64,1.1575,2153.57,110.672},{1.648,1.1575,2214.37,117.927},{1.656,1.1575,2133.29,113.83},{1.664,1.1575,1860.55,98.6967},{1.672,1.1575,1943.26,106.661},{1.68,1.1575,1607.3,90.898},{1.688,1.1575,1541.48,91.4617},{1.696,1.1575,1215.66,74.8651},{1.704,1.1575,879.258,59.1761},{1.712,1.1575,752.287,60.6627},{1.72,1.1575,269.986,37.6783},{1.264,1.1645,145.462,202.187},{1.272,1.1645,884.078,706.915},{1.28,1.1645,1591.72,1693.44},{1.288,1.1645,1310.95,844.582},{1.296,1.1645,3303.17,3461.97},{1.304,1.1645,406.29,305.484},{1.312,1.1645,278.322,141.56},{1.32,1.1645,4491.95,1841.62},{1.328,1.1645,943.532,367.511},{1.336,1.1645,583.593,212.599},{1.344,1.1645,514.603,120.593},{1.352,1.1645,631.399,136.896},{1.36,1.1645,1166.59,271.279},{1.368,1.1645,2028.39,461.98},{1.376,1.1645,1189.27,190.357},{1.384,1.1645,1652.83,258.037},{1.392,1.1645,1851.65,274.86},{1.4,1.1645,1590.58,204.011},{1.408,1.1645,1679.03,196.343},{1.416,1.1645,1955.03,210.234},{1.424,1.1645,2274.8,240.718},{1.432,1.1645,2393.86,246.036},{1.44,1.1645,2823.14,277.635},{1.448,1.1645,2743.07,253.648},{1.456,1.1645,2684.5,227.03},{1.464,1.1645,2776.58,223.107},{1.472,1.1645,2653.37,201.598},{1.48,1.1645,3049.14,234.146},{1.488,1.1645,3067.76,225.505},{1.496,1.1645,3015.51,219.426},{1.504,1.1645,3039.07,215.225},{1.512,1.1645,2720.11,182.311},{1.52,1.1645,2944.69,203.136},{1.528,1.1645,2865.33,189.149},{1.536,1.1645,2880.53,182.858},{1.544,1.1645,3170.08,205.013},{1.552,1.1645,2560.79,157.576},{1.56,1.1645,2687.22,158.86},{1.568,1.1645,2598.62,153.282},{1.576,1.1645,2830,171.339},{1.584,1.1645,2433.96,136.58},{1.592,1.1645,2734.54,158.638},{1.6,1.1645,2669.21,147.492},{1.608,1.1645,2292.33,119.457},{1.616,1.1645,2224.56,116.618},{1.624,1.1645,2233.08,112.938},{1.632,1.1645,2183.76,111.834},{1.64,1.1645,2257.02,117.355},{1.648,1.1645,2038.29,102.3},{1.656,1.1645,2015.37,101.914},{1.664,1.1645,1912.22,99.6614},{1.672,1.1645,2049.1,114.009},{1.68,1.1645,1623.64,91.6777},{1.688,1.1645,1358.33,79.5001},{1.696,1.1645,1079.93,69.1436},{1.704,1.1645,805.653,59.8141},{1.712,1.1645,453.354,59.7252},{1.264,1.1715,494.853,592.185},{1.272,1.1715,53.091,63.4745},{1.28,1.1715,598.365,716.001},{1.288,1.1715,1042.62,850.937},{1.296,1.1715,108.098,60.557},{1.304,1.1715,273.822,152.388},{1.312,1.1715,333.257,147.694},{1.32,1.1715,452.901,163.103},{1.328,1.1715,432.296,128.874},{1.336,1.1715,769.661,209.483},{1.344,1.1715,645.598,161.448},{1.352,1.1715,720.898,157.996},{1.36,1.1715,861.445,164.535},{1.368,1.1715,1221.83,219.24},{1.376,1.1715,1220.22,197.807},{1.384,1.1715,1395.31,193.718},{1.392,1.1715,1277.66,159.351},{1.4,1.1715,1902.35,238.239},{1.408,1.1715,2050.8,235.222},{1.416,1.1715,2221.5,228.732},{1.424,1.1715,2096.08,197.495},{1.432,1.1715,2235.37,206.08},{1.44,1.1715,2847.41,253.196},{1.448,1.1715,2993.83,251.59},{1.456,1.1715,2511.84,190.446},{1.464,1.1715,2787.42,217.517},{1.472,1.1715,2945.92,212.434},{1.48,1.1715,3082.2,222.102},{1.488,1.1715,3538.39,251.629},{1.496,1.1715,3131.76,215.401},{1.504,1.1715,3199.26,216.139},{1.512,1.1715,3371.09,227.293},{1.52,1.1715,2787.5,178.001},{1.528,1.1715,3035.08,192.391},{1.536,1.1715,2781.14,164.658},{1.544,1.1715,3052.13,183.183},{1.552,1.1715,2986.92,176.132},{1.56,1.1715,3015.01,178.828},{1.568,1.1715,2699.47,153.607},{1.576,1.1715,2783.87,156.924},{1.584,1.1715,2646.49,145.224},{1.592,1.1715,2651.67,144.923},{1.6,1.1715,2535.18,131.052},{1.608,1.1715,2576.48,135.077},{1.616,1.1715,2424.69,124.366},{1.624,1.1715,2321,119.058},{1.632,1.1715,2302.49,115.581},{1.64,1.1715,2413.91,125.427},{1.648,1.1715,2042.29,102.935},{1.656,1.1715,1953.14,104.199},{1.664,1.1715,1834.13,96.7854},{1.672,1.1715,1777.22,97.2633},{1.68,1.1715,1530,89.1061},{1.688,1.1715,1059.33,64.1348},{1.696,1.1715,1094.48,82.5507},{1.704,1.1715,427.173,43.3208},{1.712,1.1715,16.2887,10.0387},{1.272,1.1785,397.29,552.206},{1.28,1.1785,44.6363,42.3067},{1.288,1.1785,118.096,84.7614},{1.296,1.1785,147.248,91.7599},{1.304,1.1785,343.012,188.109},{1.312,1.1785,518.488,236.684},{1.32,1.1785,275.612,90.7864},{1.328,1.1785,550.344,161.689},{1.336,1.1785,467.172,113.962},{1.344,1.1785,672.25,148.006},{1.352,1.1785,981.579,196.322},{1.36,1.1785,1310.55,241.164},{1.368,1.1785,1523.9,254.006},{1.376,1.1785,1341.3,188.471},{1.384,1.1785,1779.06,236.823},{1.392,1.1785,2306.56,318.106},{1.4,1.1785,1672.45,183.749},{1.408,1.1785,2562.08,273.886},{1.416,1.1785,2357.96,239.734},{1.424,1.1785,2685.43,257.66},{1.432,1.1785,2777.11,240.363},{1.44,1.1785,2449.17,199.746},{1.448,1.1785,2873.17,217.125},{1.456,1.1785,3008.23,226.641},{1.464,1.1785,2995.13,213.453},{1.472,1.1785,3388.95,244.913},{1.48,1.1785,2724.86,180.103},{1.488,1.1785,3590.01,245.347},{1.496,1.1785,2942.24,183.999},{1.504,1.1785,3510.26,230.314},{1.512,1.1785,3194.84,195.742},{1.52,1.1785,3179.07,196.751},{1.528,1.1785,3095.2,184.329},{1.536,1.1785,2992.32,175.429},{1.544,1.1785,2879.1,165.671},{1.552,1.1785,3015.16,168.214},{1.56,1.1785,3174.86,183.589},{1.568,1.1785,3180.93,182.604},{1.576,1.1785,2918.28,162.612},{1.584,1.1785,2763.71,145.033},{1.592,1.1785,2913.62,153.979},{1.6,1.1785,2551.65,129.234},{1.608,1.1785,2760.62,145.058},{1.616,1.1785,2427.75,121.742},{1.624,1.1785,2342.99,116.251},{1.632,1.1785,2363.39,119.813},{1.64,1.1785,2482.17,133.01},{1.648,1.1785,2131.54,111.221},{1.656,1.1785,1897.1,97.4524},{1.664,1.1785,1856.32,99.5586},{1.672,1.1785,1388.55,76.3668},{1.68,1.1785,1394.11,86.0185},{1.688,1.1785,966.043,64.7364},{1.696,1.1785,513.103,47.9535},{1.704,1.1785,47.5943,18.9934},{1.264,1.1855,97.524,111.701},{1.272,1.1855,47.368,62.1329},{1.28,1.1855,234.118,200.812},{1.288,1.1855,165.434,129.515},{1.296,1.1855,505.546,300.754},{1.304,1.1855,610.55,297.626},{1.312,1.1855,701.916,292.118},{1.32,1.1855,1035.19,418.713},{1.328,1.1855,734.32,211.541},{1.336,1.1855,548.987,129.981},{1.344,1.1855,672.75,134.49},{1.352,1.1855,1163.27,232.469},{1.36,1.1855,1334.02,238.796},{1.368,1.1855,1223.5,183.514},{1.376,1.1855,1726.85,239.802},{1.384,1.1855,1613.56,191.199},{1.392,1.1855,2009.3,233.811},{1.4,1.1855,2012.66,201.703},{1.408,1.1855,2391.9,231.498},{1.416,1.1855,2834.57,272.531},{1.424,1.1855,2430.93,205.673},{1.432,1.1855,2558.85,204.125},{1.44,1.1855,2810.31,215.499},{1.448,1.1855,3561.8,278.592},{1.456,1.1855,2997.23,209.683},{1.464,1.1855,3362.91,232.342},{1.472,1.1855,3367.27,219.354},{1.48,1.1855,3470.53,224.034},{1.488,1.1855,3228.92,198.854},{1.496,1.1855,3539.8,211.691},{1.504,1.1855,2987.29,177.255},{1.512,1.1855,3722.12,223.794},{1.52,1.1855,3158.41,184.116},{1.528,1.1855,3163.16,180.103},{1.536,1.1855,3116.35,177.029},{1.544,1.1855,3136.35,170.933},{1.552,1.1855,3308.2,185.984},{1.56,1.1855,3140.26,172.145},{1.568,1.1855,3157.14,170.796},{1.576,1.1855,2817,146.069},{1.584,1.1855,3220.29,173.622},{1.592,1.1855,2622.38,130.518},{1.6,1.1855,2541.77,126.369},{1.608,1.1855,2735.12,138.339},{1.616,1.1855,2436.81,120.445},{1.624,1.1855,2465.17,122.039},{1.632,1.1855,2240.47,112.178},{1.64,1.1855,2113.49,104.986},{1.648,1.1855,1880.26,93.3709},{1.656,1.1855,1749.49,88.2055},{1.664,1.1855,1602.05,86.1086},{1.672,1.1855,1448.26,83.3068},{1.68,1.1855,1045.31,66.5832},{1.688,1.1855,642.111,53.4477},{1.696,1.1855,113.49,32.4547},{1.264,1.1925,80.3826,77.1361},{1.272,1.1925,928.961,616.188},{1.28,1.1925,150.612,101.648},{1.288,1.1925,930.916,452.282},{1.296,1.1925,498.072,280.549},{1.304,1.1925,214.438,77.8362},{1.312,1.1925,501.17,182.58},{1.32,1.1925,527.58,154.405},{1.328,1.1925,783.69,205.732},{1.336,1.1925,877.439,190.292},{1.344,1.1925,826.095,148.136},{1.352,1.1925,982.506,179.474},{1.36,1.1925,1319.03,195.385},{1.368,1.1925,1510.62,213.716},{1.376,1.1925,1789.05,232.416},{1.384,1.1925,1801.97,206.428},{1.392,1.1925,1922.33,194.616},{1.4,1.1925,1897.29,184.579},{1.408,1.1925,2099.67,185.008},{1.416,1.1925,2989.65,266.961},{1.424,1.1925,2652.54,213.398},{1.432,1.1925,3699.91,302.004},{1.44,1.1925,2683.21,190.741},{1.448,1.1925,2902.98,199.704},{1.456,1.1925,3546.17,244.044},{1.464,1.1925,3312.99,212.504},{1.472,1.1925,3578.5,227.088},{1.48,1.1925,3255.51,195.359},{1.488,1.1925,3687.15,228.303},{1.496,1.1925,3443.88,199.519},{1.504,1.1925,3446.14,196.742},{1.512,1.1925,3482.87,197.927},{1.52,1.1925,3625.65,204.844},{1.528,1.1925,2957.08,156.301},{1.536,1.1925,3398.64,185.608},{1.544,1.1925,3575.95,199.241},{1.552,1.1925,3157.51,168.642},{1.56,1.1925,3031.04,157.764},{1.568,1.1925,2920.38,151.714},{1.576,1.1925,3065.36,157.812},{1.584,1.1925,2948,148.747},{1.592,1.1925,2917.28,145.848},{1.6,1.1925,2540.27,123.963},{1.608,1.1925,2707.82,135.255},{1.616,1.1925,2290.19,110.802},{1.624,1.1925,2501.51,122.544},{1.632,1.1925,2273.37,112.245},{1.64,1.1925,2102.09,105.809},{1.648,1.1925,1893.62,96.7127},{1.656,1.1925,1804.56,98.2101},{1.664,1.1925,1659.02,96.1072},{1.672,1.1925,1119.84,68.4566},{1.68,1.1925,720.891,55.0531},{1.688,1.1925,167.824,38.8567},{1.256,1.1995,58.752,74.6647},{1.264,1.1995,35.8624,37.7086},{1.272,1.1995,105.548,79.8558},{1.28,1.1995,116.934,71.6958},{1.288,1.1995,263.516,125.851},{1.296,1.1995,404.642,227.863},{1.304,1.1995,530.303,232.492},{1.312,1.1995,482.071,152.377},{1.32,1.1995,563.405,150.984},{1.328,1.1995,719.305,159.745},{1.336,1.1995,656.614,128.195},{1.344,1.1995,872.797,158.001},{1.352,1.1995,1217.38,191.083},{1.36,1.1995,1229.85,172.108},{1.368,1.1995,1553.93,194.992},{1.376,1.1995,1777.38,200.632},{1.384,1.1995,1766.56,185.413},{1.392,1.1995,2089.77,204.646},{1.4,1.1995,2256.11,208.995},{1.408,1.1995,2769.33,246.157},{1.416,1.1995,2963.23,246.082},{1.424,1.1995,2712.65,204.523},{1.432,1.1995,2702.51,190.624},{1.44,1.1995,3070.02,214.433},{1.448,1.1995,3883.08,274.769},{1.456,1.1995,3412.87,219.301},{1.464,1.1995,3481.24,214.008},{1.472,1.1995,3734.68,228.977},{1.48,1.1995,3697.37,219.519},{1.488,1.1995,4221.6,253.531},{1.496,1.1995,3263.63,181.95},{1.504,1.1995,3655.79,205.531},{1.512,1.1995,3475.62,187.168},{1.52,1.1995,3342.24,184.335},{1.528,1.1995,3016.46,161.127},{1.536,1.1995,3496.06,188.608},{1.544,1.1995,3184.47,165.236},{1.552,1.1995,3032.52,155.105},{1.56,1.1995,3016.12,150.156},{1.568,1.1995,3207.71,164.546},{1.576,1.1995,2820.77,139.636},{1.584,1.1995,2812.82,136.982},{1.592,1.1995,2854.67,143.725},{1.6,1.1995,2963.93,147.318},{1.608,1.1995,2579.62,124.757},{1.616,1.1995,2437.34,118.301},{1.624,1.1995,2427.56,120.757},{1.632,1.1995,2263.46,113.006},{1.64,1.1995,2029.36,105.634},{1.648,1.1995,1729.51,88.2},{1.656,1.1995,1468.79,78.5735},{1.664,1.1995,1219.53,73.3939},{1.672,1.1995,874.866,63.9332},{1.68,1.1995,184.158,29.3947},{1.248,1.2065,121.321,109.27},{1.256,1.2065,140.845,120.679},{1.264,1.2065,94.2481,60.231},{1.272,1.2065,300.427,217.227},{1.28,1.2065,73.7815,53.9731},{1.288,1.2065,217.805,102.142},{1.296,1.2065,325.969,172.198},{1.304,1.2065,297.547,104.469},{1.312,1.2065,322.627,87.4375},{1.32,1.2065,743.779,187.596},{1.328,1.2065,835.593,187.223},{1.336,1.2065,818.54,150.232},{1.344,1.2065,1193.65,208.457},{1.352,1.2065,1186.04,179.115},{1.36,1.2065,1502.1,194.437},{1.368,1.2065,1759.9,209.513},{1.376,1.2065,1654.6,173.464},{1.384,1.2065,2257.01,230.668},{1.392,1.2065,2117.27,202.029},{1.4,1.2065,2466.64,214.033},{1.408,1.2065,2422.82,195.015},{1.416,1.2065,3017.58,233.736},{1.424,1.2065,3444.67,260.338},{1.432,1.2065,2848.39,196.218},{1.44,1.2065,3248.72,217.079},{1.448,1.2065,3393.01,216.557},{1.456,1.2065,3519.54,219.348},{1.464,1.2065,3536.4,212.172},{1.472,1.2065,3832.94,222.498},{1.48,1.2065,3594.16,202.353},{1.488,1.2065,3888.12,221.103},{1.496,1.2065,3457.15,187.017},{1.504,1.2065,3536.7,192.01},{1.512,1.2065,3288.62,174.472},{1.52,1.2065,3389.15,173.983},{1.528,1.2065,3420.45,178.124},{1.536,1.2065,3513.42,187.041},{1.544,1.2065,3383.78,174.04},{1.552,1.2065,3384.78,173.145},{1.56,1.2065,3386.28,171.855},{1.568,1.2065,3202.7,163.834},{1.576,1.2065,3154.49,157.138},{1.584,1.2065,2949.18,142.689},{1.592,1.2065,2649.14,129.364},{1.6,1.2065,2685.43,133.497},{1.608,1.2065,2439.61,118.207},{1.616,1.2065,2373.93,115.585},{1.624,1.2065,2332.65,115.636},{1.632,1.2065,2113.75,108.888},{1.64,1.2065,1778.07,91.0422},{1.648,1.2065,1628.27,90.1791},{1.656,1.2065,1257.94,73.4229},{1.664,1.2065,959.975,68.6872},{1.672,1.2065,279.829,39.05},{1.248,1.2135,361.663,432.708},{1.256,1.2135,25.4452,32.5105},{1.264,1.2135,20.9277,23.9726},{1.272,1.2135,665.328,321.957},{1.28,1.2135,70.7656,39.4659},{1.288,1.2135,168.734,79.9306},{1.296,1.2135,280.899,97.6875},{1.304,1.2135,258.801,68.5808},{1.312,1.2135,664.649,189.728},{1.32,1.2135,748.099,196.743},{1.328,1.2135,563.012,112.755},{1.336,1.2135,811.265,140.747},{1.344,1.2135,772.057,114.44},{1.352,1.2135,1186.78,167.701},{1.36,1.2135,1595.32,196.626},{1.368,1.2135,1528.17,174.073},{1.376,1.2135,1939.3,207.209},{1.384,1.2135,2125.87,206.881},{1.392,1.2135,2058.86,182.777},{1.4,1.2135,2549.82,211.627},{1.408,1.2135,2593.31,201.998},{1.416,1.2135,2933.67,217.836},{1.424,1.2135,2959.84,208.167},{1.432,1.2135,3359.68,228.227},{1.44,1.2135,3536.42,233.434},{1.448,1.2135,3316.91,202.179},{1.456,1.2135,3573.89,213.974},{1.464,1.2135,4013.95,242.082},{1.472,1.2135,3492.8,193.248},{1.48,1.2135,4016.78,221.332},{1.488,1.2135,3808.18,210.345},{1.496,1.2135,3607.12,192.97},{1.504,1.2135,4076.58,223.792},{1.512,1.2135,3477.43,179.025},{1.52,1.2135,3267.93,167.192},{1.528,1.2135,3326.73,172.134},{1.536,1.2135,3827.64,203.888},{1.544,1.2135,3022.29,151.034},{1.552,1.2135,3529.43,183.784},{1.56,1.2135,3298.05,169.275},{1.568,1.2135,2830.77,139.223},{1.576,1.2135,2906.02,145.159},{1.584,1.2135,2577.31,123.074},{1.592,1.2135,2788.02,137.181},{1.6,1.2135,2408.4,114.758},{1.608,1.2135,2464.27,120.901},{1.616,1.2135,2195.47,109.766},{1.624,1.2135,1968.69,99.0715},{1.632,1.2135,1891.15,96.4712},{1.64,1.2135,1708.75,91.6934},{1.648,1.2135,1344.95,77.831},{1.656,1.2135,1011.28,68.4451},{1.664,1.2135,314.472,31.9557},{1.248,1.2205,191.436,266.055},{1.256,1.2205,289.398,224.393},{1.264,1.2205,275.685,206.292},{1.272,1.2205,186.431,123.772},{1.28,1.2205,673.158,289.698},{1.288,1.2205,207.682,88.6225},{1.296,1.2205,252.706,96.6661},{1.304,1.2205,321.75,96.8904},{1.312,1.2205,337.544,82.2455},{1.32,1.2205,469.241,95.1553},{1.328,1.2205,783.289,144.529},{1.336,1.2205,918.139,154.764},{1.344,1.2205,1137.43,169.521},{1.352,1.2205,1369.33,200.049},{1.36,1.2205,1315.47,153.875},{1.368,1.2205,1858.25,202.542},{1.376,1.2205,1789.34,172.051},{1.384,1.2205,2276.1,209.994},{1.392,1.2205,2207.71,186.826},{1.4,1.2205,2642.84,213.838},{1.408,1.2205,2873.06,213.321},{1.416,1.2205,3329.03,254.34},{1.424,1.2205,3100.73,211.952},{1.432,1.2205,3525,235.733},{1.44,1.2205,3342.58,216.291},{1.448,1.2205,3493.9,213.493},{1.456,1.2205,3391.29,199.261},{1.464,1.2205,3343.37,183.469},{1.472,1.2205,3979.36,229.015},{1.48,1.2205,3501.55,192.668},{1.488,1.2205,3164.69,166.845},{1.496,1.2205,3692.75,201.599},{1.504,1.2205,3066.81,155.922},{1.512,1.2205,3435.32,178.648},{1.52,1.2205,3309.16,168.776},{1.528,1.2205,3179.93,165.778},{1.536,1.2205,3267.31,169.622},{1.544,1.2205,3256.2,165.275},{1.552,1.2205,3143.34,158.623},{1.56,1.2205,2803.44,139.045},{1.568,1.2205,3008.44,151.427},{1.576,1.2205,2717.61,132.817},{1.584,1.2205,2491.31,122.925},{1.592,1.2205,2391.78,118.671},{1.6,1.2205,2392.16,118.32},{1.608,1.2205,2171.52,109.208},{1.616,1.2205,2211.51,113.459},{1.624,1.2205,1758.69,91.1939},{1.632,1.2205,1522.02,81.5182},{1.64,1.2205,1289.81,73.3977},{1.648,1.2205,892.935,58.3221},{1.656,1.2205,451.852,46.5687},{1.664,1.2205,19.2448,19.4781},{1.224,1.2275,181.164,251.767},{1.24,1.2275,34.9101,38.0989},{1.248,1.2275,43.4154,34.932},{1.256,1.2275,315.535,438.549},{1.264,1.2275,269.938,152.419},{1.272,1.2275,745.181,564.853},{1.28,1.2275,290.547,158.157},{1.288,1.2275,414.511,177.728},{1.296,1.2275,222.012,65.2156},{1.304,1.2275,296.183,78.8673},{1.312,1.2275,396.925,105.038},{1.32,1.2275,405.943,81.8559},{1.328,1.2275,626.381,108.207},{1.336,1.2275,957.771,167.992},{1.344,1.2275,1172.47,172.891},{1.352,1.2275,1031.1,128.033},{1.36,1.2275,1384.8,161.912},{1.368,1.2275,1356.13,142.394},{1.376,1.2275,1977.93,193.174},{1.384,1.2275,1904.23,170.306},{1.392,1.2275,2600.04,231.853},{1.4,1.2275,2890.73,240.604},{1.408,1.2275,2417.74,168.579},{1.416,1.2275,2771.04,192.994},{1.424,1.2275,3128.12,214.698},{1.432,1.2275,3191.43,209.283},{1.44,1.2275,3535.22,229.398},{1.448,1.2275,3229.02,190.661},{1.456,1.2275,3247.3,185.69},{1.464,1.2275,3528.65,195.76},{1.472,1.2275,3305.37,181.318},{1.48,1.2275,3641.99,199.266},{1.488,1.2275,4073.06,227.637},{1.496,1.2275,3252.6,166.916},{1.504,1.2275,3412.25,177.621},{1.512,1.2275,3197.31,166.063},{1.52,1.2275,3338.05,174.484},{1.528,1.2275,3458.98,179.704},{1.536,1.2275,2994.89,150.031},{1.544,1.2275,2762.74,137.647},{1.552,1.2275,2743.9,135.441},{1.56,1.2275,2627.19,129.253},{1.568,1.2275,2596.73,128.472},{1.576,1.2275,2661.97,134.381},{1.584,1.2275,2372.61,119.909},{1.592,1.2275,2163.31,107.615},{1.6,1.2275,2281.68,119.113},{1.608,1.2275,1766.42,86.6356},{1.616,1.2275,1733.22,89.3785},{1.624,1.2275,1449.69,75.4493},{1.632,1.2275,1142.73,61.713},{1.64,1.2275,874.324,53.7626},{1.648,1.2275,589.687,56.513},{1.656,1.2275,22.0801,12.6343},{1.24,1.2345,139.068,104.76},{1.248,1.2345,29.6067,31.6109},{1.256,1.2345,237.843,157.445},{1.264,1.2345,35.4534,24.9439},{1.272,1.2345,129.851,90.8135},{1.28,1.2345,228.917,87.0481},{1.288,1.2345,236.877,81.0201},{1.296,1.2345,344.65,100.789},{1.304,1.2345,608.663,173.078},{1.312,1.2345,400.469,102.759},{1.32,1.2345,494.743,98.9914},{1.328,1.2345,565.507,99.1022},{1.336,1.2345,971.059,159.461},{1.344,1.2345,1136.64,158.384},{1.352,1.2345,1385.02,189.175},{1.36,1.2345,1369.1,152.383},{1.368,1.2345,1449.63,143.637},{1.376,1.2345,1679.04,154.998},{1.384,1.2345,2260.64,199.371},{1.392,1.2345,2143.6,169.79},{1.4,1.2345,2445.93,186.801},{1.408,1.2345,2585.67,191.1},{1.416,1.2345,2442.9,164.336},{1.424,1.2345,2653.86,173.151},{1.432,1.2345,3422.39,222.874},{1.44,1.2345,3039.44,183.915},{1.448,1.2345,3579.82,214.561},{1.456,1.2345,3591.61,209.795},{1.464,1.2345,3418.93,191.211},{1.472,1.2345,3602.41,202.238},{1.48,1.2345,3683.55,207.876},{1.488,1.2345,3234.58,171.646},{1.496,1.2345,3314.49,175.625},{1.504,1.2345,3166.21,167.745},{1.512,1.2345,3041.45,158.733},{1.52,1.2345,2801.63,144.69},{1.528,1.2345,3109.4,160.5},{1.536,1.2345,2894.53,149.596},{1.544,1.2345,2645.85,134.376},{1.552,1.2345,2424.64,119.085},{1.56,1.2345,2359.23,118.163},{1.568,1.2345,2567.28,130.178},{1.576,1.2345,2273.92,114.296},{1.584,1.2345,2168.7,110.501},{1.592,1.2345,1917.91,98.5809},{1.6,1.2345,1869.94,96.84},{1.608,1.2345,1440.83,71.6972},{1.616,1.2345,1434.16,77.7142},{1.624,1.2345,1230.99,72.2544},{1.632,1.2345,1024.67,66.7927},{1.64,1.2345,556.407,49.0834},{1.648,1.2345,37.985,14.2897},{1.232,1.2415,34.2441,37.3014},{1.248,1.2415,11.7742,13.9707},{1.256,1.2415,50.0966,38.4123},{1.264,1.2415,67.9221,44.0738},{1.272,1.2415,106.654,61.4302},{1.28,1.2415,236.144,114.511},{1.288,1.2415,158.813,54.849},{1.296,1.2415,251.539,80.5311},{1.304,1.2415,359.323,104.408},{1.312,1.2415,521.267,110.147},{1.32,1.2415,458.562,99.3598},{1.328,1.2415,643.564,110.503},{1.336,1.2415,824.475,123.86},{1.344,1.2415,915.183,122.387},{1.352,1.2415,1057.8,125.808},{1.36,1.2415,1148.95,123.188},{1.368,1.2415,1609.79,166.161},{1.376,1.2415,1750.27,162.858},{1.384,1.2415,2021.31,170.631},{1.392,1.2415,2197.43,175.181},{1.4,1.2415,2177.97,160.624},{1.408,1.2415,2475.92,176.018},{1.416,1.2415,3128.03,227.576},{1.424,1.2415,2890.4,191.39},{1.432,1.2415,3196.75,206.212},{1.44,1.2415,3384.03,209.659},{1.448,1.2415,3251.91,195.872},{1.456,1.2415,3851.13,241.052},{1.464,1.2415,3516.59,200.465},{1.472,1.2415,3060.4,168.411},{1.48,1.2415,3011.7,162.947},{1.488,1.2415,3147.56,167.252},{1.496,1.2415,2989.6,156.045},{1.504,1.2415,2892.94,153.421},{1.512,1.2415,2884.09,152.283},{1.52,1.2415,2796.46,147.601},{1.528,1.2415,2653.97,139.288},{1.536,1.2415,2698.46,140.351},{1.544,1.2415,2394.02,123.812},{1.552,1.2415,2511.84,130.877},{1.56,1.2415,2291.63,118.82},{1.568,1.2415,2186.6,111.001},{1.576,1.2415,1976.64,99.5222},{1.584,1.2415,1873.7,93.7414},{1.592,1.2415,1658.71,83.7659},{1.6,1.2415,1513.7,76.9121},{1.608,1.2415,1338.67,71.7949},{1.616,1.2415,1279.43,76.3098},{1.624,1.2415,985.933,62.0295},{1.632,1.2415,589.293,47.4838},{1.64,1.2415,81.847,20.5632},{1.24,1.2485,46.0521,52.9004},{1.256,1.2485,93.8686,76.2667},{1.264,1.2485,190.392,103.715},{1.272,1.2485,202.113,121.102},{1.28,1.2485,207.885,94.9627},{1.288,1.2485,206.604,74.8513},{1.296,1.2485,226,66.4827},{1.304,1.2485,505.225,151.316},{1.312,1.2485,523.318,106.731},{1.32,1.2485,566.826,111.516},{1.328,1.2485,937.968,165.28},{1.336,1.2485,779.577,112.2},{1.344,1.2485,1060.26,145.947},{1.352,1.2485,1021.37,123.097},{1.36,1.2485,1425.99,157.165},{1.368,1.2485,1543.48,155.046},{1.376,1.2485,2034.39,198.55},{1.384,1.2485,2378.87,212.674},{1.392,1.2485,2243.16,185.055},{1.4,1.2485,2393.27,181.699},{1.408,1.2485,2616.79,192.216},{1.416,1.2485,2598.78,174.604},{1.424,1.2485,2704.41,182.539},{1.432,1.2485,3422.3,231.112},{1.44,1.2485,3163.95,200.796},{1.448,1.2485,3114.16,190.265},{1.456,1.2485,3441.58,207.905},{1.464,1.2485,3142.7,181.977},{1.472,1.2485,3296.96,190.907},{1.48,1.2485,3204.35,175.398},{1.488,1.2485,3065.72,170.749},{1.496,1.2485,3084.52,170.483},{1.504,1.2485,2972.1,166.251},{1.512,1.2485,2667.82,142.311},{1.52,1.2485,2844.1,154.423},{1.528,1.2485,2542.78,135.52},{1.536,1.2485,2451.42,128.967},{1.544,1.2485,2417.39,130.861},{1.552,1.2485,2345.6,124.9},{1.56,1.2485,2081.85,106.289},{1.568,1.2485,1957.28,102.199},{1.576,1.2485,1831.39,96.2429},{1.584,1.2485,1807.78,96.4766},{1.592,1.2485,1494.57,80.7502},{1.6,1.2485,1343.01,73.5404},{1.608,1.2485,1012.77,57.427},{1.616,1.2485,922.264,58.5244},{1.624,1.2485,602.711,47.2117},{1.632,1.2485,105.884,21.6921},{1.24,1.2555,39.1225,31.4076},{1.248,1.2555,199.334,114.069},{1.256,1.2555,55.9186,41.5541},{1.264,1.2555,186.393,110.506},{1.272,1.2555,182.069,78.2991},{1.28,1.2555,267.894,127.087},{1.288,1.2555,230.76,75.7287},{1.296,1.2555,219.712,63.098},{1.304,1.2555,301.49,78.8745},{1.312,1.2555,402.245,87.1195},{1.32,1.2555,636.38,120.545},{1.328,1.2555,659.788,106.468},{1.336,1.2555,870.047,126.76},{1.344,1.2555,857.149,114.057},{1.352,1.2555,952.806,113.568},{1.36,1.2555,1419.62,157.501},{1.368,1.2555,1473.43,152.409},{1.376,1.2555,1724.56,162.579},{1.384,1.2555,1902.12,161.982},{1.392,1.2555,2123.34,171.205},{1.4,1.2555,2171.37,167.146},{1.408,1.2555,2461.05,179.583},{1.416,1.2555,2925,216.863},{1.424,1.2555,2584.55,172.231},{1.432,1.2555,3311.61,226.558},{1.44,1.2555,2890.83,179.044},{1.448,1.2555,3024.62,188.337},{1.456,1.2555,2801.81,162.411},{1.464,1.2555,3046.47,173.303},{1.472,1.2555,3000.8,174.956},{1.48,1.2555,2868.2,156.783},{1.488,1.2555,2794.68,152.848},{1.496,1.2555,2928.16,164.795},{1.504,1.2555,2801.63,156.701},{1.512,1.2555,2679.84,148.962},{1.52,1.2555,2439.36,130.894},{1.528,1.2555,2295.73,122.038},{1.536,1.2555,2196.71,116.509},{1.544,1.2555,1952.24,101.133},{1.552,1.2555,1922.63,101.35},{1.56,1.2555,2014.77,108.437},{1.568,1.2555,1889.83,102.369},{1.576,1.2555,1638.25,89.8095},{1.584,1.2555,1492.16,82.0008},{1.592,1.2555,1282.75,70.9349},{1.6,1.2555,1021.94,58.2532},{1.608,1.2555,801.952,49.4147},{1.616,1.2555,697.84,56.298},{1.624,1.2555,131.856,22.0944},{1.248,1.2625,7.40677,8.44548},{1.256,1.2625,163.913,94.9305},{1.264,1.2625,80.2217,49.8967},{1.272,1.2625,289.847,122.338},{1.28,1.2625,182.621,62.7839},{1.288,1.2625,128.829,39.2503},{1.296,1.2625,229.498,74.7778},{1.304,1.2625,450.961,108.953},{1.312,1.2625,760.133,182.916},{1.32,1.2625,688.563,126.899},{1.328,1.2625,656.786,100.259},{1.336,1.2625,882.304,131.016},{1.344,1.2625,869.345,112.907},{1.352,1.2625,1092.74,126.837},{1.36,1.2625,1105.08,117.065},{1.368,1.2625,1386.26,138.6},{1.376,1.2625,1593.42,142.94},{1.384,1.2625,1873.31,162.536},{1.392,1.2625,2086.03,171.665},{1.4,1.2625,2388.92,187.022},{1.408,1.2625,2332.7,165.757},{1.416,1.2625,2446.35,168.949},{1.424,1.2625,2927.49,204.575},{1.432,1.2625,2754.29,180.374},{1.44,1.2625,2866.23,186.771},{1.448,1.2625,2803.36,174.917},{1.456,1.2625,2804.25,172.092},{1.464,1.2625,2928.61,172.734},{1.472,1.2625,2480.92,137.502},{1.48,1.2625,2493.03,143.78},{1.488,1.2625,2574.53,148.078},{1.496,1.2625,2515.81,136.539},{1.504,1.2625,2339.02,126.065},{1.512,1.2625,2386.87,131.328},{1.52,1.2625,2250.74,124.937},{1.528,1.2625,2083.55,110.685},{1.536,1.2625,1999.13,109.194},{1.544,1.2625,2041.98,116.735},{1.552,1.2625,1703.02,92.7774},{1.56,1.2625,1641.61,88.1198},{1.568,1.2625,1728.02,97.632},{1.576,1.2625,1292.14,71.1893},{1.584,1.2625,1316.44,77.4452},{1.592,1.2625,1176.04,71.72},{1.6,1.2625,895.917,58.0168},{1.608,1.2625,550.859,42.1295},{1.616,1.2625,164.602,22.0329},{1.224,1.2695,40.6837,46.6694},{1.256,1.2695,61.4193,41.9447},{1.264,1.2695,46.715,28.8698},{1.272,1.2695,96.2849,47.8964},{1.28,1.2695,206.293,80.7933},{1.288,1.2695,178.145,55.9235},{1.296,1.2695,408.197,123.094},{1.304,1.2695,373.84,91.2835},{1.312,1.2695,587.545,121.576},{1.32,1.2695,759.545,156.98},{1.328,1.2695,912.629,163.003},{1.336,1.2695,877.79,127.835},{1.344,1.2695,1019.21,139.467},{1.352,1.2695,1152.78,140.136},{1.36,1.2695,1131.44,121.495},{1.368,1.2695,1308.12,125.462},{1.376,1.2695,1573.79,147.626},{1.384,1.2695,1746.41,150.328},{1.392,1.2695,1969.1,158.514},{1.4,1.2695,1964.62,144.464},{1.408,1.2695,2361.64,171.87},{1.416,1.2695,2411.87,168.896},{1.424,1.2695,2619.31,185.591},{1.432,1.2695,2575.63,171.947},{1.44,1.2695,2700.76,172.165},{1.448,1.2695,2446.32,150.521},{1.456,1.2695,2913.24,180.684},{1.464,1.2695,2909.03,174.769},{1.472,1.2695,2591.98,149.556},{1.48,1.2695,2628.12,152.198},{1.488,1.2695,2303.98,130.455},{1.496,1.2695,2489.3,142.108},{1.504,1.2695,2359.84,134.795},{1.512,1.2695,2300.57,130.976},{1.52,1.2695,2413.36,141.88},{1.528,1.2695,1981.04,109.806},{1.536,1.2695,1689.49,91.8446},{1.544,1.2695,1743.2,96.7187},{1.552,1.2695,1730.24,99.4069},{1.56,1.2695,1466.05,83.0754},{1.568,1.2695,1366.74,76.9786},{1.576,1.2695,1329.14,79.1793},{1.584,1.2695,997.761,60.4586},{1.592,1.2695,919.666,61.5013},{1.6,1.2695,594.044,42.8546},{1.608,1.2695,196.904,23.4853},{1.224,1.2765,44.6285,54.2308},{1.24,1.2765,65.028,78.8728},{1.248,1.2765,73.7115,51.6075},{1.256,1.2765,29.957,19.8625},{1.264,1.2765,54.1026,34.1272},{1.272,1.2765,87.9061,36.2292},{1.28,1.2765,151.956,60.5978},{1.288,1.2765,174.891,51.7392},{1.296,1.2765,179.876,47.0418},{1.304,1.2765,417.696,103.726},{1.312,1.2765,333.447,64.2634},{1.32,1.2765,606.788,110.458},{1.328,1.2765,836.795,144.472},{1.336,1.2765,802.947,119.591},{1.344,1.2765,847.995,107.998},{1.352,1.2765,930.855,102.869},{1.36,1.2765,1060.03,109.3},{1.368,1.2765,1194.8,113.18},{1.376,1.2765,1508.81,135.94},{1.384,1.2765,1719.31,150.824},{1.392,1.2765,1730.94,136.882},{1.4,1.2765,2154.72,164.484},{1.408,1.2765,2009.58,145.495},{1.416,1.2765,2488.03,179.764},{1.424,1.2765,2324.13,154.554},{1.432,1.2765,2465.68,162.578},{1.44,1.2765,2508.66,160.925},{1.448,1.2765,2607.48,165.345},{1.456,1.2765,2631.85,166.163},{1.464,1.2765,2486.58,150.17},{1.472,1.2765,2526.1,150.375},{1.48,1.2765,2242.86,131.615},{1.488,1.2765,2476.3,151.754},{1.496,1.2765,2396.69,143.804},{1.504,1.2765,2090.34,120.816},{1.512,1.2765,1852.5,106.614},{1.52,1.2765,1883.08,106.079},{1.528,1.2765,1701.71,96.7272},{1.536,1.2765,1663.44,93.27},{1.544,1.2765,1596.72,90.3074},{1.552,1.2765,1536.86,90.381},{1.56,1.2765,1226.89,69.9657},{1.568,1.2765,1121.27,67.5778},{1.576,1.2765,978.764,59.4036},{1.584,1.2765,789.729,50.2355},{1.592,1.2765,545.547,37.9826},{1.6,1.2765,223.574,23.682},{1.608,1.2765,14.4111,14.421},{1.24,1.2835,32.2918,37.0014},{1.248,1.2835,112.709,62.5637},{1.256,1.2835,394.486,244.911},{1.264,1.2835,272.675,149.936},{1.272,1.2835,71.8836,29.4531},{1.28,1.2835,160.97,60.754},{1.288,1.2835,184.829,56.2189},{1.296,1.2835,206.474,47.9579},{1.304,1.2835,359.767,82.7355},{1.312,1.2835,371.761,67.313},{1.32,1.2835,658.161,134.212},{1.328,1.2835,816.4,142.02},{1.336,1.2835,665.268,91.8301},{1.344,1.2835,720.382,96.0788},{1.352,1.2835,883.402,99.4706},{1.36,1.2835,928.904,92.1062},{1.368,1.2835,1447.03,146.549},{1.376,1.2835,1474.58,136.528},{1.384,1.2835,1849.06,163.035},{1.392,1.2835,1870.85,154.281},{1.4,1.2835,2137.57,168.243},{1.408,1.2835,2617.84,206.166},{1.416,1.2835,2421.84,174.358},{1.424,1.2835,2508.23,172.106},{1.432,1.2835,2488.73,171.332},{1.44,1.2835,2694.04,182.37},{1.448,1.2835,2686.25,175.489},{1.456,1.2835,2239.04,135.417},{1.464,1.2835,2448.83,149.962},{1.472,1.2835,2299.56,137.744},{1.48,1.2835,2166.53,128.86},{1.488,1.2835,2176.34,130.165},{1.496,1.2835,1892.85,108.145},{1.504,1.2835,2118.98,126.685},{1.512,1.2835,1931.08,114.084},{1.52,1.2835,1832.43,109.677},{1.528,1.2835,1544.14,90.0734},{1.536,1.2835,1306.46,74.2264},{1.544,1.2835,1255.86,70.9875},{1.552,1.2835,1137.15,65.1382},{1.56,1.2835,1153.77,69.2747},{1.568,1.2835,946.304,58.4513},{1.576,1.2835,821.199,54.0726},{1.584,1.2835,621.997,45.691},{1.592,1.2835,334.766,36.6004},{1.6,1.2835,8.84379,6.2905},{1.232,1.2905,22.1954,17.9804},{1.24,1.2905,22.333,19.3149},{1.248,1.2905,67.0954,47.0955},{1.256,1.2905,58.9577,38.7744},{1.264,1.2905,116.53,57.2869},{1.272,1.2905,65.8981,27.0068},{1.28,1.2905,156.021,58.7942},{1.288,1.2905,169.146,58.4589},{1.296,1.2905,255.243,68.9332},{1.304,1.2905,258.991,53.7912},{1.312,1.2905,369.102,72.2888},{1.32,1.2905,535.229,101.11},{1.328,1.2905,566.061,92.1916},{1.336,1.2905,712.539,97.9858},{1.344,1.2905,762.741,94.7421},{1.352,1.2905,942.86,110.968},{1.36,1.2905,1177.3,128.205},{1.368,1.2905,1480.12,147.813},{1.376,1.2905,1288.29,115.858},{1.384,1.2905,1472.94,120.821},{1.392,1.2905,1677.3,136.057},{1.4,1.2905,1759.95,130.806},{1.408,1.2905,2087.9,155.018},{1.416,1.2905,2504.05,185.823},{1.424,1.2905,2350.31,161.339},{1.432,1.2905,2311.34,158.256},{1.44,1.2905,2285.01,147.416},{1.448,1.2905,2277.13,146.238},{1.456,1.2905,2485.59,159.416},{1.464,1.2905,2634.35,170.615},{1.472,1.2905,2219.45,138.537},{1.48,1.2905,2278.03,137.867},{1.488,1.2905,1998.67,122.184},{1.496,1.2905,1893.07,115.872},{1.504,1.2905,1755.89,104.114},{1.512,1.2905,1710.29,101.821},{1.52,1.2905,1537.91,92.116},{1.528,1.2905,1605.17,98.7829},{1.536,1.2905,1379.73,82.4435},{1.544,1.2905,1318.93,81.6787},{1.552,1.2905,1077.88,64.8298},{1.56,1.2905,977.764,61.691},{1.568,1.2905,764.508,50.2533},{1.576,1.2905,565.569,41.6125},{1.584,1.2905,322.621,32.4833},{1.592,1.2905,14.1872,6.59863},{1.224,1.2975,49.4538,44.8222},{1.24,1.2975,19.4121,21.5687},{1.248,1.2975,114.216,80.2051},{1.256,1.2975,87.2984,71.4359},{1.264,1.2975,43.3954,22.8128},{1.272,1.2975,59.8831,25.8622},{1.28,1.2975,126.585,43.7385},{1.288,1.2975,167.314,47.706},{1.296,1.2975,341.573,98.8281},{1.304,1.2975,287.203,61.0043},{1.312,1.2975,452.813,93.4602},{1.32,1.2975,433.014,69.8724},{1.328,1.2975,586.809,91.2233},{1.336,1.2975,855.887,122.743},{1.344,1.2975,902.291,116.854},{1.352,1.2975,1018.68,117.593},{1.36,1.2975,1212.47,131.138},{1.368,1.2975,1344.14,136.786},{1.376,1.2975,1559.6,148.157},{1.384,1.2975,1684.15,148.124},{1.392,1.2975,2008.89,173.765},{1.4,1.2975,1880.94,148.153},{1.408,1.2975,2053.17,154.014},{1.416,1.2975,2379.7,177.027},{1.424,1.2975,2222.86,152.634},{1.432,1.2975,2361.78,161.415},{1.44,1.2975,2336.79,156.478},{1.448,1.2975,2208.11,145.396},{1.456,1.2975,2263.38,144.537},{1.464,1.2975,2159.96,137.283},{1.472,1.2975,2047.93,128.355},{1.48,1.2975,2104.33,133.948},{1.488,1.2975,1953.62,121.723},{1.496,1.2975,1860.38,118.413},{1.504,1.2975,1469.07,88.1149},{1.512,1.2975,1483.37,87.8203},{1.52,1.2975,1471.49,88.0041},{1.528,1.2975,1168.37,69.8052},{1.536,1.2975,1148.23,70.4785},{1.544,1.2975,968.373,57.9262},{1.552,1.2975,863.343,57.0904},{1.56,1.2975,750.277,50.0146},{1.568,1.2975,673.561,51.4656},{1.576,1.2975,419.667,41.8621},{1.584,1.2975,38.6893,9.94029},{1.24,1.3045,4.51622,5.30136},{1.248,1.3045,41.6969,28.0891},{1.256,1.3045,16.5214,11.079},{1.264,1.3045,125.214,67.0765},{1.272,1.3045,175.723,75.5736},{1.28,1.3045,214.242,82.8661},{1.288,1.3045,196.219,55.0123},{1.296,1.3045,238.668,60.4062},{1.304,1.3045,306.299,68.1877},{1.312,1.3045,428.308,82.3764},{1.32,1.3045,555.072,95.6059},{1.328,1.3045,709.805,113.589},{1.336,1.3045,920.992,134.182},{1.344,1.3045,723.877,86.3466},{1.352,1.3045,917.964,99.2285},{1.36,1.3045,1266.74,134.037},{1.368,1.3045,1507.89,153.628},{1.376,1.3045,1437.37,126.739},{1.384,1.3045,1758.61,157.44},{1.392,1.3045,1471.02,115.285},{1.4,1.3045,1933.26,153.371},{1.408,1.3045,2080.46,157.322},{1.416,1.3045,2108.3,155.944},{1.424,1.3045,1986.88,135.469},{1.432,1.3045,2221.83,155.948},{1.44,1.3045,2184.82,151.125},{1.448,1.3045,1939.1,122.154},{1.456,1.3045,2118.98,139.748},{1.464,1.3045,2307.06,150.599},{1.472,1.3045,2084,133.264},{1.48,1.3045,1969.91,123.367},{1.488,1.3045,1865.18,119.102},{1.496,1.3045,1636.81,101.64},{1.504,1.3045,1627.58,99.4277},{1.512,1.3045,1490.57,95.0119},{1.52,1.3045,1309.12,81.6384},{1.528,1.3045,1195.85,76.9086},{1.536,1.3045,1070.84,70.1467},{1.544,1.3045,899.784,58.1133},{1.552,1.3045,770.965,53.1642},{1.56,1.3045,563.458,40.0768},{1.568,1.3045,366.141,32.4985},{1.576,1.3045,41.4113,8.7038},{1.24,1.3115,24.3121,19.7258},{1.248,1.3115,14.3859,10.1698},{1.256,1.3115,55.2951,31.155},{1.264,1.3115,92.893,43.1757},{1.272,1.3115,95.7314,39.384},{1.28,1.3115,199.192,71.5319},{1.288,1.3115,228.6,68.3151},{1.296,1.3115,298.078,79.6737},{1.304,1.3115,341.742,66.5579},{1.312,1.3115,303.782,56.2906},{1.32,1.3115,358.039,55.6149},{1.328,1.3115,537.881,79.5426},{1.336,1.3115,794.203,111.744},{1.344,1.3115,683.558,83.4081},{1.352,1.3115,837.22,93.8013},{1.36,1.3115,894.897,92.9756},{1.368,1.3115,1119.61,107.769},{1.376,1.3115,1404.18,130.043},{1.384,1.3115,1306.35,106.71},{1.392,1.3115,1810.37,153.96},{1.4,1.3115,1764.69,138.139},{1.408,1.3115,1902.09,146.269},{1.416,1.3115,1907.57,137.255},{1.424,1.3115,2211.03,163.211},{1.432,1.3115,2397.1,171.257},{1.44,1.3115,2085.11,138.259},{1.448,1.3115,1720.4,110.405},{1.456,1.3115,1905.05,123.125},{1.464,1.3115,1895.7,124.141},{1.472,1.3115,1906.35,125.304},{1.48,1.3115,1564.05,96.0406},{1.488,1.3115,1572.97,98.5819},{1.496,1.3115,1431.23,89.9692},{1.504,1.3115,1301.09,79.9531},{1.512,1.3115,1467.9,94.7132},{1.52,1.3115,1126.93,70.3919},{1.528,1.3115,1112.98,73.0177},{1.536,1.3115,907.304,60.5065},{1.544,1.3115,841.788,60.6162},{1.552,1.3115,568.971,42.9706},{1.56,1.3115,394.424,35.8545},{1.568,1.3115,68.369,13.0221},{1.232,1.3185,13.9296,13.4493},{1.24,1.3185,14.6,15.9135},{1.248,1.3185,14.5861,15.1307},{1.256,1.3185,56.252,41.5567},{1.264,1.3185,54.9915,21.8926},{1.272,1.3185,98.5865,33.5807},{1.28,1.3185,81.0565,25.3946},{1.288,1.3185,258.623,83.325},{1.296,1.3185,385.576,100.126},{1.304,1.3185,256.327,56.6097},{1.312,1.3185,546.512,109.339},{1.32,1.3185,442.947,72.0467},{1.328,1.3185,648.254,99.2423},{1.336,1.3185,636.384,83.2257},{1.344,1.3185,746.748,91.8594},{1.352,1.3185,899.07,105.61},{1.36,1.3185,918.365,91.7904},{1.368,1.3185,1314.05,133.639},{1.376,1.3185,1248.57,109.293},{1.384,1.3185,1615.54,138.106},{1.392,1.3185,1672.8,138.408},{1.4,1.3185,2014.95,168},{1.408,1.3185,1786.19,132.955},{1.416,1.3185,2121.72,159.521},{1.424,1.3185,2146.61,155.855},{1.432,1.3185,2108.94,149.057},{1.44,1.3185,2058.39,144.581},{1.448,1.3185,2140.73,152.44},{1.456,1.3185,1724.02,109.765},{1.464,1.3185,1397.72,84.9555},{1.472,1.3185,1578.8,101.06},{1.48,1.3185,1333.56,80.6598},{1.488,1.3185,1533.95,99.9976},{1.496,1.3185,1281.3,79.1353},{1.504,1.3185,1237.91,77.957},{1.512,1.3185,1054.28,66.0934},{1.52,1.3185,986.843,63.6415},{1.528,1.3185,866.639,58.4483},{1.536,1.3185,739.351,51.7154},{1.544,1.3185,558.322,42.0555},{1.552,1.3185,413.052,37.8842},{1.56,1.3185,110.992,19.6914},{1.232,1.3255,89.0832,79.6848},{1.24,1.3255,11.289,12.1467},{1.248,1.3255,12.4294,8.34915},{1.256,1.3255,280.337,153.822},{1.264,1.3255,38.609,18.638},{1.272,1.3255,116.099,42.6499},{1.28,1.3255,130.551,38.0737},{1.288,1.3255,174.082,47.945},{1.296,1.3255,288.697,72.8897},{1.304,1.3255,247.422,48.6596},{1.312,1.3255,323.044,58.0265},{1.32,1.3255,491.809,82.1248},{1.328,1.3255,440.732,64.9974},{1.336,1.3255,814.954,114.275},{1.344,1.3255,637.043,72.725},{1.352,1.3255,1036.3,118.45},{1.36,1.3255,1156.79,125.386},{1.368,1.3255,1217.43,122.515},{1.376,1.3255,1438.7,133.376},{1.384,1.3255,1518.12,134.35},{1.392,1.3255,1448.72,114.05},{1.4,1.3255,1814.77,142.35},{1.408,1.3255,2110.38,164.482},{1.416,1.3255,2036.5,155.331},{1.424,1.3255,1954.04,141.46},{1.432,1.3255,1815.04,123.001},{1.44,1.3255,1898.52,133.044},{1.448,1.3255,2041.5,140.21},{1.456,1.3255,1806.78,121.094},{1.464,1.3255,1948.81,134.436},{1.472,1.3255,1547.51,101.359},{1.48,1.3255,1350.33,86.1805},{1.488,1.3255,1456.92,95.7656},{1.496,1.3255,1292.58,86.1804},{1.504,1.3255,1122.56,74.172},{1.512,1.3255,1037.3,71.2667},{1.52,1.3255,941.1,65.0494},{1.528,1.3255,716.92,50.4142},{1.536,1.3255,559.725,42.0929},{1.544,1.3255,395.839,34.5387},{1.552,1.3255,146.445,21.7799},{1.24,1.3325,10.0578,10.7296},{1.248,1.3325,44.7794,36.2147},{1.256,1.3325,30.9048,16.8135},{1.264,1.3325,76.9964,34.954},{1.272,1.3325,149.114,61.9415},{1.28,1.3325,167.344,50.4714},{1.288,1.3325,270.864,80.1949},{1.296,1.3325,221.005,48.3347},{1.304,1.3325,443.707,99.132},{1.312,1.3325,459.768,88.9837},{1.32,1.3325,465.85,74.2929},{1.328,1.3325,678.589,98.7567},{1.336,1.3325,525.69,65.0659},{1.344,1.3325,585.04,66.7881},{1.352,1.3325,913.368,100.103},{1.36,1.3325,1224.25,134.479},{1.368,1.3325,1172.94,111.406},{1.376,1.3325,1409.83,130.155},{1.384,1.3325,1522.24,134.185},{1.392,1.3325,1479.97,122.767},{1.4,1.3325,1587.44,122.816},{1.408,1.3325,1923.86,149.338},{1.416,1.3325,1767.06,130.926},{1.424,1.3325,1665.2,118.092},{1.432,1.3325,1884.07,133.488},{1.44,1.3325,1639.6,111.534},{1.448,1.3325,1713.7,118.269},{1.456,1.3325,1478.42,97.7237},{1.464,1.3325,1697.36,112.528},{1.472,1.3325,1336.61,87.6132},{1.48,1.3325,1382.16,92.4674},{1.488,1.3325,1347.41,90.3673},{1.496,1.3325,1109.29,74.3585},{1.504,1.3325,1105.31,78.2393},{1.512,1.3325,809.737,55.3254},{1.52,1.3325,718.744,52.1624},{1.528,1.3325,517.478,39.0792},{1.536,1.3325,345.502,28.7507},{1.544,1.3325,173.997,23.1778},{1.232,1.3395,12.6247,15.0548},{1.24,1.3395,16.4842,14.6107},{1.248,1.3395,30.4088,22.2669},{1.256,1.3395,25.5573,14.7608},{1.264,1.3395,218.923,122.912},{1.272,1.3395,267.834,115.4},{1.28,1.3395,177.017,58.4323},{1.288,1.3395,169.894,52.416},{1.296,1.3395,281.226,64.1798},{1.304,1.3395,324.474,63.3153},{1.312,1.3395,395.269,71.6594},{1.32,1.3395,552.001,92.4818},{1.328,1.3395,622.779,88.9352},{1.336,1.3395,685.775,95.3691},{1.344,1.3395,870.673,109.576},{1.352,1.3395,913.168,105.077},{1.36,1.3395,1101.02,118.097},{1.368,1.3395,1157.14,112.286},{1.376,1.3395,1387.88,130.231},{1.384,1.3395,1467.77,131.516},{1.392,1.3395,1905.79,166.889},{1.4,1.3395,1705.99,134.898},{1.408,1.3395,1697.36,127.456},{1.416,1.3395,1628.38,118.915},{1.424,1.3395,1650.46,116.603},{1.432,1.3395,1789.26,130.368},{1.44,1.3395,1827.04,136.793},{1.448,1.3395,1517.5,101.26},{1.456,1.3395,1727.51,123.286},{1.464,1.3395,1532.28,104.883},{1.472,1.3395,1446.08,98.7812},{1.48,1.3395,1171.42,77.888},{1.488,1.3395,1092.28,73.3503},{1.496,1.3395,829.584,54.0895},{1.504,1.3395,864.393,60.2069},{1.512,1.3395,799.675,60.1364},{1.52,1.3395,513.881,37.9222},{1.528,1.3395,442.253,41.4475},{1.536,1.3395,201.292,24.5266},{1.544,1.3395,5.12128,3.21772},{1.224,1.3465,11.9623,13.7259},{1.232,1.3465,9.69556,10.585},{1.24,1.3465,71.9298,100.004},{1.248,1.3465,575.142,596.53},{1.256,1.3465,41.3445,18.431},{1.264,1.3465,100.611,50.5002},{1.272,1.3465,70.9284,23.1091},{1.28,1.3465,151.235,48.4986},{1.288,1.3465,218.056,56.1164},{1.296,1.3465,209.705,45.5915},{1.304,1.3465,324.107,70.2809},{1.312,1.3465,402.335,70.6314},{1.32,1.3465,537.735,90.1961},{1.328,1.3465,533.574,73.3354},{1.336,1.3465,785.942,105.451},{1.344,1.3465,854.367,105.939},{1.352,1.3465,927.673,106.132},{1.36,1.3465,1118.98,122.568},{1.368,1.3465,911.414,80.9639},{1.376,1.3465,1192.12,106.449},{1.384,1.3465,1308.74,108.575},{1.392,1.3465,1581.32,135.448},{1.4,1.3465,1451.08,112.563},{1.408,1.3465,1640.12,122.782},{1.416,1.3465,1534.42,111.277},{1.424,1.3465,1660.36,118.835},{1.432,1.3465,1437.01,97.8934},{1.44,1.3465,1387.18,92.8716},{1.448,1.3465,1265.03,84.4715},{1.456,1.3465,1370.94,95.4653},{1.464,1.3465,1409.66,98.9185},{1.472,1.3465,1194.27,81.841},{1.48,1.3465,1107.29,75.9569},{1.488,1.3465,1067.71,77.2556},{1.496,1.3465,856.216,62.0755},{1.504,1.3465,677.942,49.9856},{1.512,1.3465,665.401,55.102},{1.52,1.3465,395.607,34.6049},{1.528,1.3465,237.612,28.3757},{1.536,1.3465,14.6883,6.20866},{1.232,1.3535,12.5694,14.4248},{1.24,1.3535,10.632,10.0632},{1.248,1.3535,316.024,199.738},{1.256,1.3535,76.5781,58.3605},{1.264,1.3535,153.321,74.5124},{1.272,1.3535,118.917,43.9593},{1.28,1.3535,112.478,32.3644},{1.288,1.3535,148.016,35.6728},{1.296,1.3535,346.018,81.7079},{1.304,1.3535,329.967,60.0636},{1.312,1.3535,458.011,81.9991},{1.32,1.3535,638.781,113.064},{1.328,1.3535,615.819,94.3155},{1.336,1.3535,724.532,100.549},{1.344,1.3535,791.339,99.5276},{1.352,1.3535,799.85,84.2834},{1.36,1.3535,829.251,79.9594},{1.368,1.3535,897.759,81.4666},{1.376,1.3535,1172.62,103.855},{1.384,1.3535,1338.61,114.87},{1.392,1.3535,1270.02,102.502},{1.4,1.3535,1645.93,136.824},{1.408,1.3535,1424.15,107.826},{1.416,1.3535,1451.38,107.433},{1.424,1.3535,1684.54,123.863},{1.432,1.3535,1478.44,106.687},{1.44,1.3535,1352.85,95.9486},{1.448,1.3535,1301.15,89.2423},{1.456,1.3535,1327.26,94.8438},{1.464,1.3535,1120.94,79.9826},{1.472,1.3535,1155.16,81.3848},{1.48,1.3535,1074.03,78.8322},{1.488,1.3535,837.614,61.8828},{1.496,1.3535,800.255,59.9491},{1.504,1.3535,661.876,54.2269},{1.512,1.3535,481.137,43.8894},{1.52,1.3535,294.985,34.5109},{1.528,1.3535,30.7713,10.1116},{1.232,1.3605,8.78266,9.59824},{1.24,1.3605,74.4692,53.9091},{1.248,1.3605,37.4286,22.7156},{1.256,1.3605,41.0143,20.2162},{1.264,1.3605,64.6893,24.9137},{1.272,1.3605,141.421,50.1176},{1.28,1.3605,216.025,64.7025},{1.288,1.3605,121.758,29.4768},{1.296,1.3605,482.607,125.465},{1.304,1.3605,338.18,65.9111},{1.312,1.3605,339.588,56.1581},{1.32,1.3605,404.463,60.823},{1.328,1.3605,557.471,82.9749},{1.336,1.3605,573.732,69.2477},{1.344,1.3605,800.456,94.3637},{1.352,1.3605,1080.82,126.874},{1.36,1.3605,1022.31,106.444},{1.368,1.3605,1223.37,121.689},{1.376,1.3605,968.269,84.3467},{1.384,1.3605,1433.1,129.614},{1.392,1.3605,1542.24,129.826},{1.4,1.3605,1520.32,122.779},{1.408,1.3605,1491.65,115.788},{1.416,1.3605,1721.49,133.825},{1.424,1.3605,1550.53,117.47},{1.432,1.3605,1285.54,90.9319},{1.44,1.3605,1280.83,91.0716},{1.448,1.3605,1151.46,80.3864},{1.456,1.3605,1166.27,85.9682},{1.464,1.3605,1005.15,70.5801},{1.472,1.3605,932.609,67.1388},{1.48,1.3605,824.128,59.5498},{1.488,1.3605,737.662,58.2902},{1.496,1.3605,657.989,55.6775},{1.504,1.3605,488.763,42.7727},{1.512,1.3605,276.987,29.4815},{1.52,1.3605,41.6858,12.2362},{1.224,1.3675,30.1294,41.8757},{1.232,1.3675,161.682,175.869},{1.24,1.3675,9.56685,10.4529},{1.248,1.3675,109.887,70.2065},{1.256,1.3675,82.0604,44.2277},{1.264,1.3675,416.872,169.314},{1.272,1.3675,90.0694,27.5775},{1.28,1.3675,126.343,34.4609},{1.288,1.3675,218.571,64.5313},{1.296,1.3675,459.934,116.369},{1.304,1.3675,282.363,53.5838},{1.312,1.3675,345.256,58.6166},{1.32,1.3675,431.741,65.4601},{1.328,1.3675,588.505,85.1998},{1.336,1.3675,741.099,98.3883},{1.344,1.3675,685.629,77.3595},{1.352,1.3675,898.985,95.5058},{1.36,1.3675,979.494,96.745},{1.368,1.3675,1102.13,108.537},{1.376,1.3675,1326.62,123.304},{1.384,1.3675,1273.78,110.845},{1.392,1.3675,1458.03,123.092},{1.4,1.3675,1388.98,107.22},{1.408,1.3675,1571.17,126.512},{1.416,1.3675,1444.84,109.22},{1.424,1.3675,1557.14,121.203},{1.432,1.3675,1355.88,101.141},{1.44,1.3675,1101.2,76.4893},{1.448,1.3675,1110.14,79.0234},{1.456,1.3675,1030.85,75.2496},{1.464,1.3675,973.504,74.7947},{1.472,1.3675,738.268,55.4632},{1.48,1.3675,753.957,59.5519},{1.488,1.3675,643.531,53.6458},{1.496,1.3675,493.168,46.4871},{1.504,1.3675,286.508,30.3498},{1.512,1.3675,66.0062,15.7958},{1.24,1.3745,32.9358,28.7748},{1.248,1.3745,162.581,96.5097},{1.256,1.3745,88.7577,51.411},{1.264,1.3745,104.869,51.284},{1.272,1.3745,126.135,45.1086},{1.28,1.3745,132.742,36.4146},{1.288,1.3745,373.487,105.567},{1.296,1.3745,299.092,64.0699},{1.304,1.3745,295.853,56.072},{1.312,1.3745,325.248,54.3444},{1.32,1.3745,481.961,73.4344},{1.328,1.3745,571.982,80.0729},{1.336,1.3745,755.766,101.324},{1.344,1.3745,609.347,66.9888},{1.352,1.3745,854.695,91.1679},{1.36,1.3745,1036.27,107.247},{1.368,1.3745,1294.42,132.354},{1.376,1.3745,1349.73,126.273},{1.384,1.3745,1375.49,121.539},{1.392,1.3745,1134.25,92.0234},{1.4,1.3745,1462.66,120.448},{1.408,1.3745,1201.02,93.8772},{1.416,1.3745,1317.51,101.974},{1.424,1.3745,1322.86,100.223},{1.432,1.3745,1326.76,101.439},{1.44,1.3745,1278.61,101.145},{1.448,1.3745,1021.15,78.3732},{1.456,1.3745,906.995,67.7345},{1.464,1.3745,806.178,59.9234},{1.472,1.3745,716.524,55.9631},{1.48,1.3745,549.093,43.8582},{1.488,1.3745,405.572,35.8602},{1.496,1.3745,309.554,32.9775},{1.504,1.3745,85.4308,16.6213},{1.232,1.3815,7.49803,8.17657},{1.24,1.3815,37.1174,33.5044},{1.248,1.3815,30.4104,19.5737},{1.256,1.3815,35.1891,14.8345},{1.264,1.3815,154.753,68.895},{1.272,1.3815,109.808,37.1565},{1.28,1.3815,100.273,25.7198},{1.288,1.3815,173.361,41.5143},{1.296,1.3815,232.761,49.7393},{1.304,1.3815,426.652,91.1984},{1.312,1.3815,375.044,63.9584},{1.32,1.3815,447.563,65.9978},{1.328,1.3815,497.581,69.9909},{1.336,1.3815,608.364,76.6403},{1.344,1.3815,881.359,105.352},{1.352,1.3815,827.675,87.4489},{1.36,1.3815,811.641,77.5403},{1.368,1.3815,987.481,92.5087},{1.376,1.3815,1124.93,98.1277},{1.384,1.3815,1416.62,124.864},{1.392,1.3815,1182.8,98.3093},{1.4,1.3815,1198.85,97.6632},{1.408,1.3815,1260.99,96.2671},{1.416,1.3815,1377.69,109.178},{1.424,1.3815,1207.43,94.9773},{1.432,1.3815,1206.96,92.7604},{1.44,1.3815,1085.46,85.4125},{1.448,1.3815,967.982,75.483},{1.456,1.3815,701.107,52.0317},{1.464,1.3815,681.944,54.7754},{1.472,1.3815,598.34,51.6847},{1.48,1.3815,496.008,46.4451},{1.488,1.3815,343.742,35.4724},{1.496,1.3815,107.458,18.294},{1.232,1.3885,3.14692,4.16585},{1.24,1.3885,65.8713,41.8618},{1.248,1.3885,31.6495,20.4038},{1.256,1.3885,44.5811,22.3703},{1.264,1.3885,266.279,75.246},{1.272,1.3885,88.7138,28.7087},{1.28,1.3885,169.319,46.7675},{1.288,1.3885,152.467,35.7107},{1.296,1.3885,236.807,48.2796},{1.304,1.3885,310.637,59.1955},{1.312,1.3885,370.182,62.196},{1.32,1.3885,557.221,84.6122},{1.328,1.3885,720.755,106.074},{1.336,1.3885,785.396,103.292},{1.344,1.3885,695.399,77.8186},{1.352,1.3885,902.445,96.9851},{1.36,1.3885,805.146,77.2254},{1.368,1.3885,1123.27,108.033},{1.376,1.3885,1064.42,94.984},{1.384,1.3885,1311.48,117.291},{1.392,1.3885,1054.5,85.9014},{1.4,1.3885,1246.92,102.08},{1.408,1.3885,1065.57,82.6063},{1.416,1.3885,1330.13,108.762},{1.424,1.3885,1132.03,89.3102},{1.432,1.3885,1010.62,81.9806},{1.44,1.3885,954.882,76.8172},{1.448,1.3885,758.224,59.7911},{1.456,1.3885,640.72,51.9408},{1.464,1.3885,651.965,55.0567},{1.472,1.3885,441.828,40.1265},{1.48,1.3885,371.786,41.9641},{1.488,1.3885,151.473,24.1292},{1.496,1.3885,1.82582,2.14817},{1.232,1.3955,51.2356,45.9704},{1.24,1.3955,22.4956,14.0275},{1.248,1.3955,36.1466,25.6558},{1.256,1.3955,212.764,85.8226},{1.264,1.3955,59.6959,22.6169},{1.272,1.3955,106.122,36.9569},{1.28,1.3955,144.693,42.3225},{1.288,1.3955,145.029,32.2297},{1.296,1.3955,239.284,48.0851},{1.304,1.3955,376.199,70.1206},{1.312,1.3955,460.787,79.3787},{1.32,1.3955,519.645,79.8991},{1.328,1.3955,362.955,44.7885},{1.336,1.3955,776.79,99.5077},{1.344,1.3955,853.715,100.238},{1.352,1.3955,1200.38,144.152},{1.36,1.3955,1048.14,110.204},{1.368,1.3955,1083.92,109.707},{1.376,1.3955,933.866,80.7445},{1.384,1.3955,1165.32,100.636},{1.392,1.3955,1260.04,109.858},{1.4,1.3955,1135.04,94.0804},{1.408,1.3955,1039.9,82.844},{1.416,1.3955,968.392,77.0063},{1.424,1.3955,865.408,67.2362},{1.432,1.3955,951.544,76.2375},{1.44,1.3955,789.558,64.349},{1.448,1.3955,679.2,53.7448},{1.456,1.3955,495.868,40.5796},{1.464,1.3955,474.577,45.1795},{1.472,1.3955,350.362,37.1203},{1.48,1.3955,179.246,28.6406},{1.488,1.3955,4.90663,3.23917},{1.224,1.4025,6.86833,7.89424},{1.232,1.4025,21.902,19.7451},{1.24,1.4025,12.7713,8.28885},{1.248,1.4025,17.673,9.44745},{1.256,1.4025,88.2221,44.8256},{1.264,1.4025,49.9883,16.1485},{1.272,1.4025,241.365,80.8604},{1.28,1.4025,106.65,27.2075},{1.288,1.4025,237.407,60.0947},{1.296,1.4025,225.416,45.0828},{1.304,1.4025,252.159,42.2042},{1.312,1.4025,451.506,82.8252},{1.32,1.4025,441.103,61.1543},{1.328,1.4025,433.048,52.4339},{1.336,1.4025,614.561,74.3137},{1.344,1.4025,724.108,82.2734},{1.352,1.4025,863.395,90.6267},{1.36,1.4025,961.304,97.9537},{1.368,1.4025,972.249,94.0099},{1.376,1.4025,934.464,81.9071},{1.384,1.4025,1016.72,87.04},{1.392,1.4025,986.133,80.4001},{1.4,1.4025,1045.93,86.2744},{1.408,1.4025,944.184,74.6468},{1.416,1.4025,857.971,68.0744},{1.424,1.4025,846.975,71.1574},{1.432,1.4025,843.714,72.9066},{1.44,1.4025,573.12,45.5587},{1.448,1.4025,675.732,64.3912},{1.456,1.4025,479.151,46.7579},{1.464,1.4025,318.565,33.3226},{1.472,1.4025,199.196,28.763},{1.48,1.4025,30.2134,18.17},{1.232,1.4095,15.3961,18.6625},{1.24,1.4095,27.3146,26.3393},{1.248,1.4095,36.8443,22.4168},{1.256,1.4095,70.5728,29.1576},{1.264,1.4095,256.663,147.2},{1.272,1.4095,125.603,41.8445},{1.28,1.4095,130.652,35.0028},{1.288,1.4095,135.274,27.5276},{1.296,1.4095,304.509,61.5972},{1.304,1.4095,358.934,66.2462},{1.312,1.4095,384.654,62.7453},{1.32,1.4095,505.523,77.6285},{1.328,1.4095,520.241,68.2763},{1.336,1.4095,645.962,77.3102},{1.344,1.4095,529.34,55.2873},{1.352,1.4095,873.975,93.4617},{1.36,1.4095,904.031,90.2492},{1.368,1.4095,1064.79,102.66},{1.376,1.4095,925.078,81.6592},{1.384,1.4095,1085.7,95.8378},{1.392,1.4095,981.362,84.4078},{1.4,1.4095,1011.31,85.8702},{1.408,1.4095,911.063,77.1136},{1.416,1.4095,828.151,70.6631},{1.424,1.4095,806.734,69.0022},{1.432,1.4095,682.086,57.8125},{1.44,1.4095,619.974,60.0129},{1.448,1.4095,496.517,47.7163},{1.456,1.4095,397.94,44.5629},{1.464,1.4095,212.771,29.5486},{1.472,1.4095,26.003,9.80841},{1.224,1.4165,11.6757,10.5543},{1.232,1.4165,5.31802,5.35592},{1.24,1.4165,21.9615,14.6247},{1.248,1.4165,37.0509,24.5436},{1.256,1.4165,83.2507,38.4174},{1.264,1.4165,85.4288,32.1109},{1.272,1.4165,110.371,33.7543},{1.28,1.4165,177.192,49.4287},{1.288,1.4165,181.689,41.0811},{1.296,1.4165,218.402,39.9998},{1.304,1.4165,327.15,60.7145},{1.312,1.4165,369.255,58.5188},{1.32,1.4165,469.996,66.7553},{1.328,1.4165,602.305,86.2445},{1.336,1.4165,691.941,86.0852},{1.344,1.4165,775.712,87.5776},{1.352,1.4165,913.883,100.966},{1.36,1.4165,886.074,91.2935},{1.368,1.4165,891.474,83.2563},{1.376,1.4165,922.366,85.5171},{1.384,1.4165,927.57,82.3482},{1.392,1.4165,958.806,83.2425},{1.4,1.4165,812.068,69.3111},{1.408,1.4165,819.392,70.5085},{1.416,1.4165,756.934,64.8301},{1.424,1.4165,731.781,66.8106},{1.432,1.4165,523.924,48.5389},{1.44,1.4165,466.723,45.6364},{1.448,1.4165,421.454,48.3732},{1.456,1.4165,210.653,28.1121},{1.464,1.4165,85.0563,37.76},{1.224,1.4235,19.7178,19.4016},{1.232,1.4235,4.58661,3.73822},{1.24,1.4235,31.2304,20.9021},{1.248,1.4235,53.9779,29.8761},{1.256,1.4235,46.2592,19.8616},{1.264,1.4235,57.7916,20.2082},{1.272,1.4235,107.984,29.6758},{1.28,1.4235,153.088,42.4521},{1.288,1.4235,201.921,44.9443},{1.296,1.4235,211.265,38.6527},{1.304,1.4235,259.263,43.4129},{1.312,1.4235,398.532,64.627},{1.32,1.4235,403.13,56.4252},{1.328,1.4235,483.528,62.9739},{1.336,1.4235,692.917,87.8986},{1.344,1.4235,765.127,86.6562},{1.352,1.4235,807.97,92.0406},{1.36,1.4235,771.287,76.8649},{1.368,1.4235,1066.52,108.853},{1.376,1.4235,984.557,93.5449},{1.384,1.4235,756.118,67.4412},{1.392,1.4235,821.922,72.5039},{1.4,1.4235,819.883,75.376},{1.408,1.4235,607.597,51.8417},{1.416,1.4235,597.421,54.9424},{1.424,1.4235,560.107,54.5431},{1.432,1.4235,534.698,57.4652},{1.44,1.4235,302.352,33.2496},{1.448,1.4235,295.87,40.5862},{1.456,1.4235,112.913,46.852},{1.224,1.4305,30.897,36.9901},{1.232,1.4305,37.3428,33.8112},{1.24,1.4305,20.6463,11.2509},{1.248,1.4305,23.1382,11.4012},{1.256,1.4305,76.3964,34.7132},{1.264,1.4305,46.0825,14.0414},{1.272,1.4305,231.529,79.8798},{1.28,1.4305,243.368,67.3489},{1.288,1.4305,218.611,47.4648},{1.296,1.4305,289.103,61.1505},{1.304,1.4305,398.379,71.5834},{1.312,1.4305,280.577,42.3064},{1.32,1.4305,398.89,55.1038},{1.328,1.4305,584.96,76.1733},{1.336,1.4305,549.609,67.4341},{1.344,1.4305,627.947,69.1805},{1.352,1.4305,765.799,82.0695},{1.36,1.4305,829.217,86.9108},{1.368,1.4305,958.62,99.2308},{1.376,1.4305,927.206,91.1488},{1.384,1.4305,812.665,74.8635},{1.392,1.4305,736.34,68.1922},{1.4,1.4305,653.008,58.1162},{1.408,1.4305,653.468,62.9855},{1.416,1.4305,623.204,63.3005},{1.424,1.4305,453.001,47.1312},{1.432,1.4305,333.25,37.5799},{1.44,1.4305,205.642,26.372},{1.448,1.4305,67.1306,17.8758},{1.232,1.4375,26.5662,26.2497},{1.24,1.4375,33.4147,20.1102},{1.248,1.4375,48.914,31.7947},{1.256,1.4375,43.0552,18.1844},{1.264,1.4375,70.3396,21.3104},{1.272,1.4375,165.636,50.9544},{1.28,1.4375,151.503,36.39},{1.288,1.4375,204.266,41.8205},{1.296,1.4375,259.718,47.0199},{1.304,1.4375,367.219,65.6665},{1.312,1.4375,440.424,69.8994},{1.32,1.4375,462.932,66.6993},{1.328,1.4375,520.284,68.9967},{1.336,1.4375,566.047,65.0725},{1.344,1.4375,677.038,74.8452},{1.352,1.4375,744.097,82.5704},{1.36,1.4375,661.221,66.7144},{1.368,1.4375,722.479,73.4078},{1.376,1.4375,850.437,82.0021},{1.384,1.4375,676.18,62.9917},{1.392,1.4375,758.669,74.3958},{1.4,1.4375,620.693,60.3439},{1.408,1.4375,598.886,61.9025},{1.416,1.4375,456.702,50.0105},{1.424,1.4375,333.716,38.7076},{1.432,1.4375,241.603,32.2245},{1.44,1.4375,65.3601,13.0644},{1.224,1.4445,7.83582,9.58018},{1.232,1.4445,17.0008,15.3733},{1.24,1.4445,25.6252,13.8945},{1.248,1.4445,14.4451,6.98452},{1.256,1.4445,45.0611,19.9024},{1.264,1.4445,65.1491,23.3074},{1.272,1.4445,154.047,46.4885},{1.28,1.4445,129.689,29.9431},{1.288,1.4445,229.113,48.8347},{1.296,1.4445,254.632,48.3665},{1.304,1.4445,222.715,35.5157},{1.312,1.4445,396.007,60.1816},{1.32,1.4445,541.069,81.5452},{1.328,1.4445,480.073,59.7107},{1.336,1.4445,559.277,69.1703},{1.344,1.4445,640.04,71.4948},{1.352,1.4445,650.82,71.6137},{1.36,1.4445,765.333,78.5118},{1.368,1.4445,719.36,74.9932},{1.376,1.4445,694.182,68.8708},{1.384,1.4445,688.826,68.4036},{1.392,1.4445,532.022,50.977},{1.4,1.4445,558.188,58.2151},{1.408,1.4445,400.721,42.4772},{1.416,1.4445,341.018,39.9636},{1.424,1.4445,202.233,24.7171},{1.432,1.4445,134.297,31.6184},{1.224,1.4515,10.2714,7.73549},{1.232,1.4515,9.33811,7.25689},{1.24,1.4515,30.3861,20.3829},{1.248,1.4515,107.649,42.6227},{1.256,1.4515,85.5472,34.4174},{1.264,1.4515,78.0595,26.0443},{1.272,1.4515,142.76,42.1659},{1.28,1.4515,271.506,78.4853},{1.288,1.4515,240.823,53.8546},{1.296,1.4515,294.43,55.7981},{1.304,1.4515,280.538,43.5399},{1.312,1.4515,394.139,61.3686},{1.32,1.4515,420.637,56.7467},{1.328,1.4515,567.363,76.9665},{1.336,1.4515,484.689,58.2698},{1.344,1.4515,556.367,63.1405},{1.352,1.4515,839.914,99.3844},{1.36,1.4515,600.464,60.1979},{1.368,1.4515,534.622,53.3795},{1.376,1.4515,529.205,50.6952},{1.384,1.4515,536.853,57.2131},{1.392,1.4515,433.596,46.1531},{1.4,1.4515,510.592,60.7611},{1.408,1.4515,355.883,42.6939},{1.416,1.4515,244.502,35.549},{1.424,1.4515,99.7242,19.043},{1.432,1.4515,4.97051,5.32723},{1.224,1.4585,15.9352,15.6697},{1.232,1.4585,14.2616,12.9438},{1.24,1.4585,13.0903,7.73554},{1.248,1.4585,40.9061,20.6965},{1.256,1.4585,51.9634,18.2891},{1.264,1.4585,53.4172,15.4944},{1.272,1.4585,123.365,32.4119},{1.28,1.4585,184.359,42.9645},{1.288,1.4585,184.115,37.6573},{1.296,1.4585,177.22,32.4978},{1.304,1.4585,321.296,59.1829},{1.312,1.4585,357.174,56.2658},{1.32,1.4585,525.543,77.6034},{1.328,1.4585,471.923,60.2626},{1.336,1.4585,598.605,77.2334},{1.344,1.4585,621.29,72.0795},{1.352,1.4585,483.453,49.9127},{1.36,1.4585,491.1,50.0383},{1.368,1.4585,581.463,62.254},{1.376,1.4585,527.908,58.6555},{1.384,1.4585,522.682,61.4065},{1.392,1.4585,296.21,31.3101},{1.4,1.4585,347.037,44.951},{1.408,1.4585,228.311,31.3489},{1.416,1.4585,132.732,23.9517},{1.424,1.4585,9.5039,8.15007},{1.224,1.4655,1.71501,2.14638},{1.232,1.4655,4.16409,3.84254},{1.24,1.4655,33.5943,28.4445},{1.248,1.4655,26.5749,13.2243},{1.256,1.4655,44.1973,17.792},{1.264,1.4655,72.974,22.2392},{1.272,1.4655,182.404,57.102},{1.28,1.4655,101.998,22.3079},{1.288,1.4655,169.41,35.4214},{1.296,1.4655,280.632,53.1913},{1.304,1.4655,307.517,51.9332},{1.312,1.4655,422.407,66.4896},{1.32,1.4655,416.731,59.739},{1.328,1.4655,497.133,64.4343},{1.336,1.4655,475.081,56.629},{1.344,1.4655,615.274,83.2538},{1.352,1.4655,484.824,53.1573},{1.36,1.4655,508.931,57.2161},{1.368,1.4655,587.721,67.9931},{1.376,1.4655,450.911,54.7255},{1.384,1.4655,449.241,53.5197},{1.392,1.4655,389.925,53.9841},{1.4,1.4655,267.158,39.0711},{1.408,1.4655,166.643,33.0951},{1.416,1.4655,20.0512,14.846},{1.232,1.4725,11.0498,6.69569},{1.24,1.4725,22.3949,12.8293},{1.248,1.4725,27.0493,11.561},{1.256,1.4725,31.9787,10.6587},{1.264,1.4725,102.78,32.6052},{1.272,1.4725,122.905,34.9782},{1.28,1.4725,115.121,23.5574},{1.288,1.4725,170.195,36.3681},{1.296,1.4725,192.976,33.7685},{1.304,1.4725,262.006,41.1183},{1.312,1.4725,377.109,56.4519},{1.32,1.4725,426.364,62.5109},{1.328,1.4725,502.726,69.104},{1.336,1.4725,424.635,49.1401},{1.344,1.4725,536.638,62.9081},{1.352,1.4725,703.926,90.4588},{1.36,1.4725,528.55,64.5562},{1.368,1.4725,365.986,43.5822},{1.376,1.4725,417.767,54.1063},{1.384,1.4725,282.54,36.6001},{1.392,1.4725,242.079,35.16},{1.4,1.4725,204.648,41.4604},{1.408,1.4725,22.5562,10.2741},{1.224,1.4795,22.9371,20.6045},{1.232,1.4795,43.0948,36.5562},{1.24,1.4795,20.7364,12.1442},{1.248,1.4795,32.4526,15.7469},{1.256,1.4795,62.3252,27.3756},{1.264,1.4795,82.4861,27.9257},{1.272,1.4795,122.641,34.8694},{1.28,1.4795,154.524,37.5834},{1.288,1.4795,258.918,58.2393},{1.296,1.4795,213.357,36.8886},{1.304,1.4795,263.512,43.8212},{1.312,1.4795,284.642,40.0409},{1.32,1.4795,395.513,57.6876},{1.328,1.4795,470.592,63.1176},{1.336,1.4795,482.71,62.3583},{1.344,1.4795,437.256,54.5665},{1.352,1.4795,534.55,69.8832},{1.36,1.4795,419.912,53.3869},{1.368,1.4795,296.258,37.1205},{1.376,1.4795,282.92,39.1329},{1.384,1.4795,201.757,29.2566},{1.392,1.4795,124.982,21.0032},{1.4,1.4795,32.149,13.1809},{1.224,1.4865,0.798033,0.954793},{1.232,1.4865,18.711,12.431},{1.24,1.4865,18.1259,10.9634},{1.248,1.4865,28.9919,15.104},{1.256,1.4865,75.5464,31.6952},{1.264,1.4865,90.3912,31.2722},{1.272,1.4865,200.732,58.2896},{1.28,1.4865,159.015,39.7082},{1.288,1.4865,190.513,38.1851},{1.296,1.4865,240.164,44.3998},{1.304,1.4865,261.398,43.5998},{1.312,1.4865,321.404,48.8152},{1.32,1.4865,427.301,65.9584},{1.328,1.4865,442.348,60.5277},{1.336,1.4865,371.048,47.4064},{1.344,1.4865,426.273,58.5906},{1.352,1.4865,321.789,38.3369},{1.36,1.4865,276.452,35.6627},{1.368,1.4865,332.045,52.4386},{1.376,1.4865,220.628,33.9305},{1.384,1.4865,168.196,32.1764},{1.392,1.4865,71.4594,30.6389},{1.224,1.4935,1.68808,1.67546},{1.232,1.4935,185.752,191.355},{1.24,1.4935,30.7125,16.0259},{1.248,1.4935,40.9794,18.8802},{1.256,1.4935,38.1354,14.0614},{1.264,1.4935,57.8346,15.4877},{1.272,1.4935,102.43,26.2555},{1.28,1.4935,185.591,45.7566},{1.288,1.4935,288.326,65.2515},{1.296,1.4935,243.774,47.5016},{1.304,1.4935,396.999,76.3764},{1.312,1.4935,325.22,51.5614},{1.32,1.4935,388.639,56.4737},{1.328,1.4935,322.239,40.8542},{1.336,1.4935,334.166,43.5381},{1.344,1.4935,410.889,56.4552},{1.352,1.4935,251.831,33.0064},{1.36,1.4935,291.172,42.2399},{1.368,1.4935,180.277,29.098},{1.376,1.4935,140.364,25.6501},{1.384,1.4935,47.1894,15.6486},{1.224,1.5005,3.04382,2.40196},{1.232,1.5005,27.3917,14.3036},{1.24,1.5005,13.8091,7.26046},{1.248,1.5005,17.9858,7.46017},{1.256,1.5005,45.3361,17.9144},{1.264,1.5005,56.283,16.992},{1.272,1.5005,61.8516,16.4584},{1.28,1.5005,157.953,34.0704},{1.288,1.5005,159.476,30.2239},{1.296,1.5005,282.197,54.5441},{1.304,1.5005,174.055,26.4616},{1.312,1.5005,334.025,56.2532},{1.32,1.5005,385.958,59.6109},{1.328,1.5005,274.81,37.9419},{1.336,1.5005,401.926,60.3827},{1.344,1.5005,355.62,57.8441},{1.352,1.5005,237.669,35.9402},{1.36,1.5005,219.74,38.9152},{1.368,1.5005,177.387,36.8242},{1.376,1.5005,55.9741,14.8238},{1.216,1.5075,11.9982,10.884},{1.224,1.5075,7.17031,5.18808},{1.232,1.5075,29.1549,20.949},{1.24,1.5075,46.8473,21.1693},{1.248,1.5075,39.3355,17.3097},{1.256,1.5075,58.3316,22.317},{1.264,1.5075,51.4917,14.8292},{1.272,1.5075,99.1266,25.7307},{1.28,1.5075,114.876,27.6195},{1.288,1.5075,164.983,31.0898},{1.296,1.5075,140.651,23.5966},{1.304,1.5075,288.051,49.0329},{1.312,1.5075,300.099,49.6979},{1.32,1.5075,295.281,50.0443},{1.328,1.5075,304.337,47.0411},{1.336,1.5075,307.979,50.3837},{1.344,1.5075,258.501,41.2863},{1.352,1.5075,226.773,40.3681},{1.36,1.5075,151.914,31.4925},{1.368,1.5075,77.7155,22.3139},{1.224,1.5145,17.6106,12.6479},{1.232,1.5145,3.75697,2.73038},{1.24,1.5145,61.5253,27.0209},{1.248,1.5145,71.0066,43.9664},{1.256,1.5145,34.6351,14.3516},{1.264,1.5145,80.7182,24.0965},{1.272,1.5145,120.81,31.8711},{1.28,1.5145,135.334,30.1918},{1.288,1.5145,233.238,49.4718},{1.296,1.5145,176.534,32.311},{1.304,1.5145,283.274,51.6643},{1.312,1.5145,257.493,42.4649},{1.32,1.5145,183.708,28.4724},{1.328,1.5145,193.763,30.7178},{1.336,1.5145,189.046,34.1042},{1.344,1.5145,192.645,35.1295},{1.352,1.5145,164.286,38.0149},{1.36,1.5145,87.3874,29.2693},{1.216,1.5215,11.2828,13.4668},{1.224,1.5215,3.516,2.64968},{1.232,1.5215,5.0229,3.05623},{1.24,1.5215,22.9957,13.2231},{1.248,1.5215,74.1491,40.5229},{1.256,1.5215,47.625,17.3165},{1.264,1.5215,78.9955,23.4443},{1.272,1.5215,96.6481,25.5718},{1.28,1.5215,159.256,38.3558},{1.288,1.5215,174.739,36.5516},{1.296,1.5215,266.319,55.1606},{1.304,1.5215,154.014,26.7917},{1.312,1.5215,264.758,48.1435},{1.32,1.5215,251.732,49.2046},{1.328,1.5215,150.474,27.1492},{1.336,1.5215,168.981,30.6677},{1.344,1.5215,146.859,34.2877},{1.352,1.5215,129.98,39.6139},{1.36,1.5215,105.932,78.6442},{1.216,1.5285,4.90832,4.43657},{1.224,1.5285,10.8541,8.92967},{1.232,1.5285,21.4462,9.89754},{1.24,1.5285,22.1944,11.6936},{1.248,1.5285,20.201,8.77907},{1.256,1.5285,56.0418,21.9078},{1.264,1.5285,99.3247,30.2374},{1.272,1.5285,60.1225,14.3718},{1.28,1.5285,106.915,23.1182},{1.288,1.5285,165.042,35.9703},{1.296,1.5285,146.944,28.776},{1.304,1.5285,217.025,38.9222},{1.312,1.5285,200.605,39.8832},{1.32,1.5285,153.348,29.7024},{1.328,1.5285,135.307,26.1236},{1.336,1.5285,182.341,45.8906},{1.344,1.5285,125.404,43.4924},{1.352,1.5285,38.4228,35.063},{1.224,1.5355,13.2566,9.65763},{1.232,1.5355,4.50084,3.41799},{1.24,1.5355,16.6258,10.2644},{1.248,1.5355,66.2018,34.2654},{1.256,1.5355,31.3894,11.7305},{1.264,1.5355,122.874,40.3527},{1.272,1.5355,114.65,34.3985},{1.28,1.5355,155.725,38.2371},{1.288,1.5355,148.395,34.0456},{1.296,1.5355,212.366,47.4173},{1.304,1.5355,112.663,21.0515},{1.312,1.5355,173.81,36.2513},{1.32,1.5355,137.816,29.0929},{1.328,1.5355,101.109,24.7187},{1.336,1.5355,132.548,45.8565},{1.344,1.5355,37.5918,34.5632},{1.224,1.5425,6.12722,5.28538},{1.232,1.5425,11.9985,7.76797},{1.24,1.5425,47.5415,19.9363},{1.248,1.5425,36.0565,16.2183},{1.256,1.5425,27.8752,10.2971},{1.264,1.5425,54.3431,17.0683},{1.272,1.5425,119.375,33.442},{1.28,1.5425,107.336,24.8318},{1.288,1.5425,122.529,25.6851},{1.296,1.5425,132.508,27.8189},{1.304,1.5425,261.479,61.8819},{1.312,1.5425,136.802,33.737},{1.32,1.5425,98.8236,25.3931},{1.328,1.5425,46.9457,13.1146},{1.336,1.5425,101.002,51.515},{1.216,1.5495,2.62071,2.23378},{1.224,1.5495,1.2214,1.30824},{1.232,1.5495,1.89496,1.81679},{1.24,1.5495,4.95135,3.15492},{1.248,1.5495,32.7039,14.5606},{1.256,1.5495,57.8563,20.7257},{1.264,1.5495,46.5392,13.6866},{1.272,1.5495,56.4663,14.8134},{1.28,1.5495,87.0588,19.9532},{1.288,1.5495,175.695,49.1962},{1.296,1.5495,95.5415,20.6884},{1.304,1.5495,147.291,37.4883},{1.312,1.5495,111.123,29.4659},{1.32,1.5495,64.1253,18.9305},{1.328,1.5495,31.437,16.9132},{1.224,1.5565,4.37596,3.06467},{1.232,1.5565,3.81467,2.56232},{1.24,1.5565,21.3037,12.3045},{1.248,1.5565,14.4841,6.63775},{1.256,1.5565,36.9026,12.1853},{1.264,1.5565,80.5841,23.1785},{1.272,1.5565,83.4629,24.2686},{1.28,1.5565,96.5036,23.5813},{1.288,1.5565,96.8338,24.8333},{1.296,1.5565,110.394,28.4414},{1.304,1.5565,77.2358,21.8683},{1.312,1.5565,51.9801,16.0928},{1.32,1.5565,28.4309,12.6295},{1.216,1.5635,1.77602,2.03042},{1.224,1.5635,10.3314,5.8982},{1.232,1.5635,6.80661,5.39664},{1.24,1.5635,9.86664,5.24796},{1.248,1.5635,31.0046,12.797},{1.256,1.5635,26.7944,8.18325},{1.264,1.5635,36.378,11.5107},{1.272,1.5635,77.0587,25.3982},{1.28,1.5635,81.54,22.5538},{1.288,1.5635,127.719,42.7808},{1.296,1.5635,98.7243,35.3066},{1.304,1.5635,67.3204,25.0155},{1.312,1.5635,21.7598,13.1899},{1.224,1.5705,4.78817,3.36531},{1.232,1.5705,13.6736,7.95592},{1.24,1.5705,10.7588,5.12777},{1.248,1.5705,17.7476,7.39998},{1.256,1.5705,46.1458,18.2766},{1.264,1.5705,56.7368,19.0869},{1.272,1.5705,65.3506,19.2868},{1.28,1.5705,92.3868,32.5208},{1.288,1.5705,48.3737,14.3283},{1.296,1.5705,59.0115,22.5213},{1.304,1.5705,106.611,37.4753},{1.312,1.5705,4.5563,5.56544},{1.216,1.5775,1.76797,2.02536},{1.224,1.5775,3.79235,4.61293},{1.232,1.5775,18.3157,12.1431},{1.24,1.5775,29.3082,10.6881},{1.248,1.5775,19.6415,8.56497},{1.256,1.5775,37.0326,13.26},{1.264,1.5775,93.4656,32.0135},{1.272,1.5775,41.6973,13.0324},{1.28,1.5775,35.8743,11.3608},{1.288,1.5775,33.7745,11.9762},{1.296,1.5775,45.3613,23.6326},{1.304,1.5775,1.71058,1.85992},{1.224,1.5845,2.17752,1.73362},{1.232,1.5845,11.0383,6.55881},{1.24,1.5845,15.5496,6.77797},{1.248,1.5845,19.3808,8.03527},{1.256,1.5845,75.9985,26.1162},{1.264,1.5845,27.5764,9.10193},{1.272,1.5845,52.9407,20.9364},{1.28,1.5845,55.7511,20.4772},{1.288,1.5845,45.6601,26.1321},{1.296,1.5845,7.52103,6.71237},{1.224,1.5915,4.63732,3.98511},{1.232,1.5915,25.5815,16.2798},{1.24,1.5915,5.77728,3.12961},{1.248,1.5915,25.8763,15.5479},{1.256,1.5915,55.6353,32.623},{1.264,1.5915,20.1769,7.68923},{1.272,1.5915,64.7664,32.0157},{1.28,1.5915,36.0756,18.4607},{1.288,1.5915,1.0843,1.1358},{1.216,1.5985,4.42834,6.14101},{1.224,1.5985,11.5059,8.20314},{1.232,1.5985,22.308,12.9706},{1.24,1.5985,16.5943,7.69343},{1.248,1.5985,15.1869,6.2437},{1.256,1.5985,10.511,4.495},{1.264,1.5985,16.8414,9.4191},{1.272,1.5985,17.8773,9.51194},{1.28,1.5985,5.89892,6.17199},{1.224,1.6055,4.99032,3.09841},{1.232,1.6055,5.91607,3.17653},{1.24,1.6055,8.09833,4.86205},{1.248,1.6055,21.8884,10.4748},{1.256,1.6055,17.8061,8.91037},{1.264,1.6055,13.8347,7.14152},{1.272,1.6055,3.49136,2.85637},{1.216,1.6125,2.05037,2.48235},{1.224,1.6125,2.61511,2.91355},{1.232,1.6125,15.7575,11.8788},{1.24,1.6125,7.58511,4.7331},{1.248,1.6125,13.1314,7.63273},{1.256,1.6125,17.6232,9.45829},{1.264,1.6125,54.4257,58.1543},{1.216,1.6195,4.26426,5.91193},{1.224,1.6195,4.46576,2.57556},{1.232,1.6195,4.45046,3.6298},{1.24,1.6195,6.69723,4.28847},{1.248,1.6195,16.6604,13.6042},{1.256,1.6195,3.1604,2.63314},{1.224,1.6265,11.55,8.25355},{1.232,1.6265,3.17245,2.29858},{1.24,1.6265,2.63566,2.88389},{1.248,1.6265,5.70378,4.89274},{1.224,1.6335,1.93651,2.15479},{1.232,1.6335,2.26392,2.47555},{1.24,1.6335,0.792392,0.976225},{1.216,1.6405,4.98432,6.9357},{1.224,1.6405,1.08125,1.17943},{1.232,1.6405,10.403,9.33446}}


==> anc/NybC.dat <==
Nyborg Plot:  M(p_{1}pi^{0}_{1}) versus M(p_{2}pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.7-0.8 GeV/c^{2}

Error of M(p_{2}pi^{0}_{2}pi^{0}_{3}): 0.004 GeV/c^{2}	Error of M(p_{1}pi^{0}_{1}): 0.0035 GeV/c^{2}

The data are in the following format:  {{M(p_{2}pi^{0}_{2}pi^{0}_{3}) [GeV/c^{2}], M(p_{1}pi^{0}_{1}) [GeV/c^{2}], sigma [mub], Error of sigma [mub] },...}

{{1.416,1.0735,5.33583,6.12036},{1.424,1.0735,9.09613,10.8342},{1.432,1.0735,39.8861,28.8037},{1.448,1.0735,23.2666,21.8234},{1.456,1.0735,52.413,41.1856},{1.464,1.0735,78.784,44.7276},{1.472,1.0735,131.719,56.5054},{1.48,1.0735,125.973,54.9025},{1.488,1.0735,124.207,48.5714},{1.496,1.0735,249.472,96.117},{1.504,1.0735,88.1326,33.2315},{1.512,1.0735,175.999,73.9248},{1.52,1.0735,111.477,35.853},{1.528,1.0735,277.082,103.486},{1.536,1.0735,160.251,51.07},{1.544,1.0735,51.0526,18.7738},{1.552,1.0735,88.416,27.0402},{1.56,1.0735,125.513,37.4862},{1.568,1.0735,112.134,31.81},{1.576,1.0735,77.1036,21.7722},{1.584,1.0735,124.704,35.236},{1.592,1.0735,123.341,36.4138},{1.6,1.0735,162.964,50.1757},{1.608,1.0735,98.1938,29.6287},{1.616,1.0735,215.901,75.6703},{1.624,1.0735,113.857,30.5473},{1.632,1.0735,208.854,60.01},{1.64,1.0735,112.79,32.9327},{1.648,1.0735,172.494,53.2139},{1.656,1.0735,183.185,53.7213},{1.664,1.0735,221.065,67.1569},{1.672,1.0735,119.48,28.0962},{1.68,1.0735,108.534,26.4609},{1.688,1.0735,111.572,23.5975},{1.696,1.0735,95.8555,20.356},{1.704,1.0735,80.9928,16.0295},{1.712,1.0735,82.2525,15.311},{1.72,1.0735,74.3974,14.2844},{1.728,1.0735,69.6592,13.7949},{1.736,1.0735,70.2846,14.306},{1.744,1.0735,56.7617,11.6337},{1.752,1.0735,68.3281,13.9841},{1.76,1.0735,56.7649,13},{1.768,1.0735,36.4268,7.70408},{1.776,1.0735,43.1571,11.5782},{1.784,1.0735,59.1479,17.3421},{1.792,1.0735,32.2435,13.726},{1.8,1.0735,43.123,60.0071},{1.384,1.0805,5.7707,8.00461},{1.4,1.0805,10.7108,9.99096},{1.408,1.0805,22.5104,19.4521},{1.416,1.0805,277.294,147.281},{1.424,1.0805,116.76,72.6415},{1.432,1.0805,72.1834,33.6219},{1.44,1.0805,211.622,125.154},{1.448,1.0805,278.354,121.893},{1.456,1.0805,211.113,74.5384},{1.464,1.0805,250.573,78.3245},{1.472,1.0805,300.892,78.3216},{1.48,1.0805,329.786,89.2055},{1.488,1.0805,478.914,115.254},{1.496,1.0805,466.502,111.571},{1.504,1.0805,376.699,72.5481},{1.512,1.0805,511.083,118.051},{1.52,1.0805,494.351,92.3083},{1.528,1.0805,405.182,71.8242},{1.536,1.0805,344.214,60.907},{1.544,1.0805,610.372,103.047},{1.552,1.0805,692.763,121.331},{1.56,1.0805,719.253,128.154},{1.568,1.0805,488.554,78.1677},{1.576,1.0805,644.828,104.948},{1.584,1.0805,489.405,76.3177},{1.592,1.0805,649.138,112.765},{1.6,1.0805,483.186,73.0605},{1.608,1.0805,479.203,74.3253},{1.616,1.0805,477.192,75.6482},{1.624,1.0805,556.77,89.6826},{1.632,1.0805,441.072,62.2984},{1.64,1.0805,560.873,84.0942},{1.648,1.0805,474.557,68.5309},{1.656,1.0805,417.564,55.0822},{1.664,1.0805,480.496,62.9468},{1.672,1.0805,405.241,46.5521},{1.68,1.0805,468.858,57.1953},{1.688,1.0805,342.453,38.1152},{1.696,1.0805,408.612,45.4712},{1.704,1.0805,345.111,35.4806},{1.712,1.0805,266.173,26.5721},{1.72,1.0805,344.924,35.9376},{1.728,1.0805,306.483,32.0463},{1.736,1.0805,260.403,28.4124},{1.744,1.0805,287.548,33.1943},{1.752,1.0805,262.305,29.8182},{1.76,1.0805,209.984,25.6438},{1.768,1.0805,204.719,27.0397},{1.776,1.0805,178.809,26.8719},{1.784,1.0805,149.703,27.8175},{1.792,1.0805,37.8657,10.0115},{1.352,1.0875,103.068,123.512},{1.376,1.0875,15.6857,14.9967},{1.384,1.0875,104.698,101.334},{1.392,1.0875,126.425,103.978},{1.4,1.0875,98.4148,54.4832},{1.408,1.0875,241.721,122.699},{1.416,1.0875,212.155,94.348},{1.424,1.0875,408.278,192.049},{1.432,1.0875,212.831,64.3091},{1.44,1.0875,383.357,133.493},{1.448,1.0875,233.589,54.2269},{1.456,1.0875,292.239,73.0974},{1.464,1.0875,305.074,73.6972},{1.472,1.0875,481.082,109.696},{1.48,1.0875,658.797,149.591},{1.488,1.0875,458.237,84.7103},{1.496,1.0875,692.693,128.691},{1.504,1.0875,640.878,115.341},{1.512,1.0875,745.668,125.676},{1.52,1.0875,618.115,98.3616},{1.528,1.0875,874.017,141.835},{1.536,1.0875,753.06,105.886},{1.544,1.0875,853.024,123.859},{1.552,1.0875,827.127,119.643},{1.56,1.0875,824.908,109.907},{1.568,1.0875,749.658,106.478},{1.576,1.0875,848.453,118.92},{1.584,1.0875,832.738,114.239},{1.592,1.0875,795.995,104.399},{1.6,1.0875,861.017,112.836},{1.608,1.0875,867.068,107.706},{1.616,1.0875,728.484,93.6113},{1.624,1.0875,751.819,91.2712},{1.632,1.0875,767.633,88.6315},{1.64,1.0875,887.766,109.566},{1.648,1.0875,813.845,94.716},{1.656,1.0875,753.606,78.0414},{1.664,1.0875,594.926,55.2245},{1.672,1.0875,599.376,54.6859},{1.68,1.0875,720.336,68.5593},{1.688,1.0875,615.266,54.6285},{1.696,1.0875,550.412,47.5347},{1.704,1.0875,566.414,48.303},{1.712,1.0875,498.95,42.6183},{1.72,1.0875,538.877,47.4901},{1.728,1.0875,551.183,52.1449},{1.736,1.0875,395.656,36.9038},{1.744,1.0875,396.2,37.7633},{1.752,1.0875,392.911,40.5391},{1.76,1.0875,304.487,31.469},{1.768,1.0875,281.353,34.4968},{1.776,1.0875,244.814,36.8313},{1.784,1.0875,130.206,26.0463},{1.792,1.0875,11.1587,6.15327},{1.344,1.0945,31.2044,35.0434},{1.352,1.0945,5.91521,6.8847},{1.36,1.0945,84.6999,89.2057},{1.368,1.0945,68.5787,46.1833},{1.376,1.0945,99.9948,58.7655},{1.384,1.0945,124.418,61.8892},{1.392,1.0945,204.041,95.1723},{1.4,1.0945,125.551,55.8239},{1.408,1.0945,176.989,67.8475},{1.416,1.0945,278.252,89.3897},{1.424,1.0945,244.351,70.4009},{1.432,1.0945,323.856,77.4532},{1.44,1.0945,518.509,134.157},{1.448,1.0945,527.145,117.241},{1.456,1.0945,438.776,95.3112},{1.464,1.0945,689.288,144.472},{1.472,1.0945,712.931,140.349},{1.48,1.0945,947.594,183.908},{1.488,1.0945,691.128,108.564},{1.496,1.0945,625.419,94.4094},{1.504,1.0945,1016.81,162.786},{1.512,1.0945,1337.07,223.905},{1.52,1.0945,943.602,132.63},{1.528,1.0945,1106.47,155.01},{1.536,1.0945,1034.48,141.519},{1.544,1.0945,974.601,120.258},{1.552,1.0945,1229.56,160.933},{1.56,1.0945,896.489,107.022},{1.568,1.0945,1139.98,135.534},{1.576,1.0945,1143.87,137.144},{1.584,1.0945,1118.39,130.527},{1.592,1.0945,880.873,100.727},{1.6,1.0945,1104.51,124.874},{1.608,1.0945,1050.98,113.784},{1.616,1.0945,883.783,92.8649},{1.624,1.0945,1145.91,114.483},{1.632,1.0945,956.766,93.8728},{1.64,1.0945,908.766,83.7775},{1.648,1.0945,894.062,76.3144},{1.656,1.0945,834.254,71.641},{1.664,1.0945,802.312,64.6249},{1.672,1.0945,744.052,59.4897},{1.68,1.0945,672.648,52.9745},{1.688,1.0945,662.48,49.4081},{1.696,1.0945,747.156,58.5173},{1.704,1.0945,709.638,56.4611},{1.712,1.0945,639.558,50.5159},{1.72,1.0945,632.632,49.7179},{1.728,1.0945,642.567,53.9328},{1.736,1.0945,656.2,56.2816},{1.744,1.0945,516.595,47.1623},{1.752,1.0945,523.251,52.0264},{1.76,1.0945,437.487,46.2083},{1.768,1.0945,362.311,48.2712},{1.776,1.0945,191.378,31.9352},{1.784,1.0945,70.7025,29.397},{1.336,1.1015,13.5933,18.8773},{1.344,1.1015,14.0798,13.2271},{1.352,1.1015,172.871,163.616},{1.36,1.1015,23.3465,15.0341},{1.368,1.1015,159.843,90.4601},{1.376,1.1015,128.383,78.9419},{1.384,1.1015,209.531,119.947},{1.392,1.1015,459.099,197.349},{1.4,1.1015,280.747,94.0675},{1.408,1.1015,294.112,84.9415},{1.416,1.1015,546.792,157.953},{1.424,1.1015,549.936,148.04},{1.432,1.1015,403.176,91.2002},{1.44,1.1015,536.78,109.561},{1.448,1.1015,844.79,175.272},{1.456,1.1015,869.888,170.368},{1.464,1.1015,735.24,141.407},{1.472,1.1015,773.736,129.414},{1.48,1.1015,908.035,143.877},{1.488,1.1015,928.414,139.455},{1.496,1.1015,1066.2,155.157},{1.504,1.1015,1091.36,161.615},{1.512,1.1015,1031.48,129.064},{1.52,1.1015,1193.88,149.653},{1.528,1.1015,1454.75,184.95},{1.536,1.1015,1365.8,166.844},{1.544,1.1015,1411.61,168.658},{1.552,1.1015,1229.05,141.025},{1.56,1.1015,1372.17,147.619},{1.568,1.1015,1367.58,141.008},{1.576,1.1015,1298.72,135.118},{1.584,1.1015,1192.86,120.363},{1.592,1.1015,1164.75,112.966},{1.6,1.1015,1137.49,104.095},{1.608,1.1015,1046.82,89.2778},{1.616,1.1015,1284.05,113.705},{1.624,1.1015,1094.1,92.3874},{1.632,1.1015,1274.89,106.535},{1.64,1.1015,1035,77.6737},{1.648,1.1015,1283.22,101.156},{1.656,1.1015,1150.32,87.0467},{1.664,1.1015,993.422,72.5066},{1.672,1.1015,1110.69,81.4256},{1.68,1.1015,949.09,64.9408},{1.688,1.1015,1011.59,73.8788},{1.696,1.1015,907.265,63.8818},{1.704,1.1015,764.275,53.3548},{1.712,1.1015,848.029,62.317},{1.72,1.1015,762.515,56.3287},{1.728,1.1015,702.059,53.8651},{1.736,1.1015,585.337,46.6994},{1.744,1.1015,529.665,44.3695},{1.752,1.1015,559.22,52.6744},{1.76,1.1015,338.592,35.894},{1.768,1.1015,223.189,29.8021},{1.776,1.1015,284.797,109.39},{1.32,1.1085,10.0617,13.969},{1.328,1.1085,43.216,48.5458},{1.336,1.1085,99.0707,95.0886},{1.344,1.1085,43.0462,29.1351},{1.352,1.1085,66.1237,55.9023},{1.36,1.1085,116.17,71.3569},{1.368,1.1085,152.76,102.996},{1.376,1.1085,205.605,86.804},{1.384,1.1085,241.023,84.6984},{1.392,1.1085,152.648,50.5292},{1.4,1.1085,307.025,78.3218},{1.408,1.1085,248.794,68.352},{1.416,1.1085,458.402,110.139},{1.424,1.1085,651.172,148.579},{1.432,1.1085,778.287,155.33},{1.44,1.1085,766.807,144.517},{1.448,1.1085,855.247,163.104},{1.456,1.1085,710.036,116.725},{1.464,1.1085,787.075,123.377},{1.472,1.1085,821.774,117.894},{1.48,1.1085,962.94,133.741},{1.488,1.1085,916.341,129.154},{1.496,1.1085,986.04,132.993},{1.504,1.1085,1153.4,142.257},{1.512,1.1085,1297.96,156.753},{1.52,1.1085,1163.54,128.763},{1.528,1.1085,1284.27,139.937},{1.536,1.1085,1558.31,167.903},{1.544,1.1085,1509.35,159.381},{1.552,1.1085,1320.59,124.755},{1.56,1.1085,1370.76,130.027},{1.568,1.1085,1438.66,136.319},{1.576,1.1085,1506.92,139.646},{1.584,1.1085,1662.66,146.102},{1.592,1.1085,1398.22,117.998},{1.6,1.1085,1533.12,121.77},{1.608,1.1085,1764.68,143.116},{1.616,1.1085,1756.81,139.309},{1.624,1.1085,1494.74,107.249},{1.632,1.1085,1344.28,95.5739},{1.64,1.1085,1356.43,98.7709},{1.648,1.1085,1271.77,85.89},{1.656,1.1085,1281.53,85.1585},{1.664,1.1085,1263.83,82.663},{1.672,1.1085,1123.47,71.1092},{1.68,1.1085,1202.49,80.611},{1.688,1.1085,991.789,63.3706},{1.696,1.1085,952.863,61.1419},{1.704,1.1085,965.931,64.5001},{1.712,1.1085,941.061,64.0435},{1.72,1.1085,911.653,65.357},{1.728,1.1085,776.055,57.4234},{1.736,1.1085,741.447,60.2073},{1.744,1.1085,579.943,50.6792},{1.752,1.1085,592.464,61.0236},{1.76,1.1085,304.825,37.2558},{1.768,1.1085,160.553,33.7392},{1.328,1.1155,59.6766,58.3007},{1.336,1.1155,25.5681,33.9799},{1.344,1.1155,57.6243,35.5207},{1.352,1.1155,216.856,127.97},{1.36,1.1155,213.587,118.786},{1.368,1.1155,396.016,196.729},{1.376,1.1155,202.643,68.1237},{1.384,1.1155,253.758,87.0329},{1.392,1.1155,482.335,139.61},{1.4,1.1155,1037.47,329.964},{1.408,1.1155,634.483,174.77},{1.416,1.1155,423.996,89.7632},{1.424,1.1155,581.16,118.333},{1.432,1.1155,591.367,108.179},{1.44,1.1155,830.329,146.683},{1.448,1.1155,644.898,94.209},{1.456,1.1155,680.628,102.171},{1.464,1.1155,933.224,131.911},{1.472,1.1155,1283.13,180.115},{1.48,1.1155,1090.75,138.367},{1.488,1.1155,1185.61,147.586},{1.496,1.1155,1210.19,140.622},{1.504,1.1155,1438.36,167.097},{1.512,1.1155,1348.05,145.961},{1.52,1.1155,1494.84,150.974},{1.528,1.1155,1352.64,131.153},{1.536,1.1155,1610.2,158.825},{1.544,1.1155,1776.08,175.096},{1.552,1.1155,1329.51,113.689},{1.56,1.1155,1649.07,142.733},{1.568,1.1155,1720.21,140.004},{1.576,1.1155,1762.07,143.319},{1.584,1.1155,1630.64,125.723},{1.592,1.1155,1865.55,138.972},{1.6,1.1155,1731.53,125.716},{1.608,1.1155,1515.91,106.32},{1.616,1.1155,1458.27,99.8315},{1.624,1.1155,1534.84,101.869},{1.632,1.1155,1456.04,93.4409},{1.64,1.1155,1456.18,92.643},{1.648,1.1155,1391.26,85.5122},{1.656,1.1155,1264.64,77.7451},{1.664,1.1155,1435.99,91.1222},{1.672,1.1155,1316.62,79.7223},{1.68,1.1155,1287.77,78.936},{1.688,1.1155,1061.65,63.2382},{1.696,1.1155,1369.89,90.7631},{1.704,1.1155,1094.14,70.975},{1.712,1.1155,1045.6,68.4639},{1.72,1.1155,1001.91,71.9545},{1.728,1.1155,836.773,60.8173},{1.736,1.1155,717.781,56.0982},{1.744,1.1155,652.013,59.7981},{1.752,1.1155,428.368,45.0643},{1.76,1.1155,245.252,40.803},{1.768,1.1155,85.7133,91.6167},{1.312,1.1225,12.3722,17.1787},{1.328,1.1225,102.089,110.893},{1.336,1.1225,179.048,153.53},{1.344,1.1225,136.498,85.7186},{1.352,1.1225,233.759,138.691},{1.36,1.1225,341.439,177.785},{1.368,1.1225,223.46,87.1894},{1.376,1.1225,242.031,70.245},{1.384,1.1225,326.437,91.7007},{1.392,1.1225,227.808,53.7169},{1.4,1.1225,333.32,72.9445},{1.408,1.1225,599.367,128.23},{1.416,1.1225,632.403,134.666},{1.424,1.1225,851.136,161.7},{1.432,1.1225,682.804,104.24},{1.44,1.1225,788.841,125.368},{1.448,1.1225,924.652,144.69},{1.456,1.1225,1005.17,138.101},{1.464,1.1225,1163.07,156.517},{1.472,1.1225,1292.36,161.792},{1.48,1.1225,1204.49,150.736},{1.488,1.1225,1202.02,138.752},{1.496,1.1225,1389.06,151.723},{1.504,1.1225,1493.95,158.899},{1.512,1.1225,1356.79,132.128},{1.52,1.1225,1729.19,162.635},{1.528,1.1225,1612.64,143.365},{1.536,1.1225,1667.16,141.711},{1.544,1.1225,1838.95,158.402},{1.552,1.1225,1692.83,135.429},{1.56,1.1225,1564.28,115.428},{1.568,1.1225,1801.57,131.055},{1.576,1.1225,1789.47,126.565},{1.584,1.1225,1816.8,124.409},{1.592,1.1225,1632.96,105.461},{1.6,1.1225,1683.07,110.943},{1.608,1.1225,1710.05,107.209},{1.616,1.1225,1809.43,113.769},{1.624,1.1225,1760.29,107.07},{1.632,1.1225,1924.35,118.583},{1.64,1.1225,1734.21,104.417},{1.648,1.1225,1488.59,84.7401},{1.656,1.1225,1465.26,83.945},{1.664,1.1225,1528.96,89.5319},{1.672,1.1225,1378.74,76.4436},{1.68,1.1225,1494.46,89.348},{1.688,1.1225,1374.93,82.9793},{1.696,1.1225,1366.82,85.0379},{1.704,1.1225,1225.4,75.7957},{1.712,1.1225,1040.56,65.6326},{1.72,1.1225,1084.72,75.8274},{1.728,1.1225,804.896,59.054},{1.736,1.1225,697.156,58.5301},{1.744,1.1225,489.812,46.2921},{1.752,1.1225,451.312,68.064},{1.76,1.1225,42.4273,30.4524},{1.32,1.1295,695.74,756.559},{1.328,1.1295,104.012,89.6064},{1.336,1.1295,145.147,94.1839},{1.344,1.1295,2457.17,1857.83},{1.352,1.1295,62.1497,28.4634},{1.36,1.1295,129.04,39.4489},{1.368,1.1295,220.223,75.0277},{1.376,1.1295,220.802,56.2437},{1.384,1.1295,372.027,100.896},{1.392,1.1295,479.576,106.213},{1.4,1.1295,482.621,101.212},{1.408,1.1295,400.061,69.8255},{1.416,1.1295,501.839,84.8999},{1.424,1.1295,735.132,118.812},{1.432,1.1295,680.839,105.707},{1.44,1.1295,1104.15,167.685},{1.448,1.1295,1049.28,149.591},{1.456,1.1295,1197.05,162.98},{1.464,1.1295,950.778,114.406},{1.472,1.1295,1213.19,142.97},{1.48,1.1295,1347.63,151.682},{1.488,1.1295,1425.61,148.46},{1.496,1.1295,1431.79,141.447},{1.504,1.1295,1236.1,115.49},{1.512,1.1295,1786.89,170.152},{1.52,1.1295,1998.22,185.953},{1.528,1.1295,2054.77,177.001},{1.536,1.1295,1760.72,137.186},{1.544,1.1295,1880.07,141.131},{1.552,1.1295,1689.44,120.398},{1.56,1.1295,1888.64,131.677},{1.568,1.1295,1949.01,132.597},{1.576,1.1295,2034.78,131.788},{1.584,1.1295,2122.65,137.32},{1.592,1.1295,1956.58,121.068},{1.6,1.1295,1835.35,111.739},{1.608,1.1295,1791.98,104.813},{1.616,1.1295,1639.43,93.155},{1.624,1.1295,1905.92,111.535},{1.632,1.1295,1788.32,101.975},{1.64,1.1295,1712.16,97.1159},{1.648,1.1295,1477.52,78.8105},{1.656,1.1295,1687.54,94.4063},{1.664,1.1295,1440.45,76.5274},{1.672,1.1295,1465.62,81.6253},{1.68,1.1295,1756.48,100.468},{1.688,1.1295,1428.49,80.3332},{1.696,1.1295,1257.01,71.918},{1.704,1.1295,1242.92,74.9954},{1.712,1.1295,1174.54,78.2826},{1.72,1.1295,1014.83,70.3304},{1.728,1.1295,851.252,66.3086},{1.736,1.1295,755.868,69.5153},{1.744,1.1295,411.777,49.0222},{1.752,1.1295,42.6267,16.359},{1.312,1.1365,18.2023,24.3082},{1.32,1.1365,856.751,931.569},{1.328,1.1365,93.5551,92.8881},{1.336,1.1365,215.221,142.995},{1.344,1.1365,120.79,52.0903},{1.352,1.1365,837.073,639.203},{1.36,1.1365,203.319,78.2711},{1.368,1.1365,319.047,102.645},{1.376,1.1365,220.752,59.374},{1.384,1.1365,479.75,118.598},{1.392,1.1365,425.318,82.3142},{1.4,1.1365,514.174,96.4466},{1.408,1.1365,496.634,89.0922},{1.416,1.1365,898.725,151.508},{1.424,1.1365,693.575,109.055},{1.432,1.1365,720.591,94.3185},{1.44,1.1365,1159.47,167.017},{1.448,1.1365,901.206,114.854},{1.456,1.1365,1001.07,125.198},{1.464,1.1365,1231.04,142.784},{1.472,1.1365,1444.63,157.563},{1.48,1.1365,1229.8,124.781},{1.488,1.1365,1496.95,147.048},{1.496,1.1365,1465.51,137.806},{1.504,1.1365,1907.76,168.244},{1.512,1.1365,1725.55,145.213},{1.52,1.1365,1779.75,143.043},{1.528,1.1365,1720.98,130.843},{1.536,1.1365,1751.51,129.868},{1.544,1.1365,1708.12,115.453},{1.552,1.1365,1855.93,122.837},{1.56,1.1365,2014.68,131.478},{1.568,1.1365,2035.89,127.63},{1.576,1.1365,2056.52,126.315},{1.584,1.1365,1884.31,109.183},{1.592,1.1365,2045.21,119.402},{1.6,1.1365,1988.7,112.345},{1.608,1.1365,1931,110.27},{1.616,1.1365,1747.94,96.7622},{1.624,1.1365,1833.14,100.603},{1.632,1.1365,1764.02,91.7234},{1.64,1.1365,1674.01,87.1747},{1.648,1.1365,1833.71,94.2522},{1.656,1.1365,1709.78,89.2659},{1.664,1.1365,1673,88.9933},{1.672,1.1365,1594.34,83.3291},{1.68,1.1365,1502.03,79.8362},{1.688,1.1365,1415.81,76.8682},{1.696,1.1365,1384.84,78.6424},{1.704,1.1365,1240.91,72.9566},{1.712,1.1365,1215.06,80.7393},{1.72,1.1365,897.484,63.178},{1.728,1.1365,801.192,66.1711},{1.736,1.1365,510.571,53.1622},{1.744,1.1365,114.068,30.8399},{1.32,1.1435,1610.4,1713.57},{1.328,1.1435,137.351,103.316},{1.336,1.1435,130.028,78.8923},{1.344,1.1435,312.483,141.314},{1.352,1.1435,174.758,64.6675},{1.36,1.1435,448.516,183.833},{1.368,1.1435,323.914,91.4288},{1.376,1.1435,485.845,131.637},{1.384,1.1435,941.204,226.09},{1.392,1.1435,398.498,77.6223},{1.4,1.1435,688.265,136.4},{1.408,1.1435,584.593,97.2402},{1.416,1.1435,808.308,121.705},{1.424,1.1435,720.99,101.047},{1.432,1.1435,910.845,128.272},{1.44,1.1435,1009.66,134.275},{1.448,1.1435,842.218,95.8954},{1.456,1.1435,1223.04,138.804},{1.464,1.1435,1396.08,148.766},{1.472,1.1435,1199.33,114.669},{1.48,1.1435,1359.62,125.278},{1.488,1.1435,1427.42,126.461},{1.496,1.1435,1690.98,141.368},{1.504,1.1435,1691.73,134.066},{1.512,1.1435,1851.35,141.97},{1.52,1.1435,1979.73,145.839},{1.528,1.1435,2085.9,146.058},{1.536,1.1435,1875.3,124.391},{1.544,1.1435,1998.77,125.301},{1.552,1.1435,2043.09,122.877},{1.56,1.1435,2219.05,135.876},{1.568,1.1435,2090.15,120.73},{1.576,1.1435,2239.06,128.414},{1.584,1.1435,2041.84,111.853},{1.592,1.1435,2225.39,123.154},{1.6,1.1435,2066.82,110.322},{1.608,1.1435,2225.83,119.492},{1.616,1.1435,2074.13,106.514},{1.624,1.1435,2014.04,100.618},{1.632,1.1435,1975.68,102.123},{1.64,1.1435,1970.11,97.6014},{1.648,1.1435,1779.01,88.4168},{1.656,1.1435,1808.2,90.1302},{1.664,1.1435,1790.72,91.9419},{1.672,1.1435,1663.82,86.3144},{1.68,1.1435,1523.64,78.7218},{1.688,1.1435,1549.07,83.9478},{1.696,1.1435,1472.2,84.1494},{1.704,1.1435,1282.95,77.6808},{1.712,1.1435,1187.69,82.4654},{1.72,1.1435,893.813,66.7462},{1.728,1.1435,653.826,61.9732},{1.736,1.1435,125.259,26.6156},{1.32,1.1505,124.604,106.783},{1.328,1.1505,116.922,54.6141},{1.336,1.1505,182.403,91.3428},{1.344,1.1505,98.9129,39.5932},{1.352,1.1505,274.291,108.772},{1.36,1.1505,334.215,98.7012},{1.368,1.1505,413.37,111.077},{1.376,1.1505,262.153,61.1009},{1.384,1.1505,524.489,105.202},{1.392,1.1505,527.867,92.0494},{1.4,1.1505,647.914,110.074},{1.408,1.1505,800.682,126.266},{1.416,1.1505,929.753,135.248},{1.424,1.1505,1074.11,148.163},{1.432,1.1505,891.34,111.613},{1.44,1.1505,1237.21,157.403},{1.448,1.1505,1060.6,109.021},{1.456,1.1505,1324.33,136.865},{1.464,1.1505,1343.25,131.462},{1.472,1.1505,1239.88,107.557},{1.48,1.1505,1568.45,131.527},{1.488,1.1505,1559.89,126.681},{1.496,1.1505,1586.19,122.13},{1.504,1.1505,1751.01,126.917},{1.512,1.1505,1830.74,127.149},{1.52,1.1505,1923.87,125.635},{1.528,1.1505,2438.83,167.186},{1.536,1.1505,2012.7,124.796},{1.544,1.1505,2157.4,128.929},{1.552,1.1505,1985.5,112.145},{1.56,1.1505,2170.01,120.625},{1.568,1.1505,2215.08,124.238},{1.576,1.1505,2307.11,126.418},{1.584,1.1505,2461.92,132.643},{1.592,1.1505,2321.53,125.277},{1.6,1.1505,2192.46,112.323},{1.608,1.1505,2166.85,109.21},{1.616,1.1505,2300.26,113.864},{1.624,1.1505,2159.27,108.463},{1.632,1.1505,2043.64,99.122},{1.64,1.1505,1982.52,96.6865},{1.648,1.1505,2031.16,102.295},{1.656,1.1505,1959.52,95.1724},{1.664,1.1505,1672.06,80.0935},{1.672,1.1505,1839.84,93.2899},{1.68,1.1505,1611.15,85.1043},{1.688,1.1505,1447.16,76.7064},{1.696,1.1505,1274.77,70.8572},{1.704,1.1505,1182.38,74.118},{1.712,1.1505,1157.91,82.0319},{1.72,1.1505,756.253,61.8624},{1.728,1.1505,247.889,40.1227},{1.304,1.1575,44.4501,53.1412},{1.32,1.1575,124.456,118.868},{1.328,1.1575,103.386,60.0447},{1.336,1.1575,142.882,76.917},{1.344,1.1575,167.307,68.1721},{1.352,1.1575,339.651,107.282},{1.36,1.1575,317.299,89.3601},{1.368,1.1575,468.012,112.993},{1.376,1.1575,684.464,164.872},{1.384,1.1575,538.107,103.493},{1.392,1.1575,447.775,72.8655},{1.4,1.1575,752.598,124.948},{1.408,1.1575,933.393,139.881},{1.416,1.1575,850.783,110.316},{1.424,1.1575,872.89,107.633},{1.432,1.1575,988.301,117.868},{1.44,1.1575,1121.41,120.324},{1.448,1.1575,1100.31,106.804},{1.456,1.1575,1308.24,120.8},{1.464,1.1575,1580.6,143.866},{1.472,1.1575,1357.9,111.105},{1.48,1.1575,1419.63,108.281},{1.488,1.1575,1666.37,120.001},{1.496,1.1575,2095.44,151.427},{1.504,1.1575,1928.98,128.394},{1.512,1.1575,1882.35,121.268},{1.52,1.1575,1987.57,121.751},{1.528,1.1575,2204.52,136.747},{1.536,1.1575,2279.88,135.865},{1.544,1.1575,2160,123.118},{1.552,1.1575,2214.16,117.006},{1.56,1.1575,2166.7,113.176},{1.568,1.1575,2524.18,134.279},{1.576,1.1575,2354.42,120.499},{1.584,1.1575,2250.57,113.594},{1.592,1.1575,2495.21,124.896},{1.6,1.1575,2401.21,117.201},{1.608,1.1575,2518.64,122.222},{1.616,1.1575,2214.26,105.666},{1.624,1.1575,2010.21,94.4483},{1.632,1.1575,2296.53,109.966},{1.64,1.1575,2051,95.9174},{1.648,1.1575,1930.19,92.9492},{1.656,1.1575,1978.48,93.7079},{1.664,1.1575,1722.75,82.1244},{1.672,1.1575,1802.32,89.3942},{1.68,1.1575,1705.29,90.2464},{1.688,1.1575,1492.91,80.6303},{1.696,1.1575,1379.78,80.0308},{1.704,1.1575,1121.64,70.8085},{1.712,1.1575,943.522,74.4844},{1.72,1.1575,425.997,59.9427},{1.304,1.1645,247.457,343.967},{1.312,1.1645,41.3465,33.5288},{1.32,1.1645,283.096,222.593},{1.328,1.1645,142.278,67.3395},{1.336,1.1645,188.014,86.826},{1.344,1.1645,325.062,106.844},{1.352,1.1645,389.27,120.345},{1.36,1.1645,220.48,49.6149},{1.368,1.1645,364.727,80.2323},{1.376,1.1645,529.485,111.244},{1.384,1.1645,575.613,95.679},{1.392,1.1645,812.203,130.205},{1.4,1.1645,640.375,88.8658},{1.408,1.1645,824.941,105.439},{1.416,1.1645,936.996,117.964},{1.424,1.1645,1029.1,115.697},{1.432,1.1645,1210.3,126.624},{1.44,1.1645,1131.77,109.471},{1.448,1.1645,1016.22,88.6352},{1.456,1.1645,1219.68,98.0489},{1.464,1.1645,1570.98,127.198},{1.472,1.1645,1527.27,115.625},{1.48,1.1645,1728.84,126.279},{1.488,1.1645,1695.69,119.066},{1.496,1.1645,2036.28,137.736},{1.504,1.1645,2118.07,134.602},{1.512,1.1645,2111.76,128.408},{1.52,1.1645,2046.12,118.056},{1.528,1.1645,2443.13,139.548},{1.536,1.1645,2252.65,125.605},{1.544,1.1645,2481.02,134.196},{1.552,1.1645,2279.74,116.333},{1.56,1.1645,2709.49,142.001},{1.568,1.1645,2507.53,125.214},{1.576,1.1645,2470.96,119.916},{1.584,1.1645,2478.83,119.313},{1.592,1.1645,2361.34,111.379},{1.6,1.1645,2640.08,127.546},{1.608,1.1645,2360.66,109.191},{1.616,1.1645,2337.62,106.621},{1.624,1.1645,2562.44,122.709},{1.632,1.1645,2342.02,106.757},{1.64,1.1645,2112.62,96.3257},{1.648,1.1645,2139.7,99.6139},{1.656,1.1645,1986.53,93.9662},{1.664,1.1645,1882.38,89.6068},{1.672,1.1645,1794.62,88.5052},{1.68,1.1645,1650.92,85.7688},{1.688,1.1645,1373.74,73.5188},{1.696,1.1645,1328.52,81.2876},{1.704,1.1645,845.751,55.9101},{1.712,1.1645,394.477,40.2369},{1.312,1.1715,105.784,103.634},{1.32,1.1715,182.69,105.299},{1.328,1.1715,81.4591,43.5504},{1.336,1.1715,266.324,100.824},{1.344,1.1715,206.799,69.0834},{1.352,1.1715,744.19,259.267},{1.36,1.1715,555.53,136.167},{1.368,1.1715,492.388,106.6},{1.376,1.1715,514.451,86.6113},{1.384,1.1715,410.506,59.6506},{1.392,1.1715,701.289,101.626},{1.4,1.1715,1025.72,146.114},{1.408,1.1715,888.132,106.133},{1.416,1.1715,1134.39,130.36},{1.424,1.1715,1103.22,115.526},{1.432,1.1715,1010.12,97.793},{1.44,1.1715,1420.71,129.941},{1.448,1.1715,1287.99,107.309},{1.456,1.1715,1437.25,110.621},{1.464,1.1715,1744.3,132.671},{1.472,1.1715,1802.14,130.208},{1.48,1.1715,1846.43,125.191},{1.488,1.1715,2014.52,134.624},{1.496,1.1715,1988.57,124.175},{1.504,1.1715,1946.61,114.396},{1.512,1.1715,2234.65,128.15},{1.52,1.1715,2443.09,138.932},{1.528,1.1715,2562.51,139.655},{1.536,1.1715,2527.7,134.022},{1.544,1.1715,2448.6,125.509},{1.552,1.1715,2507.44,125.716},{1.56,1.1715,2548.86,125.067},{1.568,1.1715,2413.8,112.797},{1.576,1.1715,2761.63,131.274},{1.584,1.1715,2584.49,119.406},{1.592,1.1715,2689.41,125.873},{1.6,1.1715,2636.13,120.235},{1.608,1.1715,2607.75,118.932},{1.616,1.1715,2386.55,107.505},{1.624,1.1715,2482.49,112.658},{1.632,1.1715,2373.27,108.117},{1.64,1.1715,2195.86,98.4677},{1.648,1.1715,2450.71,115.627},{1.656,1.1715,2245.86,106.067},{1.664,1.1715,2100,100.001},{1.672,1.1715,1899.48,96.3543},{1.68,1.1715,1566.9,79.2737},{1.688,1.1715,1445.95,80.2662},{1.696,1.1715,1188.61,76.9843},{1.704,1.1715,512.338,46.322},{1.712,1.1715,21.9824,10.8075},{1.296,1.1785,1205.75,1310.92},{1.304,1.1785,102.543,100.434},{1.312,1.1785,89.2782,55.4711},{1.32,1.1785,93.1457,48.8194},{1.328,1.1785,219.015,92.3173},{1.336,1.1785,170.504,62.6125},{1.344,1.1785,371.179,106.574},{1.352,1.1785,440.815,120.747},{1.36,1.1785,426.884,81.8461},{1.368,1.1785,566.855,110.727},{1.376,1.1785,590.404,94.7993},{1.384,1.1785,670.08,90.8121},{1.392,1.1785,711.427,91.2142},{1.4,1.1785,897.973,111.463},{1.408,1.1785,990.563,107.294},{1.416,1.1785,1269.67,132.613},{1.424,1.1785,1019.76,95.2402},{1.432,1.1785,1286.16,113.048},{1.44,1.1785,1438.61,124.008},{1.448,1.1785,1480.71,118.383},{1.456,1.1785,1543.53,114.493},{1.464,1.1785,1754.6,123.619},{1.472,1.1785,1965.38,133.423},{1.48,1.1785,2034.8,127.863},{1.488,1.1785,2119.13,127.068},{1.496,1.1785,2173.49,127.982},{1.504,1.1785,2480.6,141.358},{1.512,1.1785,2340,122.431},{1.52,1.1785,2513.72,131.123},{1.528,1.1785,2364.53,118.122},{1.536,1.1785,2728.56,140.769},{1.544,1.1785,2725.65,133.871},{1.552,1.1785,2746.91,129.615},{1.56,1.1785,2568.63,119.495},{1.568,1.1785,2769.88,125.607},{1.576,1.1785,2616.16,116.979},{1.584,1.1785,2795.08,128.056},{1.592,1.1785,2547.69,111.012},{1.6,1.1785,2489.32,108.376},{1.608,1.1785,2429.71,102.816},{1.616,1.1785,2674.12,117.196},{1.624,1.1785,2471.98,107.768},{1.632,1.1785,2452.73,107.039},{1.64,1.1785,2162.62,95.7264},{1.648,1.1785,2179.34,96.7115},{1.656,1.1785,1881.42,83.7284},{1.664,1.1785,1928.81,91.7444},{1.672,1.1785,1817.81,91.8273},{1.68,1.1785,1654.48,89.2758},{1.688,1.1785,1236.69,72.6582},{1.696,1.1785,790.467,64.2718},{1.704,1.1785,45.4892,13.4215},{1.28,1.1855,95.0625,115.56},{1.296,1.1855,55.4949,60.5735},{1.304,1.1855,51.6107,40.1416},{1.312,1.1855,179.572,109.221},{1.32,1.1855,168.445,73.7096},{1.328,1.1855,226.091,82.8289},{1.336,1.1855,343.886,102.096},{1.344,1.1855,350.024,84.369},{1.352,1.1855,446.25,92.0237},{1.36,1.1855,410.141,76.4583},{1.368,1.1855,570.146,94.3388},{1.376,1.1855,560.596,79.1413},{1.384,1.1855,676.157,93.0988},{1.392,1.1855,878.86,101.839},{1.4,1.1855,811.136,83.6496},{1.408,1.1855,1231.88,129.057},{1.416,1.1855,1078.05,101.726},{1.424,1.1855,1442.3,127.405},{1.432,1.1855,1379.59,113.765},{1.44,1.1855,1274.96,96.1192},{1.448,1.1855,1561.46,111.833},{1.456,1.1855,1687.07,117.008},{1.464,1.1855,1792.56,114.954},{1.472,1.1855,1819.25,113.02},{1.48,1.1855,1930.42,112.585},{1.488,1.1855,1934.44,110.896},{1.496,1.1855,2228.86,119.865},{1.504,1.1855,2199,116.58},{1.512,1.1855,2421.93,128.029},{1.52,1.1855,2410.93,118.292},{1.528,1.1855,2578.56,125.074},{1.536,1.1855,2567.72,122.786},{1.544,1.1855,2807.5,132.031},{1.552,1.1855,2960.54,136.41},{1.56,1.1855,2970.88,133.26},{1.568,1.1855,2766.92,121.196},{1.576,1.1855,2908.81,127.46},{1.584,1.1855,3030.94,132.488},{1.592,1.1855,3053.69,134.919},{1.6,1.1855,2750.22,117.235},{1.608,1.1855,2508.88,104.098},{1.616,1.1855,2518.53,105.87},{1.624,1.1855,2388.42,101.736},{1.632,1.1855,2617.03,112.154},{1.64,1.1855,2339.44,102.916},{1.648,1.1855,2151.58,94.8254},{1.656,1.1855,2027.03,92.4555},{1.664,1.1855,1992.25,95.265},{1.672,1.1855,1632.06,81.4126},{1.68,1.1855,1433.36,80.4986},{1.688,1.1855,867.633,62.2578},{1.696,1.1855,136.732,32.0351},{1.288,1.1925,49.868,42.0457},{1.296,1.1925,36.7979,33.4691},{1.304,1.1925,499.255,394.795},{1.312,1.1925,517.366,299.925},{1.32,1.1925,169.219,75.0902},{1.328,1.1925,437.334,155.575},{1.336,1.1925,237.756,56.8832},{1.344,1.1925,367.693,76.8872},{1.352,1.1925,467.946,88.0563},{1.36,1.1925,379.685,60.2882},{1.368,1.1925,522.154,75.1841},{1.376,1.1925,641.203,92.8564},{1.384,1.1925,684.026,78.2203},{1.392,1.1925,949.356,104.345},{1.4,1.1925,817.095,78.2259},{1.408,1.1925,1212.27,113.578},{1.416,1.1925,1177.74,101.991},{1.424,1.1925,1200.65,95.4915},{1.432,1.1925,1425.66,109.855},{1.44,1.1925,1395.15,99.0704},{1.448,1.1925,1543.53,106.142},{1.456,1.1925,1589.18,102.42},{1.464,1.1925,1874.38,114.874},{1.472,1.1925,1996.46,117.287},{1.48,1.1925,1996.72,110.372},{1.488,1.1925,2224.42,122.733},{1.496,1.1925,2364.87,122.207},{1.504,1.1925,2629.98,132.311},{1.512,1.1925,2563.22,124.187},{1.52,1.1925,2876.86,140.472},{1.528,1.1925,2639.99,123.251},{1.536,1.1925,2964.94,137},{1.544,1.1925,2875.6,129.922},{1.552,1.1925,2961.28,129.272},{1.56,1.1925,2795.54,118.058},{1.568,1.1925,3060.53,134.101},{1.576,1.1925,2787.83,118.523},{1.584,1.1925,2798,115.438},{1.592,1.1925,2780.78,116.48},{1.6,1.1925,2562.97,104.821},{1.608,1.1925,2676.07,111.901},{1.616,1.1925,2551.26,106.468},{1.624,1.1925,2626.49,110.629},{1.632,1.1925,2200.89,93.2105},{1.64,1.1925,2051.8,87.7473},{1.648,1.1925,2167.81,97.6387},{1.656,1.1925,2007.4,92.946},{1.664,1.1925,1757.21,84.6939},{1.672,1.1925,1345.22,68.5979},{1.68,1.1925,914.742,59.6153},{1.688,1.1925,293.539,57.0783},{1.296,1.1995,175.417,176.802},{1.304,1.1995,561.226,278.062},{1.312,1.1995,131.847,50.7169},{1.32,1.1995,184.245,61.6528},{1.328,1.1995,237.99,82.6849},{1.336,1.1995,224.246,55.6341},{1.344,1.1995,437.924,93.3239},{1.352,1.1995,432.125,75.9029},{1.36,1.1995,612.024,88.9888},{1.368,1.1995,605.936,81.2565},{1.376,1.1995,898.836,105.923},{1.384,1.1995,950.686,104.622},{1.392,1.1995,1140.62,122.826},{1.4,1.1995,1165.72,113.334},{1.408,1.1995,1036.99,90.4032},{1.416,1.1995,1296.02,104.515},{1.424,1.1995,1312.18,98.2187},{1.432,1.1995,1542.63,114.923},{1.44,1.1995,1645.84,112.423},{1.448,1.1995,1783.1,117.409},{1.456,1.1995,1895.78,117.772},{1.464,1.1995,1956.24,113.068},{1.472,1.1995,2091.93,119.239},{1.48,1.1995,2366.59,131.348},{1.488,1.1995,2318.7,121.89},{1.496,1.1995,2678.69,138.348},{1.504,1.1995,2807.09,137.57},{1.512,1.1995,3009.69,146.697},{1.52,1.1995,2907.19,135.95},{1.528,1.1995,2896.74,129.187},{1.536,1.1995,3033.82,136.436},{1.544,1.1995,3032.71,133.338},{1.552,1.1995,3016.57,127.959},{1.56,1.1995,2838.89,117.493},{1.568,1.1995,2955.84,126.014},{1.576,1.1995,2998.2,124.757},{1.584,1.1995,2938.26,123.509},{1.592,1.1995,2770.75,114.747},{1.6,1.1995,2855.88,118.537},{1.608,1.1995,2699.54,113.237},{1.616,1.1995,2634.97,109.821},{1.624,1.1995,2543.48,106.791},{1.632,1.1995,2411.08,103.491},{1.64,1.1995,2120.18,90.4098},{1.648,1.1995,2115.57,93.4733},{1.656,1.1995,1837.66,85.008},{1.664,1.1995,1559.65,77.7283},{1.672,1.1995,1290.15,82.0612},{1.68,1.1995,238.651,33.6144},{1.288,1.2065,34.0752,30.6657},{1.296,1.2065,147.628,114.788},{1.304,1.2065,1751.32,761.84},{1.312,1.2065,279.227,125.804},{1.32,1.2065,186.569,54.8682},{1.328,1.2065,230.859,61.075},{1.336,1.2065,351.091,77.91},{1.344,1.2065,384.872,68.85},{1.352,1.2065,435.871,64.8632},{1.36,1.2065,626.274,88.1788},{1.368,1.2065,501.676,61.0482},{1.376,1.2065,672.849,72.2986},{1.384,1.2065,824.566,85.6905},{1.392,1.2065,1015.68,96.3086},{1.4,1.2065,999.776,88.8192},{1.408,1.2065,1162.78,96.4569},{1.416,1.2065,1324.09,104.488},{1.424,1.2065,1557.17,114.452},{1.432,1.2065,1601.48,110.614},{1.44,1.2065,1768.44,115.345},{1.448,1.2065,1951.45,123.579},{1.456,1.2065,1833.27,108.345},{1.464,1.2065,2243.73,129.675},{1.472,1.2065,2071.85,108.614},{1.48,1.2065,2323.34,119.413},{1.488,1.2065,2429.52,121.78},{1.496,1.2065,2685.14,133.584},{1.504,1.2065,2645.04,126.024},{1.512,1.2065,2789.8,130.686},{1.52,1.2065,2713.86,120.28},{1.528,1.2065,3060.49,134.105},{1.536,1.2065,2933.48,129.526},{1.544,1.2065,3049.74,129.495},{1.552,1.2065,2980.15,122.968},{1.56,1.2065,3082.57,128.691},{1.568,1.2065,3104.46,126.77},{1.576,1.2065,2842.13,115.085},{1.584,1.2065,2745.96,111.135},{1.592,1.2065,2725.82,112.838},{1.6,1.2065,2728.96,110.612},{1.608,1.2065,2748.83,112.35},{1.616,1.2065,2503.6,103.696},{1.624,1.2065,2471.05,102.203},{1.632,1.2065,2276.39,96.5895},{1.64,1.2065,2002.9,84.6322},{1.648,1.2065,1922.18,87.211},{1.656,1.2065,1754.21,87.3745},{1.664,1.2065,1227.27,69.4012},{1.672,1.2065,369.958,39.7051},{1.264,1.2135,23.209,32.235},{1.28,1.2135,157.633,135.199},{1.288,1.2135,61.0429,39.8995},{1.296,1.2135,88.0064,49.3499},{1.304,1.2135,123.823,51.2147},{1.312,1.2135,111.428,44.6322},{1.32,1.2135,267.805,71.389},{1.328,1.2135,244.257,61.8027},{1.336,1.2135,361.875,73.8616},{1.344,1.2135,375.894,63.727},{1.352,1.2135,581.5,87.6729},{1.36,1.2135,663.721,88.0544},{1.368,1.2135,700.408,78.2769},{1.376,1.2135,673.904,75.5452},{1.384,1.2135,755.779,73.5994},{1.392,1.2135,1093.85,103.628},{1.4,1.2135,1280.42,109.988},{1.408,1.2135,1120.32,86.6037},{1.416,1.2135,1315.76,99.6975},{1.424,1.2135,1364.9,91.7279},{1.432,1.2135,1338.14,86.365},{1.44,1.2135,1837.95,116.623},{1.448,1.2135,2091.46,129.858},{1.456,1.2135,1813.61,101.125},{1.464,1.2135,2177.59,120.26},{1.472,1.2135,2240.76,119.429},{1.48,1.2135,2363.44,121.263},{1.488,1.2135,2444.65,117.864},{1.496,1.2135,2674.93,128.683},{1.504,1.2135,2735.23,124.685},{1.512,1.2135,3077.77,143.152},{1.52,1.2135,2917.67,129.962},{1.528,1.2135,3118.61,133.632},{1.536,1.2135,2961.83,125.349},{1.544,1.2135,3059.92,128.587},{1.552,1.2135,2938.59,122.609},{1.56,1.2135,2831.45,115.906},{1.568,1.2135,2858.45,117.177},{1.576,1.2135,2860.95,115.883},{1.584,1.2135,2801.47,113.865},{1.592,1.2135,2816.57,115.73},{1.6,1.2135,2722.73,112.479},{1.608,1.2135,2701.64,112.138},{1.616,1.2135,2551.54,106.082},{1.624,1.2135,2200.14,92.3173},{1.632,1.2135,1939.87,82.7026},{1.64,1.2135,1935.12,88.1814},{1.648,1.2135,1746.95,83.8827},{1.656,1.2135,1269.28,69.1364},{1.664,1.2135,435.256,39.6086},{1.264,1.2205,54.0231,60.088},{1.28,1.2205,42.9359,38.991},{1.288,1.2205,107.262,44.9434},{1.296,1.2205,102.741,59.3687},{1.304,1.2205,224.881,108.047},{1.312,1.2205,105.411,30.5379},{1.32,1.2205,320.852,77.3986},{1.328,1.2205,260.714,59.8528},{1.336,1.2205,323.45,55.2506},{1.344,1.2205,442.191,68.8205},{1.352,1.2205,416.785,57.2075},{1.36,1.2205,563.031,67.3954},{1.368,1.2205,649.888,71.6298},{1.376,1.2205,871.186,88.3573},{1.384,1.2205,723.341,68.6659},{1.392,1.2205,1142.77,100.58},{1.4,1.2205,1192.56,96.2371},{1.408,1.2205,1265.31,94.3231},{1.416,1.2205,1382.48,100.305},{1.424,1.2205,1552.98,105.631},{1.432,1.2205,1749.21,115.437},{1.44,1.2205,1656.09,102.003},{1.448,1.2205,1805.47,107.055},{1.456,1.2205,2200.41,128.552},{1.464,1.2205,2240.78,120.582},{1.472,1.2205,2160.42,111.254},{1.48,1.2205,2796.47,144.111},{1.488,1.2205,2564.31,122.79},{1.496,1.2205,2741.44,129.621},{1.504,1.2205,2646.18,121.638},{1.512,1.2205,2975.73,135.258},{1.52,1.2205,3162.19,139.281},{1.528,1.2205,2947.54,125.471},{1.536,1.2205,3011.57,124.503},{1.544,1.2205,2949.97,123.026},{1.552,1.2205,2961.81,122.016},{1.56,1.2205,2768.38,112.704},{1.568,1.2205,2875.37,118.223},{1.576,1.2205,2894.68,119.637},{1.584,1.2205,2734.21,112.369},{1.592,1.2205,2612.23,108.143},{1.6,1.2205,2749.21,116.395},{1.608,1.2205,2417.44,100.354},{1.616,1.2205,2265.27,94.9264},{1.624,1.2205,2110.02,89.1583},{1.632,1.2205,1974.43,88.3937},{1.64,1.2205,1660.21,76.7202},{1.648,1.2205,1293.38,67.7809},{1.656,1.2205,589.043,46.7962},{1.664,1.2205,3.79518,2.22915},{1.264,1.2275,32.2532,30.3685},{1.272,1.2275,47.9982,51.8171},{1.28,1.2275,40.6136,31.2489},{1.288,1.2275,62.4695,33.3019},{1.296,1.2275,93.2772,41.5849},{1.304,1.2275,143.143,45.4365},{1.312,1.2275,202.761,60.4002},{1.32,1.2275,284.552,76.1655},{1.328,1.2275,328.771,63.0122},{1.336,1.2275,342.706,59.477},{1.344,1.2275,474.284,80.0021},{1.352,1.2275,487.422,65.6793},{1.36,1.2275,647.428,78.9238},{1.368,1.2275,700.484,79.885},{1.376,1.2275,849.514,81.2373},{1.384,1.2275,880.796,80.3768},{1.392,1.2275,1154.19,101.301},{1.4,1.2275,1156.64,92.0802},{1.408,1.2275,1274.05,94.712},{1.416,1.2275,1392.75,97.0993},{1.424,1.2275,1591.29,105.196},{1.432,1.2275,1537.99,96.6668},{1.44,1.2275,1712.52,103.923},{1.448,1.2275,1870,109.061},{1.456,1.2275,1938.74,105.6},{1.464,1.2275,2350.81,126.234},{1.472,1.2275,2262.64,114.826},{1.48,1.2275,2280.96,110.571},{1.488,1.2275,2398.57,113.094},{1.496,1.2275,2636.95,123.999},{1.504,1.2275,2835.44,132.37},{1.512,1.2275,2868.63,129.719},{1.52,1.2275,2936.62,128.297},{1.528,1.2275,3124.19,136.221},{1.536,1.2275,2704.44,112.673},{1.544,1.2275,2854.43,117.314},{1.552,1.2275,2744.92,111.513},{1.56,1.2275,2838.39,118.293},{1.568,1.2275,3099.57,130.821},{1.576,1.2275,2726.38,113.033},{1.584,1.2275,2457.96,98.3459},{1.592,1.2275,2428.93,99.1458},{1.6,1.2275,2479.46,106.396},{1.608,1.2275,2281.62,95.4542},{1.616,1.2275,2002.26,84.4057},{1.624,1.2275,1876.81,82.7261},{1.632,1.2275,1569.02,70.7929},{1.64,1.2275,1265.53,63.9913},{1.648,1.2275,662.109,47.574},{1.656,1.2275,22.8475,11.0845},{1.248,1.2345,90.6236,125.938},{1.264,1.2345,87.7396,60.0055},{1.272,1.2345,41.0547,36.0992},{1.28,1.2345,73.6443,68.2863},{1.288,1.2345,228.779,110.417},{1.296,1.2345,128.656,51.0455},{1.304,1.2345,87.7804,28.1726},{1.312,1.2345,312.715,83.5566},{1.32,1.2345,219.044,58.0341},{1.328,1.2345,272.363,55.0026},{1.336,1.2345,416.606,70.0427},{1.344,1.2345,408.931,60.0538},{1.352,1.2345,486.969,64.683},{1.36,1.2345,519.361,61.6856},{1.368,1.2345,571.893,58.61},{1.376,1.2345,827.299,79.5079},{1.384,1.2345,927.895,81.7574},{1.392,1.2345,1023.48,85.9908},{1.4,1.2345,1298.09,101.091},{1.408,1.2345,1349.77,102.811},{1.416,1.2345,1363.52,94.2214},{1.424,1.2345,1397.1,92.2328},{1.432,1.2345,1558.01,97.6866},{1.44,1.2345,1797.51,109.872},{1.448,1.2345,1925.19,109.128},{1.456,1.2345,1891.54,102.855},{1.464,1.2345,1956.94,102.582},{1.472,1.2345,2218.03,113.451},{1.48,1.2345,2146.89,105.135},{1.488,1.2345,2488.9,119.127},{1.496,1.2345,2559.33,118.883},{1.504,1.2345,2721.06,125.684},{1.512,1.2345,2676.3,118.407},{1.52,1.2345,2804.45,123.838},{1.528,1.2345,2795.26,119.453},{1.536,1.2345,2829.05,121.075},{1.544,1.2345,2754.29,115.705},{1.552,1.2345,2797.82,119.012},{1.56,1.2345,2726.62,115.007},{1.568,1.2345,2559.49,106.213},{1.576,1.2345,2400.95,99.7069},{1.584,1.2345,2606.17,111.654},{1.592,1.2345,2346.76,98.4072},{1.6,1.2345,2219.7,95.691},{1.608,1.2345,1903.52,79.8144},{1.616,1.2345,1836.31,79.6058},{1.624,1.2345,1556.4,70.7346},{1.632,1.2345,1203.38,58.8942},{1.64,1.2345,713.543,47.0066},{1.648,1.2345,52.8026,12.2283},{1.24,1.2415,24.5462,27.3119},{1.248,1.2415,17.1204,13.1131},{1.264,1.2415,46.2626,35.7081},{1.272,1.2415,33.6811,19.8771},{1.28,1.2415,66.9658,36.175},{1.288,1.2415,97.2004,48.612},{1.296,1.2415,118.692,46.0681},{1.304,1.2415,83.7203,26.1206},{1.312,1.2415,256.571,72.0792},{1.32,1.2415,249.24,54.2533},{1.328,1.2415,339.118,68.4977},{1.336,1.2415,346.953,58.651},{1.344,1.2415,415.065,59.9667},{1.352,1.2415,507.17,64.3832},{1.36,1.2415,594.988,67.3949},{1.368,1.2415,604.281,63.6288},{1.376,1.2415,734.884,72.1897},{1.384,1.2415,942.709,86.1241},{1.392,1.2415,976.594,79.2231},{1.4,1.2415,1236.92,93.816},{1.408,1.2415,1287.4,93.812},{1.416,1.2415,1259.91,87.2227},{1.424,1.2415,1353.29,85.4518},{1.432,1.2415,1632.77,102.831},{1.44,1.2415,1526.84,89.9126},{1.448,1.2415,1792.62,103.069},{1.456,1.2415,2062.58,113.434},{1.464,1.2415,2276.9,123.193},{1.472,1.2415,2323.8,118.141},{1.48,1.2415,2143.22,101.576},{1.488,1.2415,2433.14,117.664},{1.496,1.2415,2360.61,108.858},{1.504,1.2415,2370.15,105.971},{1.512,1.2415,2654.94,118.081},{1.52,1.2415,2721.68,121.074},{1.528,1.2415,2551.26,110.184},{1.536,1.2415,2576.82,110.847},{1.544,1.2415,2818.82,121.483},{1.552,1.2415,2658.98,115.703},{1.56,1.2415,2663.77,113.938},{1.568,1.2415,2645.33,114.333},{1.576,1.2415,2370.55,101.712},{1.584,1.2415,2217.46,94.2418},{1.592,1.2415,2138.22,92.0501},{1.6,1.2415,1991.39,87.5645},{1.608,1.2415,1779.38,79.9555},{1.616,1.2415,1527.16,68.7335},{1.624,1.2415,1127.98,54.2831},{1.632,1.2415,688.143,41.1146},{1.64,1.2415,82.7159,15.6516},{1.256,1.2485,20.2843,18.5238},{1.264,1.2485,27.7542,19.9263},{1.272,1.2485,23.5768,13.6082},{1.28,1.2485,134.208,57.2542},{1.288,1.2485,90.6028,39.0509},{1.296,1.2485,84.1562,24.4991},{1.304,1.2485,103.404,26.9406},{1.312,1.2485,88.6785,23.4189},{1.32,1.2485,337.442,76.4393},{1.328,1.2485,246.891,41.7738},{1.336,1.2485,356.681,60.5318},{1.344,1.2485,402.279,57.7216},{1.352,1.2485,623.422,81.6975},{1.36,1.2485,731.344,84.6857},{1.368,1.2485,748.558,83.392},{1.376,1.2485,823.865,81.9204},{1.384,1.2485,808.997,71.9368},{1.392,1.2485,1040.75,84.6977},{1.4,1.2485,1126.34,88.7914},{1.408,1.2485,1232.15,94.1639},{1.416,1.2485,1342.15,93.5147},{1.424,1.2485,1431.66,92.6339},{1.432,1.2485,1361.59,84.8446},{1.44,1.2485,1627.31,96.4665},{1.448,1.2485,1989.11,118.2},{1.456,1.2485,1706.66,95.4457},{1.464,1.2485,2037.65,109.089},{1.472,1.2485,2160.35,110.997},{1.48,1.2485,2313.44,118.047},{1.488,1.2485,2503.01,121.742},{1.496,1.2485,2414.76,113.733},{1.504,1.2485,2475.39,113.83},{1.512,1.2485,2737.41,124.163},{1.52,1.2485,2529.45,114.824},{1.528,1.2485,2565.49,109.942},{1.536,1.2485,2386.45,103.688},{1.544,1.2485,2601.43,116.518},{1.552,1.2485,2456.06,105.776},{1.56,1.2485,2362.87,102.638},{1.568,1.2485,2459.59,107.7},{1.576,1.2485,2043.14,88.0747},{1.584,1.2485,2108.74,92.3778},{1.592,1.2485,2019.88,89.7456},{1.6,1.2485,1685.54,74.1995},{1.608,1.2485,1643.74,77.0783},{1.616,1.2485,1193.24,59.0152},{1.624,1.2485,787.347,46.163},{1.632,1.2485,181.779,31.7608},{1.24,1.2555,17.1789,18.7401},{1.248,1.2555,13.9451,15.0023},{1.256,1.2555,28.2794,30.8616},{1.264,1.2555,22.884,17.2029},{1.272,1.2555,31.0469,20.1655},{1.28,1.2555,120.677,53.8307},{1.288,1.2555,29.472,12.919},{1.296,1.2555,110.516,42.2665},{1.304,1.2555,137.008,43.9152},{1.312,1.2555,169.971,43.723},{1.32,1.2555,184.962,39.6253},{1.328,1.2555,253.947,45.4968},{1.336,1.2555,302.115,44.4857},{1.344,1.2555,358.959,50.4478},{1.352,1.2555,529.606,72.6425},{1.36,1.2555,554.18,62.5987},{1.368,1.2555,754.057,79.2702},{1.376,1.2555,810.483,80.0291},{1.384,1.2555,909.299,79.3927},{1.392,1.2555,1019.83,84.5151},{1.4,1.2555,1141.98,87.4559},{1.408,1.2555,1240.35,89.3834},{1.416,1.2555,1212.12,81.8064},{1.424,1.2555,1417.52,92.4359},{1.432,1.2555,1508.12,93.5176},{1.44,1.2555,1630.57,97.7515},{1.448,1.2555,1846.51,107.855},{1.456,1.2555,1983.74,109.796},{1.464,1.2555,1922.53,99.4527},{1.472,1.2555,2132.47,111.936},{1.48,1.2555,2332.8,117.527},{1.488,1.2555,2375.65,116.541},{1.496,1.2555,2356.04,113.114},{1.504,1.2555,2222.83,103.065},{1.512,1.2555,2506.69,115.623},{1.52,1.2555,2516.41,114.083},{1.528,1.2555,2351,103.968},{1.536,1.2555,2407.77,107.783},{1.544,1.2555,2305.67,102.064},{1.552,1.2555,2512.64,112.36},{1.56,1.2555,2264.01,100.92},{1.568,1.2555,2142.27,94.9582},{1.576,1.2555,1888.23,83.5763},{1.584,1.2555,1786.01,78.1502},{1.592,1.2555,1600.88,72.4719},{1.6,1.2555,1379.58,64.9135},{1.608,1.2555,1176.3,57.4494},{1.616,1.2555,869.324,51.075},{1.624,1.2555,235.058,31.1722},{1.232,1.2625,10.2517,11.0343},{1.248,1.2625,24.9755,19.917},{1.256,1.2625,35.8162,24.805},{1.264,1.2625,45.3781,29.4266},{1.272,1.2625,55.7655,31.8699},{1.28,1.2625,65.5488,31.9171},{1.288,1.2625,106.013,46.5617},{1.296,1.2625,108.497,37.4018},{1.304,1.2625,128.796,38.8383},{1.312,1.2625,196.874,49.3537},{1.32,1.2625,416.362,97.9203},{1.328,1.2625,375.868,71.4521},{1.336,1.2625,248.476,37.5137},{1.344,1.2625,344.518,48.1265},{1.352,1.2625,489.822,62.0438},{1.36,1.2625,659.395,81.4495},{1.368,1.2625,570.561,56.1711},{1.376,1.2625,788.891,73.933},{1.384,1.2625,802.424,68.5576},{1.392,1.2625,859.871,69.5576},{1.4,1.2625,1028.78,78.3486},{1.408,1.2625,1208.34,88.3052},{1.416,1.2625,1369.25,97.7442},{1.424,1.2625,1346.23,89.0098},{1.432,1.2625,1316.53,81.9189},{1.44,1.2625,1464.56,86.5339},{1.448,1.2625,1680.65,98.0509},{1.456,1.2625,1796.95,100.593},{1.464,1.2625,1929.37,103.685},{1.472,1.2625,2122.23,112.993},{1.48,1.2625,2029.66,103.267},{1.488,1.2625,2098.63,103.38},{1.496,1.2625,2272.55,110.319},{1.504,1.2625,2452.11,116.049},{1.512,1.2625,2124.94,98.0178},{1.52,1.2625,2341.3,106.371},{1.528,1.2625,2271.87,105.421},{1.536,1.2625,2326.93,105.664},{1.544,1.2625,2105.46,93.6317},{1.552,1.2625,2258.58,103.968},{1.56,1.2625,2058.73,93.3611},{1.568,1.2625,1793.41,78.7549},{1.576,1.2625,1692.46,76.8196},{1.584,1.2625,1562.14,71.6332},{1.592,1.2625,1430.37,68.2054},{1.6,1.2625,1297.57,65.1845},{1.608,1.2625,849.805,47.1381},{1.616,1.2625,315.058,33.6285},{1.24,1.2695,49.6921,37.5357},{1.248,1.2695,4.29678,4.88697},{1.264,1.2695,69.8444,43.055},{1.272,1.2695,104.752,60.2956},{1.28,1.2695,66.4096,30.17},{1.288,1.2695,74.955,26.6989},{1.296,1.2695,120.408,38.8416},{1.304,1.2695,197.156,57.3987},{1.312,1.2695,130.056,31.7371},{1.32,1.2695,184.344,35.8666},{1.328,1.2695,260.627,48.2737},{1.336,1.2695,374.142,61.4394},{1.344,1.2695,386.784,53.4273},{1.352,1.2695,492.09,63.6466},{1.36,1.2695,577.794,66.9756},{1.368,1.2695,669.3,69.9828},{1.376,1.2695,722.337,70.3062},{1.384,1.2695,892.424,79.4236},{1.392,1.2695,919.983,75.394},{1.4,1.2695,1084.77,85.8098},{1.408,1.2695,1136.29,82.5464},{1.416,1.2695,1150.6,78.3059},{1.424,1.2695,1274.88,85.0872},{1.432,1.2695,1347.86,85.0792},{1.44,1.2695,1718.02,108.062},{1.448,1.2695,1567.03,91.0735},{1.456,1.2695,1830.89,104.715},{1.464,1.2695,1917.35,102.567},{1.472,1.2695,1938,100.572},{1.48,1.2695,2117.88,109.94},{1.488,1.2695,2091.49,106.128},{1.496,1.2695,2199.44,106.911},{1.504,1.2695,2334.76,112.67},{1.512,1.2695,2335.82,112.054},{1.52,1.2695,2375.81,111.129},{1.528,1.2695,2323.98,110.63},{1.536,1.2695,2388.34,113.549},{1.544,1.2695,2002.42,91.1926},{1.552,1.2695,1924.25,86.692},{1.56,1.2695,1901.52,88.0126},{1.568,1.2695,1768.36,82.0625},{1.576,1.2695,1562.88,72.3999},{1.584,1.2695,1406,66.9616},{1.592,1.2695,1214.73,60.3527},{1.6,1.2695,862.36,47.0337},{1.608,1.2695,376.071,35.8145},{1.232,1.2765,68.3938,95.0451},{1.24,1.2765,44.3557,33.485},{1.248,1.2765,7.62698,8.01861},{1.256,1.2765,24.677,16.5421},{1.264,1.2765,40.065,34.6165},{1.272,1.2765,62.3944,31.8358},{1.28,1.2765,80.381,33.1433},{1.288,1.2765,57.3047,20.0647},{1.296,1.2765,161.099,55.8116},{1.304,1.2765,133.048,34.5782},{1.312,1.2765,113.397,27.3508},{1.32,1.2765,260.543,57.1853},{1.328,1.2765,237.725,39.9385},{1.336,1.2765,396.547,62.3835},{1.344,1.2765,420.362,58.5867},{1.352,1.2765,542.605,71.3842},{1.36,1.2765,534.524,59.2034},{1.368,1.2765,658.241,66.0431},{1.376,1.2765,608.917,56.5033},{1.384,1.2765,821.395,70.1262},{1.392,1.2765,804.579,65.7218},{1.4,1.2765,1089.44,86.7581},{1.408,1.2765,1060.62,76.3765},{1.416,1.2765,1191.83,84.0393},{1.424,1.2765,1243.4,82.4812},{1.432,1.2765,1600.26,105.921},{1.44,1.2765,1349.34,82.6104},{1.448,1.2765,1621.8,94.9415},{1.456,1.2765,1900.36,112.053},{1.464,1.2765,1714.28,92.4898},{1.472,1.2765,2011.4,109.861},{1.48,1.2765,2073.28,109.395},{1.488,1.2765,2110.58,105.793},{1.496,1.2765,2084.5,103.948},{1.504,1.2765,2187.52,107.459},{1.512,1.2765,2141.16,103.937},{1.52,1.2765,1994.54,95.4688},{1.528,1.2765,2105.6,100.046},{1.536,1.2765,2022.37,95.9058},{1.544,1.2765,2153.73,102.539},{1.552,1.2765,1830.06,85.8376},{1.56,1.2765,1572.5,71.9442},{1.568,1.2765,1557.21,71.8195},{1.576,1.2765,1348.38,64.6256},{1.584,1.2765,1159.4,58.5428},{1.592,1.2765,858.347,46.4943},{1.6,1.2765,443.145,39.107},{1.608,1.2765,4.00877,3.00081},{1.248,1.2835,8.1786,8.64881},{1.256,1.2835,20.907,12.7951},{1.264,1.2835,18.1405,12.6684},{1.272,1.2835,83.1732,39.3955},{1.28,1.2835,72.8788,43.1526},{1.288,1.2835,69.1695,22.9412},{1.296,1.2835,168.07,61.0524},{1.304,1.2835,121.699,32.2411},{1.312,1.2835,170.957,41.9363},{1.32,1.2835,252.66,54.2645},{1.328,1.2835,287.076,49.3034},{1.336,1.2835,303.726,48.2211},{1.344,1.2835,336.793,48.6697},{1.352,1.2835,452.898,55.5528},{1.36,1.2835,547.574,61.8632},{1.368,1.2835,649.419,68.0844},{1.376,1.2835,672.236,64.7348},{1.384,1.2835,863.874,77.4429},{1.392,1.2835,973.741,83.6322},{1.4,1.2835,1080.49,89.0546},{1.408,1.2835,1028.78,76.5428},{1.416,1.2835,1363.85,101.821},{1.424,1.2835,1356.78,92.0999},{1.432,1.2835,1305.18,85.0573},{1.44,1.2835,1525.63,96.367},{1.448,1.2835,1652.72,102.142},{1.456,1.2835,1774.17,103.816},{1.464,1.2835,1804.74,100.872},{1.472,1.2835,1850.04,98.2096},{1.48,1.2835,1876.82,98.1839},{1.488,1.2835,2016.9,105.048},{1.496,1.2835,2004.45,100.325},{1.504,1.2835,1835.95,90.0499},{1.512,1.2835,2088.43,103.895},{1.52,1.2835,2028.98,98.1429},{1.528,1.2835,1850.06,87.4507},{1.536,1.2835,1863.24,89.6007},{1.544,1.2835,1628.01,76.7938},{1.552,1.2835,1585.1,76.7087},{1.56,1.2835,1375.36,64.0104},{1.568,1.2835,1291.15,64.4175},{1.576,1.2835,1139.12,58.2197},{1.584,1.2835,827.223,46.5708},{1.592,1.2835,440.856,34.0653},{1.6,1.2835,12.1062,4.31033},{1.24,1.2905,11.432,12.4623},{1.248,1.2905,17.4869,13.7473},{1.256,1.2905,7.99362,6.56423},{1.264,1.2905,31.7898,22.3843},{1.272,1.2905,26.0646,15.7621},{1.28,1.2905,29.0485,12.063},{1.288,1.2905,45.3631,18.8987},{1.296,1.2905,57.6386,16.2008},{1.304,1.2905,180.16,48.8557},{1.312,1.2905,140.418,34.5331},{1.32,1.2905,159.02,30.5909},{1.328,1.2905,331.476,61.5148},{1.336,1.2905,306.327,50.9103},{1.344,1.2905,461.003,70.8725},{1.352,1.2905,418.735,51.6931},{1.36,1.2905,468.144,52.8332},{1.368,1.2905,704.125,75.9491},{1.376,1.2905,710.841,66.1933},{1.384,1.2905,726.05,64.1267},{1.392,1.2905,823.948,67.2024},{1.4,1.2905,1032.27,81.8527},{1.408,1.2905,1044.74,78.4854},{1.416,1.2905,1197.01,87.6437},{1.424,1.2905,1216.83,83.6143},{1.432,1.2905,1142.79,71.8912},{1.44,1.2905,1500.43,96.8229},{1.448,1.2905,1569.96,95.022},{1.456,1.2905,1538.21,88.1453},{1.464,1.2905,1720.29,97.2533},{1.472,1.2905,1653.54,88.2997},{1.48,1.2905,1794.32,94.3855},{1.488,1.2905,1734.55,89.5298},{1.496,1.2905,1989.2,102.876},{1.504,1.2905,1876.23,93.2979},{1.512,1.2905,1898.42,95.38},{1.52,1.2905,1878.92,92.8332},{1.528,1.2905,1721.11,81.8559},{1.536,1.2905,1652.53,81.4015},{1.544,1.2905,1640.66,81.1918},{1.552,1.2905,1325.47,63.2552},{1.56,1.2905,1342.88,66.3715},{1.568,1.2905,1077.97,54.3305},{1.576,1.2905,982.461,54.199},{1.584,1.2905,455.742,32.0546},{1.592,1.2905,47.82,14.5546},{1.232,1.2975,17.168,14.241},{1.24,1.2975,15.8106,17.6019},{1.248,1.2975,47.2891,31.3804},{1.256,1.2975,46.9592,27.3954},{1.264,1.2975,78.5874,39.3378},{1.272,1.2975,4.13519,3.17943},{1.28,1.2975,69.5396,28.0771},{1.288,1.2975,147.058,57.9285},{1.296,1.2975,98.854,29.5076},{1.304,1.2975,142.239,43.0975},{1.312,1.2975,179.989,45.8752},{1.32,1.2975,183.94,34.9887},{1.328,1.2975,268.197,49.2289},{1.336,1.2975,253.454,39.1768},{1.344,1.2975,366.695,51.3172},{1.352,1.2975,443.445,58.469},{1.36,1.2975,581.582,67.6788},{1.368,1.2975,557.739,57.0026},{1.376,1.2975,605.056,58.0048},{1.384,1.2975,751.595,66.7827},{1.392,1.2975,882.687,73.7419},{1.4,1.2975,832.646,64.1342},{1.408,1.2975,1031.74,78.9892},{1.416,1.2975,1202.43,89.5324},{1.424,1.2975,1310.65,94.0567},{1.432,1.2975,1316.82,88.0859},{1.44,1.2975,1554.72,99.6452},{1.448,1.2975,1409.04,83.8772},{1.456,1.2975,1658.16,99.6896},{1.464,1.2975,1588.54,90.3359},{1.472,1.2975,1907.73,107.685},{1.48,1.2975,1851.23,97.993},{1.488,1.2975,1618.38,82.4264},{1.496,1.2975,1949.98,99.0225},{1.504,1.2975,1902.6,96.7244},{1.512,1.2975,1917.04,98.0692},{1.52,1.2975,1799.01,88.5799},{1.528,1.2975,1679.24,83.1141},{1.536,1.2975,1556.5,76.7564},{1.544,1.2975,1504.97,75.6082},{1.552,1.2975,1289.56,65.0803},{1.56,1.2975,1077.65,55.6181},{1.568,1.2975,778.375,42.0488},{1.576,1.2975,509.455,34.384},{1.584,1.2975,62.7261,13.5739},{1.232,1.3045,7.3443,7.89675},{1.24,1.3045,2.74796,3.11217},{1.256,1.3045,95.047,76.3766},{1.264,1.3045,40.7271,20.7576},{1.272,1.3045,33.5292,16.1773},{1.28,1.3045,42.924,18.431},{1.288,1.3045,68.5181,24.4556},{1.296,1.3045,95.3878,27.7839},{1.304,1.3045,132.671,34.4342},{1.312,1.3045,160.434,34.8849},{1.32,1.3045,250.921,49.4997},{1.328,1.3045,228.505,38.0456},{1.336,1.3045,324.123,50.7713},{1.344,1.3045,417.965,59.538},{1.352,1.3045,580.827,80.0425},{1.36,1.3045,493.147,58.324},{1.368,1.3045,640.101,69.8418},{1.376,1.3045,643.405,60.0397},{1.384,1.3045,709.175,63.3384},{1.392,1.3045,863.29,75.0796},{1.4,1.3045,1124.84,93.9041},{1.408,1.3045,1039.37,76.9899},{1.416,1.3045,1172.1,86.0558},{1.424,1.3045,1105.61,74.3271},{1.432,1.3045,1330.71,90.1847},{1.44,1.3045,1424.59,92.6927},{1.448,1.3045,1490.35,91.5435},{1.456,1.3045,1676.34,99.1213},{1.464,1.3045,1798.13,105.999},{1.472,1.3045,1846.38,103.562},{1.48,1.3045,1832.26,101.753},{1.488,1.3045,1864.16,99.2536},{1.496,1.3045,1836.86,97.0273},{1.504,1.3045,1733.97,88.2406},{1.512,1.3045,1784.49,92.6996},{1.52,1.3045,1644.41,83.8957},{1.528,1.3045,1583.23,79.7172},{1.536,1.3045,1382.27,68.8189},{1.544,1.3045,1131.7,58.0672},{1.552,1.3045,1154.12,62.152},{1.56,1.3045,826.846,46.2344},{1.568,1.3045,603.867,40.4908},{1.576,1.3045,102.886,16.7872},{1.224,1.3115,10.6514,12.1927},{1.24,1.3115,12.169,13.5524},{1.248,1.3115,30.3156,18.8078},{1.256,1.3115,48.1877,36.8258},{1.264,1.3115,12.5783,6.93799},{1.272,1.3115,93.145,53.8658},{1.28,1.3115,71.1004,31.6728},{1.288,1.3115,83.045,27.217},{1.296,1.3115,157.135,49.2338},{1.304,1.3115,128,32.4101},{1.312,1.3115,118.326,25.2045},{1.32,1.3115,223.023,45.9627},{1.328,1.3115,219.707,36.4479},{1.336,1.3115,300.877,42.421},{1.344,1.3115,419.613,60.9156},{1.352,1.3115,460.315,60.6073},{1.36,1.3115,410.373,43.6423},{1.368,1.3115,621.773,66.1118},{1.376,1.3115,674.504,65.5013},{1.384,1.3115,785.175,72.3083},{1.392,1.3115,830.495,70.2554},{1.4,1.3115,849.805,65.9345},{1.408,1.3115,1147.61,90.0983},{1.416,1.3115,1133.57,83.7651},{1.424,1.3115,1253.9,88.243},{1.432,1.3115,1239.36,83.8387},{1.44,1.3115,1336.68,86.0363},{1.448,1.3115,1595.28,96.9329},{1.456,1.3115,1467.88,90.0372},{1.464,1.3115,1445.23,82.2725},{1.472,1.3115,1780.04,102.849},{1.48,1.3115,1861.85,102.808},{1.488,1.3115,1645.41,87.2457},{1.496,1.3115,1948.47,103.197},{1.504,1.3115,1715.47,90.7305},{1.512,1.3115,1555.37,80.2975},{1.52,1.3115,1515.49,79.0241},{1.528,1.3115,1468.93,76.5249},{1.536,1.3115,1119.27,58.0431},{1.544,1.3115,1065.7,56.9197},{1.552,1.3115,840.559,48.1894},{1.56,1.3115,651.016,43.7727},{1.568,1.3115,131.907,17.2873},{1.224,1.3185,3.37805,3.54786},{1.24,1.3185,9.14024,9.95867},{1.248,1.3185,55.0471,38.3241},{1.256,1.3185,40.5129,22.2097},{1.264,1.3185,60.2552,29.0596},{1.272,1.3185,36.2746,15.4113},{1.28,1.3185,75.0975,34.8122},{1.288,1.3185,115.287,44.1885},{1.296,1.3185,102.049,32.3737},{1.304,1.3185,206.099,58.6108},{1.312,1.3185,166.976,39.0381},{1.32,1.3185,187.679,36.6485},{1.328,1.3185,336.601,65.6157},{1.336,1.3185,292.976,44.5791},{1.344,1.3185,364.723,52.1052},{1.352,1.3185,369.014,44.3728},{1.36,1.3185,428.256,48.5104},{1.368,1.3185,584.619,61.2774},{1.376,1.3185,687.617,67.8297},{1.384,1.3185,794.255,73.1606},{1.392,1.3185,951.067,82.905},{1.4,1.3185,824.869,64.8264},{1.408,1.3185,954.24,73.6607},{1.416,1.3185,1149.84,84.5208},{1.424,1.3185,1039.67,71.0199},{1.432,1.3185,1331.9,91.9965},{1.44,1.3185,1461.87,96.486},{1.448,1.3185,1561.55,100.516},{1.456,1.3185,1554.63,93.2692},{1.464,1.3185,1600.86,93.8436},{1.472,1.3185,1574.74,91.23},{1.48,1.3185,1629.68,88.7781},{1.488,1.3185,1696.4,90.1404},{1.496,1.3185,1662.19,91.6654},{1.504,1.3185,1519.24,80.9352},{1.512,1.3185,1541.36,82.6539},{1.52,1.3185,1467.59,77.0532},{1.528,1.3185,1262.3,67.9077},{1.536,1.3185,1151.45,63.2067},{1.544,1.3185,856.315,48.4723},{1.552,1.3185,636.235,40.7672},{1.56,1.3185,204.94,24.3507},{1.24,1.3255,8.16687,9.06958},{1.248,1.3255,28.5901,20.6797},{1.256,1.3255,23.3984,16.3682},{1.264,1.3255,64.3187,43.0982},{1.272,1.3255,31.1529,14.0122},{1.28,1.3255,55.1175,23.4482},{1.288,1.3255,86.2964,32.4573},{1.296,1.3255,129,37.0799},{1.304,1.3255,137.968,35.4569},{1.312,1.3255,188.067,41.1274},{1.32,1.3255,156.113,29.0574},{1.328,1.3255,256.533,44.8788},{1.336,1.3255,228.398,32.2348},{1.344,1.3255,538.271,86.4514},{1.352,1.3255,478.1,60.702},{1.36,1.3255,477.491,53.9294},{1.368,1.3255,588.45,64.2208},{1.376,1.3255,656.791,63.4978},{1.384,1.3255,691.691,62.4351},{1.392,1.3255,812.055,68.0811},{1.4,1.3255,815.671,65.5246},{1.408,1.3255,954.532,74.7888},{1.416,1.3255,1037.48,78.4412},{1.424,1.3255,1116.04,79.8981},{1.432,1.3255,1427.99,99.4112},{1.44,1.3255,1393.66,90.7394},{1.448,1.3255,1437.7,89.2272},{1.456,1.3255,1580.66,96.846},{1.464,1.3255,1504.31,86.912},{1.472,1.3255,1700.62,98.6514},{1.48,1.3255,1667.23,93.5173},{1.488,1.3255,1621.51,88.5983},{1.496,1.3255,1436.89,76.4586},{1.504,1.3255,1499.82,81.1113},{1.512,1.3255,1414.74,75.5644},{1.52,1.3255,1305.87,72.1648},{1.528,1.3255,1060.53,57.9126},{1.536,1.3255,975.866,58.278},{1.544,1.3255,637.074,41.0018},{1.552,1.3255,234.74,25.1517},{1.224,1.3325,7.61412,8.45387},{1.24,1.3325,8.77578,9.74419},{1.248,1.3325,22.6919,16.3795},{1.256,1.3325,45.2315,22.1017},{1.264,1.3325,83.3388,42.9016},{1.272,1.3325,29.8049,15.7198},{1.28,1.3325,66.4221,26.1434},{1.288,1.3325,74.9648,25.3824},{1.296,1.3325,79.1244,22.5203},{1.304,1.3325,145.628,41.0396},{1.312,1.3325,178.446,41.1534},{1.32,1.3325,173.985,32.3486},{1.328,1.3325,249.525,44.1815},{1.336,1.3325,276.737,44.8726},{1.344,1.3325,467.522,71.4507},{1.352,1.3325,454.545,60.7641},{1.36,1.3325,470.7,54.4842},{1.368,1.3325,618.593,67.978},{1.376,1.3325,651.713,62.8172},{1.384,1.3325,704.246,64.5605},{1.392,1.3325,751.896,62.3925},{1.4,1.3325,870.982,70.6118},{1.408,1.3325,947.168,74.1612},{1.416,1.3325,1124.04,83.8634},{1.424,1.3325,1270.7,92.4621},{1.432,1.3325,1176.47,81.0304},{1.44,1.3325,1302.55,84.7996},{1.448,1.3325,1490.9,93.8482},{1.456,1.3325,1454.4,87.5946},{1.464,1.3325,1544.42,90.891},{1.472,1.3325,1481.21,84.8313},{1.48,1.3325,1548.47,87.3461},{1.488,1.3325,1511.13,81.9746},{1.496,1.3325,1546.38,85.6991},{1.504,1.3325,1328,72.9649},{1.512,1.3325,1135.1,62.6343},{1.52,1.3325,1237.08,70.6482},{1.528,1.3325,964.254,56.3646},{1.536,1.3325,731.593,46.14},{1.544,1.3325,361.493,33.8834},{1.552,1.3325,1.86962,1.17518},{1.232,1.3395,4.91879,5.24277},{1.24,1.3395,4.26398,4.59116},{1.256,1.3395,16.8766,11.7361},{1.264,1.3395,143.138,71.7076},{1.272,1.3395,23.2957,12.1285},{1.28,1.3395,51.4209,19.6197},{1.288,1.3395,63.3722,21.4992},{1.296,1.3395,97.5208,27.212},{1.304,1.3395,84.8873,19.7685},{1.312,1.3395,151.518,32.55},{1.32,1.3395,183.12,37.2442},{1.328,1.3395,283.201,51.4991},{1.336,1.3395,359.859,61.2911},{1.344,1.3395,368.394,51.2052},{1.352,1.3395,409.749,51.5018},{1.36,1.3395,568.369,70.2154},{1.368,1.3395,619.214,65.5206},{1.376,1.3395,686.557,67.2959},{1.384,1.3395,669.713,62.0324},{1.392,1.3395,675.867,57.1335},{1.4,1.3395,972.587,81.1984},{1.408,1.3395,1151.6,95.7869},{1.416,1.3395,1082.06,80.486},{1.424,1.3395,1163.12,83.4914},{1.432,1.3395,1246.39,86.9851},{1.44,1.3395,1245.32,82.5198},{1.448,1.3395,1426.71,93.1381},{1.456,1.3395,1409.72,84.7472},{1.464,1.3395,1353.67,80.0754},{1.472,1.3395,1444.07,82.6306},{1.48,1.3395,1502.71,85.501},{1.488,1.3395,1383.12,77.426},{1.496,1.3395,1263.69,71.5984},{1.504,1.3395,1294.54,74.538},{1.512,1.3395,1150.48,66.5584},{1.52,1.3395,987.277,58.8895},{1.528,1.3395,749.882,49.9265},{1.536,1.3395,338.481,29.9616},{1.544,1.3395,11.2466,5.01085},{1.232,1.3465,7.57562,8.4354},{1.248,1.3465,23.9867,13.5537},{1.256,1.3465,24.367,12.7729},{1.264,1.3465,13.8132,8.17888},{1.272,1.3465,21.6077,9.6223},{1.28,1.3465,36.2627,13.5748},{1.288,1.3465,111.69,42.9565},{1.296,1.3465,95.5948,28.6566},{1.304,1.3465,97.0125,22.8809},{1.312,1.3465,163.841,38.0024},{1.32,1.3465,138.883,26.5451},{1.328,1.3465,252.393,45.791},{1.336,1.3465,312.911,48.7482},{1.344,1.3465,377.03,54.3654},{1.352,1.3465,388.046,51.3965},{1.36,1.3465,434.573,49.0603},{1.368,1.3465,534.426,57.2569},{1.376,1.3465,682.185,70.8643},{1.384,1.3465,774.904,73.7538},{1.392,1.3465,726.157,63.3386},{1.4,1.3465,946.323,78.4707},{1.408,1.3465,961.84,75.1555},{1.416,1.3465,1075.04,82.5522},{1.424,1.3465,1109.32,81.7004},{1.432,1.3465,1270.33,90.0304},{1.44,1.3465,1306.07,88.9365},{1.448,1.3465,1261.79,78.3533},{1.456,1.3465,1353.57,84.3166},{1.464,1.3465,1410.54,82.1834},{1.472,1.3465,1545.15,92.566},{1.48,1.3465,1410.95,82.5198},{1.488,1.3465,1287.43,73.5816},{1.496,1.3465,1124.27,64.6321},{1.504,1.3465,1141.77,66.9218},{1.512,1.3465,931.041,56.3707},{1.52,1.3465,756.216,50.4815},{1.528,1.3465,359.66,30.6851},{1.536,1.3465,42.9516,17.1806},{1.232,1.3535,7.8916,8.7618},{1.248,1.3535,8.1907,7.18321},{1.256,1.3535,14.8038,10.1226},{1.264,1.3535,45.5473,31.8143},{1.272,1.3535,7.22263,4.45019},{1.28,1.3535,37.3602,14.3696},{1.288,1.3535,53.2363,17.3961},{1.296,1.3535,84.0621,23.0342},{1.304,1.3535,103.18,26.256},{1.312,1.3535,153.968,34.5496},{1.32,1.3535,222.372,46.1538},{1.328,1.3535,245.892,42.7609},{1.336,1.3535,217.367,31.9862},{1.344,1.3535,221.147,29.1978},{1.352,1.3535,512.219,70.8451},{1.36,1.3535,455.356,52.0477},{1.368,1.3535,442.721,45.6419},{1.376,1.3535,663.146,69.5358},{1.384,1.3535,804.679,78.4273},{1.392,1.3535,783.424,69.3139},{1.4,1.3535,944.73,78.7973},{1.408,1.3535,1020.95,80.617},{1.416,1.3535,938.706,69.4172},{1.424,1.3535,1102.33,80.2291},{1.432,1.3535,1231.74,86.6359},{1.44,1.3535,1324.1,87.5251},{1.448,1.3535,1476.85,99.2529},{1.456,1.3535,1444.63,91.7903},{1.464,1.3535,1308.31,78.7142},{1.472,1.3535,1270.24,74.2137},{1.48,1.3535,1487.77,88.7243},{1.488,1.3535,1157.12,67.3886},{1.496,1.3535,1013.65,60.2532},{1.504,1.3535,974.532,60.6007},{1.512,1.3535,789.918,52.2571},{1.52,1.3535,429.997,34.901},{1.528,1.3535,61.3728,15.7461},{1.232,1.3605,15.4347,13.9325},{1.24,1.3605,3.44026,3.00763},{1.248,1.3605,55.3859,39.6911},{1.256,1.3605,28.4136,15.4773},{1.264,1.3605,55.4756,32.8369},{1.272,1.3605,29.061,12.6977},{1.28,1.3605,26.222,9.86709},{1.288,1.3605,82.6959,28.0206},{1.296,1.3605,129.708,40.9434},{1.304,1.3605,109.922,26.942},{1.312,1.3605,115.33,25.9035},{1.32,1.3605,192.646,35.4788},{1.328,1.3605,246.85,42.9803},{1.336,1.3605,259.603,41.8871},{1.344,1.3605,281.437,37.8603},{1.352,1.3605,370.009,43.9197},{1.36,1.3605,462.874,52.1973},{1.368,1.3605,572.496,60.9149},{1.376,1.3605,554.708,53.5704},{1.384,1.3605,670.263,61.6996},{1.392,1.3605,862.714,79.0724},{1.4,1.3605,808.531,68.4627},{1.408,1.3605,872.75,69.0672},{1.416,1.3605,1058.27,78.5601},{1.424,1.3605,1188.48,87.8037},{1.432,1.3605,1234.59,88.2896},{1.44,1.3605,1263.59,85.3471},{1.448,1.3605,1297.18,84.6199},{1.456,1.3605,1293.12,83.65},{1.464,1.3605,1287.27,78.1522},{1.472,1.3605,1398.15,86.4916},{1.48,1.3605,1205.91,74.7635},{1.488,1.3605,1179.94,72.1786},{1.496,1.3605,960.131,61.1152},{1.504,1.3605,798.85,53.7334},{1.512,1.3605,512.053,39.6893},{1.52,1.3605,70.9247,14.1541},{1.248,1.3675,4.81169,5.12635},{1.256,1.3675,18.6203,13.7454},{1.264,1.3675,25.2298,12.0053},{1.272,1.3675,61.9551,30.6343},{1.28,1.3675,37.858,15.3485},{1.288,1.3675,64.7625,20.829},{1.296,1.3675,76.4706,21.769},{1.304,1.3675,119.365,29.7905},{1.312,1.3675,154.662,35.6636},{1.32,1.3675,168.461,32.3356},{1.328,1.3675,225.212,38.7062},{1.336,1.3675,216.029,32.1961},{1.344,1.3675,390.916,58.7958},{1.352,1.3675,371.428,45.4737},{1.36,1.3675,451.962,51.3824},{1.368,1.3675,529.548,57.7217},{1.376,1.3675,522.73,50.4439},{1.384,1.3675,700.249,63.9693},{1.392,1.3675,878.636,79.872},{1.4,1.3675,819.016,68.9976},{1.408,1.3675,876.197,67.9464},{1.416,1.3675,924.059,70.1345},{1.424,1.3675,1073.18,77.6712},{1.432,1.3675,1179.63,81.8718},{1.44,1.3675,1167.14,76.7815},{1.448,1.3675,1321.19,86.3366},{1.456,1.3675,1240.84,78.9464},{1.464,1.3675,1299.34,82.3063},{1.472,1.3675,1027.38,61.0008},{1.48,1.3675,1066.21,65.4411},{1.488,1.3675,960.115,62.3441},{1.496,1.3675,699.821,47.256},{1.504,1.3675,521.071,40.8241},{1.512,1.3675,109.499,18.8526},{1.232,1.3745,3.50601,3.73933},{1.24,1.3745,5.80562,6.46002},{1.248,1.3745,20.0801,12.8494},{1.256,1.3745,8.23309,5.23184},{1.264,1.3745,59.032,24.0468},{1.272,1.3745,47.4235,25.8689},{1.28,1.3745,69.4995,28.0848},{1.288,1.3745,106.317,43.1308},{1.296,1.3745,122.64,40.7498},{1.304,1.3745,106.019,25.9925},{1.312,1.3745,178.155,42.7673},{1.32,1.3745,441.068,106.223},{1.328,1.3745,185.189,29.8059},{1.336,1.3745,338.244,52.3099},{1.344,1.3745,300.107,43.8918},{1.352,1.3745,378.992,49.3458},{1.36,1.3745,478.576,57.1824},{1.368,1.3745,522.193,59.7733},{1.376,1.3745,538.056,53.6185},{1.384,1.3745,617.822,55.5725},{1.392,1.3745,705.477,60.3102},{1.4,1.3745,844.416,69.7287},{1.408,1.3745,892.936,72.7882},{1.416,1.3745,955.207,71.8199},{1.424,1.3745,998.325,71.1396},{1.432,1.3745,1137.57,80.8446},{1.44,1.3745,1153.58,80.7543},{1.448,1.3745,1185.23,78.3009},{1.456,1.3745,1159.89,73.8962},{1.464,1.3745,1131.29,72.016},{1.472,1.3745,1061.11,68.3298},{1.48,1.3745,939.072,60.1452},{1.488,1.3745,800.531,54.8677},{1.496,1.3745,521.418,40.7667},{1.504,1.3745,157.277,22.7239},{1.24,1.3815,12.1236,8.50353},{1.248,1.3815,33.6164,23.6338},{1.256,1.3815,10.802,8.15644},{1.264,1.3815,22.982,11.4866},{1.272,1.3815,39.7821,16.3379},{1.28,1.3815,29.6008,11.1648},{1.288,1.3815,62.2357,20.4505},{1.296,1.3815,90.9463,30.7796},{1.304,1.3815,109.944,26.9314},{1.312,1.3815,179.73,39.7185},{1.32,1.3815,128.669,22.7218},{1.328,1.3815,196.877,33.5322},{1.336,1.3815,264.166,41.2742},{1.344,1.3815,298.542,40.4813},{1.352,1.3815,396.921,49.2823},{1.36,1.3815,486.629,59.4133},{1.368,1.3815,448.268,44.2769},{1.376,1.3815,509.873,52.5465},{1.384,1.3815,698.492,65.6844},{1.392,1.3815,748.469,66.8626},{1.4,1.3815,811.018,68.5623},{1.408,1.3815,934.269,78.0633},{1.416,1.3815,987.759,74.2367},{1.424,1.3815,999.526,71.4002},{1.432,1.3815,1161.95,82.802},{1.44,1.3815,1158.75,78.6306},{1.448,1.3815,1093.8,73.3597},{1.456,1.3815,1124.23,75.7097},{1.464,1.3815,1057.01,70.4549},{1.472,1.3815,1000.56,65.615},{1.48,1.3815,856.4,62.3491},{1.488,1.3815,530.615,41.1717},{1.496,1.3815,234.469,32.3667},{1.224,1.3885,2.6058,2.77445},{1.24,1.3885,5.05398,5.61501},{1.248,1.3885,23.6714,12.4883},{1.256,1.3885,4.84764,3.79594},{1.264,1.3885,40.2128,18.5861},{1.272,1.3885,27.3624,12.2155},{1.28,1.3885,48.8472,21.03},{1.288,1.3885,53.1869,14.6316},{1.296,1.3885,90.9401,24.9431},{1.304,1.3885,121.56,30.1308},{1.312,1.3885,144.565,30.3955},{1.32,1.3885,157.206,29.2241},{1.328,1.3885,225.096,39.8501},{1.336,1.3885,268.035,42.4824},{1.344,1.3885,392.713,56.2574},{1.352,1.3885,399.515,52.4067},{1.36,1.3885,467.77,54.3104},{1.368,1.3885,589.85,64.9804},{1.376,1.3885,675.106,73.9926},{1.384,1.3885,758.239,71.5354},{1.392,1.3885,666.794,59.9754},{1.4,1.3885,786.005,66.6244},{1.408,1.3885,799.562,62.5793},{1.416,1.3885,1126.33,89.0311},{1.424,1.3885,1091.89,81.3332},{1.432,1.3885,1074.49,76.7011},{1.44,1.3885,1185.97,85.184},{1.448,1.3885,1155.08,81.6668},{1.456,1.3885,1048.22,73.3727},{1.464,1.3885,880.289,59.2491},{1.472,1.3885,814.988,58.4037},{1.48,1.3885,594.729,46.318},{1.488,1.3885,228.817,28.26},{1.496,1.3885,6.90289,7.71303},{1.224,1.3955,13.1368,11.8401},{1.24,1.3955,5.84297,4.61508},{1.248,1.3955,12.5061,8.78085},{1.256,1.3955,19.9365,11.5513},{1.264,1.3955,26.0601,12.1607},{1.272,1.3955,69.7291,38.4952},{1.28,1.3955,32.9122,11.0926},{1.288,1.3955,75.4946,25.7325},{1.296,1.3955,61.7396,15.1335},{1.304,1.3955,126.669,30.4782},{1.312,1.3955,105.743,22.7516},{1.32,1.3955,169.189,30.2497},{1.328,1.3955,200.673,32.7612},{1.336,1.3955,285.429,45.8956},{1.344,1.3955,242.296,30.6139},{1.352,1.3955,369.081,45.2027},{1.36,1.3955,453.71,54.8467},{1.368,1.3955,613.416,69.0165},{1.376,1.3955,522.199,52.611},{1.384,1.3955,736.414,72.8386},{1.392,1.3955,798.547,72.6138},{1.4,1.3955,917.893,80.4382},{1.408,1.3955,911.567,72.7751},{1.416,1.3955,851.209,67.6415},{1.424,1.3955,1074.64,83.3707},{1.432,1.3955,1039.35,76.1023},{1.44,1.3955,1025.73,72.2818},{1.448,1.3955,963.841,68.2072},{1.456,1.3955,851.171,59.9445},{1.464,1.3955,799.214,59.5263},{1.472,1.3955,607.66,49.5734},{1.48,1.3955,232.882,24.9504},{1.488,1.3955,4.47458,2.25221},{1.24,1.4025,23.521,15.559},{1.248,1.4025,16.44,10.512},{1.256,1.4025,44.1762,19.7288},{1.264,1.4025,43.7913,35.8518},{1.272,1.4025,52.6913,22.5995},{1.28,1.4025,26.6672,9.25796},{1.288,1.4025,35.9247,10.0881},{1.296,1.4025,81.7387,21.9342},{1.304,1.4025,179.045,48.9483},{1.312,1.4025,126.299,25.9981},{1.32,1.4025,155.445,29.3704},{1.328,1.4025,262.499,49.5169},{1.336,1.4025,250.283,40.5613},{1.344,1.4025,372.464,54.7205},{1.352,1.4025,391.648,52.5879},{1.36,1.4025,471.396,56.2379},{1.368,1.4025,536.4,60.6555},{1.376,1.4025,686.326,75.0593},{1.384,1.4025,622.601,56.9738},{1.392,1.4025,666.185,59.6524},{1.4,1.4025,716.69,60.3426},{1.408,1.4025,855.381,72.2453},{1.416,1.4025,1057.69,85.8949},{1.424,1.4025,997.352,76.4965},{1.432,1.4025,859.558,62.4933},{1.44,1.4025,950.447,66.9282},{1.448,1.4025,825.704,59.4894},{1.456,1.4025,753.409,57.6436},{1.464,1.4025,536.078,42.4184},{1.472,1.4025,302.328,33.1367},{1.48,1.4025,33.038,14.7788},{1.232,1.4095,15.9603,15.6812},{1.24,1.4095,3.40209,3.58248},{1.248,1.4095,6.83272,6.48065},{1.256,1.4095,14.5688,8.90432},{1.264,1.4095,54.1748,34.1083},{1.272,1.4095,23.1983,9.59007},{1.28,1.4095,50.8374,17.7099},{1.288,1.4095,71.977,25.553},{1.296,1.4095,152.271,48.8049},{1.304,1.4095,98.8507,23.0303},{1.312,1.4095,177.422,41.806},{1.32,1.4095,251.445,49.7432},{1.328,1.4095,223.636,42.1307},{1.336,1.4095,302.643,48.8475},{1.344,1.4095,300.219,40.8993},{1.352,1.4095,310.728,39.6961},{1.36,1.4095,439.41,53.2055},{1.368,1.4095,429.495,47.3682},{1.376,1.4095,516.281,52.6516},{1.384,1.4095,609.042,58.2299},{1.392,1.4095,778.538,69.9187},{1.4,1.4095,975.918,85.2278},{1.408,1.4095,857.278,69.8151},{1.416,1.4095,853.305,68.4922},{1.424,1.4095,932.072,74.2224},{1.432,1.4095,796.424,59.326},{1.44,1.4095,894.314,70.6558},{1.448,1.4095,745.135,57.022},{1.456,1.4095,539.809,44.9473},{1.464,1.4095,362.212,37.1279},{1.472,1.4095,58.4939,18.2047},{1.232,1.4165,5.03012,4.09124},{1.248,1.4165,31.934,18.4221},{1.256,1.4165,188.318,103.178},{1.264,1.4165,55.0795,20.8076},{1.272,1.4165,32.3734,10.9652},{1.28,1.4165,46.7135,19.3477},{1.288,1.4165,75.1413,25.3786},{1.296,1.4165,128.401,40.6545},{1.304,1.4165,186.91,55.1309},{1.312,1.4165,136.104,28.1252},{1.32,1.4165,195.436,37.7545},{1.328,1.4165,241.522,41.8023},{1.336,1.4165,272.348,44.2007},{1.344,1.4165,315.644,42.7168},{1.352,1.4165,368.229,49.7429},{1.36,1.4165,330.593,37.6018},{1.368,1.4165,590.321,70.0364},{1.376,1.4165,528.367,56.9082},{1.384,1.4165,632.377,63.5372},{1.392,1.4165,801.861,76.5252},{1.4,1.4165,877.684,79.6035},{1.408,1.4165,726.008,58.0119},{1.416,1.4165,818.54,64.6586},{1.424,1.4165,853.023,67.1044},{1.432,1.4165,946.199,76.5892},{1.44,1.4165,681.604,53.9026},{1.448,1.4165,597.271,50.5078},{1.456,1.4165,401.068,42.1909},{1.464,1.4165,70.1878,16.5362},{1.224,1.4235,8.02232,7.20951},{1.24,1.4235,8.17972,7.06677},{1.248,1.4235,11.3216,7.9652},{1.256,1.4235,14.9096,7.99651},{1.264,1.4235,19.2976,11.8936},{1.272,1.4235,39.7671,17.459},{1.28,1.4235,53.2841,20.3179},{1.288,1.4235,40.3157,11.3656},{1.296,1.4235,92.5514,26.3119},{1.304,1.4235,59.1966,14.4228},{1.312,1.4235,121.646,25.2484},{1.32,1.4235,177.924,33.0346},{1.328,1.4235,271.241,50.6831},{1.336,1.4235,307.375,51.0724},{1.344,1.4235,386.716,59.7541},{1.352,1.4235,390.903,52.5732},{1.36,1.4235,491.737,62.7205},{1.368,1.4235,505.986,58.5188},{1.376,1.4235,519.414,54.0584},{1.384,1.4235,781.885,82.3221},{1.392,1.4235,752.045,73.1904},{1.4,1.4235,796.542,68.5556},{1.408,1.4235,766.785,66.7722},{1.416,1.4235,755.33,63.2396},{1.424,1.4235,750.233,58.9886},{1.432,1.4235,789.201,67.4755},{1.44,1.4235,681.052,60.3466},{1.448,1.4235,383.606,38.0571},{1.456,1.4235,77.2975,16.1303},{1.232,1.4305,6.84956,5.87041},{1.24,1.4305,4.04194,3.1831},{1.248,1.4305,14.0652,10.6381},{1.256,1.4305,13.2477,8.43969},{1.264,1.4305,20.3601,9.51061},{1.272,1.4305,59.1375,31.2974},{1.28,1.4305,62.783,23.9227},{1.288,1.4305,86.3098,27.7712},{1.296,1.4305,75.6973,20.1156},{1.304,1.4305,75.6768,16.5553},{1.312,1.4305,202.235,48.9529},{1.32,1.4305,165.392,32.8356},{1.328,1.4305,221.534,38.0185},{1.336,1.4305,203.819,30.3398},{1.344,1.4305,347.303,51.6561},{1.352,1.4305,488.054,70.2291},{1.36,1.4305,564.472,73.6813},{1.368,1.4305,602.116,71.6343},{1.376,1.4305,491.335,49.9328},{1.384,1.4305,586.66,57.39},{1.392,1.4305,678.987,66.5693},{1.4,1.4305,726.201,63.2283},{1.408,1.4305,885.219,80.4499},{1.416,1.4305,780.332,68.5397},{1.424,1.4305,792.233,69.9967},{1.432,1.4305,555.572,48.3209},{1.44,1.4305,457.522,47.7749},{1.448,1.4305,138.966,26.9308},{1.232,1.4375,1.98188,1.82155},{1.24,1.4375,6.58242,4.61188},{1.248,1.4375,6.69722,4.39347},{1.256,1.4375,30.0599,13.4152},{1.264,1.4375,10.538,5.47167},{1.272,1.4375,46.15,21.9305},{1.28,1.4375,54.0902,20.9917},{1.288,1.4375,87.8173,32.511},{1.296,1.4375,97.6054,29.1552},{1.304,1.4375,83.2,19.212},{1.312,1.4375,121.106,25.982},{1.32,1.4375,267.64,63.3202},{1.328,1.4375,234.937,41.5837},{1.336,1.4375,274.505,44.4911},{1.344,1.4375,269.6,38.8905},{1.352,1.4375,399.957,53.7804},{1.36,1.4375,418.162,50.575},{1.368,1.4375,484.912,56.1371},{1.376,1.4375,546.007,59.2044},{1.384,1.4375,603.425,60.9479},{1.392,1.4375,729.603,69.1185},{1.4,1.4375,863.305,86.2292},{1.408,1.4375,698.486,63.7931},{1.416,1.4375,682.681,62.0203},{1.424,1.4375,518.233,47.7803},{1.432,1.4375,435.587,45.3488},{1.44,1.4375,175.51,31.7869},{1.224,1.4445,7.48196,6.73245},{1.232,1.4445,7.01749,8.49817},{1.24,1.4445,11.244,6.52554},{1.248,1.4445,39.8754,27.6706},{1.256,1.4445,16.6769,10.7433},{1.264,1.4445,14.9217,7.08729},{1.272,1.4445,32.8814,13.2625},{1.28,1.4445,57.3009,23.6299},{1.288,1.4445,107.17,39.6322},{1.296,1.4445,153.048,51.4959},{1.304,1.4445,94.9282,23.5143},{1.312,1.4445,155.019,37.277},{1.32,1.4445,162.977,33.9058},{1.328,1.4445,218.468,36.5678},{1.336,1.4445,234.526,36.4003},{1.344,1.4445,289.761,42.7549},{1.352,1.4445,335.215,44.2937},{1.36,1.4445,372.2,46.0728},{1.368,1.4445,561.854,66.7599},{1.376,1.4445,549.283,60.6561},{1.384,1.4445,600.631,61.7019},{1.392,1.4445,625.626,62.8856},{1.4,1.4445,783.134,76.3415},{1.408,1.4445,744.845,71.7712},{1.416,1.4445,566.386,56.0583},{1.424,1.4445,420.589,44.652},{1.432,1.4445,167.754,28.1529},{1.24,1.4515,22.0761,15.2557},{1.248,1.4515,6.7032,5.26207},{1.256,1.4515,10.8094,6.22645},{1.264,1.4515,21.3156,10.0985},{1.272,1.4515,37.9062,19.8382},{1.28,1.4515,48.748,17.0767},{1.288,1.4515,52.8381,15.4353},{1.296,1.4515,73.7239,21.1361},{1.304,1.4515,159.928,40.2256},{1.312,1.4515,172.28,40.1745},{1.32,1.4515,180.428,37.0475},{1.328,1.4515,177.558,31.4481},{1.336,1.4515,262.203,43.9518},{1.344,1.4515,330.62,50.6031},{1.352,1.4515,331.73,46.4585},{1.36,1.4515,484.079,64.3972},{1.368,1.4515,417.033,49.1016},{1.376,1.4515,713.978,84.5332},{1.384,1.4515,653.496,70.0442},{1.392,1.4515,644.559,64.1932},{1.4,1.4515,668.716,69.5046},{1.408,1.4515,634.633,69.5495},{1.416,1.4515,364.974,38.9476},{1.424,1.4515,217.796,33.5829},{1.432,1.4515,2.92027,2.78274},{1.224,1.4585,12.6463,17.5723},{1.232,1.4585,1.776,1.90967},{1.24,1.4585,9.46926,8.56902},{1.248,1.4585,24.4594,13.4793},{1.256,1.4585,21.3139,12.2435},{1.264,1.4585,8.06528,3.9913},{1.272,1.4585,45.6997,19.8318},{1.28,1.4585,34.2155,12.7306},{1.288,1.4585,62.1228,20.4821},{1.296,1.4585,81.9164,24.0713},{1.304,1.4585,211.513,59.5169},{1.312,1.4585,163.603,37.3146},{1.32,1.4585,132.965,25.6397},{1.328,1.4585,276.546,55.8546},{1.336,1.4585,232.973,39.6538},{1.344,1.4585,414.994,69.7297},{1.352,1.4585,444.624,62.2183},{1.36,1.4585,404.136,53.5576},{1.368,1.4585,514.078,61.8895},{1.376,1.4585,492.199,53.9897},{1.384,1.4585,458.411,49.5589},{1.392,1.4585,505.15,52.7721},{1.4,1.4585,517.613,55.4788},{1.408,1.4585,475.821,54.3329},{1.416,1.4585,264.953,40.992},{1.424,1.4585,32.1672,17.6652},{1.224,1.4655,4.77127,5.77016},{1.24,1.4655,5.17076,4.19644},{1.248,1.4655,5.5459,3.51453},{1.256,1.4655,159.349,119.888},{1.264,1.4655,17.6113,11.6622},{1.272,1.4655,39.0674,16.608},{1.28,1.4655,47.2241,17.9969},{1.288,1.4655,39.3423,10.853},{1.296,1.4655,95.8613,28.9333},{1.304,1.4655,144.65,40.7911},{1.312,1.4655,183.685,42.8944},{1.32,1.4655,258.617,58.5081},{1.328,1.4655,179.717,30.9191},{1.336,1.4655,267.718,45.1294},{1.344,1.4655,250.456,39.053},{1.352,1.4655,356.734,52.3691},{1.36,1.4655,418.069,55.6702},{1.368,1.4655,471.077,58.2423},{1.376,1.4655,590.836,70.9758},{1.384,1.4655,467.927,51.511},{1.392,1.4655,611.653,73.2596},{1.4,1.4655,348.867,38.8604},{1.408,1.4655,325.071,47.3462},{1.416,1.4655,42.0069,19.0713},{1.24,1.4725,4.24999,3.39115},{1.248,1.4725,7.04274,4.35703},{1.256,1.4725,31.5919,14.1392},{1.264,1.4725,41.1861,28.9961},{1.272,1.4725,35.8195,17.5667},{1.28,1.4725,91.4861,41.3723},{1.288,1.4725,139.109,54.1147},{1.296,1.4725,147.912,58.6082},{1.304,1.4725,84.0913,19.6476},{1.312,1.4725,111.991,26.4853},{1.32,1.4725,139.455,26.7448},{1.328,1.4725,179.467,33.7471},{1.336,1.4725,270.697,48.5068},{1.344,1.4725,284.223,42.5057},{1.352,1.4725,351.018,48.9117},{1.36,1.4725,357.073,47.741},{1.368,1.4725,448.679,56.6655},{1.376,1.4725,629.936,84.0399},{1.384,1.4725,500.878,61.3118},{1.392,1.4725,389.454,47.5475},{1.4,1.4725,293.754,42.0351},{1.408,1.4725,34.1181,11.9947},{1.224,1.4795,2.46309,1.99112},{1.232,1.4795,5.39032,4.86149},{1.24,1.4795,4.74876,3.19744},{1.248,1.4795,8.21416,6.31988},{1.256,1.4795,11.4744,6.00287},{1.264,1.4795,30.1063,16.848},{1.272,1.4795,16.2923,6.68664},{1.28,1.4795,40.2801,16.4216},{1.288,1.4795,69.7364,27.6213},{1.296,1.4795,68.2145,18.1931},{1.304,1.4795,107.97,27.2251},{1.312,1.4795,178.718,41.0401},{1.32,1.4795,164.8,34.0666},{1.328,1.4795,176.698,32.5843},{1.336,1.4795,234.462,41.7227},{1.344,1.4795,343.281,52.6389},{1.352,1.4795,370.199,54.3256},{1.36,1.4795,382.832,50.8485},{1.368,1.4795,462.335,55.1708},{1.376,1.4795,419.088,54.0229},{1.384,1.4795,369.247,47.8923},{1.392,1.4795,294.592,44.4239},{1.4,1.4795,45.5549,14.2438},{1.232,1.4865,3.83512,4.64092},{1.24,1.4865,1.14274,1.36548},{1.248,1.4865,6.17937,3.83216},{1.256,1.4865,34.8575,18.6302},{1.264,1.4865,75.0089,32.3045},{1.272,1.4865,23.5641,11.6561},{1.28,1.4865,47.1028,18.7666},{1.288,1.4865,36.5785,10.6895},{1.296,1.4865,103.5,32.3924},{1.304,1.4865,60.7688,14.0288},{1.312,1.4865,187.528,48.454},{1.32,1.4865,204.323,45.8914},{1.328,1.4865,243.341,47.4938},{1.336,1.4865,183.032,31.345},{1.344,1.4865,287.518,44.4109},{1.352,1.4865,296.202,41.3468},{1.36,1.4865,414.301,58.5878},{1.368,1.4865,405.564,54.7891},{1.376,1.4865,499.777,80.8271},{1.384,1.4865,246.339,37.7172},{1.392,1.4865,115.791,39.1213},{1.232,1.4935,3.63124,3.10519},{1.24,1.4935,6.93898,3.56086},{1.248,1.4935,10.7824,9.36222},{1.256,1.4935,13.3631,9.7097},{1.264,1.4935,26.5375,16.4748},{1.272,1.4935,58.8104,29.6659},{1.28,1.4935,47.3043,17.9445},{1.288,1.4935,72.749,28.9404},{1.296,1.4935,100.204,32.576},{1.304,1.4935,86.4194,22.076},{1.312,1.4935,90.3406,20.9254},{1.32,1.4935,170.251,37.1487},{1.328,1.4935,168.319,29.9399},{1.336,1.4935,213.816,38.6029},{1.344,1.4935,267.012,41.3279},{1.352,1.4935,422.011,67.952},{1.36,1.4935,412.948,66.2947},{1.368,1.4935,285.616,41.1534},{1.376,1.4935,262.081,44.5769},{1.384,1.4935,108.199,26.7649},{1.224,1.5005,3.82455,4.62531},{1.232,1.5005,4.49332,5.43694},{1.24,1.5005,4.29584,3.86929},{1.248,1.5005,12.2673,8.15909},{1.256,1.5005,19.2119,14.2248},{1.264,1.5005,27.215,14.2125},{1.272,1.5005,26.2625,10.8512},{1.28,1.5005,46.321,18.4588},{1.288,1.5005,53.6707,17.1993},{1.296,1.5005,76.6025,24.7369},{1.304,1.5005,101.199,26.5705},{1.312,1.5005,93.0914,22.0326},{1.32,1.5005,229.966,50.7967},{1.328,1.5005,252.412,57.5125},{1.336,1.5005,234.789,44.3125},{1.344,1.5005,321.898,59.0928},{1.352,1.5005,248.723,39.4441},{1.36,1.5005,343.161,55.8954},{1.368,1.5005,229.939,39.0904},{1.376,1.5005,94.8667,23.3258},{1.232,1.5075,7.03528,4.6411},{1.24,1.5075,2.29589,2.53234},{1.248,1.5075,3.20354,3.55762},{1.256,1.5075,6.63036,4.17221},{1.264,1.5075,65.5167,35.9596},{1.272,1.5075,25.6112,12.5017},{1.28,1.5075,54.8336,20.0896},{1.288,1.5075,50.5739,16.3135},{1.296,1.5075,208.083,80.9051},{1.304,1.5075,107.233,31.1126},{1.312,1.5075,91.9414,21.4892},{1.32,1.5075,156.72,33.9491},{1.328,1.5075,253.915,54.3436},{1.336,1.5075,223.826,41.9216},{1.344,1.5075,227.626,38.0256},{1.352,1.5075,444.237,89.6797},{1.36,1.5075,215.928,39.8994},{1.368,1.5075,108.502,24.3325},{1.376,1.5075,4.72422,4.60796},{1.208,1.5145,2.28603,3.16394},{1.232,1.5145,1.33533,1.20658},{1.24,1.5145,7.70636,6.94441},{1.248,1.5145,65.8584,50.8702},{1.256,1.5145,37.2522,19.3652},{1.264,1.5145,24.3762,14.6842},{1.272,1.5145,163.12,64.8137},{1.28,1.5145,19.6836,7.48026},{1.288,1.5145,48.7911,19.2293},{1.296,1.5145,70.23,20.5683},{1.304,1.5145,194.783,61.5235},{1.312,1.5145,185.902,51.1386},{1.32,1.5145,162.098,37.1717},{1.328,1.5145,229.485,50.4747},{1.336,1.5145,225.377,43.7058},{1.344,1.5145,265.837,49.7787},{1.352,1.5145,191.844,35.4616},{1.36,1.5145,144.945,34.5797},{1.368,1.5145,38.2285,45.8791},{1.224,1.5215,6.34283,6.22904},{1.232,1.5215,4.58375,3.92187},{1.24,1.5215,12.1523,11.9459},{1.248,1.5215,6.12367,3.60766},{1.256,1.5215,19.2643,11.9225},{1.264,1.5215,20.2237,11.2805},{1.272,1.5215,37.8941,17.9898},{1.28,1.5215,47.1704,19.3864},{1.288,1.5215,49.9285,18.6662},{1.296,1.5215,84.9052,25.5548},{1.304,1.5215,109.604,31.949},{1.312,1.5215,145.106,45.3229},{1.32,1.5215,213.414,55.0147},{1.328,1.5215,138.16,29.2312},{1.336,1.5215,191.657,38.1549},{1.344,1.5215,264.077,57.6693},{1.352,1.5215,132.528,31.0169},{1.36,1.5215,22.0977,11.9181},{1.232,1.5285,2.74754,3.14833},{1.24,1.5285,44.1121,47.9553},{1.248,1.5285,4.357,3.52859},{1.256,1.5285,26.407,12.7065},{1.264,1.5285,14.5089,7.84219},{1.272,1.5285,13.3555,6.64219},{1.28,1.5285,31.1378,14.3173},{1.288,1.5285,32.611,11.6977},{1.296,1.5285,82.9884,27.1338},{1.304,1.5285,213.098,67.4201},{1.312,1.5285,138.431,37.7834},{1.32,1.5285,112.005,25.7084},{1.328,1.5285,221.323,53.7818},{1.336,1.5285,148.765,32.7545},{1.344,1.5285,155.293,41.4075},{1.352,1.5285,9.98658,4.83595},{1.232,1.5355,11.114,11.0304},{1.24,1.5355,0.982473,0.850693},{1.248,1.5355,6.28187,4.61205},{1.256,1.5355,11.5075,6.89171},{1.264,1.5355,38.4063,24.3811},{1.272,1.5355,71.0962,38.9815},{1.28,1.5355,55.6897,24.7802},{1.288,1.5355,134.833,44.3834},{1.296,1.5355,88.4917,31.7856},{1.304,1.5355,73.451,21.1132},{1.312,1.5355,100.071,23.9647},{1.32,1.5355,79.6753,19.2031},{1.328,1.5355,183.65,42.798},{1.336,1.5355,104.919,26.1119},{1.344,1.5355,31.3285,19.1252},{1.232,1.5425,2.52704,2.8969},{1.24,1.5425,8.30247,5.48312},{1.248,1.5425,7.28508,5.11231},{1.256,1.5425,9.62596,5.75454},{1.264,1.5425,11.9947,6.36653},{1.272,1.5425,43.24,19.5835},{1.28,1.5425,31.1329,12.7249},{1.288,1.5425,23.7282,8.77805},{1.296,1.5425,39.303,12.7651},{1.304,1.5425,112.205,33.0265},{1.312,1.5425,125.033,31.7877},{1.32,1.5425,229.538,68.9325},{1.328,1.5425,126.307,40.1165},{1.336,1.5425,79.3374,42.9782},{1.224,1.5495,2.37635,2.86914},{1.232,1.5495,4.63007,5.61866},{1.24,1.5495,11.3341,9.12028},{1.248,1.5495,10.9703,7.94037},{1.256,1.5495,11.7626,10.1524},{1.264,1.5495,5.48079,2.67641},{1.272,1.5495,21.0013,11.3098},{1.28,1.5495,47.7515,21.484},{1.288,1.5495,19.4032,7.72025},{1.296,1.5495,53.1427,17.3635},{1.304,1.5495,90.3719,29.9784},{1.312,1.5495,77.0254,24.2891},{1.32,1.5495,95.1207,28.6639},{1.328,1.5495,43.3422,19.9574},{1.232,1.5565,5.15964,4.42186},{1.24,1.5565,18.3884,15.6393},{1.248,1.5565,9.19039,6.65962},{1.256,1.5565,10.6509,7.32272},{1.264,1.5565,9.21834,5.39474},{1.272,1.5565,22.1431,14.8891},{1.28,1.5565,61.3144,25.0702},{1.288,1.5565,20.8886,8.07834},{1.296,1.5565,52.9403,18.5943},{1.304,1.5565,88.5661,28.8161},{1.312,1.5565,49.1281,15.6975},{1.32,1.5565,71.7676,38.4778},{1.232,1.5635,26.6458,29.9471},{1.24,1.5635,8.1787,5.91986},{1.248,1.5635,18.3361,14.7757},{1.256,1.5635,8.12377,6.2657},{1.264,1.5635,13.1548,7.25829},{1.272,1.5635,13.2488,8.09695},{1.28,1.5635,29.7975,12.1317},{1.288,1.5635,25.2242,10.0425},{1.296,1.5635,73.4522,24.2777},{1.304,1.5635,37.0134,12.1366},{1.312,1.5635,74.1912,30.9978},{1.24,1.5705,7.63712,6.8843},{1.256,1.5705,6.04784,4.76507},{1.264,1.5705,10.7851,5.3615},{1.272,1.5705,24.7893,11.2206},{1.28,1.5705,47.3954,19.2531},{1.288,1.5705,16.3833,8.33513},{1.296,1.5705,45.4202,20.0911},{1.304,1.5705,38.275,19.2006},{1.224,1.5775,5.90411,8.19359},{1.248,1.5775,8.65357,6.06234},{1.256,1.5775,8.87527,5.96885},{1.264,1.5775,12.9679,8.59822},{1.272,1.5775,32.5342,13.7726},{1.28,1.5775,12.8365,6.07707},{1.288,1.5775,35.3249,15.4396},{1.296,1.5775,147.727,61.8392},{1.304,1.5775,2.11362,2.48319},{1.232,1.5845,3.67106,3.1366},{1.24,1.5845,7.09365,5.1337},{1.248,1.5845,10.8427,9.78241},{1.264,1.5845,8.58983,6.58912},{1.272,1.5845,40.7823,17.8686},{1.28,1.5845,29.6129,15.3698},{1.288,1.5845,27.0108,14.1109},{1.296,1.5845,5.22224,6.34644},{1.248,1.5915,10.4557,5.35039},{1.256,1.5915,12.4132,7.46621},{1.264,1.5915,5.07638,3.24568},{1.272,1.5915,11.2043,5.78745},{1.28,1.5915,21.0242,11.881},{1.288,1.5915,4.44062,4.94115},{1.224,1.5985,2.04917,2.47322},{1.248,1.5985,3.92399,3.0841},{1.256,1.5985,6.57526,4.55529},{1.264,1.5985,5.33751,3.72801},{1.272,1.5985,41.1984,22.1297},{1.28,1.5985,5.1506,5.72805},{1.224,1.6055,2.33883,2.82926},{1.256,1.6055,3.19016,3.37142},{1.264,1.6055,20.0336,12.2014},{1.272,1.6055,1.37327,1.61517},{1.248,1.6125,1.53734,1.8079},{1.256,1.6125,6.75108,7.49836},{1.264,1.6125,35.1546,29.7248},{1.24,1.6195,3.085,3.52971},{1.248,1.6195,1.70154,1.7975},{1.256,1.6195,16.7987,23.3423},{1.224,1.6335,1.28385,1.54667}}


==> anc/NybD.dat <==
Nyborg Plot:  M(p_{1}pi^{0}_{1}) versus M(p_{2}pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.8-0.9 GeV/c^{2}

Error of M(p_{2}pi^{0}_{2}pi^{0}_{3}): 0.004 GeV/c^{2}	Error of M(p_{1}pi^{0}_{1}): 0.0035 GeV/c^{2}

The data are in the following format:  {{M(p_{2}pi^{0}_{2}pi^{0}_{3}) [GeV/c^{2}], M(p_{1}pi^{0}_{1}) [GeV/c^{2}], sigma [mub], Error of sigma [mub] },...}

{{1.552,1.0735,5.88234,7.14691},{1.56,1.0735,26.8278,37.3403},{1.568,1.0735,16.049,13.3523},{1.576,1.0735,12.9467,9.59733},{1.584,1.0735,25.6084,23.9346},{1.592,1.0735,18.8073,13.0033},{1.6,1.0735,13.8473,6.53182},{1.608,1.0735,20.7648,10.1349},{1.616,1.0735,16.9121,7.95755},{1.624,1.0735,34.1367,14.1407},{1.632,1.0735,49.5033,18.6566},{1.64,1.0735,48.1285,19.7127},{1.648,1.0735,24.7547,9.69975},{1.656,1.0735,41.1471,13.0453},{1.664,1.0735,43.8924,13.4044},{1.672,1.0735,43.5514,12.7632},{1.68,1.0735,63.4445,20.2372},{1.688,1.0735,48.2876,13.505},{1.696,1.0735,78.7193,21.0897},{1.704,1.0735,34.0642,7.27855},{1.712,1.0735,44.9441,10.2567},{1.72,1.0735,36.0589,8.16759},{1.728,1.0735,42.6752,9.63269},{1.736,1.0735,33.3577,8.57669},{1.744,1.0735,37.6477,9.62472},{1.752,1.0735,40.5462,11.2652},{1.76,1.0735,22.6799,6.3219},{1.768,1.0735,15.0881,4.53574},{1.776,1.0735,21.9843,6.85902},{1.784,1.0735,18.9567,6.63619},{1.792,1.0735,23.4856,11.7478},{1.504,1.0805,11.729,14.1141},{1.52,1.0805,135.209,147.232},{1.528,1.0805,18.9492,13.0113},{1.536,1.0805,12.6005,7.99804},{1.544,1.0805,15.7644,7.5718},{1.552,1.0805,29.1368,14.9886},{1.56,1.0805,73.5117,39.0579},{1.568,1.0805,85.824,38.3183},{1.576,1.0805,44.8564,15.8308},{1.584,1.0805,53.6059,16.373},{1.592,1.0805,155.704,45.0502},{1.6,1.0805,55.1647,13.9933},{1.608,1.0805,83.9248,20.1195},{1.616,1.0805,157.404,33.6396},{1.624,1.0805,150.299,33.7686},{1.632,1.0805,126.992,24.1788},{1.64,1.0805,134.723,24.6278},{1.648,1.0805,137.152,24.7203},{1.656,1.0805,220.014,38.6149},{1.664,1.0805,237.211,36.8438},{1.672,1.0805,226.249,33.9935},{1.68,1.0805,211.87,30.0277},{1.688,1.0805,207.032,27.7115},{1.696,1.0805,191.075,25.5791},{1.704,1.0805,175.956,22.3552},{1.712,1.0805,169.063,21.6247},{1.72,1.0805,162.635,20.8148},{1.728,1.0805,162.928,20.5865},{1.736,1.0805,134.107,17.8363},{1.744,1.0805,128.086,16.3766},{1.752,1.0805,117.638,17.4658},{1.76,1.0805,171.11,25.3228},{1.768,1.0805,97.2159,15.267},{1.776,1.0805,93.1063,17.0654},{1.784,1.0805,76.1501,16.5763},{1.792,1.0805,30.4362,8.08643},{1.48,1.0875,1.41555,1.78274},{1.488,1.0875,22.5549,31.3929},{1.496,1.0875,3.2525,3.94249},{1.504,1.0875,40.3711,38.9182},{1.512,1.0875,13.6739,9.64134},{1.52,1.0875,25.2391,15.3965},{1.528,1.0875,36.427,14.7151},{1.536,1.0875,49.2798,21.3757},{1.544,1.0875,52.06,19.7817},{1.552,1.0875,60.9196,20.3378},{1.56,1.0875,99.5993,29.0499},{1.568,1.0875,180.208,51.2436},{1.576,1.0875,133.508,36.9269},{1.584,1.0875,101.56,22.3772},{1.592,1.0875,190.286,41.4158},{1.6,1.0875,205.343,42.3503},{1.608,1.0875,175.693,32.4429},{1.616,1.0875,225.804,40.2068},{1.624,1.0875,341.381,61.8158},{1.632,1.0875,212.128,30.8514},{1.64,1.0875,253.516,36.3309},{1.648,1.0875,246.396,33.0071},{1.656,1.0875,261.164,32.3983},{1.664,1.0875,267.828,32.1203},{1.672,1.0875,283.309,31.2888},{1.68,1.0875,293.158,31.3873},{1.688,1.0875,281.396,29.5229},{1.696,1.0875,294.38,31.5818},{1.704,1.0875,248.013,25.1963},{1.712,1.0875,316.633,33.6519},{1.72,1.0875,230.084,24.4775},{1.728,1.0875,267.796,29.8025},{1.736,1.0875,242.486,26.9564},{1.744,1.0875,218.5,24.7458},{1.752,1.0875,200.018,25.8793},{1.76,1.0875,142.701,18.5144},{1.768,1.0875,131.163,20.3058},{1.776,1.0875,126.056,21.5376},{1.784,1.0875,55.3032,11.9724},{1.792,1.0875,270.543,288.09},{1.456,1.0945,3.21888,3.04245},{1.464,1.0945,4.52237,2.99753},{1.472,1.0945,11.0272,11.0425},{1.48,1.0945,40.8902,34.8644},{1.488,1.0945,14.6355,8.41387},{1.496,1.0945,36.2975,18.7691},{1.504,1.0945,32.7631,12.9038},{1.512,1.0945,37.8698,14.4719},{1.52,1.0945,87.6722,27.6892},{1.528,1.0945,112.48,35.1323},{1.536,1.0945,145.226,43.6055},{1.544,1.0945,124.539,32.172},{1.552,1.0945,206.695,53.8983},{1.56,1.0945,140.539,32.1595},{1.568,1.0945,168.305,36.2905},{1.576,1.0945,210.149,41.1701},{1.584,1.0945,240.484,44.3154},{1.592,1.0945,307.954,51.9162},{1.6,1.0945,215.531,33.1273},{1.608,1.0945,287.473,39.1102},{1.616,1.0945,307.763,42.233},{1.624,1.0945,406.599,55.7542},{1.632,1.0945,346.574,41.5927},{1.64,1.0945,325.698,36.6819},{1.648,1.0945,385.128,45.759},{1.656,1.0945,372.953,38.7627},{1.664,1.0945,386.511,40.8986},{1.672,1.0945,410.321,40.4619},{1.68,1.0945,301.321,28.4613},{1.688,1.0945,372.266,34.6588},{1.696,1.0945,383.937,36.2542},{1.704,1.0945,322.814,30.9142},{1.712,1.0945,307.163,27.9856},{1.72,1.0945,348.511,35.4719},{1.728,1.0945,337.848,35.1346},{1.736,1.0945,281.982,29.031},{1.744,1.0945,316.99,33.52},{1.752,1.0945,274.251,32.1006},{1.76,1.0945,193.726,24.7626},{1.768,1.0945,208.641,32.4942},{1.776,1.0945,106.85,21.5386},{1.784,1.0945,14.7185,5.44717},{1.424,1.1015,1.84554,2.54931},{1.432,1.1015,6.58684,7.84894},{1.44,1.1015,140.26,158.043},{1.448,1.1015,7.1486,5.44161},{1.456,1.1015,17.5046,10.8969},{1.464,1.1015,58.7674,35.0892},{1.472,1.1015,36.3625,20.6196},{1.48,1.1015,53.4357,20.2954},{1.488,1.1015,66.5848,24.5968},{1.496,1.1015,36.2757,13.568},{1.504,1.1015,65.1264,18.6176},{1.512,1.1015,142.77,44.8514},{1.52,1.1015,131.458,29.3547},{1.528,1.1015,130.547,37.4298},{1.536,1.1015,140.038,31.334},{1.544,1.1015,182.941,40.3621},{1.552,1.1015,227.937,43.4759},{1.56,1.1015,201.907,36.2787},{1.568,1.1015,214.03,34.9951},{1.576,1.1015,317.602,51.5337},{1.584,1.1015,378.299,57.389},{1.592,1.1015,495.191,72.8314},{1.6,1.1015,456.496,60.038},{1.608,1.1015,368.622,44.1893},{1.616,1.1015,440.073,49.0408},{1.624,1.1015,436.058,46.3106},{1.632,1.1015,389.738,37.5114},{1.64,1.1015,530.177,52.4703},{1.648,1.1015,433.564,41.7103},{1.656,1.1015,477.216,42.995},{1.664,1.1015,409.23,36.8688},{1.672,1.1015,461.489,39.7135},{1.68,1.1015,490.21,43.0097},{1.688,1.1015,397.795,32.3526},{1.696,1.1015,580.327,53.9823},{1.704,1.1015,437.278,38.9899},{1.712,1.1015,446.413,38.7505},{1.72,1.1015,383.82,34.6354},{1.728,1.1015,382.844,35.1684},{1.736,1.1015,389.46,37.768},{1.744,1.1015,272.288,28.5879},{1.752,1.1015,216.95,24.5393},{1.76,1.1015,205.674,28.5643},{1.768,1.1015,156.081,26.9731},{1.776,1.1015,27.5576,9.24046},{1.392,1.1085,9.9991,13.9856},{1.408,1.1085,7.20874,6.00338},{1.416,1.1085,31.7863,29.8958},{1.424,1.1085,20.4228,13.9499},{1.432,1.1085,44.1772,27.4973},{1.44,1.1085,131.623,100.037},{1.448,1.1085,27.3605,13.2169},{1.456,1.1085,19.6557,8.43882},{1.464,1.1085,287.075,127.14},{1.472,1.1085,102.935,35.3707},{1.48,1.1085,76.6476,22.4473},{1.488,1.1085,100.26,25.0124},{1.496,1.1085,105.91,28.1061},{1.504,1.1085,139.856,30.8347},{1.512,1.1085,263.651,58.7802},{1.52,1.1085,149.76,29.457},{1.528,1.1085,181.826,35.1689},{1.536,1.1085,285.137,61.8989},{1.544,1.1085,387.065,64.9883},{1.552,1.1085,355.313,59.679},{1.56,1.1085,301.924,42.0581},{1.568,1.1085,453.328,61.1196},{1.576,1.1085,380.436,47.8918},{1.584,1.1085,369.24,42.981},{1.592,1.1085,416.723,46.5777},{1.6,1.1085,489.84,51.3399},{1.608,1.1085,486.449,47.5185},{1.616,1.1085,524.773,49.9783},{1.624,1.1085,448.962,39.8901},{1.632,1.1085,594.515,52.1006},{1.64,1.1085,519.564,43.9703},{1.648,1.1085,601.922,49.1137},{1.656,1.1085,660.611,55.5288},{1.664,1.1085,577.418,45.5834},{1.672,1.1085,555.787,44.8669},{1.68,1.1085,507.181,40.0865},{1.688,1.1085,548.049,45.2645},{1.696,1.1085,547.88,43.4693},{1.704,1.1085,494.744,39.2874},{1.712,1.1085,521.225,42.8508},{1.72,1.1085,424.666,36.7016},{1.728,1.1085,469.061,41.0736},{1.736,1.1085,407.744,39.0874},{1.744,1.1085,287.808,30.9614},{1.752,1.1085,268.134,31.6823},{1.76,1.1085,211.263,32.8143},{1.768,1.1085,73.6904,16.762},{1.392,1.1155,81.5714,97.7821},{1.4,1.1155,8.24924,5.9466},{1.408,1.1155,28.082,19.4501},{1.416,1.1155,25.6817,15.2806},{1.424,1.1155,55.7357,34.2015},{1.432,1.1155,57.0999,29.2791},{1.44,1.1155,83.4477,38.6507},{1.448,1.1155,50.9202,18.0959},{1.456,1.1155,54.7895,17.6472},{1.464,1.1155,173.195,51.7932},{1.472,1.1155,168.901,49.777},{1.48,1.1155,122.578,28.1374},{1.488,1.1155,210.501,43.8092},{1.496,1.1155,227.622,46.3704},{1.504,1.1155,314.841,62.225},{1.512,1.1155,260.39,43.9462},{1.52,1.1155,293.848,48.1215},{1.528,1.1155,383.665,61.9288},{1.536,1.1155,314.168,44.2475},{1.544,1.1155,381.809,54.1243},{1.552,1.1155,491.508,65.8816},{1.56,1.1155,459.956,55.0286},{1.568,1.1155,608.306,71.2485},{1.576,1.1155,510.515,54.1581},{1.584,1.1155,502.391,52.4765},{1.592,1.1155,456.975,43.8565},{1.6,1.1155,488.857,44.8847},{1.608,1.1155,624.874,54.1498},{1.616,1.1155,606.605,50.6284},{1.624,1.1155,591.816,47.1632},{1.632,1.1155,657.773,53.5359},{1.64,1.1155,615.882,47.612},{1.648,1.1155,646.737,49.6576},{1.656,1.1155,722.589,53.3367},{1.664,1.1155,623.88,46.1242},{1.672,1.1155,624.997,45.568},{1.68,1.1155,719.127,53.8326},{1.688,1.1155,582.46,42.4253},{1.696,1.1155,595.213,44.1982},{1.704,1.1155,598.156,46.0071},{1.712,1.1155,556.276,43.3216},{1.72,1.1155,501.959,40.5307},{1.728,1.1155,477.822,42.4187},{1.736,1.1155,378.393,37.1683},{1.744,1.1155,365.471,41.3073},{1.752,1.1155,302.584,40.4336},{1.76,1.1155,178.129,37.5152},{1.768,1.1155,3.14646,4.16572},{1.376,1.1225,141.643,159.568},{1.384,1.1225,19.2936,16.3406},{1.392,1.1225,10.0996,6.07886},{1.4,1.1225,32.5985,19.1281},{1.408,1.1225,28.3746,11.7275},{1.416,1.1225,30.6435,10.9607},{1.424,1.1225,117.244,46.5568},{1.432,1.1225,88.4127,29.387},{1.44,1.1225,174.752,61.9286},{1.448,1.1225,104.754,28.8517},{1.456,1.1225,123.252,30.5298},{1.464,1.1225,168.563,37.6055},{1.472,1.1225,156.782,30.6387},{1.48,1.1225,191.22,36.4701},{1.488,1.1225,341.405,64.0642},{1.496,1.1225,228.048,36.2948},{1.504,1.1225,363.805,60.2203},{1.512,1.1225,328.657,47.2658},{1.52,1.1225,444.535,65.153},{1.528,1.1225,355.518,45.4873},{1.536,1.1225,310.045,37.9489},{1.544,1.1225,420.195,48.3359},{1.552,1.1225,465.653,50.8482},{1.56,1.1225,501.167,49.7094},{1.568,1.1225,515.04,50.5452},{1.576,1.1225,528.826,46.9522},{1.584,1.1225,570.722,49.8137},{1.592,1.1225,630.264,54.1904},{1.6,1.1225,712.932,58.6322},{1.608,1.1225,729.095,55.6754},{1.616,1.1225,667.402,50.2586},{1.624,1.1225,767.932,56.5258},{1.632,1.1225,671.817,47.9408},{1.64,1.1225,705.128,51.0281},{1.648,1.1225,823.624,58.9458},{1.656,1.1225,758.742,51.8723},{1.664,1.1225,812.008,58.2621},{1.672,1.1225,743.323,51.7815},{1.68,1.1225,681.28,45.3119},{1.688,1.1225,745.663,52.8252},{1.696,1.1225,850.901,61.5545},{1.704,1.1225,644.315,46.9716},{1.712,1.1225,618.547,46.474},{1.72,1.1225,523.811,42.3086},{1.728,1.1225,509.363,47.2211},{1.736,1.1225,357.088,36.6998},{1.744,1.1225,283.625,33.0766},{1.752,1.1225,185.854,29.8245},{1.76,1.1225,25.6394,17.2995},{1.336,1.1295,15.9657,19.2679},{1.352,1.1295,1.33924,1.61391},{1.36,1.1295,5.09057,4.99051},{1.368,1.1295,16.894,20.1843},{1.376,1.1295,43.1769,29.8806},{1.384,1.1295,40.6173,23.6307},{1.392,1.1295,24.6601,10.5038},{1.4,1.1295,45.7216,22.8884},{1.408,1.1295,59.3781,22.34},{1.416,1.1295,44.2091,14.6296},{1.424,1.1295,109.557,37.296},{1.432,1.1295,153.763,42.888},{1.44,1.1295,109.069,26.8344},{1.448,1.1295,120.669,27.1892},{1.456,1.1295,188.223,40.8861},{1.464,1.1295,160.673,31.2727},{1.472,1.1295,173.157,29.1949},{1.48,1.1295,223.575,36.5494},{1.488,1.1295,338.999,52.3614},{1.496,1.1295,448.332,66.0099},{1.504,1.1295,366.279,49.9813},{1.512,1.1295,458.327,57.5206},{1.52,1.1295,382.883,44.098},{1.528,1.1295,401.85,44.3255},{1.536,1.1295,558.126,59.3729},{1.544,1.1295,487.189,49.0876},{1.552,1.1295,653.018,60.8361},{1.56,1.1295,648.235,58.55},{1.568,1.1295,501.059,40.9997},{1.576,1.1295,635.888,51.159},{1.584,1.1295,670.603,53.7318},{1.592,1.1295,707.603,54.1296},{1.6,1.1295,772.485,60.5582},{1.608,1.1295,796.613,56.3318},{1.616,1.1295,795.839,55.1263},{1.624,1.1295,851.453,57.5328},{1.632,1.1295,982.366,68.6573},{1.64,1.1295,980.236,65.4527},{1.648,1.1295,899.794,58.204},{1.656,1.1295,836.266,54.4097},{1.664,1.1295,865.672,56.0659},{1.672,1.1295,753.156,49.3067},{1.68,1.1295,785.581,51.7461},{1.688,1.1295,732.943,47.8317},{1.696,1.1295,792.545,56.3772},{1.704,1.1295,682.677,47.5898},{1.712,1.1295,571.988,43.3045},{1.72,1.1295,560.254,47.4964},{1.728,1.1295,499.349,46.2142},{1.736,1.1295,421.886,46.3559},{1.744,1.1295,226.113,30.7654},{1.752,1.1295,29.7749,12.0496},{1.36,1.1365,19.7182,15.6867},{1.368,1.1365,22.0459,14.9831},{1.376,1.1365,105.986,71.2248},{1.384,1.1365,37.599,16.5444},{1.392,1.1365,77.3646,36.0854},{1.4,1.1365,51.882,17.6123},{1.408,1.1365,82.2525,24.0732},{1.416,1.1365,90.173,24.375},{1.424,1.1365,93.4563,22.1865},{1.432,1.1365,155.824,40.0769},{1.44,1.1365,157.381,34.2496},{1.448,1.1365,148.238,29.0939},{1.456,1.1365,182.016,28.9907},{1.464,1.1365,298.421,55.2943},{1.472,1.1365,298.158,45.9824},{1.48,1.1365,205.947,27.8324},{1.488,1.1365,330.918,46.5943},{1.496,1.1365,360.087,43.7039},{1.504,1.1365,405.673,45.2094},{1.512,1.1365,410.313,42.491},{1.52,1.1365,599.253,63.7581},{1.528,1.1365,526.059,49.3892},{1.536,1.1365,536.033,50.2431},{1.544,1.1365,593.776,51.138},{1.552,1.1365,579.375,47.827},{1.56,1.1365,709.796,57.5389},{1.568,1.1365,753.742,58.091},{1.576,1.1365,780.365,56.6629},{1.584,1.1365,796.373,57.865},{1.592,1.1365,940.819,67.4602},{1.6,1.1365,761.226,50.8714},{1.608,1.1365,823.496,54.3596},{1.616,1.1365,819.249,53.8837},{1.624,1.1365,1015.06,64.2888},{1.632,1.1365,950.973,59.5303},{1.64,1.1365,944.339,58.5876},{1.648,1.1365,1006.16,61.7667},{1.656,1.1365,1104.45,69.4656},{1.664,1.1365,954.319,59.7722},{1.672,1.1365,974.413,59.9852},{1.68,1.1365,885.423,56.5851},{1.688,1.1365,811.558,51.9081},{1.696,1.1365,950.772,63.9441},{1.704,1.1365,832.164,60.6807},{1.712,1.1365,611.282,45.4956},{1.72,1.1365,615.849,55.8029},{1.728,1.1365,457.82,43.3886},{1.736,1.1365,346.177,44.8241},{1.744,1.1365,40.2729,11.5654},{1.312,1.1435,5.82225,8.16018},{1.344,1.1435,20.2414,22.711},{1.352,1.1435,31.7179,29.5039},{1.36,1.1435,93.894,70.8887},{1.368,1.1435,42.7501,19.0015},{1.376,1.1435,55.8118,24.5851},{1.384,1.1435,26.2548,10.182},{1.392,1.1435,116.827,46.1145},{1.4,1.1435,125.466,38.3119},{1.408,1.1435,134.387,34.4316},{1.416,1.1435,142.939,31.9486},{1.424,1.1435,151.752,36.2568},{1.432,1.1435,147.875,30.5564},{1.44,1.1435,231.315,44.796},{1.448,1.1435,226.84,35.7486},{1.456,1.1435,239.117,36.3683},{1.464,1.1435,243.493,34.037},{1.472,1.1435,327.036,42.1665},{1.48,1.1435,392.318,48.6222},{1.488,1.1435,393.781,48.6399},{1.496,1.1435,485.191,53.8814},{1.504,1.1435,493.954,50.9526},{1.512,1.1435,530.028,51.6104},{1.52,1.1435,578.446,52.8855},{1.528,1.1435,582.094,50.0449},{1.536,1.1435,682.316,58.1016},{1.544,1.1435,626.019,49.7199},{1.552,1.1435,694.777,53.5533},{1.56,1.1435,741.618,54.0879},{1.568,1.1435,769.657,53.6891},{1.576,1.1435,793.473,54.3481},{1.584,1.1435,851.61,56.5727},{1.592,1.1435,842.242,54.8304},{1.6,1.1435,905.373,56.1179},{1.608,1.1435,985.706,59.9375},{1.616,1.1435,1054.99,64.6169},{1.624,1.1435,1071.99,65.8042},{1.632,1.1435,1240.38,73.9168},{1.64,1.1435,1114.66,64.3656},{1.648,1.1435,1018.63,59.0018},{1.656,1.1435,1047.22,60.4218},{1.664,1.1435,1138.67,69.378},{1.672,1.1435,994.709,60.2521},{1.68,1.1435,1044.81,64.1792},{1.688,1.1435,931.906,57.3134},{1.696,1.1435,795.037,50.7421},{1.704,1.1435,782.127,56.0905},{1.712,1.1435,539.946,40.2731},{1.72,1.1435,549.019,48.405},{1.728,1.1435,358.843,37.5057},{1.736,1.1435,84.9497,19.566},{1.336,1.1505,70.6917,69.6241},{1.344,1.1505,3.48598,2.86745},{1.352,1.1505,11.7553,10.605},{1.36,1.1505,47.2245,37.4297},{1.368,1.1505,42.0808,21.076},{1.376,1.1505,47.7979,17.1401},{1.384,1.1505,78.3783,26.2282},{1.392,1.1505,96.4875,25.2073},{1.4,1.1505,109.303,28.413},{1.408,1.1505,118.734,27.2417},{1.416,1.1505,144.123,33.6241},{1.424,1.1505,161.469,32.3568},{1.432,1.1505,264.328,46.2286},{1.44,1.1505,184.156,31.6429},{1.448,1.1505,250.672,36.9805},{1.456,1.1505,273.364,35.3637},{1.464,1.1505,303.201,36.7307},{1.472,1.1505,398.157,46.118},{1.48,1.1505,450.992,47.4727},{1.488,1.1505,422.012,41.9965},{1.496,1.1505,459.13,42.918},{1.504,1.1505,492.85,44.8209},{1.512,1.1505,621.635,53.483},{1.52,1.1505,546.308,43.5219},{1.528,1.1505,624.263,48.5177},{1.536,1.1505,754.955,59.9529},{1.544,1.1505,739.152,53.4102},{1.552,1.1505,749.071,53.6651},{1.56,1.1505,805.683,52.6199},{1.568,1.1505,776.605,49.9505},{1.576,1.1505,902.095,56.771},{1.584,1.1505,1063.83,66.6313},{1.592,1.1505,1040.3,63.3695},{1.6,1.1505,923.832,54.2611},{1.608,1.1505,1121.83,66.8315},{1.616,1.1505,1188.6,66.6026},{1.624,1.1505,1182.2,67.6604},{1.632,1.1505,1127.91,61.8623},{1.64,1.1505,1104.38,62.3137},{1.648,1.1505,1078.61,59.7099},{1.656,1.1505,1061.57,58.1302},{1.664,1.1505,1093.77,60.9647},{1.672,1.1505,1076.5,62.284},{1.68,1.1505,950.61,56.0719},{1.688,1.1505,978.495,61.6108},{1.696,1.1505,874.947,57.9086},{1.704,1.1505,737.914,52.169},{1.712,1.1505,613.524,47.9577},{1.72,1.1505,499.396,48.672},{1.728,1.1505,180.177,36.4209},{1.32,1.1575,19.1535,23.2326},{1.328,1.1575,27.7035,28.1854},{1.344,1.1575,4.39154,4.95715},{1.352,1.1575,135.583,91.5796},{1.36,1.1575,31.2639,14.482},{1.368,1.1575,75.4337,26.8841},{1.376,1.1575,62.8292,18.8077},{1.384,1.1575,100.327,29.6754},{1.392,1.1575,110.053,29.407},{1.4,1.1575,142.65,31.6438},{1.408,1.1575,221.3,44.7575},{1.416,1.1575,182.201,33.7293},{1.424,1.1575,190.459,33.4356},{1.432,1.1575,267.097,39.5524},{1.44,1.1575,334.988,47.8544},{1.448,1.1575,341.208,45.2731},{1.456,1.1575,333.903,41.3481},{1.464,1.1575,395.677,46.7422},{1.472,1.1575,439.676,45.1706},{1.48,1.1575,580.356,58.9807},{1.488,1.1575,524.732,50.3647},{1.496,1.1575,565.823,50.7686},{1.504,1.1575,537.207,44.733},{1.512,1.1575,668.033,53.1676},{1.52,1.1575,716.41,53.8869},{1.528,1.1575,612.778,46.1526},{1.536,1.1575,858.268,59.5943},{1.544,1.1575,962.246,65.5999},{1.552,1.1575,933.215,60.8815},{1.56,1.1575,971.527,61.9079},{1.568,1.1575,1031.4,64.9736},{1.576,1.1575,1026.09,61.0982},{1.584,1.1575,1062.84,62.0871},{1.592,1.1575,1216.24,70.9357},{1.6,1.1575,1140.09,64.1825},{1.608,1.1575,1222.88,67.0428},{1.616,1.1575,1178.17,64.1619},{1.624,1.1575,1163.65,62.1923},{1.632,1.1575,1272.6,66.9027},{1.64,1.1575,1249.67,65.7316},{1.648,1.1575,1195.89,63.4892},{1.656,1.1575,1201.57,62.8367},{1.664,1.1575,1345.63,73.4287},{1.672,1.1575,1197.82,67.6579},{1.68,1.1575,971.797,56.9084},{1.688,1.1575,925.67,56.8698},{1.696,1.1575,775.055,51.9097},{1.704,1.1575,642.89,47.4658},{1.712,1.1575,478.728,39.5664},{1.72,1.1575,164.831,22.8821},{1.32,1.1645,34.5264,42.1491},{1.328,1.1645,14.764,11.9094},{1.336,1.1645,57.1807,56.8314},{1.344,1.1645,31.7852,16.8051},{1.352,1.1645,38.4224,17.5636},{1.36,1.1645,83.2069,36.1503},{1.368,1.1645,60.9409,16.9107},{1.376,1.1645,119.219,36.1476},{1.384,1.1645,129.901,31.7787},{1.392,1.1645,101.109,21.1854},{1.4,1.1645,190.14,37.5424},{1.408,1.1645,224.597,40.6601},{1.416,1.1645,191.295,29.5329},{1.424,1.1645,228.456,34.3198},{1.432,1.1645,302.765,41.6432},{1.44,1.1645,261.476,30.3677},{1.448,1.1645,369.792,44.7261},{1.456,1.1645,397.606,42.5293},{1.464,1.1645,401.719,41.895},{1.472,1.1645,451.561,41.5817},{1.48,1.1645,513.597,44.8136},{1.488,1.1645,588.124,48.601},{1.496,1.1645,561.293,43.8996},{1.504,1.1645,701.101,53.9506},{1.512,1.1645,849.2,65.1886},{1.52,1.1645,830.27,60.7755},{1.528,1.1645,780.273,52.5961},{1.536,1.1645,879.296,58.5367},{1.544,1.1645,947.76,61.4445},{1.552,1.1645,925.02,54.7783},{1.56,1.1645,1102.37,66.6388},{1.568,1.1645,1107.15,62.5561},{1.576,1.1645,1150.85,64.6435},{1.584,1.1645,1279.8,71.1981},{1.592,1.1645,1202.53,64.8267},{1.6,1.1645,1324.15,71.0179},{1.608,1.1645,1300.15,67.6089},{1.616,1.1645,1279.28,66.1326},{1.624,1.1645,1475.15,75.8027},{1.632,1.1645,1308.23,68.8035},{1.64,1.1645,1338.85,69.1244},{1.648,1.1645,1349.39,70.4579},{1.656,1.1645,1334.25,69.2281},{1.664,1.1645,1111.09,58.7112},{1.672,1.1645,1150.28,65.2043},{1.68,1.1645,1167.64,69.3446},{1.688,1.1645,951.977,58.9618},{1.696,1.1645,813.174,54.406},{1.704,1.1645,611.128,46.6882},{1.712,1.1645,288.072,34.1077},{1.32,1.1715,4.60628,3.87843},{1.328,1.1715,535.853,411.666},{1.336,1.1715,44.0978,25.3785},{1.344,1.1715,76.8153,36.3961},{1.352,1.1715,89.599,34.6658},{1.36,1.1715,91.5135,33.5379},{1.368,1.1715,94.0487,24.4158},{1.376,1.1715,92.6644,20.1147},{1.384,1.1715,116.131,25.179},{1.392,1.1715,131.098,25.491},{1.4,1.1715,248.164,44.6166},{1.408,1.1715,197.404,30.3608},{1.416,1.1715,262.023,37.1815},{1.424,1.1715,215.623,27.811},{1.432,1.1715,314.386,37.9607},{1.44,1.1715,366.434,41.0042},{1.448,1.1715,438.461,47.3155},{1.456,1.1715,409.211,40.4237},{1.464,1.1715,514.153,46.0431},{1.472,1.1715,527.725,45.8275},{1.48,1.1715,684.845,57.413},{1.488,1.1715,712.931,56.6154},{1.496,1.1715,703.076,51.8939},{1.504,1.1715,744.16,53.9651},{1.512,1.1715,721.607,49.0451},{1.52,1.1715,840.521,55.175},{1.528,1.1715,940.028,59.5288},{1.536,1.1715,800.222,48.7522},{1.544,1.1715,1021.69,60.1814},{1.552,1.1715,1074.45,61.1451},{1.56,1.1715,1260.73,72.4417},{1.568,1.1715,1127.75,61.8255},{1.576,1.1715,1153.35,61.9529},{1.584,1.1715,1290.6,67.1394},{1.592,1.1715,1241.1,63.2056},{1.6,1.1715,1322.74,65.5818},{1.608,1.1715,1377.98,68.7329},{1.616,1.1715,1460.19,71.9569},{1.624,1.1715,1471.32,72.8212},{1.632,1.1715,1343.12,64.9793},{1.64,1.1715,1347.17,65.7034},{1.648,1.1715,1415.96,72.5744},{1.656,1.1715,1286.85,64.7776},{1.664,1.1715,1449.51,77.6442},{1.672,1.1715,1148.86,63.0972},{1.68,1.1715,1125.94,65.3927},{1.688,1.1715,921.236,57.2958},{1.696,1.1715,834.671,58.0997},{1.704,1.1715,396.198,41.2526},{1.712,1.1715,41.1247,27.8816},{1.304,1.1785,18.2081,20.9119},{1.32,1.1785,126.122,78.8641},{1.328,1.1785,31.3279,23.6382},{1.336,1.1785,37.2703,18.1089},{1.344,1.1785,90.4588,40.2898},{1.352,1.1785,56.1013,21.1113},{1.36,1.1785,79.7933,22.3377},{1.368,1.1785,129.821,30.3101},{1.376,1.1785,210.083,46.5573},{1.384,1.1785,129.994,24.8405},{1.392,1.1785,194.274,36.5054},{1.4,1.1785,301.248,47.3009},{1.408,1.1785,225.036,31.8908},{1.416,1.1785,261.931,33.6932},{1.424,1.1785,423.724,53.5778},{1.432,1.1785,329.862,36.8096},{1.44,1.1785,334.726,34.0652},{1.448,1.1785,579.539,56.0098},{1.456,1.1785,441.867,38.8748},{1.464,1.1785,517.963,43.6965},{1.472,1.1785,594.707,46.5063},{1.48,1.1785,659.903,50.1056},{1.488,1.1785,692.21,51.1654},{1.496,1.1785,694.919,48.6034},{1.504,1.1785,850.843,56.96},{1.512,1.1785,876.082,55.683},{1.52,1.1785,942.962,57.1368},{1.528,1.1785,1039.46,60.618},{1.536,1.1785,1064.63,62.8998},{1.544,1.1785,1171.04,65.9589},{1.552,1.1785,1233.87,68.2907},{1.56,1.1785,1352.08,72.6378},{1.568,1.1785,1286.06,65.624},{1.576,1.1785,1307.44,64.9222},{1.584,1.1785,1389.83,69.7889},{1.592,1.1785,1500.13,73.3545},{1.6,1.1785,1421.95,69.1373},{1.608,1.1785,1506.52,71.4504},{1.616,1.1785,1582.84,75.6498},{1.624,1.1785,1411.61,66.804},{1.632,1.1785,1482.78,69.6692},{1.64,1.1785,1562.84,74.7886},{1.648,1.1785,1541.64,76.6316},{1.656,1.1785,1395.38,70.3323},{1.664,1.1785,1290.21,66.4112},{1.672,1.1785,1199.2,64.7593},{1.68,1.1785,970.823,57.83},{1.688,1.1785,785.918,49.4698},{1.696,1.1785,556.599,51.4582},{1.704,1.1785,41.9126,15.6499},{1.304,1.1855,48.0143,58.7778},{1.32,1.1855,34.5203,34.6318},{1.328,1.1855,104.502,51.6548},{1.336,1.1855,63.5106,28.4301},{1.344,1.1855,52.6746,19.7631},{1.352,1.1855,50.0496,16.0083},{1.36,1.1855,79.1427,23.3587},{1.368,1.1855,111.162,24.0468},{1.376,1.1855,168.258,31.8399},{1.384,1.1855,215.333,36.7135},{1.392,1.1855,221.711,32.1604},{1.4,1.1855,222.527,29.4049},{1.408,1.1855,275.711,35.8034},{1.416,1.1855,355.989,41.9908},{1.424,1.1855,363.576,39.8067},{1.432,1.1855,343.184,34.8126},{1.44,1.1855,421.933,39.1287},{1.448,1.1855,439.713,38.313},{1.456,1.1855,556.626,46.1591},{1.464,1.1855,545.618,42.8023},{1.472,1.1855,701.072,53.0477},{1.48,1.1855,595.008,42.6157},{1.488,1.1855,688.272,48.485},{1.496,1.1855,835.549,52.8398},{1.504,1.1855,933.822,58.8063},{1.512,1.1855,938.096,56.7215},{1.52,1.1855,1069.98,63.3526},{1.528,1.1855,972.911,54.4897},{1.536,1.1855,1216.54,66.9173},{1.544,1.1855,1149.14,60.3623},{1.552,1.1855,1284.79,67.8437},{1.56,1.1855,1331.48,69.7858},{1.568,1.1855,1435.97,69.9462},{1.576,1.1855,1522.8,74.7367},{1.584,1.1855,1442.19,68.7286},{1.592,1.1855,1377.92,64.563},{1.6,1.1855,1616.98,75.0598},{1.608,1.1855,1495.16,67.5334},{1.616,1.1855,1565.07,72.2424},{1.624,1.1855,1721.91,80.7761},{1.632,1.1855,1613.21,75.9292},{1.64,1.1855,1562.07,73.115},{1.648,1.1855,1585.4,78.9008},{1.656,1.1855,1514.29,75.5892},{1.664,1.1855,1296.8,65.2729},{1.672,1.1855,1166.5,62.1018},{1.68,1.1855,1027.42,63.3312},{1.688,1.1855,581.508,45.705},{1.696,1.1855,81.6464,20.1594},{1.312,1.1925,20.8122,13.2773},{1.32,1.1925,109.834,60.8809},{1.328,1.1925,126.048,58.2553},{1.336,1.1925,62.2009,26.3069},{1.344,1.1925,70.6521,20.8987},{1.352,1.1925,88.0692,24.5096},{1.36,1.1925,139.618,31.429},{1.368,1.1925,136.31,26.4996},{1.376,1.1925,145.381,24.2394},{1.384,1.1925,175.542,27.1984},{1.392,1.1925,307.348,43.4573},{1.4,1.1925,241.413,29.8581},{1.408,1.1925,285.609,31.2855},{1.416,1.1925,400.289,42.927},{1.424,1.1925,380.484,38.3519},{1.432,1.1925,458.819,43.9499},{1.44,1.1925,506.768,44.4987},{1.448,1.1925,505.352,42.833},{1.456,1.1925,616.749,49.3292},{1.464,1.1925,689.266,51.9206},{1.472,1.1925,609.417,42.9345},{1.48,1.1925,676.364,44.8201},{1.488,1.1925,769.923,48.9322},{1.496,1.1925,745.48,46.0791},{1.504,1.1925,849.826,49.364},{1.512,1.1925,983.996,57.3922},{1.52,1.1925,1005.35,55.1941},{1.528,1.1925,1161.05,64.0787},{1.536,1.1925,1192.22,62.8724},{1.544,1.1925,1294.1,67.7281},{1.552,1.1925,1277.58,62.6399},{1.56,1.1925,1458.48,70.9634},{1.568,1.1925,1471.17,71.4352},{1.576,1.1925,1459.02,69.2014},{1.584,1.1925,1425.56,66.6124},{1.592,1.1925,1540.56,68.2563},{1.6,1.1925,1762.08,80.4414},{1.608,1.1925,1687.83,74.5359},{1.616,1.1925,1792.03,81.8194},{1.624,1.1925,1719.21,77.9269},{1.632,1.1925,1577.98,71.3357},{1.64,1.1925,1675.37,77.186},{1.648,1.1925,1347.93,62.6137},{1.656,1.1925,1428.48,69.2999},{1.664,1.1925,1284.72,68.2978},{1.672,1.1925,1020.59,57.2081},{1.68,1.1925,664.16,48.099},{1.688,1.1925,151.946,29.431},{1.296,1.1995,32.5169,37.2549},{1.312,1.1995,26.6006,17.6286},{1.32,1.1995,22.1661,10.163},{1.328,1.1995,51.3603,20.7847},{1.336,1.1995,73.7643,24.5924},{1.344,1.1995,51.2312,16.6885},{1.352,1.1995,127.773,28.305},{1.36,1.1995,115.403,20.6463},{1.368,1.1995,145.903,26.8922},{1.376,1.1995,234.404,37.458},{1.384,1.1995,234.45,33.7093},{1.392,1.1995,313.2,41.393},{1.4,1.1995,336.9,40.1628},{1.408,1.1995,309.057,32.8116},{1.416,1.1995,376.497,37.3719},{1.424,1.1995,422.701,40.2962},{1.432,1.1995,439.741,37.9568},{1.44,1.1995,482.263,39.1981},{1.448,1.1995,617.348,48.8971},{1.456,1.1995,664.408,47.7875},{1.464,1.1995,706.203,51.3588},{1.472,1.1995,662.388,45.2677},{1.48,1.1995,739.253,47.9894},{1.488,1.1995,881.492,55.0387},{1.496,1.1995,922.681,56.1717},{1.504,1.1995,896.707,50.6018},{1.512,1.1995,1004.69,55.746},{1.52,1.1995,1163.13,62.2073},{1.528,1.1995,1251.04,63.9653},{1.536,1.1995,1323.19,66.8697},{1.544,1.1995,1398.06,71.3963},{1.552,1.1995,1422.87,69.5649},{1.56,1.1995,1378.27,64.8241},{1.568,1.1995,1517.68,68.7297},{1.576,1.1995,1524.29,69.1744},{1.584,1.1995,1614.16,72.5335},{1.592,1.1995,1674.01,73.0295},{1.6,1.1995,1856.02,81.7713},{1.608,1.1995,1625.23,72.1613},{1.616,1.1995,1716.65,76.2291},{1.624,1.1995,1727.87,77.1146},{1.632,1.1995,1690.28,77.2683},{1.64,1.1995,1650.47,75.5438},{1.648,1.1995,1453.27,68.0122},{1.656,1.1995,1444.47,71.8057},{1.664,1.1995,1213.52,67.4148},{1.672,1.1995,855.078,55.0847},{1.68,1.1995,207.688,30.8245},{1.296,1.2065,42.6904,37.1929},{1.304,1.2065,20.0429,18.0753},{1.312,1.2065,25.173,16.6939},{1.32,1.2065,100.291,48.4112},{1.328,1.2065,57.8491,17.935},{1.336,1.2065,56.2432,16.1283},{1.344,1.2065,140.983,34.6616},{1.352,1.2065,119.605,24.206},{1.36,1.2065,186.879,34.3715},{1.368,1.2065,183.24,30.4952},{1.376,1.2065,218.791,32.0175},{1.384,1.2065,241.651,30.9072},{1.392,1.2065,340.952,41.581},{1.4,1.2065,302.049,34.0261},{1.408,1.2065,315.079,32.5291},{1.416,1.2065,359.926,33.7579},{1.424,1.2065,447.41,40.5034},{1.432,1.2065,411.839,34.7896},{1.44,1.2065,499.29,40.4184},{1.448,1.2065,621.988,45.9213},{1.456,1.2065,672.928,47.8092},{1.464,1.2065,659.155,43.6406},{1.472,1.2065,823.605,53.5573},{1.48,1.2065,812.347,50.016},{1.488,1.2065,975.871,58.8978},{1.496,1.2065,908.36,53.1662},{1.504,1.2065,893.146,49.2626},{1.512,1.2065,1101.92,59.461},{1.52,1.2065,1210.39,63.1817},{1.528,1.2065,1251.48,63.9078},{1.536,1.2065,1249.28,61.0953},{1.544,1.2065,1322.02,62.4878},{1.552,1.2065,1402.86,66.3985},{1.56,1.2065,1501.01,69.0745},{1.568,1.2065,1612.11,73.6237},{1.576,1.2065,1671.72,75.575},{1.584,1.2065,1702.34,75.7335},{1.592,1.2065,1663.61,73.3246},{1.6,1.2065,1839.87,81.7426},{1.608,1.2065,1832.42,79.5333},{1.616,1.2065,1706.52,73.7751},{1.624,1.2065,1675.5,73.37},{1.632,1.2065,1683.7,74.9441},{1.64,1.2065,1484.27,67.4407},{1.648,1.2065,1452.03,68.9125},{1.656,1.2065,1192.46,61.1963},{1.664,1.2065,964.87,58.1941},{1.672,1.2065,325.811,37.8221},{1.288,1.2135,46.9521,56.8824},{1.296,1.2135,119.911,118.264},{1.304,1.2135,25.2162,16.3874},{1.312,1.2135,28.7377,14.2095},{1.32,1.2135,49.0053,18.5573},{1.328,1.2135,69.7844,23.5959},{1.336,1.2135,95.837,25.1669},{1.344,1.2135,139.878,31.2191},{1.352,1.2135,128.293,26.3577},{1.36,1.2135,206.807,35.0928},{1.368,1.2135,187.946,29.2943},{1.376,1.2135,230.696,33.7749},{1.384,1.2135,187.11,23.6447},{1.392,1.2135,336.208,39.4501},{1.4,1.2135,354.753,36.8099},{1.408,1.2135,429.364,42.2326},{1.416,1.2135,408.617,36.0553},{1.424,1.2135,502.148,42.7802},{1.432,1.2135,531.947,44.0364},{1.44,1.2135,616.319,47.8793},{1.448,1.2135,600.315,44.892},{1.456,1.2135,660.226,44.6028},{1.464,1.2135,775.527,51.1973},{1.472,1.2135,755.075,48.2637},{1.48,1.2135,785.445,47.0153},{1.488,1.2135,957.289,56.8988},{1.496,1.2135,1081.87,61.8777},{1.504,1.2135,1077.4,58.583},{1.512,1.2135,1080.21,56.598},{1.52,1.2135,1279.64,64.9421},{1.528,1.2135,1296.48,64.2099},{1.536,1.2135,1480.11,71.6693},{1.544,1.2135,1269.52,59.3154},{1.552,1.2135,1436.92,66.5916},{1.56,1.2135,1573.08,71.7838},{1.568,1.2135,1703.86,75.4259},{1.576,1.2135,1844.63,81.8052},{1.584,1.2135,1825.08,80.0051},{1.592,1.2135,1637.03,71.6542},{1.6,1.2135,1688.57,72.343},{1.608,1.2135,1783,76.4001},{1.616,1.2135,1712.32,74.1924},{1.624,1.2135,1667.72,74.6678},{1.632,1.2135,1645.53,73.0592},{1.64,1.2135,1473.37,67.1696},{1.648,1.2135,1286.34,62.5922},{1.656,1.2135,1081.51,62.6248},{1.664,1.2135,365.06,36.6458},{1.28,1.2205,17.123,19.0433},{1.288,1.2205,22.3605,24.3856},{1.296,1.2205,32.8335,23.6621},{1.304,1.2205,4.75634,5.06275},{1.312,1.2205,27.4319,12.622},{1.32,1.2205,60.3991,20.8453},{1.328,1.2205,55.2966,14.7206},{1.336,1.2205,72.9792,17.408},{1.344,1.2205,89.2585,18.8173},{1.352,1.2205,146.688,25.0739},{1.36,1.2205,150.652,24.9899},{1.368,1.2205,179.894,26.2843},{1.376,1.2205,285.49,41.0276},{1.384,1.2205,233.579,27.5071},{1.392,1.2205,284.167,32.661},{1.4,1.2205,432.036,42.7012},{1.408,1.2205,417.134,40.0394},{1.416,1.2205,459.664,40.4719},{1.424,1.2205,531.649,45.9327},{1.432,1.2205,450.301,34.6021},{1.44,1.2205,642,48.8379},{1.448,1.2205,699.051,52.2801},{1.456,1.2205,702.583,47.3721},{1.464,1.2205,748.078,46.6142},{1.472,1.2205,921.014,58.7019},{1.48,1.2205,837.934,49.1873},{1.488,1.2205,961.653,55.5503},{1.496,1.2205,1069.57,58.7363},{1.504,1.2205,1101.18,57.5568},{1.512,1.2205,1049.69,53.7217},{1.52,1.2205,1162.74,56.8206},{1.528,1.2205,1246.81,61.1087},{1.536,1.2205,1463.39,69.5416},{1.544,1.2205,1477.39,69.7443},{1.552,1.2205,1552.85,70.822},{1.56,1.2205,1626.21,76.2743},{1.568,1.2205,1553.57,69.9008},{1.576,1.2205,1626.64,71.6172},{1.584,1.2205,1645.93,72.1782},{1.592,1.2205,1781.95,77.8357},{1.6,1.2205,1875.74,80.4377},{1.608,1.2205,1794.61,76.8467},{1.616,1.2205,1687.03,71.7296},{1.624,1.2205,1583.09,70.3099},{1.632,1.2205,1583.13,71.1427},{1.64,1.2205,1180.11,55.3308},{1.648,1.2205,1007.45,53.5441},{1.656,1.2205,392.003,32.4107},{1.664,1.2205,12.3486,8.53687},{1.272,1.2275,3.84801,4.72633},{1.288,1.2275,94.0387,62.6688},{1.296,1.2275,7.07467,4.68805},{1.304,1.2275,40.3519,20.7603},{1.312,1.2275,26.8684,12.005},{1.32,1.2275,60.5344,17.8959},{1.328,1.2275,56.2557,15.2924},{1.336,1.2275,119.341,26.3073},{1.344,1.2275,106.639,23.5089},{1.352,1.2275,127.244,22.3066},{1.36,1.2275,201.599,33.522},{1.368,1.2275,246.406,35.7427},{1.376,1.2275,270.8,36.8603},{1.384,1.2275,315.519,34.5629},{1.392,1.2275,314.231,32.8941},{1.4,1.2275,363.564,35.6548},{1.408,1.2275,417.077,38.1753},{1.416,1.2275,427.455,35.8984},{1.424,1.2275,398.898,32.2954},{1.432,1.2275,514.412,39.7662},{1.44,1.2275,678.482,52.0958},{1.448,1.2275,649.962,44.8833},{1.456,1.2275,730.26,48.7267},{1.464,1.2275,758.512,48.0477},{1.472,1.2275,840.836,50.2844},{1.48,1.2275,931.559,54.1111},{1.488,1.2275,846.291,48.0099},{1.496,1.2275,1000.15,54.43},{1.504,1.2275,1122.31,59.7033},{1.512,1.2275,1186.53,60.8098},{1.52,1.2275,1146.61,58.7576},{1.528,1.2275,1350.58,66.8529},{1.536,1.2275,1374.8,65.3485},{1.544,1.2275,1597.39,74.8586},{1.552,1.2275,1567.11,73.456},{1.56,1.2275,1543.1,69.6766},{1.568,1.2275,1623.53,71.6313},{1.576,1.2275,1677.54,74.1012},{1.584,1.2275,1691.89,73.2082},{1.592,1.2275,1626.98,71.5475},{1.6,1.2275,1697.1,75.0912},{1.608,1.2275,1777.19,76.6285},{1.616,1.2275,1569.56,68.5867},{1.624,1.2275,1514.01,66.9318},{1.632,1.2275,1295.8,61.0725},{1.64,1.2275,1002.26,52.9365},{1.648,1.2275,571.49,41.8579},{1.656,1.2275,24.5645,12.7046},{1.264,1.2345,10.668,12.2327},{1.272,1.2345,7.38381,7.81907},{1.28,1.2345,5.03011,5.59974},{1.288,1.2345,24.3078,19.0496},{1.296,1.2345,25.3933,15.5958},{1.304,1.2345,46.554,21.9697},{1.312,1.2345,44.0268,19.3443},{1.32,1.2345,63.5519,18.4571},{1.328,1.2345,60.7457,16.3492},{1.336,1.2345,85.0644,20.3585},{1.344,1.2345,138.653,25.8631},{1.352,1.2345,190.058,34.3918},{1.36,1.2345,214.453,31.8242},{1.368,1.2345,183.42,24.075},{1.376,1.2345,261.83,31.9074},{1.384,1.2345,335.934,39.8244},{1.392,1.2345,371.438,38.3774},{1.4,1.2345,372.634,35.872},{1.408,1.2345,374.625,35.0546},{1.416,1.2345,400.877,34.2825},{1.424,1.2345,459.888,36.5482},{1.432,1.2345,491.304,37.0759},{1.44,1.2345,590.04,42.8766},{1.448,1.2345,617.046,42.8405},{1.456,1.2345,720.717,48.2021},{1.464,1.2345,782.585,48.9597},{1.472,1.2345,750.56,46.2025},{1.48,1.2345,926.49,54.6047},{1.488,1.2345,1038.33,59.3365},{1.496,1.2345,1022.28,55.6893},{1.504,1.2345,1098.18,57.8164},{1.512,1.2345,1254.68,64.6922},{1.52,1.2345,1242.85,62.6862},{1.528,1.2345,1351.48,66.8371},{1.536,1.2345,1454.78,70.7383},{1.544,1.2345,1502.93,71.1104},{1.552,1.2345,1467.72,68.5197},{1.56,1.2345,1478.59,66.5839},{1.568,1.2345,1662.43,74.6321},{1.576,1.2345,1716.13,76.5329},{1.584,1.2345,1717.02,73.3309},{1.592,1.2345,1901.97,84.5121},{1.6,1.2345,1649.04,71.4023},{1.608,1.2345,1587.18,68.5026},{1.616,1.2345,1430.42,61.3589},{1.624,1.2345,1296.72,59.0076},{1.632,1.2345,1027.46,51.491},{1.64,1.2345,699.316,47.5421},{1.648,1.2345,38.8567,10.7477},{1.264,1.2415,6.84084,7.21383},{1.272,1.2415,5.60094,5.16049},{1.288,1.2415,47.2485,29.047},{1.296,1.2415,17.6118,9.99115},{1.304,1.2415,27.0517,12.1852},{1.312,1.2415,24.374,8.21417},{1.32,1.2415,67.0102,20.5948},{1.328,1.2415,57.2539,16.3082},{1.336,1.2415,87.5217,19.3949},{1.344,1.2415,134.476,25.1855},{1.352,1.2415,120.51,19.8616},{1.36,1.2415,144.449,21.4877},{1.368,1.2415,218.748,29.9176},{1.376,1.2415,261.085,30.6817},{1.384,1.2415,355.674,40.634},{1.392,1.2415,272.623,27.8578},{1.4,1.2415,355.648,33.5813},{1.408,1.2415,380.048,33.2905},{1.416,1.2415,453.375,39.2161},{1.424,1.2415,524.986,43.4774},{1.432,1.2415,529.701,41.3659},{1.44,1.2415,622.765,45.049},{1.448,1.2415,666.69,46.3985},{1.456,1.2415,601.265,41.225},{1.464,1.2415,761.32,48.1748},{1.472,1.2415,898.054,53.3724},{1.48,1.2415,941.099,55.2706},{1.488,1.2415,875.88,49.5464},{1.496,1.2415,994.718,53.3725},{1.504,1.2415,1082.49,57.7822},{1.512,1.2415,1199.74,61.7043},{1.52,1.2415,1294.04,65.1705},{1.528,1.2415,1414.48,71.4495},{1.536,1.2415,1270.71,61.3686},{1.544,1.2415,1276.99,60.7242},{1.552,1.2415,1372.52,64.7423},{1.56,1.2415,1547.12,71.2178},{1.568,1.2415,1551.79,70.3815},{1.576,1.2415,1686.53,73.7465},{1.584,1.2415,1568.45,68.7024},{1.592,1.2415,1693.25,73.7025},{1.6,1.2415,1532.65,67.0745},{1.608,1.2415,1575.39,70.1555},{1.616,1.2415,1263.38,56.8662},{1.624,1.2415,1038.34,52.8265},{1.632,1.2415,650.657,41.3699},{1.64,1.2415,80.7354,14.6414},{1.264,1.2485,7.50402,8.1816},{1.272,1.2485,7.54587,7.98712},{1.288,1.2485,9.7584,7.79399},{1.296,1.2485,32.5674,14.1404},{1.304,1.2485,70.8767,27.9797},{1.312,1.2485,44.7436,15.751},{1.32,1.2485,107.428,33.2458},{1.328,1.2485,83.2462,19.3403},{1.336,1.2485,95.6218,20.2758},{1.344,1.2485,153.591,30.6001},{1.352,1.2485,167.326,25.857},{1.36,1.2485,114.754,16.8151},{1.368,1.2485,229.581,30.8377},{1.376,1.2485,211.06,26.079},{1.384,1.2485,286.189,32.5416},{1.392,1.2485,358.456,37.2457},{1.4,1.2485,317.614,31.2669},{1.408,1.2485,372.352,33.7249},{1.416,1.2485,398.908,33.8348},{1.424,1.2485,507.858,40.7529},{1.432,1.2485,601.056,46.2054},{1.44,1.2485,591.07,43.4995},{1.448,1.2485,545.545,38.3208},{1.456,1.2485,678.94,45.1858},{1.464,1.2485,713.282,45.4447},{1.472,1.2485,734.287,44.1584},{1.48,1.2485,930.508,55.1942},{1.488,1.2485,976.821,57.489},{1.496,1.2485,933.826,50.9915},{1.504,1.2485,1153.6,62.467},{1.512,1.2485,1152.34,60.4647},{1.52,1.2485,1164.46,59.8042},{1.528,1.2485,1262.38,63.7222},{1.536,1.2485,1405.28,69.0801},{1.544,1.2485,1426.21,68.9198},{1.552,1.2485,1336.9,62.7043},{1.56,1.2485,1499.93,68.5934},{1.568,1.2485,1456.14,65.4384},{1.576,1.2485,1488.25,67.2458},{1.584,1.2485,1623.63,73.3389},{1.592,1.2485,1494.44,65.7258},{1.6,1.2485,1388.1,61.7562},{1.608,1.2485,1244.14,56.1676},{1.616,1.2485,1084.72,53.2867},{1.624,1.2485,739.012,43.9576},{1.632,1.2485,156.034,25.229},{1.256,1.2555,7.70338,7.26582},{1.272,1.2555,27.8294,19.1114},{1.28,1.2555,57.9353,37.1389},{1.288,1.2555,12.9723,6.15303},{1.296,1.2555,50.4272,24.6144},{1.304,1.2555,37.1492,14.8967},{1.312,1.2555,73.067,25.7454},{1.32,1.2555,65.8263,17.7059},{1.328,1.2555,98.161,23.62},{1.336,1.2555,101.036,21.7289},{1.344,1.2555,130.176,23.7674},{1.352,1.2555,150.557,25.6583},{1.36,1.2555,156.305,22.4279},{1.368,1.2555,235.062,31.635},{1.376,1.2555,260.189,31.9024},{1.384,1.2555,257.749,29.322},{1.392,1.2555,336.428,34.6376},{1.4,1.2555,405.271,39.7707},{1.408,1.2555,416.253,37.1918},{1.416,1.2555,428.005,36.9751},{1.424,1.2555,442.212,35.2713},{1.432,1.2555,536.011,41.1803},{1.44,1.2555,567.693,41.0142},{1.448,1.2555,705.53,49.9983},{1.456,1.2555,652.885,43.7972},{1.464,1.2555,880.408,57.9665},{1.472,1.2555,814.021,51.2558},{1.48,1.2555,831.39,49.8688},{1.488,1.2555,968.943,57.2504},{1.496,1.2555,873.774,50.3573},{1.504,1.2555,1123.19,61.7976},{1.512,1.2555,1211.83,63.9019},{1.52,1.2555,1213.9,63.0563},{1.528,1.2555,1274.65,64.6133},{1.536,1.2555,1270.41,61.3365},{1.544,1.2555,1207.24,58.4047},{1.552,1.2555,1321.65,63.394},{1.56,1.2555,1453.07,68.2311},{1.568,1.2555,1469.06,67.3346},{1.576,1.2555,1484.68,65.3777},{1.584,1.2555,1465.7,65.8087},{1.592,1.2555,1334.55,59.4906},{1.6,1.2555,1396,63.4691},{1.608,1.2555,1229.28,61.7965},{1.616,1.2555,705.115,40.6227},{1.624,1.2555,162.958,20.5947},{1.264,1.2625,37.7057,37.1111},{1.272,1.2625,15.7953,17.6366},{1.28,1.2625,8.59991,7.46802},{1.288,1.2625,16.5721,8.69929},{1.296,1.2625,83.8957,35.1167},{1.304,1.2625,44.0344,15.4579},{1.312,1.2625,96.3359,33.3032},{1.32,1.2625,61.322,15.8942},{1.328,1.2625,110.371,25.9481},{1.336,1.2625,74.5699,14.2979},{1.344,1.2625,125.469,22.5054},{1.352,1.2625,161.687,26.0152},{1.36,1.2625,211.288,28.822},{1.368,1.2625,208.846,28.9697},{1.376,1.2625,189.928,22.4069},{1.384,1.2625,302.118,33.952},{1.392,1.2625,299.102,29.9545},{1.4,1.2625,348.917,32.7278},{1.408,1.2625,376.611,33.5775},{1.416,1.2625,444.574,39.7867},{1.424,1.2625,451.888,37.6752},{1.432,1.2625,593.36,48.5788},{1.44,1.2625,634.95,46.793},{1.448,1.2625,619.13,44.9702},{1.456,1.2625,648.338,44.9904},{1.464,1.2625,799.514,52.981},{1.472,1.2625,810.61,51.3309},{1.48,1.2625,894.717,52.7732},{1.488,1.2625,828.07,48.4357},{1.496,1.2625,1035.21,59.6477},{1.504,1.2625,959.731,51.9792},{1.512,1.2625,1094.53,58.4421},{1.52,1.2625,1261.5,66.3838},{1.528,1.2625,1119.21,57.7289},{1.536,1.2625,1338.35,65.9402},{1.544,1.2625,1356.75,65.6696},{1.552,1.2625,1409.69,66.2801},{1.56,1.2625,1436.71,66.4962},{1.568,1.2625,1381.4,62.0689},{1.576,1.2625,1370.6,62.4514},{1.584,1.2625,1209.31,54.6858},{1.592,1.2625,1259.77,57.7477},{1.6,1.2625,1007.96,48.2921},{1.608,1.2625,802.775,43.6001},{1.616,1.2625,232.741,23.7281},{1.272,1.2695,37.0938,26.8209},{1.28,1.2695,10.1161,5.89825},{1.288,1.2695,64.3668,34.6577},{1.296,1.2695,34.913,27.0906},{1.304,1.2695,23.2052,8.68114},{1.312,1.2695,97.6945,32.6014},{1.32,1.2695,88.0941,23.7588},{1.328,1.2695,81.2914,19.28},{1.336,1.2695,83.7296,16.7471},{1.344,1.2695,129.077,23.1174},{1.352,1.2695,206.385,36.1671},{1.36,1.2695,229.715,36.7681},{1.368,1.2695,223.549,31.0968},{1.376,1.2695,272.142,33.8882},{1.384,1.2695,279.86,30.5106},{1.392,1.2695,289.755,30.1219},{1.4,1.2695,330.806,32.3543},{1.408,1.2695,406.471,37.9954},{1.416,1.2695,467.19,39.8303},{1.424,1.2695,499.632,43.5839},{1.432,1.2695,639.527,53.4549},{1.44,1.2695,524.749,39.9163},{1.448,1.2695,625.972,44.2418},{1.456,1.2695,654.873,44.7701},{1.464,1.2695,783.547,51.7395},{1.472,1.2695,734.901,46.2159},{1.48,1.2695,808.277,49.0131},{1.488,1.2695,911.987,54.1913},{1.496,1.2695,894.628,51.5083},{1.504,1.2695,964.764,53.9608},{1.512,1.2695,1142.25,61.2298},{1.52,1.2695,1076.69,56.1363},{1.528,1.2695,1221.81,61.5613},{1.536,1.2695,1200.76,59.6327},{1.544,1.2695,1234.31,60.104},{1.552,1.2695,1380.19,64.3425},{1.56,1.2695,1406.16,66.1583},{1.568,1.2695,1319,60.3914},{1.576,1.2695,1400.58,65.3836},{1.584,1.2695,1208.58,55.3087},{1.592,1.2695,1140.79,54.6742},{1.6,1.2695,939.452,51.799},{1.608,1.2695,359.862,33.0983},{1.256,1.2765,9.33107,10.7032},{1.264,1.2765,5.5177,5.88125},{1.272,1.2765,8.94582,6.82055},{1.28,1.2765,12.707,9.92074},{1.288,1.2765,100.371,48.7109},{1.296,1.2765,67.5503,27.9545},{1.304,1.2765,75.1393,26.3883},{1.312,1.2765,90.437,32.1632},{1.32,1.2765,52.0128,15.6805},{1.328,1.2765,50.5402,11.8194},{1.336,1.2765,167.836,36.0686},{1.344,1.2765,134.726,23.5222},{1.352,1.2765,129.344,21.939},{1.36,1.2765,176.369,26.112},{1.368,1.2765,239.894,34.5677},{1.376,1.2765,268.577,35.2868},{1.384,1.2765,273.718,30.5388},{1.392,1.2765,333.078,36.4327},{1.4,1.2765,413.597,41.4941},{1.408,1.2765,433.46,40.9654},{1.416,1.2765,379.961,33.547},{1.424,1.2765,505.144,43.1358},{1.432,1.2765,520.392,41.0224},{1.44,1.2765,614.88,45.6785},{1.448,1.2765,567.475,41.0094},{1.456,1.2765,712.617,50.4999},{1.464,1.2765,652.496,42.5312},{1.472,1.2765,765.16,49.5628},{1.48,1.2765,806.671,49.3527},{1.488,1.2765,883.767,53.2316},{1.496,1.2765,912.767,52.5176},{1.504,1.2765,980.867,55.601},{1.512,1.2765,1060.77,57.6446},{1.52,1.2765,1264.52,67.0802},{1.528,1.2765,1081.96,56.4186},{1.536,1.2765,1148.84,56.9968},{1.544,1.2765,1244.84,60.2065},{1.552,1.2765,1320.51,62.7727},{1.56,1.2765,1308.8,60.7341},{1.568,1.2765,1214.48,57.0325},{1.576,1.2765,1269.28,59.1439},{1.584,1.2765,1125.36,53.8937},{1.592,1.2765,901.27,47.9287},{1.6,1.2765,520.386,40.5646},{1.608,1.2765,32.6815,31.4134},{1.264,1.2835,7.13081,7.78696},{1.272,1.2835,4.56211,4.03119},{1.28,1.2835,28.6996,19.294},{1.288,1.2835,21.8456,9.58354},{1.296,1.2835,35.7489,14.9966},{1.304,1.2835,28.4815,11.2966},{1.312,1.2835,124.718,41.4117},{1.32,1.2835,91.9232,28.7429},{1.328,1.2835,51.6805,12.4849},{1.336,1.2835,103.205,22.4449},{1.344,1.2835,124.804,22.496},{1.352,1.2835,226.802,41.6447},{1.36,1.2835,231.098,37.0294},{1.368,1.2835,229.075,31.8497},{1.376,1.2835,177.6,19.437},{1.384,1.2835,238.629,26.1649},{1.392,1.2835,325.956,34.5121},{1.4,1.2835,293.1,29.2894},{1.408,1.2835,323.774,29.8481},{1.416,1.2835,443.657,39.7429},{1.424,1.2835,516.049,44.8378},{1.432,1.2835,542.501,45.1364},{1.44,1.2835,625.726,48.8996},{1.448,1.2835,547.714,40.2553},{1.456,1.2835,759.827,54.7215},{1.464,1.2835,793.014,53.6501},{1.472,1.2835,836.371,56.1691},{1.48,1.2835,914.628,57.7858},{1.488,1.2835,865.024,54.3114},{1.496,1.2835,832.31,48.7372},{1.504,1.2835,1136.57,64.5229},{1.512,1.2835,1032.5,56.2407},{1.52,1.2835,1122.38,60.1115},{1.528,1.2835,1165.33,59.8513},{1.536,1.2835,1158.07,59.1175},{1.544,1.2835,1214.61,59.2685},{1.552,1.2835,1238.68,59.4913},{1.56,1.2835,1191.2,56.0215},{1.568,1.2835,1286.48,62.1836},{1.576,1.2835,1035.5,50.4199},{1.584,1.2835,886.693,46.4119},{1.592,1.2835,490.95,35.8462},{1.6,1.2835,16.8948,7.79433},{1.256,1.2905,24.2406,19.6154},{1.264,1.2905,3.89056,4.11706},{1.272,1.2905,4.22083,3.7945},{1.28,1.2905,70.3936,38.7345},{1.288,1.2905,26.7787,14.8244},{1.296,1.2905,19.0613,8.16206},{1.304,1.2905,31.9368,10.3607},{1.312,1.2905,136.437,41.9187},{1.32,1.2905,103.307,27.9002},{1.328,1.2905,46.6105,11.7219},{1.336,1.2905,80.6156,16.0476},{1.344,1.2905,125.866,23.3392},{1.352,1.2905,114.883,18.616},{1.36,1.2905,234.716,39.3617},{1.368,1.2905,213.381,30.2053},{1.376,1.2905,224.385,28.916},{1.384,1.2905,243.842,29.0267},{1.392,1.2905,338.374,37.709},{1.4,1.2905,400.248,43.7753},{1.408,1.2905,369.298,36.6669},{1.416,1.2905,362.19,31.5354},{1.424,1.2905,483.048,41.764},{1.432,1.2905,504.803,40.7781},{1.44,1.2905,510.938,39.7121},{1.448,1.2905,595.25,45.3262},{1.456,1.2905,631.727,45.5409},{1.464,1.2905,739.391,50.5261},{1.472,1.2905,807.827,54.3738},{1.48,1.2905,874.933,55.2329},{1.488,1.2905,877.563,54.1757},{1.496,1.2905,892.932,53.8567},{1.504,1.2905,955.918,53.4231},{1.512,1.2905,1028.07,57.1022},{1.52,1.2905,1011.43,52.7276},{1.528,1.2905,1065.19,55.2705},{1.536,1.2905,1133.39,57.5192},{1.544,1.2905,1302.87,64.4309},{1.552,1.2905,1207.47,60.058},{1.56,1.2905,1127.98,54.4565},{1.568,1.2905,1041.29,50.704},{1.576,1.2905,886.218,47.2839},{1.584,1.2905,500.239,32.9066},{1.592,1.2905,43.6439,12.0034},{1.272,1.2975,48.467,39.0369},{1.288,1.2975,58.9711,33.9794},{1.296,1.2975,16.9117,6.28418},{1.304,1.2975,53.9303,20.7391},{1.312,1.2975,45.716,13.8153},{1.32,1.2975,73.9031,22.9276},{1.328,1.2975,74.0829,16.6096},{1.336,1.2975,97.4351,18.9853},{1.344,1.2975,131.292,22.9745},{1.352,1.2975,166.225,28.3853},{1.36,1.2975,205.651,31.2562},{1.368,1.2975,167.865,22.5944},{1.376,1.2975,261.319,33.6573},{1.384,1.2975,201.916,21.7912},{1.392,1.2975,291.342,31.1849},{1.4,1.2975,324.207,33.885},{1.408,1.2975,353.305,34.8038},{1.416,1.2975,387.495,37.6727},{1.424,1.2975,440.71,37.2428},{1.432,1.2975,498.575,41.1491},{1.44,1.2975,560.432,44.7212},{1.448,1.2975,603.093,45.579},{1.456,1.2975,609.528,43.2684},{1.464,1.2975,697.825,49.3494},{1.472,1.2975,767.875,52.2567},{1.48,1.2975,802.087,53.0794},{1.488,1.2975,894.162,55.2682},{1.496,1.2975,926.203,55.6783},{1.504,1.2975,982.358,56.1791},{1.512,1.2975,959.477,53.7446},{1.52,1.2975,983.066,52.8501},{1.528,1.2975,1041.59,53.7843},{1.536,1.2975,1188.33,61.6582},{1.544,1.2975,1126.84,56.8795},{1.552,1.2975,1064.3,52.3869},{1.56,1.2975,1009.98,51.6343},{1.568,1.2975,1000.97,53.0322},{1.576,1.2975,563.579,35.7443},{1.584,1.2975,61.2557,10.783},{1.256,1.3045,14.8469,12.7833},{1.264,1.3045,7.32354,5.46826},{1.272,1.3045,10.947,9.2589},{1.28,1.3045,10.8004,6.48108},{1.288,1.3045,33.995,18.5532},{1.296,1.3045,20.6263,8.35915},{1.304,1.3045,28.6374,9.60074},{1.312,1.3045,48.9291,15.4231},{1.32,1.3045,69.6193,19.0646},{1.328,1.3045,59.5729,14.191},{1.336,1.3045,98.9127,19.5474},{1.344,1.3045,113.091,19.8877},{1.352,1.3045,177.978,30.2381},{1.36,1.3045,168.801,26.27},{1.368,1.3045,239.504,33.4193},{1.376,1.3045,234.538,29.0695},{1.384,1.3045,218.236,24.9977},{1.392,1.3045,282.096,32.4506},{1.4,1.3045,336.339,35.1468},{1.408,1.3045,313.762,32.8234},{1.416,1.3045,437.671,41.2773},{1.424,1.3045,432.086,38.4998},{1.432,1.3045,433.377,38.0838},{1.44,1.3045,542.375,43.5286},{1.448,1.3045,585.884,44.3733},{1.456,1.3045,678.331,49.7928},{1.464,1.3045,791.244,56.8115},{1.472,1.3045,691.668,46.1966},{1.48,1.3045,862.823,57.2401},{1.488,1.3045,825.529,51.4819},{1.496,1.3045,849.935,49.7809},{1.504,1.3045,977.355,56.5503},{1.512,1.3045,954.576,52.906},{1.52,1.3045,985.516,52.3512},{1.528,1.3045,1063.85,55.3541},{1.536,1.3045,1070.43,54.6759},{1.544,1.3045,995.329,49.552},{1.552,1.3045,1028.29,51.2721},{1.56,1.3045,879.926,46.8227},{1.568,1.3045,592.666,37.2652},{1.576,1.3045,95.6126,14.6921},{1.264,1.3115,4.23486,4.51716},{1.272,1.3115,10.7756,9.47875},{1.28,1.3115,52.6254,24.0139},{1.288,1.3115,48.9838,22.3447},{1.296,1.3115,46.0243,22.9171},{1.304,1.3115,30.2105,9.72453},{1.312,1.3115,55.2226,17.2254},{1.32,1.3115,56.6477,15.2227},{1.328,1.3115,92.0628,22.488},{1.336,1.3115,94.3834,18.6607},{1.344,1.3115,139.078,27.0647},{1.352,1.3115,148.521,24.87},{1.36,1.3115,197.372,30.9305},{1.368,1.3115,210.669,31.8672},{1.376,1.3115,214.653,26.3382},{1.384,1.3115,354.813,43.5738},{1.392,1.3115,319.951,38.5434},{1.4,1.3115,370.896,38.0632},{1.408,1.3115,343.452,33.8342},{1.416,1.3115,423.999,38.0793},{1.424,1.3115,376.721,33.5274},{1.432,1.3115,486.8,40.8049},{1.44,1.3115,476.269,36.8847},{1.448,1.3115,644.915,51.2555},{1.456,1.3115,619.675,46.9754},{1.464,1.3115,784.513,56.8224},{1.472,1.3115,650.396,43.1838},{1.48,1.3115,746.848,48.7789},{1.488,1.3115,819.488,51.7073},{1.496,1.3115,897.98,53.8265},{1.504,1.3115,819.744,47.4065},{1.512,1.3115,973.016,54.4704},{1.52,1.3115,1026.53,54.591},{1.528,1.3115,1115.05,59.2904},{1.536,1.3115,1009.96,51.4268},{1.544,1.3115,978.454,50.6798},{1.552,1.3115,930.606,50.4218},{1.56,1.3115,664.911,39.6464},{1.568,1.3115,234.355,30.6454},{1.248,1.3185,5.28186,6.39088},{1.256,1.3185,4.97935,4.14383},{1.264,1.3185,28.5126,19.9118},{1.272,1.3185,10.7897,9.38406},{1.28,1.3185,43.507,32.2519},{1.288,1.3185,190.655,81.4428},{1.296,1.3185,21.2401,8.07059},{1.304,1.3185,32.1319,12.491},{1.312,1.3185,86.7355,32.0328},{1.32,1.3185,55.9063,14.8814},{1.328,1.3185,107.836,30.3516},{1.336,1.3185,87.7352,16.8947},{1.344,1.3185,103.223,17.9528},{1.352,1.3185,128.96,21.4898},{1.36,1.3185,139.846,21.2016},{1.368,1.3185,147.232,20.7355},{1.376,1.3185,209.763,28.5963},{1.384,1.3185,252.134,32.2778},{1.392,1.3185,303.866,35.4337},{1.4,1.3185,319.977,32.2805},{1.408,1.3185,283.411,27.3663},{1.416,1.3185,305.738,29.0529},{1.424,1.3185,498.088,49.4556},{1.432,1.3185,593.685,54.5226},{1.44,1.3185,524.008,43.9829},{1.448,1.3185,620.125,48.1038},{1.456,1.3185,615.681,45.9867},{1.464,1.3185,621.399,44.1849},{1.472,1.3185,753.651,50.4648},{1.48,1.3185,795.557,53.1758},{1.488,1.3185,773.515,49.1492},{1.496,1.3185,878.703,52.9987},{1.504,1.3185,927.007,54.5471},{1.512,1.3185,1056.82,59.0604},{1.52,1.3185,1053.74,55.2606},{1.528,1.3185,984.402,51.8379},{1.536,1.3185,1040.19,54.9801},{1.544,1.3185,809.848,42.9807},{1.552,1.3185,629.884,36.4261},{1.56,1.3185,241.041,25.7722},{1.248,1.3255,1.81333,2.36432},{1.256,1.3255,29.7954,35.6944},{1.264,1.3255,21.8977,16.5529},{1.272,1.3255,53.702,48.0894},{1.28,1.3255,13.4633,7.06069},{1.288,1.3255,16.6431,7.58528},{1.296,1.3255,18.3738,9.2108},{1.304,1.3255,34.5463,11.0658},{1.312,1.3255,35.6083,11.3978},{1.32,1.3255,101.498,31.8374},{1.328,1.3255,89.3324,21.8064},{1.336,1.3255,111.561,23.1211},{1.344,1.3255,93.4091,17.6412},{1.352,1.3255,138.188,23.7237},{1.36,1.3255,184.407,29.9593},{1.368,1.3255,145.243,19.6438},{1.376,1.3255,217.882,30.0372},{1.384,1.3255,276.452,36.3257},{1.392,1.3255,253.392,29.3841},{1.4,1.3255,294.126,30.255},{1.408,1.3255,463.743,50.3962},{1.416,1.3255,357.091,33.938},{1.424,1.3255,472.016,46.248},{1.432,1.3255,474.335,41.5945},{1.44,1.3255,516.149,41.7431},{1.448,1.3255,560.777,44.3815},{1.456,1.3255,591.654,43.9556},{1.464,1.3255,665.815,48.917},{1.472,1.3255,741.748,51.4416},{1.48,1.3255,725.633,48.7699},{1.488,1.3255,787.286,50.4281},{1.496,1.3255,904.145,55.8006},{1.504,1.3255,897.522,52.6505},{1.512,1.3255,1056.08,60.4631},{1.52,1.3255,938.37,51.9954},{1.528,1.3255,987.209,54.3213},{1.536,1.3255,869.36,48.1729},{1.544,1.3255,720.059,42.864},{1.552,1.3255,282.922,27.8996},{1.264,1.3325,6.13169,6.35758},{1.272,1.3325,13.1599,12.5936},{1.28,1.3325,12.76,5.94707},{1.288,1.3325,22.7729,11.2488},{1.296,1.3325,32.4595,16.3901},{1.304,1.3325,46.2062,19.9808},{1.312,1.3325,46.8406,16.7366},{1.32,1.3325,53.3931,14.7307},{1.328,1.3325,82.0359,22.0242},{1.336,1.3325,99.5322,20.3195},{1.344,1.3325,119.289,23.5355},{1.352,1.3325,161.943,28.9348},{1.36,1.3325,174.763,28.0803},{1.368,1.3325,278.658,45.2997},{1.376,1.3325,229.916,31.8003},{1.384,1.3325,255.201,32.0708},{1.392,1.3325,317.556,38.6656},{1.4,1.3325,360.08,40.3279},{1.408,1.3325,321.159,33.6462},{1.416,1.3325,327.536,32.0319},{1.424,1.3325,439.04,40.9468},{1.432,1.3325,523.677,46.7236},{1.44,1.3325,491.852,40.5478},{1.448,1.3325,566.629,45.5898},{1.456,1.3325,548.741,42.4739},{1.464,1.3325,663.173,46.8742},{1.472,1.3325,669.228,48.0855},{1.48,1.3325,761.599,50.6299},{1.488,1.3325,784.086,50.8699},{1.496,1.3325,871.803,53.4723},{1.504,1.3325,849.398,50.8188},{1.512,1.3325,884.528,50.1046},{1.52,1.3325,885.571,50.7953},{1.528,1.3325,978.682,55.4684},{1.536,1.3325,679.498,41.1833},{1.544,1.3325,367.901,31.2621},{1.552,1.3325,1.81418,2.04604},{1.248,1.3395,12.3184,17.1275},{1.256,1.3395,4.19637,4.66851},{1.264,1.3395,13.1026,9.04682},{1.272,1.3395,7.72633,6.81557},{1.28,1.3395,13.4094,8.40272},{1.288,1.3395,29.0911,15.9832},{1.296,1.3395,28.7989,12.2512},{1.304,1.3395,47.881,17.2629},{1.312,1.3395,37.8894,12.7323},{1.32,1.3395,52.6531,14.687},{1.328,1.3395,80.3114,18.0818},{1.336,1.3395,160.371,43.6353},{1.344,1.3395,129.83,24.5945},{1.352,1.3395,151.741,25.6808},{1.36,1.3395,194.443,32.8113},{1.368,1.3395,178.401,26.9343},{1.376,1.3395,237.315,33.3892},{1.384,1.3395,262.375,37.0198},{1.392,1.3395,259.454,31.3639},{1.4,1.3395,306.634,34.3839},{1.408,1.3395,369.87,40.7971},{1.416,1.3395,399.453,40.041},{1.424,1.3395,388.174,36.4259},{1.432,1.3395,498.109,47.4258},{1.44,1.3395,458.007,38.8133},{1.448,1.3395,554.031,45.3368},{1.456,1.3395,581.973,43.6729},{1.464,1.3395,708.094,52.7213},{1.472,1.3395,680.075,47.3328},{1.48,1.3395,819.592,54.3254},{1.488,1.3395,861.287,55.9339},{1.496,1.3395,827.578,50.6768},{1.504,1.3395,794.323,47.3656},{1.512,1.3395,836.131,47.8866},{1.52,1.3395,830.658,49.3451},{1.528,1.3395,671.847,40.2975},{1.536,1.3395,415.959,33.9934},{1.544,1.3395,32.9763,16.433},{1.248,1.3465,19.9691,23.899},{1.264,1.3465,1.10799,1.20943},{1.272,1.3465,6.66423,4.72695},{1.28,1.3465,12.7832,8.14398},{1.288,1.3465,43.7773,23.9227},{1.296,1.3465,25.8805,10.978},{1.304,1.3465,51.1957,24.1345},{1.312,1.3465,104.805,41.2209},{1.32,1.3465,52.0989,14.9707},{1.328,1.3465,42.6317,10.5327},{1.336,1.3465,93.2128,21.2277},{1.344,1.3465,102.016,19.2923},{1.352,1.3465,152.273,27.4091},{1.36,1.3465,147.92,24.4005},{1.368,1.3465,213.766,34.2615},{1.376,1.3465,248.001,37.2527},{1.384,1.3465,220.452,28.6658},{1.392,1.3465,246.76,29.8512},{1.4,1.3465,236.246,25.8907},{1.408,1.3465,293.834,32.4719},{1.416,1.3465,379.02,38.2188},{1.424,1.3465,357.234,33.4254},{1.432,1.3465,475.262,43.1162},{1.44,1.3465,493.986,41.768},{1.448,1.3465,511.764,41.3552},{1.456,1.3465,533.668,41.7232},{1.464,1.3465,663.482,48.8215},{1.472,1.3465,743.576,53.7044},{1.48,1.3465,752.688,51.9203},{1.488,1.3465,767.069,50.6889},{1.496,1.3465,750.115,47.8946},{1.504,1.3465,793.489,48.8635},{1.512,1.3465,793.41,47.7498},{1.52,1.3465,717.27,44.448},{1.528,1.3465,449.212,33.8556},{1.536,1.3465,61.1014,18.0715},{1.264,1.3535,147.591,157.357},{1.272,1.3535,15.174,12.6239},{1.28,1.3535,28.3328,19.0906},{1.288,1.3535,13.9875,7.2163},{1.296,1.3535,52.2297,24.4362},{1.304,1.3535,61.08,27.1172},{1.312,1.3535,52.8681,19.1652},{1.32,1.3535,69.9453,19.2527},{1.328,1.3535,88.3989,24.0969},{1.336,1.3535,94.5786,21.9174},{1.344,1.3535,180.684,44.8094},{1.352,1.3535,145.139,28.0972},{1.36,1.3535,203.385,38.2408},{1.368,1.3535,194.675,29.8716},{1.376,1.3535,246.986,34.9473},{1.384,1.3535,193.461,25.5179},{1.392,1.3535,238.217,28.7635},{1.4,1.3535,341.358,40.5227},{1.408,1.3535,394.241,44.4498},{1.416,1.3535,425.617,43.6011},{1.424,1.3535,412.806,39.0337},{1.432,1.3535,431.934,37.6194},{1.44,1.3535,473.171,39.9835},{1.448,1.3535,557.401,46.1986},{1.456,1.3535,524.188,38.8804},{1.464,1.3535,567.479,41.8343},{1.472,1.3535,618.827,44.7096},{1.48,1.3535,632.755,41.9055},{1.488,1.3535,821.437,54.6335},{1.496,1.3535,730.305,45.4106},{1.504,1.3535,827.231,52.008},{1.512,1.3535,762.183,48.2774},{1.52,1.3535,546.352,41.9465},{1.528,1.3535,97.4401,21.3164},{1.24,1.3605,5.63916,7.82749},{1.248,1.3605,22.4466,25.2502},{1.256,1.3605,6.43643,5.3713},{1.264,1.3605,2.67792,2.37479},{1.272,1.3605,20.3167,11.8434},{1.28,1.3605,22.1833,13.5419},{1.288,1.3605,9.07365,4.99176},{1.296,1.3605,34.7,17.1309},{1.304,1.3605,39.362,14.3427},{1.312,1.3605,39.9816,12.737},{1.32,1.3605,79.7528,23.1397},{1.328,1.3605,72.8725,17.9622},{1.336,1.3605,101.948,25.6783},{1.344,1.3605,86.533,17.6286},{1.352,1.3605,114.633,20.6668},{1.36,1.3605,134.6,23.4589},{1.368,1.3605,215.153,37.6735},{1.376,1.3605,182.505,26.9933},{1.384,1.3605,301.802,42.8861},{1.392,1.3605,284.715,35.9022},{1.4,1.3605,295.853,34.694},{1.408,1.3605,350.067,40.839},{1.416,1.3605,432.626,46.0515},{1.424,1.3605,380.994,36.1824},{1.432,1.3605,465.883,42.2081},{1.44,1.3605,440.552,37.6609},{1.448,1.3605,505.8,41.8818},{1.456,1.3605,577.726,44.7012},{1.464,1.3605,740.228,56.6977},{1.472,1.3605,706.399,50.9692},{1.48,1.3605,672.851,46.3963},{1.488,1.3605,751.041,49.0661},{1.496,1.3605,809.456,53.1344},{1.504,1.3605,652.406,43.0373},{1.512,1.3605,489.25,37.4696},{1.52,1.3605,91.7973,17.5385},{1.248,1.3675,4.99098,6.08779},{1.264,1.3675,9.63809,9.00105},{1.272,1.3675,17.9328,13.1188},{1.28,1.3675,41.2493,33.778},{1.288,1.3675,28.3767,14.2485},{1.296,1.3675,18.7143,7.39791},{1.304,1.3675,34.2803,13.459},{1.312,1.3675,49.16,18.5612},{1.32,1.3675,56.0706,17.894},{1.328,1.3675,76.0986,20.081},{1.336,1.3675,79.0496,18.9437},{1.344,1.3675,135.437,29.3215},{1.352,1.3675,185.62,37.6029},{1.36,1.3675,205.508,36.3156},{1.368,1.3675,165.059,26.5902},{1.376,1.3675,218.95,33.6629},{1.384,1.3675,259.249,34.4033},{1.392,1.3675,255.912,30.3516},{1.4,1.3675,280.708,34.1506},{1.408,1.3675,253.792,27.6672},{1.416,1.3675,408.951,43.6406},{1.424,1.3675,454.001,47.2312},{1.432,1.3675,393.932,35.7249},{1.44,1.3675,574.476,51.0955},{1.448,1.3675,442.451,36.5493},{1.456,1.3675,521.404,41.1889},{1.464,1.3675,602.025,45.0637},{1.472,1.3675,637.07,47.1596},{1.48,1.3675,742.633,52.0886},{1.488,1.3675,795.977,53.5851},{1.496,1.3675,654.367,43.6745},{1.504,1.3675,520.39,38.2562},{1.512,1.3675,123.761,18.3413},{1.256,1.3745,5.85544,7.11762},{1.264,1.3745,0.782153,0.88617},{1.272,1.3745,14.7864,10.6212},{1.28,1.3745,22.6523,14.506},{1.288,1.3745,29.2809,16.3687},{1.296,1.3745,24.6446,10.8659},{1.304,1.3745,76.5109,35.461},{1.312,1.3745,53.3666,17.057},{1.32,1.3745,66.6865,22.1786},{1.328,1.3745,59.2355,15.8136},{1.336,1.3745,100.769,26.509},{1.344,1.3745,127.769,29.2636},{1.352,1.3745,167.939,33.2444},{1.36,1.3745,162.684,28.6085},{1.368,1.3745,179.763,29.4121},{1.376,1.3745,227.739,33.6162},{1.384,1.3745,281.138,38.5976},{1.392,1.3745,264.286,31.8183},{1.4,1.3745,260.043,30.8838},{1.408,1.3745,246.542,27.4121},{1.416,1.3745,310.056,32.8589},{1.424,1.3745,438.768,45.092},{1.432,1.3745,448.026,42.5523},{1.44,1.3745,494.217,43.0919},{1.448,1.3745,540.105,46.5476},{1.456,1.3745,576.031,46.8895},{1.464,1.3745,545.249,42.2174},{1.472,1.3745,567.303,42.6049},{1.48,1.3745,699.647,51.7092},{1.488,1.3745,597.615,44.7347},{1.496,1.3745,501.016,39.2207},{1.504,1.3745,163.439,22.5002},{1.256,1.3815,3.92507,4.51207},{1.264,1.3815,38.4953,32.6965},{1.272,1.3815,33.8286,21.546},{1.28,1.3815,8.12717,5.42073},{1.288,1.3815,7.44168,4.02201},{1.296,1.3815,43.8526,24.0431},{1.304,1.3815,55.5638,24.1673},{1.312,1.3815,124.347,58.9221},{1.32,1.3815,54.737,17.8346},{1.328,1.3815,94.1397,26.9237},{1.336,1.3815,91.2939,20.921},{1.344,1.3815,116.452,25.343},{1.352,1.3815,109.832,24.1392},{1.36,1.3815,183.492,35.7203},{1.368,1.3815,235.442,39.8811},{1.376,1.3815,199.123,29.79},{1.384,1.3815,211.845,31.6219},{1.392,1.3815,215.074,28.3757},{1.4,1.3815,266.424,30.9261},{1.408,1.3815,282.541,32.9481},{1.416,1.3815,351.436,36.7303},{1.424,1.3815,404.083,42.8432},{1.432,1.3815,416.123,38.9071},{1.44,1.3815,508.283,47.3913},{1.448,1.3815,481.159,39.9704},{1.456,1.3815,549.107,46.5043},{1.464,1.3815,610.857,48.4223},{1.472,1.3815,598.674,45.7304},{1.48,1.3815,609.946,45.5388},{1.488,1.3815,478.652,37.6421},{1.496,1.3815,210.953,24.6656},{1.256,1.3885,10.426,14.5053},{1.264,1.3885,34.2059,24.0981},{1.272,1.3885,9.86717,8.23627},{1.28,1.3885,10.6013,5.84403},{1.288,1.3885,11.0555,5.15751},{1.296,1.3885,25.6275,14.4537},{1.304,1.3885,17.4165,5.88656},{1.312,1.3885,44.8859,15.802},{1.32,1.3885,61.5316,20.7779},{1.328,1.3885,62.0742,16.1229},{1.336,1.3885,91.9013,22.5407},{1.344,1.3885,153.198,36.2979},{1.352,1.3885,140.274,27.7603},{1.36,1.3885,128.252,23.1623},{1.368,1.3885,160.058,28.7865},{1.376,1.3885,246.451,40.7429},{1.384,1.3885,189.675,26.5294},{1.392,1.3885,266.913,35.3818},{1.4,1.3885,296.499,36.7692},{1.408,1.3885,279.282,31.6525},{1.416,1.3885,363.085,39.0864},{1.424,1.3885,345.899,37.0079},{1.432,1.3885,381.633,37.3911},{1.44,1.3885,432.885,41.6197},{1.448,1.3885,507.312,45.4363},{1.456,1.3885,459.634,39.1147},{1.464,1.3885,489.738,38.4368},{1.472,1.3885,636.324,52.1167},{1.48,1.3885,495.494,41.8853},{1.488,1.3885,310.063,37.7205},{1.496,1.3885,128.878,145.362},{1.248,1.3955,0.729198,0.948228},{1.256,1.3955,3.83586,3.54061},{1.264,1.3955,31.1119,26.4493},{1.272,1.3955,10.4878,9.01198},{1.28,1.3955,3.66799,2.47952},{1.288,1.3955,18.5324,10.5943},{1.296,1.3955,25.5454,12.6196},{1.304,1.3955,35.1757,15.7815},{1.312,1.3955,51.0066,21.7856},{1.32,1.3955,42.5585,11.9955},{1.328,1.3955,52.3083,13.6535},{1.336,1.3955,51.9562,12.1899},{1.344,1.3955,133.277,31.6748},{1.352,1.3955,101.551,20.7406},{1.36,1.3955,130.643,22.5808},{1.368,1.3955,210.638,37.0308},{1.376,1.3955,172.866,25.9727},{1.384,1.3955,206.311,30.5258},{1.392,1.3955,244.139,33.7017},{1.4,1.3955,261.615,34.4384},{1.408,1.3955,324.68,38.4944},{1.416,1.3955,384.666,43.595},{1.424,1.3955,300.923,31.7624},{1.432,1.3955,353.148,35.527},{1.44,1.3955,366.331,33.6839},{1.448,1.3955,620.021,58.152},{1.456,1.3955,496.441,42.3409},{1.464,1.3955,523.756,43.3608},{1.472,1.3955,557.688,48.8828},{1.48,1.3955,285.054,30.7917},{1.488,1.3955,2.75963,2.25303},{1.248,1.4025,3.84301,4.66267},{1.256,1.4025,4.62351,4.74306},{1.264,1.4025,20.3091,18.2236},{1.272,1.4025,11.9527,10.6267},{1.28,1.4025,22.9214,14.127},{1.288,1.4025,14.118,7.07355},{1.296,1.4025,20.9124,10.2418},{1.304,1.4025,39.5711,20.8362},{1.312,1.4025,30.7295,12.6221},{1.32,1.4025,100.582,40.4423},{1.328,1.4025,59.6886,15.6388},{1.336,1.4025,140.887,44.6225},{1.344,1.4025,153.818,37.1575},{1.352,1.4025,146.898,30.27},{1.36,1.4025,233.919,52.6645},{1.368,1.4025,161.567,28.5251},{1.376,1.4025,174.231,26.263},{1.384,1.4025,175.527,24.7266},{1.392,1.4025,251.014,33.1494},{1.4,1.4025,256.964,32.5079},{1.408,1.4025,352.743,44.4607},{1.416,1.4025,322.545,36.6187},{1.424,1.4025,390.147,42.3856},{1.432,1.4025,438.537,44.7848},{1.44,1.4025,368.072,34.6039},{1.448,1.4025,522.397,49.0127},{1.456,1.4025,542.909,49.4135},{1.464,1.4025,435.211,39.9613},{1.472,1.4025,353.001,40.855},{1.48,1.4025,32.8656,15.8925},{1.256,1.4095,10.031,13.9629},{1.264,1.4095,2.42698,1.99965},{1.272,1.4095,8.15551,6.92185},{1.28,1.4095,16.8082,13.6654},{1.288,1.4095,41.2724,28.9881},{1.296,1.4095,30.1311,17.2272},{1.304,1.4095,90.2972,49.8708},{1.312,1.4095,43.2868,16.7319},{1.32,1.4095,65.2285,21.3061},{1.328,1.4095,87.1064,25.2453},{1.336,1.4095,60.466,14.9718},{1.344,1.4095,87.609,22.1919},{1.352,1.4095,170.648,37.9948},{1.36,1.4095,138.869,25.0722},{1.368,1.4095,177.351,33.5911},{1.376,1.4095,190.924,31.1284},{1.384,1.4095,169.729,25.2513},{1.392,1.4095,291.457,44.1167},{1.4,1.4095,307.651,43.5929},{1.408,1.4095,298.88,37.4776},{1.416,1.4095,350.853,41.8971},{1.424,1.4095,272.971,29.5614},{1.432,1.4095,433.523,46.6042},{1.44,1.4095,402.421,40.2646},{1.448,1.4095,569.727,59.2459},{1.456,1.4095,397.411,37.4901},{1.464,1.4095,277.987,31.5538},{1.472,1.4095,82.9203,30.7035},{1.256,1.4165,4.93226,4.30295},{1.264,1.4165,9.05403,7.23024},{1.272,1.4165,6.3507,5.20563},{1.28,1.4165,5.31169,3.39865},{1.288,1.4165,8.41501,4.52716},{1.296,1.4165,18.9097,9.73366},{1.304,1.4165,30.4983,14.0653},{1.312,1.4165,48.2512,18.0521},{1.32,1.4165,113.931,45.3252},{1.328,1.4165,71.6254,21.3991},{1.336,1.4165,95.9349,25.9124},{1.344,1.4165,95.2629,24.0124},{1.352,1.4165,115.916,26.2198},{1.36,1.4165,166.344,36.8989},{1.368,1.4165,128.403,22.9377},{1.376,1.4165,205.288,35.1187},{1.384,1.4165,204.396,37.6719},{1.392,1.4165,279.53,43.3941},{1.4,1.4165,364.573,56.9184},{1.408,1.4165,335.11,45.0431},{1.416,1.4165,339.627,41.1363},{1.424,1.4165,366.629,42.7041},{1.432,1.4165,375.029,40.3371},{1.44,1.4165,401.193,41.9772},{1.448,1.4165,386.457,39.6867},{1.456,1.4165,274.336,31.7118},{1.464,1.4165,62.3157,16.8197},{1.256,1.4235,5.31914,6.53447},{1.272,1.4235,8.38293,5.048},{1.28,1.4235,8.06734,6.58377},{1.288,1.4235,33.3113,24.0384},{1.296,1.4235,57.5695,27.6968},{1.304,1.4235,188.825,76.3547},{1.312,1.4235,44.3154,18.3574},{1.32,1.4235,48.9477,15.9187},{1.328,1.4235,58.3594,16.6799},{1.336,1.4235,121.639,37.1786},{1.344,1.4235,138.136,37.1575},{1.352,1.4235,138.347,33.0769},{1.36,1.4235,146.785,31.5982},{1.368,1.4235,159.023,30.3648},{1.376,1.4235,171.581,31.665},{1.384,1.4235,171.827,27.816},{1.392,1.4235,205.599,30.1435},{1.4,1.4235,234.097,34.3146},{1.408,1.4235,292.32,37.3188},{1.416,1.4235,330.465,42.0291},{1.424,1.4235,310.91,35.1434},{1.432,1.4235,327.284,36.9675},{1.44,1.4235,380.739,42.5515},{1.448,1.4235,334.65,40.1447},{1.456,1.4235,84.9306,19.4154},{1.248,1.4305,2.22979,2.70683},{1.256,1.4305,9.69486,9.57929},{1.264,1.4305,1.69247,1.35494},{1.272,1.4305,6.57706,5.5086},{1.28,1.4305,8.43018,6.90184},{1.288,1.4305,11.2356,6.16016},{1.296,1.4305,17.3905,9.08124},{1.304,1.4305,51.617,22.4365},{1.312,1.4305,65.6942,32.7703},{1.32,1.4305,39.5263,13.8222},{1.328,1.4305,34.4742,9.29899},{1.336,1.4305,84.8321,24.8957},{1.344,1.4305,95.9852,26.8057},{1.352,1.4305,101.04,22.2644},{1.36,1.4305,140.777,29.5084},{1.368,1.4305,170.605,32.0679},{1.376,1.4305,134.031,23.6148},{1.384,1.4305,252.77,46.8706},{1.392,1.4305,197.06,29.0338},{1.4,1.4305,249.392,38.1306},{1.408,1.4305,297.235,41.2859},{1.416,1.4305,361.41,47.4511},{1.424,1.4305,308.545,37.6771},{1.432,1.4305,326.916,39.4573},{1.44,1.4305,295.797,37.1694},{1.448,1.4305,105.398,20.8815},{1.248,1.4375,3.57902,2.71941},{1.264,1.4375,2.98163,3.32572},{1.272,1.4375,10.9148,8.28684},{1.28,1.4375,12.9192,8.34538},{1.288,1.4375,37.4202,21.1308},{1.296,1.4375,20.2222,10.4074},{1.304,1.4375,14.2047,7.49093},{1.312,1.4375,70.1449,33.7022},{1.32,1.4375,65.6337,25.6763},{1.328,1.4375,54.7019,18.6892},{1.336,1.4375,46.8325,13.7316},{1.344,1.4375,129.718,37.3436},{1.352,1.4375,120.873,29.0006},{1.36,1.4375,131.519,29.8255},{1.368,1.4375,237.067,55.1667},{1.376,1.4375,146.776,25.3634},{1.384,1.4375,187.959,31.8348},{1.392,1.4375,196.519,30.2083},{1.4,1.4375,238.757,35.0613},{1.408,1.4375,290.516,41.3887},{1.416,1.4375,278.993,36.8397},{1.424,1.4375,248.413,31.8521},{1.432,1.4375,287.615,39.0926},{1.44,1.4375,117.32,25.439},{1.256,1.4445,12.9101,15.5005},{1.264,1.4445,11.742,12.1689},{1.272,1.4445,11.6122,10.7678},{1.28,1.4445,34.791,19.3124},{1.288,1.4445,46.8705,30.2613},{1.296,1.4445,49.8627,20.8744},{1.304,1.4445,65.1215,32.9541},{1.312,1.4445,43.8466,19.4073},{1.32,1.4445,64.6555,28.1793},{1.328,1.4445,61.1473,19.8952},{1.336,1.4445,126.784,41.663},{1.344,1.4445,82.1327,21.6769},{1.352,1.4445,83.3459,19.4739},{1.36,1.4445,135.955,34.1},{1.368,1.4445,207.976,44.0141},{1.376,1.4445,238.479,51.0835},{1.384,1.4445,139.907,23.3256},{1.392,1.4445,203.223,33.1574},{1.4,1.4445,253.424,39.8413},{1.408,1.4445,238.368,35.8514},{1.416,1.4445,309.829,44.5155},{1.424,1.4445,217.937,30.4248},{1.432,1.4445,140.114,26.7898},{1.232,1.4515,0.751829,0.903038},{1.264,1.4515,49.8597,54.409},{1.272,1.4515,10.3167,7.84762},{1.28,1.4515,7.81961,5.46626},{1.288,1.4515,15.0283,9.12186},{1.296,1.4515,75.4059,59.0587},{1.304,1.4515,31.2439,15.0192},{1.312,1.4515,42.9017,22.6663},{1.32,1.4515,37.5389,14.5981},{1.328,1.4515,87.9451,31.7518},{1.336,1.4515,187.806,72.1114},{1.344,1.4515,82.7792,23.2625},{1.352,1.4515,73.1216,18.8416},{1.36,1.4515,131.003,33.1513},{1.368,1.4515,185.805,40.6334},{1.376,1.4515,187.514,39.2935},{1.384,1.4515,185.423,35.8701},{1.392,1.4515,224.193,35.9876},{1.4,1.4515,238.14,40.2711},{1.408,1.4515,196.238,32.1356},{1.416,1.4515,233.67,35.4424},{1.424,1.4515,151.444,30.9708},{1.432,1.4515,5.89856,7.02055},{1.256,1.4585,3.03136,3.49085},{1.264,1.4585,40.9339,44.692},{1.272,1.4585,7.81774,5.70001},{1.28,1.4585,5.17868,2.76261},{1.288,1.4585,19.7386,16.0889},{1.296,1.4585,30.1078,16.7735},{1.304,1.4585,45.5652,28.5558},{1.312,1.4585,101.06,68.0937},{1.32,1.4585,31.8171,12.6252},{1.328,1.4585,57.291,21.0604},{1.336,1.4585,45.4685,13.5458},{1.344,1.4585,48.9747,12.769},{1.352,1.4585,100.833,26.8642},{1.36,1.4585,158.865,37.7262},{1.368,1.4585,149.936,33.6904},{1.376,1.4585,152.966,29.2282},{1.384,1.4585,163.392,30.7054},{1.392,1.4585,161.224,28.6196},{1.4,1.4585,220.594,38.891},{1.408,1.4585,228.974,38.3562},{1.416,1.4585,142.511,29.1336},{1.424,1.4585,5.11309,3.04448},{1.256,1.4655,22.2545,18.3765},{1.264,1.4655,7.09472,7.00205},{1.272,1.4655,27.2725,23.3748},{1.28,1.4655,7.11792,5.23147},{1.288,1.4655,96.3895,79.0364},{1.296,1.4655,34.8316,23.9874},{1.304,1.4655,24.3149,14.7026},{1.312,1.4655,34.3205,15.2912},{1.32,1.4655,114.947,48.9856},{1.328,1.4655,70.3997,29.244},{1.336,1.4655,113.717,42.8261},{1.344,1.4655,85.9381,27.8098},{1.352,1.4655,80.1454,22.3172},{1.36,1.4655,91.9085,22.9961},{1.368,1.4655,107.139,23.2181},{1.376,1.4655,111.089,21.5686},{1.384,1.4655,88.3084,16.1221},{1.392,1.4655,134.553,24.7705},{1.4,1.4655,154.339,29.684},{1.408,1.4655,102.501,20.4004},{1.416,1.4655,4.84357,3.00981},{1.248,1.4725,3.9731,3.92689},{1.264,1.4725,10.8365,8.21683},{1.272,1.4725,5.47378,3.78898},{1.28,1.4725,31.4723,17.1509},{1.288,1.4725,23.3429,18.7034},{1.296,1.4725,20.3645,14.2963},{1.304,1.4725,28.4716,14.3982},{1.312,1.4725,69.7967,36.4575},{1.32,1.4725,70.2235,29.9747},{1.328,1.4725,30.1685,9.72005},{1.336,1.4725,58.368,20.6627},{1.344,1.4725,60.9818,18.991},{1.352,1.4725,88.0479,24.8415},{1.36,1.4725,229.472,68.3737},{1.368,1.4725,113.951,29.3814},{1.376,1.4725,127.663,27.5961},{1.384,1.4725,160.814,36.7318},{1.392,1.4725,137.977,27.273},{1.4,1.4725,142.369,31.2882},{1.408,1.4725,7.36598,4.61416},{1.256,1.4795,5.98895,8.35072},{1.264,1.4795,3.53225,4.05955},{1.272,1.4795,15.3641,13.9253},{1.28,1.4795,10.7226,10.5474},{1.288,1.4795,10.7621,9.06345},{1.296,1.4795,15.7848,8.85561},{1.304,1.4795,7.65298,4.26035},{1.312,1.4795,23.1607,12.1117},{1.32,1.4795,39.2108,16.1375},{1.328,1.4795,29.1389,11.5859},{1.336,1.4795,78.4637,31.8886},{1.344,1.4795,96.8655,32.2199},{1.352,1.4795,72.9842,19.0069},{1.36,1.4795,128.195,35.1845},{1.368,1.4795,106.56,28.0059},{1.376,1.4795,94.4158,22.9217},{1.384,1.4795,142.983,32.8956},{1.392,1.4795,105.393,24.2649},{1.4,1.4795,54.0277,27.9261},{1.256,1.4865,4.23327,5.14979},{1.272,1.4865,3.50928,3.28259},{1.28,1.4865,26.556,19.4104},{1.288,1.4865,49.0108,34.2921},{1.296,1.4865,11.1901,7.28994},{1.304,1.4865,11.1623,5.85003},{1.312,1.4865,57.5313,22.1507},{1.32,1.4865,31.117,14.4722},{1.328,1.4865,45.4513,17.0906},{1.336,1.4865,66.9712,24.3827},{1.344,1.4865,62.0565,19.9416},{1.352,1.4865,88.5943,24.3967},{1.36,1.4865,115.926,31.0372},{1.368,1.4865,104.921,28.0487},{1.376,1.4865,134.974,36.2893},{1.384,1.4865,55.2643,14.0882},{1.392,1.4865,38.2248,20.5047},{1.248,1.4935,3.54286,4.92786},{1.256,1.4935,8.15389,11.3748},{1.272,1.4935,2.66277,2.73482},{1.28,1.4935,6.08038,5.14729},{1.288,1.4935,26.0431,17.3403},{1.296,1.4935,81.7001,65.2201},{1.304,1.4935,128.913,74.1222},{1.312,1.4935,51.5726,32.3001},{1.32,1.4935,41.5314,19.1164},{1.328,1.4935,39.193,16.5824},{1.336,1.4935,105.533,53.5499},{1.344,1.4935,56.1618,21.2186},{1.352,1.4935,212.264,78.8063},{1.36,1.4935,63.7992,17.6764},{1.368,1.4935,94.0839,29.4648},{1.376,1.4935,90.9703,30.9822},{1.384,1.4935,41.6078,18.5897},{1.264,1.5005,1.14888,1.24041},{1.272,1.5005,2.22892,2.48963},{1.28,1.5005,26.5602,22.6103},{1.296,1.5005,27.8712,19.282},{1.304,1.5005,9.8303,4.98033},{1.312,1.5005,177.163,97.5243},{1.32,1.5005,41.9448,17.6956},{1.328,1.5005,36.3971,16.4865},{1.336,1.5005,59.9975,28.0982},{1.344,1.5005,44.1364,14.023},{1.352,1.5005,64.2683,23.1127},{1.36,1.5005,85.2235,29.5665},{1.368,1.5005,121.425,38.6929},{1.376,1.5005,31.7402,14.5775},{1.264,1.5075,7.27431,10.1347},{1.28,1.5075,4.82089,5.54317},{1.288,1.5075,25.3882,19.1988},{1.296,1.5075,6.79863,5.5852},{1.304,1.5075,13.1589,10.8018},{1.312,1.5075,72.5922,51.9025},{1.32,1.5075,24.6372,12.3656},{1.328,1.5075,17.865,8.5024},{1.336,1.5075,90.6352,32.9256},{1.344,1.5075,58.9084,25.1361},{1.352,1.5075,50.8431,19.4071},{1.36,1.5075,96.4377,37.4059},{1.368,1.5075,36.5659,15.2289},{1.248,1.5145,0.999714,1.2052},{1.272,1.5145,10.6143,10.4913},{1.28,1.5145,13.9507,11.2943},{1.288,1.5145,8.33985,8.04415},{1.296,1.5145,44.2362,24.4516},{1.304,1.5145,3.0919,2.31168},{1.312,1.5145,10.3751,5.99447},{1.32,1.5145,16.2193,9.49938},{1.328,1.5145,16.1143,7.38736},{1.336,1.5145,31.3167,13.0329},{1.344,1.5145,546.029,263.315},{1.352,1.5145,52.7895,24.3541},{1.36,1.5145,31.4335,15.4287},{1.248,1.5215,1.37954,1.66907},{1.256,1.5215,6.0503,7.25725},{1.264,1.5215,19.8734,22.4611},{1.272,1.5215,0.809684,0.958909},{1.28,1.5215,6.55801,7.962},{1.288,1.5215,41.7719,27.9045},{1.296,1.5215,36.5728,17.7299},{1.304,1.5215,80.5453,53.0236},{1.312,1.5215,11.9346,8.44334},{1.32,1.5215,39.7037,29.2806},{1.328,1.5215,18.8934,9.90539},{1.336,1.5215,28.5299,13.802},{1.344,1.5215,31.1369,16.1126},{1.352,1.5215,110.482,41.7387},{1.36,1.5215,44.4687,50.1888},{1.256,1.5285,5.60691,5.55206},{1.264,1.5285,5.58108,5.5017},{1.28,1.5285,3.79879,3.87796},{1.288,1.5285,18.2143,25.3559},{1.296,1.5285,21.5963,17.4747},{1.304,1.5285,27.6939,15.8487},{1.312,1.5285,4.02947,2.57909},{1.32,1.5285,19.5947,12.5313},{1.328,1.5285,11.1266,5.90724},{1.336,1.5285,7.26466,4.69173},{1.344,1.5285,18.1136,8.94408},{1.248,1.5355,1.65054,2.27931},{1.256,1.5355,1.66964,1.49081},{1.264,1.5355,5.99897,8.35889},{1.288,1.5355,14.187,13.9936},{1.296,1.5355,5.38964,4.30873},{1.304,1.5355,12.3689,10.5466},{1.312,1.5355,64.2405,39.1685},{1.32,1.5355,102.954,69.6063},{1.328,1.5355,15.492,10.1608},{1.336,1.5355,5.39138,3.98377},{1.344,1.5355,1.32815,1.64356},{1.28,1.5425,1.24661,1.14989},{1.288,1.5425,15.3355,15.132},{1.296,1.5425,3.98697,3.44927},{1.304,1.5425,20.443,12.2792},{1.32,1.5425,11.1643,9.12249},{1.328,1.5425,10.895,8.56168},{1.336,1.5425,12.8593,17.8905},{1.272,1.5495,5.46043,7.59946},{1.296,1.5495,5.18013,5.94284},{1.304,1.5495,1.74316,2.14793},{1.312,1.5495,16.0645,10.6556},{1.32,1.5495,9.12924,8.4561},{1.272,1.5565,6.47308,9.00793},{1.304,1.5565,3.61749,3.94947},{1.312,1.5565,8.16861,9.90139},{1.32,1.5565,5.56466,6.74647},{1.272,1.5705,4.08469,5.67729},{1.288,1.5705,6.37107,8.8492},{1.296,1.5705,2.66746,3.06007}}


==> anc/NybE.dat <==
Nyborg Plot:  M(p_{1}pi^{0}_{1}) versus M(p_{2}pi^{0}_{2}pi^{0}_{3}) - Each event is filled six times

Acceptance and Efficiency Corrected

for MM_{pp}=0.9-1.0 GeV/c^{2}

Error of M(p_{2}pi^{0}_{2}pi^{0}_{3}): 0.008 GeV/c^{2}	Error of M(p_{1}pi^{0}_{1}): 0.007 GeV/c^{2}

The data are in the following format:  {{M(p_{2}pi^{0}_{2}pi^{0}_{3}) [GeV/c^{2}], M(p_{1}pi^{0}_{1}) [GeV/c^{2}], sigma [mub], Error of sigma [mub] },...}

{{1.668,1.077,3.18034,2.04017},{1.684,1.077,1.78115,0.696648},{1.7,1.077,7.50336,2.09918},{1.716,1.077,16.3568,3.38763},{1.732,1.077,13.939,2.46771},{1.748,1.077,15.7744,2.78605},{1.764,1.077,15.2338,2.72551},{1.78,1.077,15.4623,3.1063},{1.796,1.077,5.31577,2.45641},{1.62,1.091,1.73561,1.03867},{1.636,1.091,4.88576,1.71605},{1.652,1.091,9.4831,2.42406},{1.668,1.091,18.302,3.55142},{1.684,1.091,26.6382,4.37673},{1.7,1.091,29.895,3.92865},{1.716,1.091,41.258,4.60739},{1.732,1.091,50.8189,5.52836},{1.748,1.091,56.5727,5.81861},{1.764,1.091,35.4838,4.34389},{1.78,1.091,33.6871,6.34091},{1.796,1.091,0.430501,0.512228},{1.572,1.105,0.26632,0.310961},{1.588,1.105,2.41076,1.08462},{1.604,1.105,8.75131,2.74216},{1.62,1.105,15.4905,3.20935},{1.636,1.105,22.5064,3.91716},{1.652,1.105,25.8431,3.46639},{1.668,1.105,44.4689,5.0717},{1.684,1.105,57.2886,5.99577},{1.7,1.105,72.7123,6.84343},{1.716,1.105,85.3644,7.50495},{1.732,1.105,75.1446,6.37963},{1.748,1.105,75.8336,7.38855},{1.764,1.105,50.8034,6.56743},{1.78,1.105,3.29376,1.98292},{1.524,1.119,8.18852,9.29468},{1.54,1.119,1.54139,0.889878},{1.556,1.119,4.05073,1.61874},{1.572,1.119,9.09816,2.06465},{1.588,1.119,12.9311,2.40067},{1.604,1.119,23.9598,3.68799},{1.62,1.119,39.7148,5.12738},{1.636,1.119,50.1628,5.56311},{1.652,1.119,73.2575,6.80435},{1.668,1.119,86.404,7.62297},{1.684,1.119,120.96,9.71633},{1.7,1.119,113.422,8.13964},{1.716,1.119,113.636,8.35471},{1.732,1.119,104.347,8.2875},{1.748,1.119,90.0149,9.38074},{1.764,1.119,7.70539,2.41295},{1.492,1.133,5.24758,4.25679},{1.508,1.133,1.22907,0.61036},{1.524,1.133,5.48658,1.7326},{1.54,1.133,9.29264,2.05386},{1.556,1.133,17.1203,2.7232},{1.572,1.133,23.7242,3.43294},{1.588,1.133,41.8987,4.82845},{1.604,1.133,69.087,6.66687},{1.62,1.133,77.3324,6.75203},{1.636,1.133,92.0418,7.15383},{1.652,1.133,115.673,8.67043},{1.668,1.133,154.833,10.8643},{1.684,1.133,138.565,9.46949},{1.7,1.133,144.533,9.57021},{1.716,1.133,134.749,9.52717},{1.732,1.133,120.212,10.7929},{1.748,1.133,23.3316,5.17849},{1.46,1.147,0.791907,0.504919},{1.476,1.147,2.41242,0.955475},{1.492,1.147,6.41078,1.71744},{1.508,1.147,16.7195,3.27082},{1.524,1.147,16.1977,2.46893},{1.54,1.147,32.1774,4.02703},{1.556,1.147,50.4439,5.27816},{1.572,1.147,67.4898,6.30462},{1.588,1.147,91.8284,7.56909},{1.604,1.147,96.4507,7.51019},{1.62,1.147,133.657,9.07933},{1.636,1.147,161.972,10.5141},{1.652,1.147,179.748,11.1587},{1.668,1.147,201.062,11.8878},{1.684,1.147,209.641,12.3446},{1.7,1.147,199.224,12.4406},{1.716,1.147,151.193,10.7558},{1.732,1.147,46.9102,6.36636},{1.412,1.161,0.847849,0.943428},{1.428,1.161,4.1027,2.11787},{1.444,1.161,6.96065,2.45367},{1.46,1.161,8.06678,1.8951},{1.476,1.161,12.144,2.37965},{1.492,1.161,17.3873,2.3916},{1.508,1.161,33.9902,4.09504},{1.524,1.161,57.0712,5.65985},{1.54,1.161,52.1015,4.7623},{1.556,1.161,86.7931,6.54298},{1.572,1.161,98.1154,6.97432},{1.588,1.161,137.615,9.15305},{1.604,1.161,168.232,10.3779},{1.62,1.161,161.037,9.25038},{1.636,1.161,203.279,11.2104},{1.652,1.161,249.954,13.8189},{1.668,1.161,263.326,14.6046},{1.684,1.161,217.766,12.2484},{1.7,1.161,212.148,12.7745},{1.716,1.161,66.507,6.83162},{1.38,1.175,0.681336,0.485089},{1.396,1.175,4.3162,2.30806},{1.412,1.175,3.75131,1.10286},{1.428,1.175,7.90086,1.78901},{1.444,1.175,12.2991,2.23646},{1.46,1.175,23.5263,3.1998},{1.476,1.175,33.7232,3.86406},{1.492,1.175,50.0489,4.86213},{1.508,1.175,63.9468,5.98087},{1.524,1.175,88.1719,6.93568},{1.54,1.175,108.477,7.58554},{1.556,1.175,123.328,7.98104},{1.572,1.175,163.04,9.47987},{1.588,1.175,179.914,10.3189},{1.604,1.175,230.207,12.0146},{1.62,1.175,247.675,12.735},{1.636,1.175,278.084,14.1611},{1.652,1.175,266.346,13.5918},{1.668,1.175,306.226,15.6813},{1.684,1.175,261.044,14.167},{1.7,1.175,116.912,9.26537},{1.716,1.175,10.2075,14.2098},{1.348,1.189,0.13333,0.151141},{1.364,1.189,1.74347,1.08798},{1.38,1.189,3.08603,1.07756},{1.396,1.189,7.90843,1.94925},{1.412,1.189,10.2052,1.95085},{1.428,1.189,21.8839,3.29093},{1.444,1.189,35.5422,4.35775},{1.46,1.189,44.588,4.6303},{1.476,1.189,67.6633,6.08324},{1.492,1.189,81.4777,6.25314},{1.508,1.189,93.7205,6.57963},{1.524,1.189,134.894,8.55287},{1.54,1.189,145.517,8.668},{1.556,1.189,181.605,10.0137},{1.572,1.189,215.941,11.1055},{1.588,1.189,249.788,12.5147},{1.604,1.189,266.6,12.7892},{1.62,1.189,300.799,14.3837},{1.636,1.189,310.174,15.0854},{1.652,1.189,333.802,15.9692},{1.668,1.189,299.941,14.4908},{1.684,1.189,178.445,11.6126},{1.7,1.189,5.37764,2.53553},{1.316,1.203,0.0846915,0.11364},{1.332,1.203,0.440356,0.557246},{1.348,1.203,1.43862,0.678066},{1.364,1.203,3.47527,1.1753},{1.38,1.203,7.34753,1.82682},{1.396,1.203,13.9489,2.521},{1.412,1.203,21.2639,2.6628},{1.428,1.203,35.7966,4.14851},{1.444,1.203,47.1074,4.49071},{1.46,1.203,55.7373,4.88642},{1.476,1.203,71.5479,5.38345},{1.492,1.203,99.8837,6.80257},{1.508,1.203,138.407,8.56802},{1.524,1.203,157.387,9.17998},{1.54,1.203,184.767,10.1908},{1.556,1.203,231.815,11.6491},{1.572,1.203,274.095,13.0452},{1.588,1.203,296.28,13.8377},{1.604,1.203,309.281,14.0552},{1.62,1.203,345.578,16.0682},{1.636,1.203,384.858,17.3594},{1.652,1.203,299.796,13.7197},{1.668,1.203,225.773,12.9567},{1.684,1.203,15.2366,3.84812},{1.316,1.217,0.537365,0.543871},{1.332,1.217,2.02868,0.951822},{1.348,1.217,2.52413,0.875449},{1.364,1.217,9.36924,2.24866},{1.38,1.217,17.4826,3.07627},{1.396,1.217,22.3758,3.0848},{1.412,1.217,37.5027,4.33935},{1.428,1.217,55.0751,5.38418},{1.444,1.217,71.1513,6.01234},{1.46,1.217,95.4028,7.47075},{1.476,1.217,103.047,7.13833},{1.492,1.217,142.842,8.7613},{1.508,1.217,154.195,8.82818},{1.524,1.217,177.292,9.50805},{1.54,1.217,220.978,11.1067},{1.556,1.217,254.589,12.3615},{1.572,1.217,300.348,13.9041},{1.588,1.217,317.324,14.3845},{1.604,1.217,354.689,16.0944},{1.62,1.217,358.565,16.1159},{1.636,1.217,351.811,15.0325},{1.652,1.217,249.279,12.9463},{1.668,1.217,37.5974,6.42617},{1.3,1.231,0.999068,1.21941},{1.316,1.231,0.524286,0.355692},{1.332,1.231,5.53459,2.45629},{1.348,1.231,5.8942,1.61096},{1.364,1.231,8.2216,1.72793},{1.38,1.231,19.1894,3.1643},{1.396,1.231,39.8835,4.8466},{1.412,1.231,48.3252,5.02501},{1.428,1.231,59.382,5.50199},{1.444,1.231,89.996,7.25551},{1.46,1.231,105.854,7.70738},{1.476,1.231,117.789,7.77056},{1.492,1.231,155.616,9.19744},{1.508,1.231,180.91,9.79772},{1.524,1.231,209.185,11.0154},{1.54,1.231,252.951,12.6717},{1.556,1.231,267.354,12.9251},{1.572,1.231,328.008,15.2731},{1.588,1.231,326.345,14.9697},{1.604,1.231,315.743,14.1271},{1.62,1.231,313.948,13.5506},{1.636,1.231,230.274,11.493},{1.652,1.231,27.9514,3.72939},{1.284,1.245,0.0738374,0.098474},{1.3,1.245,0.774385,0.550131},{1.316,1.245,1.80001,0.864326},{1.332,1.245,4.25671,1.52805},{1.348,1.245,8.38774,2.32666},{1.364,1.245,14.3836,2.40312},{1.38,1.245,30.187,4.31797},{1.396,1.245,39.3229,4.40531},{1.412,1.245,52.5739,5.19511},{1.428,1.245,64.4576,5.59258},{1.444,1.245,102.273,7.58519},{1.46,1.245,107.861,7.57629},{1.476,1.245,126.198,8.13898},{1.492,1.245,167.36,9.8684},{1.508,1.245,193.877,10.6324},{1.524,1.245,219.437,11.5092},{1.54,1.245,256.713,12.8271},{1.556,1.245,277.452,13.4697},{1.572,1.245,305.028,14.2762},{1.588,1.245,301.064,13.3792},{1.604,1.245,289.96,12.9504},{1.62,1.245,233.719,11.2869},{1.636,1.245,58.4696,6.17813},{1.3,1.259,0.53666,0.479663},{1.316,1.259,2.10748,0.983734},{1.332,1.259,3.39375,1.12419},{1.348,1.259,14.5803,3.14899},{1.364,1.259,17.2798,2.88522},{1.38,1.259,29.1482,3.92726},{1.396,1.259,44.6321,5.13288},{1.412,1.259,58.5551,5.70874},{1.428,1.259,84.6169,7.41438},{1.444,1.259,91.5043,7.07476},{1.46,1.259,117.534,8.19544},{1.476,1.259,143.49,9.3036},{1.492,1.259,168.185,10.0206},{1.508,1.259,192.813,10.923},{1.524,1.259,218.168,11.9095},{1.54,1.259,244.545,12.8964},{1.556,1.259,259.774,12.5953},{1.572,1.259,268.208,12.3139},{1.588,1.259,275.821,12.4403},{1.604,1.259,242.551,11.6439},{1.62,1.259,72.3329,6.36241},{1.284,1.273,0.797275,0.96972},{1.3,1.273,1.67539,1.867},{1.316,1.273,13.5952,5.63374},{1.332,1.273,10.4843,3.23273},{1.348,1.273,15.5991,3.25378},{1.364,1.273,25.3486,4.35745},{1.38,1.273,35.1528,4.52081},{1.396,1.273,54.5711,5.98436},{1.412,1.273,72.796,7.05184},{1.428,1.273,76.9428,6.72657},{1.444,1.273,99.1098,7.82432},{1.46,1.273,136.228,9.6933},{1.476,1.273,149.053,10.149},{1.492,1.273,163.093,10.2704},{1.508,1.273,198.562,11.9034},{1.524,1.273,198.571,10.9532},{1.54,1.273,226.951,11.4711},{1.556,1.273,252.01,12.0551},{1.572,1.273,249.962,11.9824},{1.588,1.273,214.203,10.5562},{1.604,1.273,91.403,6.90492},{1.284,1.287,0.755356,0.869876},{1.3,1.287,2.0453,1.09524},{1.316,1.287,1.76699,0.893133},{1.332,1.287,7.23086,2.05749},{1.348,1.287,18.9016,4.16332},{1.364,1.287,19.162,3.07107},{1.38,1.287,40.5095,5.41987},{1.396,1.287,48.2831,5.61839},{1.412,1.287,64.0833,6.51695},{1.428,1.287,84.3289,7.71891},{1.444,1.287,110.371,9.34284},{1.46,1.287,125.93,9.83398},{1.476,1.287,151.463,10.859},{1.492,1.287,165.173,10.762},{1.508,1.287,182.556,10.8066},{1.524,1.287,221.401,12.0298},{1.54,1.287,212.975,10.73},{1.556,1.287,215.634,10.6691},{1.572,1.287,188.262,9.72938},{1.588,1.287,119.164,8.58183},{1.604,1.287,3.47076,2.81692},{1.284,1.301,1.4406,1.75191},{1.3,1.301,4.67728,3.90118},{1.316,1.301,3.29079,1.30284},{1.332,1.301,9.90103,2.82298},{1.348,1.301,18.0358,3.87633},{1.364,1.301,23.2036,3.79326},{1.38,1.301,35.6414,4.97839},{1.396,1.301,39.9649,4.7229},{1.412,1.301,52.9144,5.54676},{1.428,1.301,77.6734,7.52182},{1.444,1.301,101.541,8.76905},{1.46,1.301,111.023,8.67381},{1.476,1.301,127.771,9.37816},{1.492,1.301,173.538,11.2711},{1.508,1.301,164.158,9.45949},{1.524,1.301,209.597,11.3102},{1.54,1.301,185.256,9.54838},{1.556,1.301,173.465,9.41891},{1.572,1.301,99.7556,7.32455},{1.588,1.301,3.47276,1.29998},{1.284,1.315,2.64952,2.1437},{1.3,1.315,10.2059,4.93115},{1.316,1.315,11.4912,5.81321},{1.332,1.315,21.8523,7.00258},{1.348,1.315,19.5239,4.2555},{1.364,1.315,26.1544,5.02784},{1.38,1.315,27.5202,4.14804},{1.396,1.315,54.7374,7.28987},{1.412,1.315,64.6558,7.22903},{1.428,1.315,89.8663,9.37419},{1.444,1.315,99.1135,8.93027},{1.46,1.315,138.754,11.421},{1.476,1.315,131.386,9.33414},{1.492,1.315,152.727,9.71092},{1.508,1.315,162.338,9.52491},{1.524,1.315,152.462,8.4234},{1.54,1.315,161.242,9.07501},{1.556,1.315,97.1537,7.25225},{1.572,1.315,5.92198,1.61626},{1.284,1.329,4.72829,3.41706},{1.3,1.329,1.54656,1.31204},{1.316,1.329,6.16789,2.23393},{1.332,1.329,9.67583,3.45409},{1.348,1.329,17.6393,3.83609},{1.364,1.329,41.6781,8.82976},{1.38,1.329,42.2918,7.28282},{1.396,1.329,52.8469,7.72395},{1.412,1.329,54.7822,6.52693},{1.428,1.329,73.875,7.29249},{1.444,1.329,103.714,9.55636},{1.46,1.329,121.097,9.84713},{1.476,1.329,119.362,8.51401},{1.492,1.329,132.245,8.80831},{1.508,1.329,153.586,9.75807},{1.524,1.329,135.242,8.56866},{1.54,1.329,83.649,6.38503},{1.556,1.329,14.7889,3.34944},{1.3,1.343,4.74873,2.92412},{1.316,1.343,3.13394,1.55887},{1.332,1.343,10.5019,3.47233},{1.348,1.343,12.3689,3.57762},{1.364,1.343,31.008,6.83659},{1.38,1.343,56.1196,10.4355},{1.396,1.343,38.7,5.5771},{1.412,1.343,66.7512,8.61881},{1.428,1.343,59.0037,6.63681},{1.444,1.343,96.2138,9.17416},{1.46,1.343,99.2845,8.16992},{1.476,1.343,118.578,9.0509},{1.492,1.343,121.11,8.8127},{1.508,1.343,119.443,7.99348},{1.524,1.343,73.3109,5.93218},{1.54,1.343,13.9308,2.93472},{1.284,1.357,0.164125,0.189216},{1.3,1.357,1.82027,1.18422},{1.316,1.357,4.15629,2.24921},{1.332,1.357,8.8297,2.98463},{1.348,1.357,19.5489,5.69301},{1.364,1.357,21.8985,4.77305},{1.38,1.357,32.1434,5.71599},{1.396,1.357,38.5284,5.53981},{1.412,1.357,53.7328,6.66594},{1.428,1.357,66.8478,7.81524},{1.444,1.357,84.1464,8.28711},{1.46,1.357,99.4345,8.48709},{1.476,1.357,104.411,8.34608},{1.492,1.357,83.6424,6.62758},{1.508,1.357,69.0148,5.96468},{1.524,1.357,16.4797,3.17153},{1.3,1.371,10.0652,7.57267},{1.316,1.371,5.59656,2.84675},{1.332,1.371,9.53665,3.84727},{1.348,1.371,17.6028,5.87006},{1.364,1.371,16.418,3.73275},{1.38,1.371,23.0639,4.42626},{1.396,1.371,35.6454,5.77247},{1.412,1.371,57.8295,7.86146},{1.428,1.371,66.8009,7.77814},{1.444,1.371,68.3786,6.95843},{1.46,1.371,80.074,7.57024},{1.476,1.371,74.8436,6.4791},{1.492,1.371,59.7589,5.80212},{1.508,1.371,12.9912,2.65968},{1.3,1.385,0.922451,0.603189},{1.316,1.385,43.4669,28.3501},{1.332,1.385,11.4038,5.02916},{1.348,1.385,14.4919,4.57124},{1.364,1.385,20.201,4.69437},{1.38,1.385,24.1649,4.89336},{1.396,1.385,45.3951,7.66386},{1.412,1.385,54.5101,8.3333},{1.428,1.385,54.6254,6.79101},{1.444,1.385,59.3653,6.57087},{1.46,1.385,44.2261,4.50862},{1.476,1.385,42.9777,4.81001},{1.492,1.385,11.4152,2.40721},{1.3,1.399,1.12472,0.822948},{1.316,1.399,2.53598,1.69228},{1.332,1.399,3.8731,1.50565},{1.348,1.399,11.1048,4.02672},{1.364,1.399,20.6188,5.61449},{1.38,1.399,28.8918,6.967},{1.396,1.399,34.3317,6.84239},{1.412,1.399,40.1506,6.33381},{1.428,1.399,55.6724,7.86919},{1.444,1.399,40.1614,5.14735},{1.46,1.399,30.0431,4.19491},{1.476,1.399,6.00799,1.68695},{1.3,1.413,8.37109,7.51346},{1.316,1.413,16.239,11.6621},{1.332,1.413,9.89942,5.21668},{1.348,1.413,7.25162,2.65408},{1.364,1.413,10.7432,3.09523},{1.38,1.413,22.236,5.99274},{1.396,1.413,37.4767,7.78542},{1.412,1.413,34.913,5.76452},{1.428,1.413,31.7594,4.97129},{1.444,1.413,20.7066,3.44009},{1.46,1.413,9.32302,2.86422},{1.316,1.427,2.69922,1.86558},{1.332,1.427,9.3031,5.58982},{1.348,1.427,18.7949,8.78336},{1.364,1.427,26.0617,9.81203},{1.38,1.427,14.453,4.05499},{1.396,1.427,44.7003,12.0867},{1.412,1.427,18.856,3.89571},{1.428,1.427,19.7096,4.72616},{1.444,1.427,4.41683,1.48496},{1.3,1.441,1.58775,1.22048},{1.316,1.441,0.576894,0.514999},{1.332,1.441,29.7211,20.6197},{1.348,1.441,5.78589,2.58454},{1.364,1.441,15.5793,6.22299},{1.38,1.441,18.4775,6.15907},{1.396,1.441,14.7174,4.092},{1.412,1.441,8.87089,2.70942},{1.428,1.441,4.12862,1.7944},{1.3,1.455,2.48899,3.47021},{1.316,1.455,2.07131,1.62871},{1.332,1.455,1.67728,0.857535},{1.348,1.455,5.62219,3.68446},{1.364,1.455,9.01823,3.76875},{1.38,1.455,12.8025,4.46956},{1.396,1.455,8.08667,2.81988},{1.412,1.455,3.17195,1.54781},{1.316,1.469,2.80504,2.04035},{1.332,1.469,0.70725,0.552809},{1.348,1.469,2.60576,1.46712},{1.364,1.469,9.46433,5.69174},{1.38,1.469,7.09821,4.07165},{1.396,1.469,0.936953,0.510381},{1.316,1.483,6.26856,7.52505},{1.332,1.483,0.562957,0.777905},{1.348,1.483,1.28691,1.35119},{1.364,1.483,4.18741,3.7958}}


==> anc/README <==
#######################################################################################################


File "DCosTheta.pdf" shows the Cosine distribution of the scattering angle of the Delta(1232)
in the Center of Mass system for the reaction pp->Delta(1232)N*(1440)->3pi0,
where the Delta(1232) resonance decays into p\pi^{0}.
The black marker shows the experimental data,
the red marker shows the Monte-Carlo developed model of the reaction, which assumes homogeneously
and isotropically populated Phase Space for the Delta(1232)N*(1440) production.
The distributions are symmetrized against two protons and three pions - each event is filled six times.
The distributions are not corrected for the geometrical acceptance and reconstruction efficiency.   
It is seen that the Monte-Carlo developed model describes good experimental data.


--------------------------------------------------------------------------------------------------------


File "DCosTheta_D.pdf" shows the Cosine distribution of the scattering angle of the Delta(1232)
in the Center of Mass system for the reaction pp->Delta(1232)N*(1440)->3pi0,
where the Delta(1232) resonance decays into p\pi^{0}.
The black marker shows the experimental data divided by the Monte-Carlo developed model of the reaction,
which assumes homogeneously and isotropically populated Phase Space for the Delta(1232)N*(1440) production.
The blue dashed line indicates case where the model is exactly equal the experimental data.
The distributions are symmetrized against two protons and three pions - each event is filled six times.
It is seen that the distribution is not symmetric around 0 due to the detector effects.     
The small deviations of the order of ~15% from the Monte-Carlo developed model(dashed line) are seen.
It is seen that the distribution is consistent with the Monte-Carlo developed model within 
~15% of deviations.  


--------------------------------------------------------------------------------------------------------


File "DCosTheta_Pwave.pdf" shows the Cosine distribution of the scattering angle of the Delta(1232)
in the Center of Mass system for the reaction pp->Delta(1232)N*(1440)->3pi0,
where the Delta(1232) resonance decays into p\pi^{0}.
The black marker shows the experimental data,
the red marker shows the Monte-Carlo developed model of the reaction, which assumes small P-wave component
~ 1+0.3*Cos(ThetaDelta(1232)CM)^2 for the Delta(1232)N*(1440) production.
The distributions are symmetrized against two protons and three pions - each event is filled six times.
The distributions are not corrected for the geometrical acceptance and reconstruction efficiency.   
It is seen that the Monte-Carlo developed model describes good experimental data.


--------------------------------------------------------------------------------------------------------



File "DCosTheta_D_Pwave.pdf" shows the Cosine distribution of the scattering angle of the Delta(1232)
in the Center of Mass system for the reaction pp->Delta(1232)N*(1440)->3pi0,
where the Delta(1232) resonance decays into p\pi^{0}.
The black marker shows the experimental data divided by the Monte-Carlo developed model of the reaction,
which assumes small P-wave component ~ 1+0.3*Cos(ThetaDelta(1232)CM)^2 for the Delta(1232)N*(1440) production.
The blue dashed line indicates case where the model is exactly equal the experimental data.
The distributions are symmetrized against two protons and three pions - each event is filled six times.
It is seen that the distribution is not symmetric around 0 due to the detector effects.     
The small deviations of the order of ~20% from the Monte-Carlo developed model(dashed line) are seen.
It is seen that the distribution is consistent with the Monte-Carlo developed model within 
~20% of deviations.  



Due to the inclusion the small P-wave component, the asymmetric fluctuations of
the angular distribution of the Delta(1232) remain. The asymmetric changes of the order of ~15%
are related to the additional detector effects.
The Monte-Carlo developed model of the pp->pp3pi0 reaction assuming simultaneous excitation
of two baryon resonances Delta(1232) and N*(1440) and their isotropic and homogeneous
production in the Center of Mass system is consistent with the measured experimental data.



#######################################################################################################

Data Table - Results

The errors of invariant masses are determined by selected bin sizes and chosen as a half of the bin size.
Additional global uncertainties of the absolute normalization of 19% have to be included.


--------------------------------------------------------------------------------------------------------


Acceptance and efficiency corrected Dalitz Plot ppX for the Missing Mass of the two protons region:

0.4-0.5 GeV/c^2 Dal1A.dat
0.6-0.7 GeV/c^2 Dal1B.dat
0.7-0.8 GeV/c^2 Dal1C.dat
0.8-0.9 GeV/c^2 Dal1D.dat
0.9-1.0 GeV/c^2 Dal1E.dat

The plots are symmetrized against two protons - each event is filled two times.


--------------------------------------------------------------------------------------------------------


Acceptance and efficiency corrected Dalitz Plot 3pi0 for the Missing Mass of the two protons region:

0.4-0.5 GeV/c^2 Dal2A.dat
0.6-0.7 GeV/c^2 Dal2B.dat
0.7-0.8 GeV/c^2 Dal2C.dat
0.8-0.9 GeV/c^2 Dal2D.dat
0.9-1.0 GeV/c^2 Dal2E.dat

The plots are symmetrized against three pions - each event is filled six times.


--------------------------------------------------------------------------------------------------------


Acceptance and efficiency corrected Nyborg Plot for the Missing Mass of the two protons region:

0.4-0.5 GeV/c^2 NybA.dat
0.6-0.7 GeV/c^2 NybB.dat
0.7-0.8 GeV/c^2 NybC.dat
0.8-0.9 GeV/c^2 NybD.dat
0.9-1.0 GeV/c^2 NybE.dat

The plots are symmetrized against two protons and three pions - each event is filled six times.


==> images/Chi2DalitzFit.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jan 18 16:12:50 2010) by ROOT version5.24/00
   TCanvas *c1 = new TCanvas("c1", "c1",11,49,700,548);
   c1->ToggleEventStatus();
   c1->Range(0.050125,17209.56,0.349975,21390.22);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   
   TGraph *graph = new TGraph(2000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetPoint(0,0.1001,19713.39);
   graph->SetPoint(1,0.1002,19709.34);
   graph->SetPoint(2,0.1003,19705.29);
   graph->SetPoint(3,0.1004,19701.25);
   graph->SetPoint(4,0.1005,19697.21);
   graph->SetPoint(5,0.1006,19693.18);
   graph->SetPoint(6,0.1007,19689.15);
   graph->SetPoint(7,0.1008,19685.13);
   graph->SetPoint(8,0.1009,19681.11);
   graph->SetPoint(9,0.101,19677.1);
   graph->SetPoint(10,0.1011,19673.09);
   graph->SetPoint(11,0.1012,19669.08);
   graph->SetPoint(12,0.1013,19665.08);
   graph->SetPoint(13,0.1014,19661.08);
   graph->SetPoint(14,0.1015,19657.09);
   graph->SetPoint(15,0.1016,19653.1);
   graph->SetPoint(16,0.1017,19649.12);
   graph->SetPoint(17,0.1018,19645.14);
   graph->SetPoint(18,0.1019,19641.17);
   graph->SetPoint(19,0.102,19637.2);
   graph->SetPoint(20,0.1021,19633.23);
   graph->SetPoint(21,0.1022,19629.27);
   graph->SetPoint(22,0.1023,19625.32);
   graph->SetPoint(23,0.1024,19621.37);
   graph->SetPoint(24,0.1025,19617.42);
   graph->SetPoint(25,0.1026,19613.48);
   graph->SetPoint(26,0.1027,19609.54);
   graph->SetPoint(27,0.1028,19605.61);
   graph->SetPoint(28,0.1029,19601.68);
   graph->SetPoint(29,0.103,19597.76);
   graph->SetPoint(30,0.1031,19593.84);
   graph->SetPoint(31,0.1032,19589.92);
   graph->SetPoint(32,0.1033,19586.01);
   graph->SetPoint(33,0.1034,19582.11);
   graph->SetPoint(34,0.1035,19578.21);
   graph->SetPoint(35,0.1036,19574.31);
   graph->SetPoint(36,0.1037,19570.42);
   graph->SetPoint(37,0.1038,19566.53);
   graph->SetPoint(38,0.1039,19562.65);
   graph->SetPoint(39,0.104,19558.77);
   graph->SetPoint(40,0.1041,19554.9);
   graph->SetPoint(41,0.1042,19551.03);
   graph->SetPoint(42,0.1043,19547.16);
   graph->SetPoint(43,0.1044,19543.3);
   graph->SetPoint(44,0.1045,19539.45);
   graph->SetPoint(45,0.1046,19535.6);
   graph->SetPoint(46,0.1047,19531.75);
   graph->SetPoint(47,0.1048,19527.91);
   graph->SetPoint(48,0.1049,19524.07);
   graph->SetPoint(49,0.105,19520.24);
   graph->SetPoint(50,0.1051,19516.41);
   graph->SetPoint(51,0.1052,19512.59);
   graph->SetPoint(52,0.1053,19508.77);
   graph->SetPoint(53,0.1054,19504.95);
   graph->SetPoint(54,0.1055,19501.14);
   graph->SetPoint(55,0.1056,19497.34);
   graph->SetPoint(56,0.1057,19493.54);
   graph->SetPoint(57,0.1058,19489.74);
   graph->SetPoint(58,0.1059,19485.95);
   graph->SetPoint(59,0.106,19482.16);
   graph->SetPoint(60,0.1061,19478.38);
   graph->SetPoint(61,0.1062,19474.6);
   graph->SetPoint(62,0.1063,19470.82);
   graph->SetPoint(63,0.1064,19467.06);
   graph->SetPoint(64,0.1065,19463.29);
   graph->SetPoint(65,0.1066,19459.53);
   graph->SetPoint(66,0.1067,19455.78);
   graph->SetPoint(67,0.1068,19452.02);
   graph->SetPoint(68,0.1069,19448.28);
   graph->SetPoint(69,0.107,19444.54);
   graph->SetPoint(70,0.1071,19440.8);
   graph->SetPoint(71,0.1072,19437.07);
   graph->SetPoint(72,0.1073,19433.34);
   graph->SetPoint(73,0.1074,19429.61);
   graph->SetPoint(74,0.1075,19425.89);
   graph->SetPoint(75,0.1076,19422.18);
   graph->SetPoint(76,0.1077,19418.47);
   graph->SetPoint(77,0.1078,19414.76);
   graph->SetPoint(78,0.1079,19411.06);
   graph->SetPoint(79,0.108,19407.37);
   graph->SetPoint(80,0.1081,19403.68);
   graph->SetPoint(81,0.1082,19399.99);
   graph->SetPoint(82,0.1083,19396.31);
   graph->SetPoint(83,0.1084,19392.63);
   graph->SetPoint(84,0.1085,19388.95);
   graph->SetPoint(85,0.1086,19385.28);
   graph->SetPoint(86,0.1087,19381.62);
   graph->SetPoint(87,0.1088,19377.96);
   graph->SetPoint(88,0.1089,19374.3);
   graph->SetPoint(89,0.109,19370.65);
   graph->SetPoint(90,0.1091,19367.01);
   graph->SetPoint(91,0.1092,19363.36);
   graph->SetPoint(92,0.1093,19359.73);
   graph->SetPoint(93,0.1094,19356.09);
   graph->SetPoint(94,0.1095,19352.47);
   graph->SetPoint(95,0.1096,19348.84);
   graph->SetPoint(96,0.1097,19345.22);
   graph->SetPoint(97,0.1098,19341.61);
   graph->SetPoint(98,0.1099,19338);
   graph->SetPoint(99,0.11,19334.39);
   graph->SetPoint(100,0.1101,19330.79);
   graph->SetPoint(101,0.1102,19327.2);
   graph->SetPoint(102,0.1103,19323.6);
   graph->SetPoint(103,0.1104,19320.02);
   graph->SetPoint(104,0.1105,19316.43);
   graph->SetPoint(105,0.1106,19312.86);
   graph->SetPoint(106,0.1107,19309.28);
   graph->SetPoint(107,0.1108,19305.71);
   graph->SetPoint(108,0.1109,19302.15);
   graph->SetPoint(109,0.111,19298.59);
   graph->SetPoint(110,0.1111,19295.03);
   graph->SetPoint(111,0.1112,19291.48);
   graph->SetPoint(112,0.1113,19287.93);
   graph->SetPoint(113,0.1114,19284.39);
   graph->SetPoint(114,0.1115,19280.86);
   graph->SetPoint(115,0.1116,19277.32);
   graph->SetPoint(116,0.1117,19273.79);
   graph->SetPoint(117,0.1118,19270.27);
   graph->SetPoint(118,0.1119,19266.75);
   graph->SetPoint(119,0.112,19263.24);
   graph->SetPoint(120,0.1121,19259.73);
   graph->SetPoint(121,0.1122,19256.22);
   graph->SetPoint(122,0.1123,19252.72);
   graph->SetPoint(123,0.1124,19249.22);
   graph->SetPoint(124,0.1125,19245.73);
   graph->SetPoint(125,0.1126,19242.24);
   graph->SetPoint(126,0.1127,19238.76);
   graph->SetPoint(127,0.1128,19235.28);
   graph->SetPoint(128,0.1129,19231.81);
   graph->SetPoint(129,0.113,19228.34);
   graph->SetPoint(130,0.1131,19224.88);
   graph->SetPoint(131,0.1132,19221.42);
   graph->SetPoint(132,0.1133,19217.96);
   graph->SetPoint(133,0.1134,19214.51);
   graph->SetPoint(134,0.1135,19211.06);
   graph->SetPoint(135,0.1136,19207.62);
   graph->SetPoint(136,0.1137,19204.18);
   graph->SetPoint(137,0.1138,19200.75);
   graph->SetPoint(138,0.1139,19197.32);
   graph->SetPoint(139,0.114,19193.9);
   graph->SetPoint(140,0.1141,19190.48);
   graph->SetPoint(141,0.1142,19187.07);
   graph->SetPoint(142,0.1143,19183.66);
   graph->SetPoint(143,0.1144,19180.25);
   graph->SetPoint(144,0.1145,19176.85);
   graph->SetPoint(145,0.1146,19173.45);
   graph->SetPoint(146,0.1147,19170.06);
   graph->SetPoint(147,0.1148,19166.67);
   graph->SetPoint(148,0.1149,19163.29);
   graph->SetPoint(149,0.115,19159.91);
   graph->SetPoint(150,0.1151,19156.54);
   graph->SetPoint(151,0.1152,19153.17);
   graph->SetPoint(152,0.1153,19149.81);
   graph->SetPoint(153,0.1154,19146.45);
   graph->SetPoint(154,0.1155,19143.09);
   graph->SetPoint(155,0.1156,19139.74);
   graph->SetPoint(156,0.1157,19136.39);
   graph->SetPoint(157,0.1158,19133.05);
   graph->SetPoint(158,0.1159,19129.71);
   graph->SetPoint(159,0.116,19126.38);
   graph->SetPoint(160,0.1161,19123.05);
   graph->SetPoint(161,0.1162,19119.73);
   graph->SetPoint(162,0.1163,19116.41);
   graph->SetPoint(163,0.1164,19113.09);
   graph->SetPoint(164,0.1165,19109.78);
   graph->SetPoint(165,0.1166,19106.48);
   graph->SetPoint(166,0.1167,19103.18);
   graph->SetPoint(167,0.1168,19099.88);
   graph->SetPoint(168,0.1169,19096.59);
   graph->SetPoint(169,0.117,19093.3);
   graph->SetPoint(170,0.1171,19090.02);
   graph->SetPoint(171,0.1172,19086.74);
   graph->SetPoint(172,0.1173,19083.47);
   graph->SetPoint(173,0.1174,19080.2);
   graph->SetPoint(174,0.1175,19076.93);
   graph->SetPoint(175,0.1176,19073.67);
   graph->SetPoint(176,0.1177,19070.42);
   graph->SetPoint(177,0.1178,19067.17);
   graph->SetPoint(178,0.1179,19063.92);
   graph->SetPoint(179,0.118,19060.68);
   graph->SetPoint(180,0.1181,19057.44);
   graph->SetPoint(181,0.1182,19054.21);
   graph->SetPoint(182,0.1183,19050.98);
   graph->SetPoint(183,0.1184,19047.76);
   graph->SetPoint(184,0.1185,19044.54);
   graph->SetPoint(185,0.1186,19041.32);
   graph->SetPoint(186,0.1187,19038.11);
   graph->SetPoint(187,0.1188,19034.91);
   graph->SetPoint(188,0.1189,19031.71);
   graph->SetPoint(189,0.119,19028.51);
   graph->SetPoint(190,0.1191,19025.32);
   graph->SetPoint(191,0.1192,19022.13);
   graph->SetPoint(192,0.1193,19018.95);
   graph->SetPoint(193,0.1194,19015.77);
   graph->SetPoint(194,0.1195,19012.6);
   graph->SetPoint(195,0.1196,19009.43);
   graph->SetPoint(196,0.1197,19006.26);
   graph->SetPoint(197,0.1198,19003.1);
   graph->SetPoint(198,0.1199,18999.95);
   graph->SetPoint(199,0.12,18996.8);
   graph->SetPoint(200,0.1201,18993.65);
   graph->SetPoint(201,0.1202,18990.51);
   graph->SetPoint(202,0.1203,18987.37);
   graph->SetPoint(203,0.1204,18984.24);
   graph->SetPoint(204,0.1205,18981.11);
   graph->SetPoint(205,0.1206,18977.99);
   graph->SetPoint(206,0.1207,18974.87);
   graph->SetPoint(207,0.1208,18971.75);
   graph->SetPoint(208,0.1209,18968.64);
   graph->SetPoint(209,0.121,18965.54);
   graph->SetPoint(210,0.1211,18962.44);
   graph->SetPoint(211,0.1212,18959.34);
   graph->SetPoint(212,0.1213,18956.25);
   graph->SetPoint(213,0.1214,18953.16);
   graph->SetPoint(214,0.1215,18950.08);
   graph->SetPoint(215,0.1216,18947);
   graph->SetPoint(216,0.1217,18943.93);
   graph->SetPoint(217,0.1218,18940.86);
   graph->SetPoint(218,0.1219,18937.79);
   graph->SetPoint(219,0.122,18934.73);
   graph->SetPoint(220,0.1221,18931.68);
   graph->SetPoint(221,0.1222,18928.63);
   graph->SetPoint(222,0.1223,18925.58);
   graph->SetPoint(223,0.1224,18922.54);
   graph->SetPoint(224,0.1225,18919.5);
   graph->SetPoint(225,0.1226,18916.47);
   graph->SetPoint(226,0.1227,18913.44);
   graph->SetPoint(227,0.1228,18910.42);
   graph->SetPoint(228,0.1229,18907.4);
   graph->SetPoint(229,0.123,18904.38);
   graph->SetPoint(230,0.1231,18901.37);
   graph->SetPoint(231,0.1232,18898.37);
   graph->SetPoint(232,0.1233,18895.37);
   graph->SetPoint(233,0.1234,18892.37);
   graph->SetPoint(234,0.1235,18889.38);
   graph->SetPoint(235,0.1236,18886.39);
   graph->SetPoint(236,0.1237,18883.41);
   graph->SetPoint(237,0.1238,18880.43);
   graph->SetPoint(238,0.1239,18877.46);
   graph->SetPoint(239,0.124,18874.49);
   graph->SetPoint(240,0.1241,18871.52);
   graph->SetPoint(241,0.1242,18868.56);
   graph->SetPoint(242,0.1243,18865.61);
   graph->SetPoint(243,0.1244,18862.66);
   graph->SetPoint(244,0.1245,18859.71);
   graph->SetPoint(245,0.1246,18856.77);
   graph->SetPoint(246,0.1247,18853.83);
   graph->SetPoint(247,0.1248,18850.9);
   graph->SetPoint(248,0.1249,18847.97);
   graph->SetPoint(249,0.125,18845.05);
   graph->SetPoint(250,0.1251,18842.13);
   graph->SetPoint(251,0.1252,18839.21);
   graph->SetPoint(252,0.1253,18836.3);
   graph->SetPoint(253,0.1254,18833.4);
   graph->SetPoint(254,0.1255,18830.5);
   graph->SetPoint(255,0.1256,18827.6);
   graph->SetPoint(256,0.1257,18824.71);
   graph->SetPoint(257,0.1258,18821.82);
   graph->SetPoint(258,0.1259,18818.94);
   graph->SetPoint(259,0.126,18816.06);
   graph->SetPoint(260,0.1261,18813.19);
   graph->SetPoint(261,0.1262,18810.32);
   graph->SetPoint(262,0.1263,18807.45);
   graph->SetPoint(263,0.1264,18804.59);
   graph->SetPoint(264,0.1265,18801.74);
   graph->SetPoint(265,0.1266,18798.89);
   graph->SetPoint(266,0.1267,18796.04);
   graph->SetPoint(267,0.1268,18793.2);
   graph->SetPoint(268,0.1269,18790.36);
   graph->SetPoint(269,0.127,18787.53);
   graph->SetPoint(270,0.1271,18784.7);
   graph->SetPoint(271,0.1272,18781.88);
   graph->SetPoint(272,0.1273,18779.06);
   graph->SetPoint(273,0.1274,18776.24);
   graph->SetPoint(274,0.1275,18773.43);
   graph->SetPoint(275,0.1276,18770.63);
   graph->SetPoint(276,0.1277,18767.83);
   graph->SetPoint(277,0.1278,18765.03);
   graph->SetPoint(278,0.1279,18762.24);
   graph->SetPoint(279,0.128,18759.45);
   graph->SetPoint(280,0.1281,18756.67);
   graph->SetPoint(281,0.1282,18753.89);
   graph->SetPoint(282,0.1283,18751.12);
   graph->SetPoint(283,0.1284,18748.35);
   graph->SetPoint(284,0.1285,18745.58);
   graph->SetPoint(285,0.1286,18742.82);
   graph->SetPoint(286,0.1287,18740.07);
   graph->SetPoint(287,0.1288,18737.32);
   graph->SetPoint(288,0.1289,18734.57);
   graph->SetPoint(289,0.129,18731.83);
   graph->SetPoint(290,0.1291,18729.09);
   graph->SetPoint(291,0.1292,18726.36);
   graph->SetPoint(292,0.1293,18723.63);
   graph->SetPoint(293,0.1294,18720.91);
   graph->SetPoint(294,0.1295,18718.19);
   graph->SetPoint(295,0.1296,18715.47);
   graph->SetPoint(296,0.1297,18712.76);
   graph->SetPoint(297,0.1298,18710.06);
   graph->SetPoint(298,0.1299,18707.36);
   graph->SetPoint(299,0.13,18704.66);
   graph->SetPoint(300,0.1301,18701.97);
   graph->SetPoint(301,0.1302,18699.28);
   graph->SetPoint(302,0.1303,18696.6);
   graph->SetPoint(303,0.1304,18693.92);
   graph->SetPoint(304,0.1305,18691.25);
   graph->SetPoint(305,0.1306,18688.58);
   graph->SetPoint(306,0.1307,18685.91);
   graph->SetPoint(307,0.1308,18683.25);
   graph->SetPoint(308,0.1309,18680.6);
   graph->SetPoint(309,0.131,18677.95);
   graph->SetPoint(310,0.1311,18675.3);
   graph->SetPoint(311,0.1312,18672.66);
   graph->SetPoint(312,0.1313,18670.02);
   graph->SetPoint(313,0.1314,18667.39);
   graph->SetPoint(314,0.1315,18664.76);
   graph->SetPoint(315,0.1316,18662.14);
   graph->SetPoint(316,0.1317,18659.52);
   graph->SetPoint(317,0.1318,18656.9);
   graph->SetPoint(318,0.1319,18654.29);
   graph->SetPoint(319,0.132,18651.69);
   graph->SetPoint(320,0.1321,18649.09);
   graph->SetPoint(321,0.1322,18646.49);
   graph->SetPoint(322,0.1323,18643.9);
   graph->SetPoint(323,0.1324,18641.31);
   graph->SetPoint(324,0.1325,18638.73);
   graph->SetPoint(325,0.1326,18636.15);
   graph->SetPoint(326,0.1327,18633.58);
   graph->SetPoint(327,0.1328,18631.01);
   graph->SetPoint(328,0.1329,18628.44);
   graph->SetPoint(329,0.133,18625.88);
   graph->SetPoint(330,0.1331,18623.33);
   graph->SetPoint(331,0.1332,18620.78);
   graph->SetPoint(332,0.1333,18618.23);
   graph->SetPoint(333,0.1334,18615.69);
   graph->SetPoint(334,0.1335,18613.15);
   graph->SetPoint(335,0.1336,18610.62);
   graph->SetPoint(336,0.1337,18608.09);
   graph->SetPoint(337,0.1338,18605.57);
   graph->SetPoint(338,0.1339,18603.05);
   graph->SetPoint(339,0.134,18600.53);
   graph->SetPoint(340,0.1341,18598.02);
   graph->SetPoint(341,0.1342,18595.52);
   graph->SetPoint(342,0.1343,18593.02);
   graph->SetPoint(343,0.1344,18590.52);
   graph->SetPoint(344,0.1345,18588.03);
   graph->SetPoint(345,0.1346,18585.54);
   graph->SetPoint(346,0.1347,18583.06);
   graph->SetPoint(347,0.1348,18580.58);
   graph->SetPoint(348,0.1349,18578.11);
   graph->SetPoint(349,0.135,18575.64);
   graph->SetPoint(350,0.1351,18573.17);
   graph->SetPoint(351,0.1352,18570.71);
   graph->SetPoint(352,0.1353,18568.26);
   graph->SetPoint(353,0.1354,18565.81);
   graph->SetPoint(354,0.1355,18563.36);
   graph->SetPoint(355,0.1356,18560.92);
   graph->SetPoint(356,0.1357,18558.48);
   graph->SetPoint(357,0.1358,18556.05);
   graph->SetPoint(358,0.1359,18553.62);
   graph->SetPoint(359,0.136,18551.2);
   graph->SetPoint(360,0.1361,18548.78);
   graph->SetPoint(361,0.1362,18546.36);
   graph->SetPoint(362,0.1363,18543.95);
   graph->SetPoint(363,0.1364,18541.55);
   graph->SetPoint(364,0.1365,18539.15);
   graph->SetPoint(365,0.1366,18536.75);
   graph->SetPoint(366,0.1367,18534.36);
   graph->SetPoint(367,0.1368,18531.97);
   graph->SetPoint(368,0.1369,18529.59);
   graph->SetPoint(369,0.137,18527.21);
   graph->SetPoint(370,0.1371,18524.84);
   graph->SetPoint(371,0.1372,18522.47);
   graph->SetPoint(372,0.1373,18520.1);
   graph->SetPoint(373,0.1374,18517.74);
   graph->SetPoint(374,0.1375,18515.39);
   graph->SetPoint(375,0.1376,18513.04);
   graph->SetPoint(376,0.1377,18510.69);
   graph->SetPoint(377,0.1378,18508.35);
   graph->SetPoint(378,0.1379,18506.01);
   graph->SetPoint(379,0.138,18503.68);
   graph->SetPoint(380,0.1381,18501.35);
   graph->SetPoint(381,0.1382,18499.03);
   graph->SetPoint(382,0.1383,18496.71);
   graph->SetPoint(383,0.1384,18494.39);
   graph->SetPoint(384,0.1385,18492.08);
   graph->SetPoint(385,0.1386,18489.78);
   graph->SetPoint(386,0.1387,18487.48);
   graph->SetPoint(387,0.1388,18485.18);
   graph->SetPoint(388,0.1389,18482.89);
   graph->SetPoint(389,0.139,18480.6);
   graph->SetPoint(390,0.1391,18478.32);
   graph->SetPoint(391,0.1392,18476.04);
   graph->SetPoint(392,0.1393,18473.77);
   graph->SetPoint(393,0.1394,18471.5);
   graph->SetPoint(394,0.1395,18469.23);
   graph->SetPoint(395,0.1396,18466.97);
   graph->SetPoint(396,0.1397,18464.72);
   graph->SetPoint(397,0.1398,18462.47);
   graph->SetPoint(398,0.1399,18460.22);
   graph->SetPoint(399,0.14,18457.98);
   graph->SetPoint(400,0.1401,18455.74);
   graph->SetPoint(401,0.1402,18453.51);
   graph->SetPoint(402,0.1403,18451.28);
   graph->SetPoint(403,0.1404,18449.06);
   graph->SetPoint(404,0.1405,18446.84);
   graph->SetPoint(405,0.1406,18444.63);
   graph->SetPoint(406,0.1407,18442.42);
   graph->SetPoint(407,0.1408,18440.21);
   graph->SetPoint(408,0.1409,18438.01);
   graph->SetPoint(409,0.141,18435.81);
   graph->SetPoint(410,0.1411,18433.62);
   graph->SetPoint(411,0.1412,18431.43);
   graph->SetPoint(412,0.1413,18429.25);
   graph->SetPoint(413,0.1414,18427.07);
   graph->SetPoint(414,0.1415,18424.9);
   graph->SetPoint(415,0.1416,18422.73);
   graph->SetPoint(416,0.1417,18420.57);
   graph->SetPoint(417,0.1418,18418.41);
   graph->SetPoint(418,0.1419,18416.25);
   graph->SetPoint(419,0.142,18414.1);
   graph->SetPoint(420,0.1421,18411.95);
   graph->SetPoint(421,0.1422,18409.81);
   graph->SetPoint(422,0.1423,18407.67);
   graph->SetPoint(423,0.1424,18405.54);
   graph->SetPoint(424,0.1425,18403.41);
   graph->SetPoint(425,0.1426,18401.29);
   graph->SetPoint(426,0.1427,18399.17);
   graph->SetPoint(427,0.1428,18397.06);
   graph->SetPoint(428,0.1429,18394.95);
   graph->SetPoint(429,0.143,18392.84);
   graph->SetPoint(430,0.1431,18390.74);
   graph->SetPoint(431,0.1432,18388.64);
   graph->SetPoint(432,0.1433,18386.55);
   graph->SetPoint(433,0.1434,18384.47);
   graph->SetPoint(434,0.1435,18382.38);
   graph->SetPoint(435,0.1436,18380.3);
   graph->SetPoint(436,0.1437,18378.23);
   graph->SetPoint(437,0.1438,18376.16);
   graph->SetPoint(438,0.1439,18374.1);
   graph->SetPoint(439,0.144,18372.04);
   graph->SetPoint(440,0.1441,18369.98);
   graph->SetPoint(441,0.1442,18367.93);
   graph->SetPoint(442,0.1443,18365.88);
   graph->SetPoint(443,0.1444,18363.84);
   graph->SetPoint(444,0.1445,18361.81);
   graph->SetPoint(445,0.1446,18359.77);
   graph->SetPoint(446,0.1447,18357.74);
   graph->SetPoint(447,0.1448,18355.72);
   graph->SetPoint(448,0.1449,18353.7);
   graph->SetPoint(449,0.145,18351.69);
   graph->SetPoint(450,0.1451,18349.68);
   graph->SetPoint(451,0.1452,18347.67);
   graph->SetPoint(452,0.1453,18345.67);
   graph->SetPoint(453,0.1454,18343.68);
   graph->SetPoint(454,0.1455,18341.68);
   graph->SetPoint(455,0.1456,18339.7);
   graph->SetPoint(456,0.1457,18337.71);
   graph->SetPoint(457,0.1458,18335.74);
   graph->SetPoint(458,0.1459,18333.76);
   graph->SetPoint(459,0.146,18331.79);
   graph->SetPoint(460,0.1461,18329.83);
   graph->SetPoint(461,0.1462,18327.87);
   graph->SetPoint(462,0.1463,18325.91);
   graph->SetPoint(463,0.1464,18323.96);
   graph->SetPoint(464,0.1465,18322.02);
   graph->SetPoint(465,0.1466,18320.07);
   graph->SetPoint(466,0.1467,18318.14);
   graph->SetPoint(467,0.1468,18316.2);
   graph->SetPoint(468,0.1469,18314.28);
   graph->SetPoint(469,0.147,18312.35);
   graph->SetPoint(470,0.1471,18310.43);
   graph->SetPoint(471,0.1472,18308.52);
   graph->SetPoint(472,0.1473,18306.61);
   graph->SetPoint(473,0.1474,18304.7);
   graph->SetPoint(474,0.1475,18302.8);
   graph->SetPoint(475,0.1476,18300.91);
   graph->SetPoint(476,0.1477,18299.02);
   graph->SetPoint(477,0.1478,18297.13);
   graph->SetPoint(478,0.1479,18295.25);
   graph->SetPoint(479,0.148,18293.37);
   graph->SetPoint(480,0.1481,18291.49);
   graph->SetPoint(481,0.1482,18289.62);
   graph->SetPoint(482,0.1483,18287.76);
   graph->SetPoint(483,0.1484,18285.9);
   graph->SetPoint(484,0.1485,18284.04);
   graph->SetPoint(485,0.1486,18282.19);
   graph->SetPoint(486,0.1487,18280.35);
   graph->SetPoint(487,0.1488,18278.51);
   graph->SetPoint(488,0.1489,18276.67);
   graph->SetPoint(489,0.149,18274.84);
   graph->SetPoint(490,0.1491,18273.01);
   graph->SetPoint(491,0.1492,18271.18);
   graph->SetPoint(492,0.1493,18269.37);
   graph->SetPoint(493,0.1494,18267.55);
   graph->SetPoint(494,0.1495,18265.74);
   graph->SetPoint(495,0.1496,18263.94);
   graph->SetPoint(496,0.1497,18262.13);
   graph->SetPoint(497,0.1498,18260.34);
   graph->SetPoint(498,0.1499,18258.55);
   graph->SetPoint(499,0.15,18256.76);
   graph->SetPoint(500,0.1501,18254.98);
   graph->SetPoint(501,0.1502,18253.2);
   graph->SetPoint(502,0.1503,18251.43);
   graph->SetPoint(503,0.1504,18249.66);
   graph->SetPoint(504,0.1505,18247.89);
   graph->SetPoint(505,0.1506,18246.13);
   graph->SetPoint(506,0.1507,18244.38);
   graph->SetPoint(507,0.1508,18242.63);
   graph->SetPoint(508,0.1509,18240.88);
   graph->SetPoint(509,0.151,18239.14);
   graph->SetPoint(510,0.1511,18237.4);
   graph->SetPoint(511,0.1512,18235.67);
   graph->SetPoint(512,0.1513,18233.94);
   graph->SetPoint(513,0.1514,18232.22);
   graph->SetPoint(514,0.1515,18230.5);
   graph->SetPoint(515,0.1516,18228.78);
   graph->SetPoint(516,0.1517,18227.07);
   graph->SetPoint(517,0.1518,18225.37);
   graph->SetPoint(518,0.1519,18223.67);
   graph->SetPoint(519,0.152,18221.97);
   graph->SetPoint(520,0.1521,18220.28);
   graph->SetPoint(521,0.1522,18218.59);
   graph->SetPoint(522,0.1523,18216.91);
   graph->SetPoint(523,0.1524,18215.23);
   graph->SetPoint(524,0.1525,18213.56);
   graph->SetPoint(525,0.1526,18211.89);
   graph->SetPoint(526,0.1527,18210.22);
   graph->SetPoint(527,0.1528,18208.56);
   graph->SetPoint(528,0.1529,18206.91);
   graph->SetPoint(529,0.153,18205.26);
   graph->SetPoint(530,0.1531,18203.61);
   graph->SetPoint(531,0.1532,18201.97);
   graph->SetPoint(532,0.1533,18200.33);
   graph->SetPoint(533,0.1534,18198.7);
   graph->SetPoint(534,0.1535,18197.07);
   graph->SetPoint(535,0.1536,18195.45);
   graph->SetPoint(536,0.1537,18193.83);
   graph->SetPoint(537,0.1538,18192.21);
   graph->SetPoint(538,0.1539,18190.6);
   graph->SetPoint(539,0.154,18189);
   graph->SetPoint(540,0.1541,18187.4);
   graph->SetPoint(541,0.1542,18185.8);
   graph->SetPoint(542,0.1543,18184.21);
   graph->SetPoint(543,0.1544,18182.62);
   graph->SetPoint(544,0.1545,18181.04);
   graph->SetPoint(545,0.1546,18179.46);
   graph->SetPoint(546,0.1547,18177.89);
   graph->SetPoint(547,0.1548,18176.32);
   graph->SetPoint(548,0.1549,18174.76);
   graph->SetPoint(549,0.155,18173.2);
   graph->SetPoint(550,0.1551,18171.64);
   graph->SetPoint(551,0.1552,18170.09);
   graph->SetPoint(552,0.1553,18168.54);
   graph->SetPoint(553,0.1554,18167);
   graph->SetPoint(554,0.1555,18165.46);
   graph->SetPoint(555,0.1556,18163.93);
   graph->SetPoint(556,0.1557,18162.4);
   graph->SetPoint(557,0.1558,18160.88);
   graph->SetPoint(558,0.1559,18159.36);
   graph->SetPoint(559,0.156,18157.85);
   graph->SetPoint(560,0.1561,18156.34);
   graph->SetPoint(561,0.1562,18154.83);
   graph->SetPoint(562,0.1563,18153.33);
   graph->SetPoint(563,0.1564,18151.83);
   graph->SetPoint(564,0.1565,18150.34);
   graph->SetPoint(565,0.1566,18148.86);
   graph->SetPoint(566,0.1567,18147.37);
   graph->SetPoint(567,0.1568,18145.9);
   graph->SetPoint(568,0.1569,18144.42);
   graph->SetPoint(569,0.157,18142.95);
   graph->SetPoint(570,0.1571,18141.49);
   graph->SetPoint(571,0.1572,18140.03);
   graph->SetPoint(572,0.1573,18138.57);
   graph->SetPoint(573,0.1574,18137.12);
   graph->SetPoint(574,0.1575,18135.68);
   graph->SetPoint(575,0.1576,18134.23);
   graph->SetPoint(576,0.1577,18132.8);
   graph->SetPoint(577,0.1578,18131.36);
   graph->SetPoint(578,0.1579,18129.94);
   graph->SetPoint(579,0.158,18128.51);
   graph->SetPoint(580,0.1581,18127.09);
   graph->SetPoint(581,0.1582,18125.68);
   graph->SetPoint(582,0.1583,18124.27);
   graph->SetPoint(583,0.1584,18122.86);
   graph->SetPoint(584,0.1585,18121.46);
   graph->SetPoint(585,0.1586,18120.07);
   graph->SetPoint(586,0.1587,18118.68);
   graph->SetPoint(587,0.1588,18117.29);
   graph->SetPoint(588,0.1589,18115.91);
   graph->SetPoint(589,0.159,18114.53);
   graph->SetPoint(590,0.1591,18113.15);
   graph->SetPoint(591,0.1592,18111.79);
   graph->SetPoint(592,0.1593,18110.42);
   graph->SetPoint(593,0.1594,18109.06);
   graph->SetPoint(594,0.1595,18107.71);
   graph->SetPoint(595,0.1596,18106.35);
   graph->SetPoint(596,0.1597,18105.01);
   graph->SetPoint(597,0.1598,18103.67);
   graph->SetPoint(598,0.1599,18102.33);
   graph->SetPoint(599,0.16,18101);
   graph->SetPoint(600,0.1601,18099.67);
   graph->SetPoint(601,0.1602,18098.35);
   graph->SetPoint(602,0.1603,18097.03);
   graph->SetPoint(603,0.1604,18095.71);
   graph->SetPoint(604,0.1605,18094.4);
   graph->SetPoint(605,0.1606,18093.1);
   graph->SetPoint(606,0.1607,18091.8);
   graph->SetPoint(607,0.1608,18090.5);
   graph->SetPoint(608,0.1609,18089.21);
   graph->SetPoint(609,0.161,18087.92);
   graph->SetPoint(610,0.1611,18086.64);
   graph->SetPoint(611,0.1612,18085.36);
   graph->SetPoint(612,0.1613,18084.09);
   graph->SetPoint(613,0.1614,18082.82);
   graph->SetPoint(614,0.1615,18081.55);
   graph->SetPoint(615,0.1616,18080.29);
   graph->SetPoint(616,0.1617,18079.04);
   graph->SetPoint(617,0.1618,18077.79);
   graph->SetPoint(618,0.1619,18076.54);
   graph->SetPoint(619,0.162,18075.3);
   graph->SetPoint(620,0.1621,18074.06);
   graph->SetPoint(621,0.1622,18072.83);
   graph->SetPoint(622,0.1623,18071.6);
   graph->SetPoint(623,0.1624,18070.38);
   graph->SetPoint(624,0.1625,18069.16);
   graph->SetPoint(625,0.1626,18067.94);
   graph->SetPoint(626,0.1627,18066.73);
   graph->SetPoint(627,0.1628,18065.53);
   graph->SetPoint(628,0.1629,18064.33);
   graph->SetPoint(629,0.163,18063.13);
   graph->SetPoint(630,0.1631,18061.94);
   graph->SetPoint(631,0.1632,18060.75);
   graph->SetPoint(632,0.1633,18059.57);
   graph->SetPoint(633,0.1634,18058.39);
   graph->SetPoint(634,0.1635,18057.22);
   graph->SetPoint(635,0.1636,18056.05);
   graph->SetPoint(636,0.1637,18054.89);
   graph->SetPoint(637,0.1638,18053.73);
   graph->SetPoint(638,0.1639,18052.57);
   graph->SetPoint(639,0.164,18051.42);
   graph->SetPoint(640,0.1641,18050.27);
   graph->SetPoint(641,0.1642,18049.13);
   graph->SetPoint(642,0.1643,18048);
   graph->SetPoint(643,0.1644,18046.86);
   graph->SetPoint(644,0.1645,18045.73);
   graph->SetPoint(645,0.1646,18044.61);
   graph->SetPoint(646,0.1647,18043.49);
   graph->SetPoint(647,0.1648,18042.38);
   graph->SetPoint(648,0.1649,18041.27);
   graph->SetPoint(649,0.165,18040.16);
   graph->SetPoint(650,0.1651,18039.06);
   graph->SetPoint(651,0.1652,18037.97);
   graph->SetPoint(652,0.1653,18036.87);
   graph->SetPoint(653,0.1654,18035.79);
   graph->SetPoint(654,0.1655,18034.7);
   graph->SetPoint(655,0.1656,18033.63);
   graph->SetPoint(656,0.1657,18032.55);
   graph->SetPoint(657,0.1658,18031.48);
   graph->SetPoint(658,0.1659,18030.42);
   graph->SetPoint(659,0.166,18029.36);
   graph->SetPoint(660,0.1661,18028.3);
   graph->SetPoint(661,0.1662,18027.25);
   graph->SetPoint(662,0.1663,18026.21);
   graph->SetPoint(663,0.1664,18025.17);
   graph->SetPoint(664,0.1665,18024.13);
   graph->SetPoint(665,0.1666,18023.1);
   graph->SetPoint(666,0.1667,18022.07);
   graph->SetPoint(667,0.1668,18021.04);
   graph->SetPoint(668,0.1669,18020.03);
   graph->SetPoint(669,0.167,18019.01);
   graph->SetPoint(670,0.1671,18018);
   graph->SetPoint(671,0.1672,18017);
   graph->SetPoint(672,0.1673,18015.99);
   graph->SetPoint(673,0.1674,18015);
   graph->SetPoint(674,0.1675,18014.01);
   graph->SetPoint(675,0.1676,18013.02);
   graph->SetPoint(676,0.1677,18012.04);
   graph->SetPoint(677,0.1678,18011.06);
   graph->SetPoint(678,0.1679,18010.09);
   graph->SetPoint(679,0.168,18009.12);
   graph->SetPoint(680,0.1681,18008.15);
   graph->SetPoint(681,0.1682,18007.19);
   graph->SetPoint(682,0.1683,18006.24);
   graph->SetPoint(683,0.1684,18005.29);
   graph->SetPoint(684,0.1685,18004.34);
   graph->SetPoint(685,0.1686,18003.4);
   graph->SetPoint(686,0.1687,18002.46);
   graph->SetPoint(687,0.1688,18001.53);
   graph->SetPoint(688,0.1689,18000.6);
   graph->SetPoint(689,0.169,17999.68);
   graph->SetPoint(690,0.1691,17998.76);
   graph->SetPoint(691,0.1692,17997.84);
   graph->SetPoint(692,0.1693,17996.93);
   graph->SetPoint(693,0.1694,17996.03);
   graph->SetPoint(694,0.1695,17995.13);
   graph->SetPoint(695,0.1696,17994.23);
   graph->SetPoint(696,0.1697,17993.34);
   graph->SetPoint(697,0.1698,17992.45);
   graph->SetPoint(698,0.1699,17991.57);
   graph->SetPoint(699,0.17,17990.69);
   graph->SetPoint(700,0.1701,17989.82);
   graph->SetPoint(701,0.1702,17988.95);
   graph->SetPoint(702,0.1703,17988.09);
   graph->SetPoint(703,0.1704,17987.23);
   graph->SetPoint(704,0.1705,17986.37);
   graph->SetPoint(705,0.1706,17985.52);
   graph->SetPoint(706,0.1707,17984.67);
   graph->SetPoint(707,0.1708,17983.83);
   graph->SetPoint(708,0.1709,17982.99);
   graph->SetPoint(709,0.171,17982.16);
   graph->SetPoint(710,0.1711,17981.33);
   graph->SetPoint(711,0.1712,17980.51);
   graph->SetPoint(712,0.1713,17979.69);
   graph->SetPoint(713,0.1714,17978.88);
   graph->SetPoint(714,0.1715,17978.07);
   graph->SetPoint(715,0.1716,17977.26);
   graph->SetPoint(716,0.1717,17976.46);
   graph->SetPoint(717,0.1718,17975.67);
   graph->SetPoint(718,0.1719,17974.87);
   graph->SetPoint(719,0.172,17974.09);
   graph->SetPoint(720,0.1721,17973.3);
   graph->SetPoint(721,0.1722,17972.53);
   graph->SetPoint(722,0.1723,17971.75);
   graph->SetPoint(723,0.1724,17970.98);
   graph->SetPoint(724,0.1725,17970.22);
   graph->SetPoint(725,0.1726,17969.46);
   graph->SetPoint(726,0.1727,17968.7);
   graph->SetPoint(727,0.1728,17967.95);
   graph->SetPoint(728,0.1729,17967.21);
   graph->SetPoint(729,0.173,17966.47);
   graph->SetPoint(730,0.1731,17965.73);
   graph->SetPoint(731,0.1732,17965);
   graph->SetPoint(732,0.1733,17964.27);
   graph->SetPoint(733,0.1734,17963.54);
   graph->SetPoint(734,0.1735,17962.83);
   graph->SetPoint(735,0.1736,17962.11);
   graph->SetPoint(736,0.1737,17961.4);
   graph->SetPoint(737,0.1738,17960.7);
   graph->SetPoint(738,0.1739,17960);
   graph->SetPoint(739,0.174,17959.3);
   graph->SetPoint(740,0.1741,17958.61);
   graph->SetPoint(741,0.1742,17957.92);
   graph->SetPoint(742,0.1743,17957.24);
   graph->SetPoint(743,0.1744,17956.56);
   graph->SetPoint(744,0.1745,17955.89);
   graph->SetPoint(745,0.1746,17955.22);
   graph->SetPoint(746,0.1747,17954.55);
   graph->SetPoint(747,0.1748,17953.89);
   graph->SetPoint(748,0.1749,17953.24);
   graph->SetPoint(749,0.175,17952.59);
   graph->SetPoint(750,0.1751,17951.94);
   graph->SetPoint(751,0.1752,17951.3);
   graph->SetPoint(752,0.1753,17950.66);
   graph->SetPoint(753,0.1754,17950.03);
   graph->SetPoint(754,0.1755,17949.4);
   graph->SetPoint(755,0.1756,17948.78);
   graph->SetPoint(756,0.1757,17948.16);
   graph->SetPoint(757,0.1758,17947.55);
   graph->SetPoint(758,0.1759,17946.94);
   graph->SetPoint(759,0.176,17946.33);
   graph->SetPoint(760,0.1761,17945.73);
   graph->SetPoint(761,0.1762,17945.13);
   graph->SetPoint(762,0.1763,17944.54);
   graph->SetPoint(763,0.1764,17943.95);
   graph->SetPoint(764,0.1765,17943.37);
   graph->SetPoint(765,0.1766,17942.79);
   graph->SetPoint(766,0.1767,17942.22);
   graph->SetPoint(767,0.1768,17941.65);
   graph->SetPoint(768,0.1769,17941.09);
   graph->SetPoint(769,0.177,17940.53);
   graph->SetPoint(770,0.1771,17939.97);
   graph->SetPoint(771,0.1772,17939.42);
   graph->SetPoint(772,0.1773,17938.88);
   graph->SetPoint(773,0.1774,17938.33);
   graph->SetPoint(774,0.1775,17937.8);
   graph->SetPoint(775,0.1776,17937.26);
   graph->SetPoint(776,0.1777,17936.74);
   graph->SetPoint(777,0.1778,17936.21);
   graph->SetPoint(778,0.1779,17935.69);
   graph->SetPoint(779,0.178,17935.18);
   graph->SetPoint(780,0.1781,17934.67);
   graph->SetPoint(781,0.1782,17934.16);
   graph->SetPoint(782,0.1783,17933.66);
   graph->SetPoint(783,0.1784,17933.17);
   graph->SetPoint(784,0.1785,17932.68);
   graph->SetPoint(785,0.1786,17932.19);
   graph->SetPoint(786,0.1787,17931.71);
   graph->SetPoint(787,0.1788,17931.23);
   graph->SetPoint(788,0.1789,17930.75);
   graph->SetPoint(789,0.179,17930.29);
   graph->SetPoint(790,0.1791,17929.82);
   graph->SetPoint(791,0.1792,17929.36);
   graph->SetPoint(792,0.1793,17928.91);
   graph->SetPoint(793,0.1794,17928.46);
   graph->SetPoint(794,0.1795,17928.01);
   graph->SetPoint(795,0.1796,17927.57);
   graph->SetPoint(796,0.1797,17927.13);
   graph->SetPoint(797,0.1798,17926.7);
   graph->SetPoint(798,0.1799,17926.27);
   graph->SetPoint(799,0.18,17925.85);
   graph->SetPoint(800,0.1801,17925.43);
   graph->SetPoint(801,0.1802,17925.01);
   graph->SetPoint(802,0.1803,17924.6);
   graph->SetPoint(803,0.1804,17924.2);
   graph->SetPoint(804,0.1805,17923.8);
   graph->SetPoint(805,0.1806,17923.4);
   graph->SetPoint(806,0.1807,17923.01);
   graph->SetPoint(807,0.1808,17922.62);
   graph->SetPoint(808,0.1809,17922.24);
   graph->SetPoint(809,0.181,17921.86);
   graph->SetPoint(810,0.1811,17921.49);
   graph->SetPoint(811,0.1812,17921.12);
   graph->SetPoint(812,0.1813,17920.76);
   graph->SetPoint(813,0.1814,17920.4);
   graph->SetPoint(814,0.1815,17920.04);
   graph->SetPoint(815,0.1816,17919.69);
   graph->SetPoint(816,0.1817,17919.34);
   graph->SetPoint(817,0.1818,17919);
   graph->SetPoint(818,0.1819,17918.66);
   graph->SetPoint(819,0.182,17918.33);
   graph->SetPoint(820,0.1821,17918);
   graph->SetPoint(821,0.1822,17917.68);
   graph->SetPoint(822,0.1823,17917.36);
   graph->SetPoint(823,0.1824,17917.05);
   graph->SetPoint(824,0.1825,17916.74);
   graph->SetPoint(825,0.1826,17916.43);
   graph->SetPoint(826,0.1827,17916.13);
   graph->SetPoint(827,0.1828,17915.84);
   graph->SetPoint(828,0.1829,17915.54);
   graph->SetPoint(829,0.183,17915.26);
   graph->SetPoint(830,0.1831,17914.97);
   graph->SetPoint(831,0.1832,17914.7);
   graph->SetPoint(832,0.1833,17914.42);
   graph->SetPoint(833,0.1834,17914.15);
   graph->SetPoint(834,0.1835,17913.89);
   graph->SetPoint(835,0.1836,17913.63);
   graph->SetPoint(836,0.1837,17913.37);
   graph->SetPoint(837,0.1838,17913.12);
   graph->SetPoint(838,0.1839,17912.88);
   graph->SetPoint(839,0.184,17912.64);
   graph->SetPoint(840,0.1841,17912.4);
   graph->SetPoint(841,0.1842,17912.17);
   graph->SetPoint(842,0.1843,17911.94);
   graph->SetPoint(843,0.1844,17911.72);
   graph->SetPoint(844,0.1845,17911.5);
   graph->SetPoint(845,0.1846,17911.28);
   graph->SetPoint(846,0.1847,17911.07);
   graph->SetPoint(847,0.1848,17910.87);
   graph->SetPoint(848,0.1849,17910.67);
   graph->SetPoint(849,0.185,17910.47);
   graph->SetPoint(850,0.1851,17910.28);
   graph->SetPoint(851,0.1852,17910.09);
   graph->SetPoint(852,0.1853,17909.91);
   graph->SetPoint(853,0.1854,17909.73);
   graph->SetPoint(854,0.1855,17909.56);
   graph->SetPoint(855,0.1856,17909.39);
   graph->SetPoint(856,0.1857,17909.22);
   graph->SetPoint(857,0.1858,17909.06);
   graph->SetPoint(858,0.1859,17908.91);
   graph->SetPoint(859,0.186,17908.76);
   graph->SetPoint(860,0.1861,17908.61);
   graph->SetPoint(861,0.1862,17908.47);
   graph->SetPoint(862,0.1863,17908.33);
   graph->SetPoint(863,0.1864,17908.2);
   graph->SetPoint(864,0.1865,17908.07);
   graph->SetPoint(865,0.1866,17907.95);
   graph->SetPoint(866,0.1867,17907.83);
   graph->SetPoint(867,0.1868,17907.72);
   graph->SetPoint(868,0.1869,17907.61);
   graph->SetPoint(869,0.187,17907.5);
   graph->SetPoint(870,0.1871,17907.4);
   graph->SetPoint(871,0.1872,17907.31);
   graph->SetPoint(872,0.1873,17907.21);
   graph->SetPoint(873,0.1874,17907.13);
   graph->SetPoint(874,0.1875,17907.04);
   graph->SetPoint(875,0.1876,17906.97);
   graph->SetPoint(876,0.1877,17906.89);
   graph->SetPoint(877,0.1878,17906.82);
   graph->SetPoint(878,0.1879,17906.76);
   graph->SetPoint(879,0.188,17906.7);
   graph->SetPoint(880,0.1881,17906.64);
   graph->SetPoint(881,0.1882,17906.59);
   graph->SetPoint(882,0.1883,17906.55);
   graph->SetPoint(883,0.1884,17906.51);
   graph->SetPoint(884,0.1885,17906.47);
   graph->SetPoint(885,0.1886,17906.44);
   graph->SetPoint(886,0.1887,17906.41);
   graph->SetPoint(887,0.1888,17906.39);
   graph->SetPoint(888,0.1889,17906.37);
   graph->SetPoint(889,0.189,17906.35);
   graph->SetPoint(890,0.1891,17906.34);
   graph->SetPoint(891,0.1892,17906.34);
   graph->SetPoint(892,0.1893,17906.34);
   graph->SetPoint(893,0.1894,17906.34);
   graph->SetPoint(894,0.1895,17906.35);
   graph->SetPoint(895,0.1896,17906.36);
   graph->SetPoint(896,0.1897,17906.38);
   graph->SetPoint(897,0.1898,17906.4);
   graph->SetPoint(898,0.1899,17906.43);
   graph->SetPoint(899,0.19,17906.46);
   graph->SetPoint(900,0.1901,17906.49);
   graph->SetPoint(901,0.1902,17906.53);
   graph->SetPoint(902,0.1903,17906.58);
   graph->SetPoint(903,0.1904,17906.63);
   graph->SetPoint(904,0.1905,17906.68);
   graph->SetPoint(905,0.1906,17906.74);
   graph->SetPoint(906,0.1907,17906.8);
   graph->SetPoint(907,0.1908,17906.87);
   graph->SetPoint(908,0.1909,17906.94);
   graph->SetPoint(909,0.191,17907.02);
   graph->SetPoint(910,0.1911,17907.1);
   graph->SetPoint(911,0.1912,17907.19);
   graph->SetPoint(912,0.1913,17907.28);
   graph->SetPoint(913,0.1914,17907.37);
   graph->SetPoint(914,0.1915,17907.47);
   graph->SetPoint(915,0.1916,17907.58);
   graph->SetPoint(916,0.1917,17907.68);
   graph->SetPoint(917,0.1918,17907.8);
   graph->SetPoint(918,0.1919,17907.91);
   graph->SetPoint(919,0.192,17908.04);
   graph->SetPoint(920,0.1921,17908.16);
   graph->SetPoint(921,0.1922,17908.29);
   graph->SetPoint(922,0.1923,17908.43);
   graph->SetPoint(923,0.1924,17908.57);
   graph->SetPoint(924,0.1925,17908.71);
   graph->SetPoint(925,0.1926,17908.86);
   graph->SetPoint(926,0.1927,17909.02);
   graph->SetPoint(927,0.1928,17909.18);
   graph->SetPoint(928,0.1929,17909.34);
   graph->SetPoint(929,0.193,17909.51);
   graph->SetPoint(930,0.1931,17909.68);
   graph->SetPoint(931,0.1932,17909.86);
   graph->SetPoint(932,0.1933,17910.04);
   graph->SetPoint(933,0.1934,17910.22);
   graph->SetPoint(934,0.1935,17910.41);
   graph->SetPoint(935,0.1936,17910.61);
   graph->SetPoint(936,0.1937,17910.81);
   graph->SetPoint(937,0.1938,17911.01);
   graph->SetPoint(938,0.1939,17911.22);
   graph->SetPoint(939,0.194,17911.43);
   graph->SetPoint(940,0.1941,17911.65);
   graph->SetPoint(941,0.1942,17911.87);
   graph->SetPoint(942,0.1943,17912.1);
   graph->SetPoint(943,0.1944,17912.33);
   graph->SetPoint(944,0.1945,17912.56);
   graph->SetPoint(945,0.1946,17912.81);
   graph->SetPoint(946,0.1947,17913.05);
   graph->SetPoint(947,0.1948,17913.3);
   graph->SetPoint(948,0.1949,17913.55);
   graph->SetPoint(949,0.195,17913.81);
   graph->SetPoint(950,0.1951,17914.07);
   graph->SetPoint(951,0.1952,17914.34);
   graph->SetPoint(952,0.1953,17914.61);
   graph->SetPoint(953,0.1954,17914.89);
   graph->SetPoint(954,0.1955,17915.17);
   graph->SetPoint(955,0.1956,17915.46);
   graph->SetPoint(956,0.1957,17915.75);
   graph->SetPoint(957,0.1958,17916.04);
   graph->SetPoint(958,0.1959,17916.34);
   graph->SetPoint(959,0.196,17916.65);
   graph->SetPoint(960,0.1961,17916.95);
   graph->SetPoint(961,0.1962,17917.27);
   graph->SetPoint(962,0.1963,17917.58);
   graph->SetPoint(963,0.1964,17917.91);
   graph->SetPoint(964,0.1965,17918.23);
   graph->SetPoint(965,0.1966,17918.56);
   graph->SetPoint(966,0.1967,17918.9);
   graph->SetPoint(967,0.1968,17919.24);
   graph->SetPoint(968,0.1969,17919.59);
   graph->SetPoint(969,0.197,17919.93);
   graph->SetPoint(970,0.1971,17920.29);
   graph->SetPoint(971,0.1972,17920.65);
   graph->SetPoint(972,0.1973,17921.01);
   graph->SetPoint(973,0.1974,17921.38);
   graph->SetPoint(974,0.1975,17921.75);
   graph->SetPoint(975,0.1976,17922.13);
   graph->SetPoint(976,0.1977,17922.51);
   graph->SetPoint(977,0.1978,17922.89);
   graph->SetPoint(978,0.1979,17923.28);
   graph->SetPoint(979,0.198,17923.68);
   graph->SetPoint(980,0.1981,17924.08);
   graph->SetPoint(981,0.1982,17924.48);
   graph->SetPoint(982,0.1983,17924.89);
   graph->SetPoint(983,0.1984,17925.3);
   graph->SetPoint(984,0.1985,17925.72);
   graph->SetPoint(985,0.1986,17926.14);
   graph->SetPoint(986,0.1987,17926.57);
   graph->SetPoint(987,0.1988,17927);
   graph->SetPoint(988,0.1989,17927.44);
   graph->SetPoint(989,0.199,17927.88);
   graph->SetPoint(990,0.1991,17928.32);
   graph->SetPoint(991,0.1992,17928.77);
   graph->SetPoint(992,0.1993,17929.22);
   graph->SetPoint(993,0.1994,17929.68);
   graph->SetPoint(994,0.1995,17930.15);
   graph->SetPoint(995,0.1996,17930.61);
   graph->SetPoint(996,0.1997,17931.09);
   graph->SetPoint(997,0.1998,17931.56);
   graph->SetPoint(998,0.1999,17932.04);
   graph->SetPoint(999,0.2,17932.53);
   graph->SetPoint(1000,0.2001,17933.02);
   graph->SetPoint(1001,0.2002,17933.51);
   graph->SetPoint(1002,0.2003,17934.01);
   graph->SetPoint(1003,0.2004,17934.52);
   graph->SetPoint(1004,0.2005,17935.03);
   graph->SetPoint(1005,0.2006,17935.54);
   graph->SetPoint(1006,0.2007,17936.06);
   graph->SetPoint(1007,0.2008,17936.58);
   graph->SetPoint(1008,0.2009,17937.11);
   graph->SetPoint(1009,0.201,17937.64);
   graph->SetPoint(1010,0.2011,17938.17);
   graph->SetPoint(1011,0.2012,17938.71);
   graph->SetPoint(1012,0.2013,17939.26);
   graph->SetPoint(1013,0.2014,17939.81);
   graph->SetPoint(1014,0.2015,17940.36);
   graph->SetPoint(1015,0.2016,17940.92);
   graph->SetPoint(1016,0.2017,17941.48);
   graph->SetPoint(1017,0.2018,17942.05);
   graph->SetPoint(1018,0.2019,17942.62);
   graph->SetPoint(1019,0.202,17943.2);
   graph->SetPoint(1020,0.2021,17943.78);
   graph->SetPoint(1021,0.2022,17944.37);
   graph->SetPoint(1022,0.2023,17944.96);
   graph->SetPoint(1023,0.2024,17945.55);
   graph->SetPoint(1024,0.2025,17946.15);
   graph->SetPoint(1025,0.2026,17946.75);
   graph->SetPoint(1026,0.2027,17947.36);
   graph->SetPoint(1027,0.2028,17947.98);
   graph->SetPoint(1028,0.2029,17948.59);
   graph->SetPoint(1029,0.203,17949.21);
   graph->SetPoint(1030,0.2031,17949.84);
   graph->SetPoint(1031,0.2032,17950.47);
   graph->SetPoint(1032,0.2033,17951.11);
   graph->SetPoint(1033,0.2034,17951.75);
   graph->SetPoint(1034,0.2035,17952.39);
   graph->SetPoint(1035,0.2036,17953.04);
   graph->SetPoint(1036,0.2037,17953.7);
   graph->SetPoint(1037,0.2038,17954.36);
   graph->SetPoint(1038,0.2039,17955.02);
   graph->SetPoint(1039,0.204,17955.69);
   graph->SetPoint(1040,0.2041,17956.36);
   graph->SetPoint(1041,0.2042,17957.03);
   graph->SetPoint(1042,0.2043,17957.72);
   graph->SetPoint(1043,0.2044,17958.4);
   graph->SetPoint(1044,0.2045,17959.09);
   graph->SetPoint(1045,0.2046,17959.79);
   graph->SetPoint(1046,0.2047,17960.49);
   graph->SetPoint(1047,0.2048,17961.19);
   graph->SetPoint(1048,0.2049,17961.9);
   graph->SetPoint(1049,0.205,17962.61);
   graph->SetPoint(1050,0.2051,17963.33);
   graph->SetPoint(1051,0.2052,17964.05);
   graph->SetPoint(1052,0.2053,17964.78);
   graph->SetPoint(1053,0.2054,17965.51);
   graph->SetPoint(1054,0.2055,17966.24);
   graph->SetPoint(1055,0.2056,17966.98);
   graph->SetPoint(1056,0.2057,17967.73);
   graph->SetPoint(1057,0.2058,17968.48);
   graph->SetPoint(1058,0.2059,17969.23);
   graph->SetPoint(1059,0.206,17969.99);
   graph->SetPoint(1060,0.2061,17970.75);
   graph->SetPoint(1061,0.2062,17971.52);
   graph->SetPoint(1062,0.2063,17972.29);
   graph->SetPoint(1063,0.2064,17973.07);
   graph->SetPoint(1064,0.2065,17973.85);
   graph->SetPoint(1065,0.2066,17974.64);
   graph->SetPoint(1066,0.2067,17975.43);
   graph->SetPoint(1067,0.2068,17976.22);
   graph->SetPoint(1068,0.2069,17977.02);
   graph->SetPoint(1069,0.207,17977.83);
   graph->SetPoint(1070,0.2071,17978.63);
   graph->SetPoint(1071,0.2072,17979.45);
   graph->SetPoint(1072,0.2073,17980.27);
   graph->SetPoint(1073,0.2074,17981.09);
   graph->SetPoint(1074,0.2075,17981.91);
   graph->SetPoint(1075,0.2076,17982.75);
   graph->SetPoint(1076,0.2077,17983.58);
   graph->SetPoint(1077,0.2078,17984.42);
   graph->SetPoint(1078,0.2079,17985.27);
   graph->SetPoint(1079,0.208,17986.12);
   graph->SetPoint(1080,0.2081,17986.97);
   graph->SetPoint(1081,0.2082,17987.83);
   graph->SetPoint(1082,0.2083,17988.69);
   graph->SetPoint(1083,0.2084,17989.56);
   graph->SetPoint(1084,0.2085,17990.43);
   graph->SetPoint(1085,0.2086,17991.31);
   graph->SetPoint(1086,0.2087,17992.19);
   graph->SetPoint(1087,0.2088,17993.07);
   graph->SetPoint(1088,0.2089,17993.96);
   graph->SetPoint(1089,0.209,17994.86);
   graph->SetPoint(1090,0.2091,17995.76);
   graph->SetPoint(1091,0.2092,17996.66);
   graph->SetPoint(1092,0.2093,17997.57);
   graph->SetPoint(1093,0.2094,17998.48);
   graph->SetPoint(1094,0.2095,17999.4);
   graph->SetPoint(1095,0.2096,18000.32);
   graph->SetPoint(1096,0.2097,18001.25);
   graph->SetPoint(1097,0.2098,18002.18);
   graph->SetPoint(1098,0.2099,18003.12);
   graph->SetPoint(1099,0.21,18004.06);
   graph->SetPoint(1100,0.2101,18005);
   graph->SetPoint(1101,0.2102,18005.95);
   graph->SetPoint(1102,0.2103,18006.91);
   graph->SetPoint(1103,0.2104,18007.86);
   graph->SetPoint(1104,0.2105,18008.83);
   graph->SetPoint(1105,0.2106,18009.8);
   graph->SetPoint(1106,0.2107,18010.77);
   graph->SetPoint(1107,0.2108,18011.74);
   graph->SetPoint(1108,0.2109,18012.73);
   graph->SetPoint(1109,0.211,18013.71);
   graph->SetPoint(1110,0.2111,18014.7);
   graph->SetPoint(1111,0.2112,18015.7);
   graph->SetPoint(1112,0.2113,18016.7);
   graph->SetPoint(1113,0.2114,18017.7);
   graph->SetPoint(1114,0.2115,18018.71);
   graph->SetPoint(1115,0.2116,18019.72);
   graph->SetPoint(1116,0.2117,18020.74);
   graph->SetPoint(1117,0.2118,18021.76);
   graph->SetPoint(1118,0.2119,18022.79);
   graph->SetPoint(1119,0.212,18023.82);
   graph->SetPoint(1120,0.2121,18024.85);
   graph->SetPoint(1121,0.2122,18025.89);
   graph->SetPoint(1122,0.2123,18026.94);
   graph->SetPoint(1123,0.2124,18027.99);
   graph->SetPoint(1124,0.2125,18029.04);
   graph->SetPoint(1125,0.2126,18030.1);
   graph->SetPoint(1126,0.2127,18031.16);
   graph->SetPoint(1127,0.2128,18032.23);
   graph->SetPoint(1128,0.2129,18033.3);
   graph->SetPoint(1129,0.213,18034.38);
   graph->SetPoint(1130,0.2131,18035.46);
   graph->SetPoint(1131,0.2132,18036.55);
   graph->SetPoint(1132,0.2133,18037.64);
   graph->SetPoint(1133,0.2134,18038.73);
   graph->SetPoint(1134,0.2135,18039.83);
   graph->SetPoint(1135,0.2136,18040.94);
   graph->SetPoint(1136,0.2137,18042.05);
   graph->SetPoint(1137,0.2138,18043.16);
   graph->SetPoint(1138,0.2139,18044.28);
   graph->SetPoint(1139,0.214,18045.4);
   graph->SetPoint(1140,0.2141,18046.52);
   graph->SetPoint(1141,0.2142,18047.66);
   graph->SetPoint(1142,0.2143,18048.79);
   graph->SetPoint(1143,0.2144,18049.93);
   graph->SetPoint(1144,0.2145,18051.08);
   graph->SetPoint(1145,0.2146,18052.23);
   graph->SetPoint(1146,0.2147,18053.38);
   graph->SetPoint(1147,0.2148,18054.54);
   graph->SetPoint(1148,0.2149,18055.7);
   graph->SetPoint(1149,0.215,18056.87);
   graph->SetPoint(1150,0.2151,18058.04);
   graph->SetPoint(1151,0.2152,18059.22);
   graph->SetPoint(1152,0.2153,18060.4);
   graph->SetPoint(1153,0.2154,18061.59);
   graph->SetPoint(1154,0.2155,18062.78);
   graph->SetPoint(1155,0.2156,18063.97);
   graph->SetPoint(1156,0.2157,18065.17);
   graph->SetPoint(1157,0.2158,18066.37);
   graph->SetPoint(1158,0.2159,18067.58);
   graph->SetPoint(1159,0.216,18068.8);
   graph->SetPoint(1160,0.2161,18070.01);
   graph->SetPoint(1161,0.2162,18071.23);
   graph->SetPoint(1162,0.2163,18072.46);
   graph->SetPoint(1163,0.2164,18073.69);
   graph->SetPoint(1164,0.2165,18074.93);
   graph->SetPoint(1165,0.2166,18076.17);
   graph->SetPoint(1166,0.2167,18077.41);
   graph->SetPoint(1167,0.2168,18078.66);
   graph->SetPoint(1168,0.2169,18079.92);
   graph->SetPoint(1169,0.217,18081.18);
   graph->SetPoint(1170,0.2171,18082.44);
   graph->SetPoint(1171,0.2172,18083.71);
   graph->SetPoint(1172,0.2173,18084.98);
   graph->SetPoint(1173,0.2174,18086.26);
   graph->SetPoint(1174,0.2175,18087.54);
   graph->SetPoint(1175,0.2176,18088.82);
   graph->SetPoint(1176,0.2177,18090.11);
   graph->SetPoint(1177,0.2178,18091.41);
   graph->SetPoint(1178,0.2179,18092.71);
   graph->SetPoint(1179,0.218,18094.01);
   graph->SetPoint(1180,0.2181,18095.32);
   graph->SetPoint(1181,0.2182,18096.63);
   graph->SetPoint(1182,0.2183,18097.95);
   graph->SetPoint(1183,0.2184,18099.27);
   graph->SetPoint(1184,0.2185,18100.6);
   graph->SetPoint(1185,0.2186,18101.93);
   graph->SetPoint(1186,0.2187,18103.27);
   graph->SetPoint(1187,0.2188,18104.61);
   graph->SetPoint(1188,0.2189,18105.95);
   graph->SetPoint(1189,0.219,18107.3);
   graph->SetPoint(1190,0.2191,18108.65);
   graph->SetPoint(1191,0.2192,18110.01);
   graph->SetPoint(1192,0.2193,18111.38);
   graph->SetPoint(1193,0.2194,18112.74);
   graph->SetPoint(1194,0.2195,18114.12);
   graph->SetPoint(1195,0.2196,18115.49);
   graph->SetPoint(1196,0.2197,18116.87);
   graph->SetPoint(1197,0.2198,18118.26);
   graph->SetPoint(1198,0.2199,18119.65);
   graph->SetPoint(1199,0.22,18121.05);
   graph->SetPoint(1200,0.2201,18122.44);
   graph->SetPoint(1201,0.2202,18123.85);
   graph->SetPoint(1202,0.2203,18125.26);
   graph->SetPoint(1203,0.2204,18126.67);
   graph->SetPoint(1204,0.2205,18128.09);
   graph->SetPoint(1205,0.2206,18129.51);
   graph->SetPoint(1206,0.2207,18130.94);
   graph->SetPoint(1207,0.2208,18132.37);
   graph->SetPoint(1208,0.2209,18133.8);
   graph->SetPoint(1209,0.221,18135.24);
   graph->SetPoint(1210,0.2211,18136.69);
   graph->SetPoint(1211,0.2212,18138.14);
   graph->SetPoint(1212,0.2213,18139.59);
   graph->SetPoint(1213,0.2214,18141.05);
   graph->SetPoint(1214,0.2215,18142.51);
   graph->SetPoint(1215,0.2216,18143.98);
   graph->SetPoint(1216,0.2217,18145.45);
   graph->SetPoint(1217,0.2218,18146.93);
   graph->SetPoint(1218,0.2219,18148.41);
   graph->SetPoint(1219,0.222,18149.9);
   graph->SetPoint(1220,0.2221,18151.39);
   graph->SetPoint(1221,0.2222,18152.88);
   graph->SetPoint(1222,0.2223,18154.38);
   graph->SetPoint(1223,0.2224,18155.89);
   graph->SetPoint(1224,0.2225,18157.39);
   graph->SetPoint(1225,0.2226,18158.91);
   graph->SetPoint(1226,0.2227,18160.43);
   graph->SetPoint(1227,0.2228,18161.95);
   graph->SetPoint(1228,0.2229,18163.47);
   graph->SetPoint(1229,0.223,18165.01);
   graph->SetPoint(1230,0.2231,18166.54);
   graph->SetPoint(1231,0.2232,18168.08);
   graph->SetPoint(1232,0.2233,18169.63);
   graph->SetPoint(1233,0.2234,18171.18);
   graph->SetPoint(1234,0.2235,18172.73);
   graph->SetPoint(1235,0.2236,18174.29);
   graph->SetPoint(1236,0.2237,18175.85);
   graph->SetPoint(1237,0.2238,18177.42);
   graph->SetPoint(1238,0.2239,18178.99);
   graph->SetPoint(1239,0.224,18180.57);
   graph->SetPoint(1240,0.2241,18182.15);
   graph->SetPoint(1241,0.2242,18183.74);
   graph->SetPoint(1242,0.2243,18185.33);
   graph->SetPoint(1243,0.2244,18186.92);
   graph->SetPoint(1244,0.2245,18188.52);
   graph->SetPoint(1245,0.2246,18190.12);
   graph->SetPoint(1246,0.2247,18191.73);
   graph->SetPoint(1247,0.2248,18193.35);
   graph->SetPoint(1248,0.2249,18194.96);
   graph->SetPoint(1249,0.225,18196.59);
   graph->SetPoint(1250,0.2251,18198.21);
   graph->SetPoint(1251,0.2252,18199.84);
   graph->SetPoint(1252,0.2253,18201.48);
   graph->SetPoint(1253,0.2254,18203.12);
   graph->SetPoint(1254,0.2255,18204.76);
   graph->SetPoint(1255,0.2256,18206.41);
   graph->SetPoint(1256,0.2257,18208.07);
   graph->SetPoint(1257,0.2258,18209.73);
   graph->SetPoint(1258,0.2259,18211.39);
   graph->SetPoint(1259,0.226,18213.06);
   graph->SetPoint(1260,0.2261,18214.73);
   graph->SetPoint(1261,0.2262,18216.41);
   graph->SetPoint(1262,0.2263,18218.09);
   graph->SetPoint(1263,0.2264,18219.77);
   graph->SetPoint(1264,0.2265,18221.46);
   graph->SetPoint(1265,0.2266,18223.16);
   graph->SetPoint(1266,0.2267,18224.86);
   graph->SetPoint(1267,0.2268,18226.56);
   graph->SetPoint(1268,0.2269,18228.27);
   graph->SetPoint(1269,0.227,18229.98);
   graph->SetPoint(1270,0.2271,18231.7);
   graph->SetPoint(1271,0.2272,18233.42);
   graph->SetPoint(1272,0.2273,18235.15);
   graph->SetPoint(1273,0.2274,18236.88);
   graph->SetPoint(1274,0.2275,18238.62);
   graph->SetPoint(1275,0.2276,18240.36);
   graph->SetPoint(1276,0.2277,18242.1);
   graph->SetPoint(1277,0.2278,18243.85);
   graph->SetPoint(1278,0.2279,18245.61);
   graph->SetPoint(1279,0.228,18247.36);
   graph->SetPoint(1280,0.2281,18249.13);
   graph->SetPoint(1281,0.2282,18250.9);
   graph->SetPoint(1282,0.2283,18252.67);
   graph->SetPoint(1283,0.2284,18254.44);
   graph->SetPoint(1284,0.2285,18256.23);
   graph->SetPoint(1285,0.2286,18258.01);
   graph->SetPoint(1286,0.2287,18259.8);
   graph->SetPoint(1287,0.2288,18261.6);
   graph->SetPoint(1288,0.2289,18263.4);
   graph->SetPoint(1289,0.229,18265.2);
   graph->SetPoint(1290,0.2291,18267.01);
   graph->SetPoint(1291,0.2292,18268.82);
   graph->SetPoint(1292,0.2293,18270.64);
   graph->SetPoint(1293,0.2294,18272.46);
   graph->SetPoint(1294,0.2295,18274.29);
   graph->SetPoint(1295,0.2296,18276.12);
   graph->SetPoint(1296,0.2297,18277.96);
   graph->SetPoint(1297,0.2298,18279.8);
   graph->SetPoint(1298,0.2299,18281.64);
   graph->SetPoint(1299,0.23,18283.49);
   graph->SetPoint(1300,0.2301,18285.34);
   graph->SetPoint(1301,0.2302,18287.2);
   graph->SetPoint(1302,0.2303,18289.07);
   graph->SetPoint(1303,0.2304,18290.93);
   graph->SetPoint(1304,0.2305,18292.81);
   graph->SetPoint(1305,0.2306,18294.68);
   graph->SetPoint(1306,0.2307,18296.56);
   graph->SetPoint(1307,0.2308,18298.45);
   graph->SetPoint(1308,0.2309,18300.34);
   graph->SetPoint(1309,0.231,18302.24);
   graph->SetPoint(1310,0.2311,18304.13);
   graph->SetPoint(1311,0.2312,18306.04);
   graph->SetPoint(1312,0.2313,18307.95);
   graph->SetPoint(1313,0.2314,18309.86);
   graph->SetPoint(1314,0.2315,18311.78);
   graph->SetPoint(1315,0.2316,18313.7);
   graph->SetPoint(1316,0.2317,18315.63);
   graph->SetPoint(1317,0.2318,18317.56);
   graph->SetPoint(1318,0.2319,18319.49);
   graph->SetPoint(1319,0.232,18321.43);
   graph->SetPoint(1320,0.2321,18323.38);
   graph->SetPoint(1321,0.2322,18325.33);
   graph->SetPoint(1322,0.2323,18327.28);
   graph->SetPoint(1323,0.2324,18329.24);
   graph->SetPoint(1324,0.2325,18331.2);
   graph->SetPoint(1325,0.2326,18333.17);
   graph->SetPoint(1326,0.2327,18335.14);
   graph->SetPoint(1327,0.2328,18337.12);
   graph->SetPoint(1328,0.2329,18339.1);
   graph->SetPoint(1329,0.233,18341.09);
   graph->SetPoint(1330,0.2331,18343.08);
   graph->SetPoint(1331,0.2332,18345.07);
   graph->SetPoint(1332,0.2333,18347.07);
   graph->SetPoint(1333,0.2334,18349.08);
   graph->SetPoint(1334,0.2335,18351.09);
   graph->SetPoint(1335,0.2336,18353.1);
   graph->SetPoint(1336,0.2337,18355.12);
   graph->SetPoint(1337,0.2338,18357.14);
   graph->SetPoint(1338,0.2339,18359.17);
   graph->SetPoint(1339,0.234,18361.2);
   graph->SetPoint(1340,0.2341,18363.23);
   graph->SetPoint(1341,0.2342,18365.27);
   graph->SetPoint(1342,0.2343,18367.32);
   graph->SetPoint(1343,0.2344,18369.37);
   graph->SetPoint(1344,0.2345,18371.42);
   graph->SetPoint(1345,0.2346,18373.48);
   graph->SetPoint(1346,0.2347,18375.54);
   graph->SetPoint(1347,0.2348,18377.61);
   graph->SetPoint(1348,0.2349,18379.68);
   graph->SetPoint(1349,0.235,18381.76);
   graph->SetPoint(1350,0.2351,18383.84);
   graph->SetPoint(1351,0.2352,18385.93);
   graph->SetPoint(1352,0.2353,18388.02);
   graph->SetPoint(1353,0.2354,18390.11);
   graph->SetPoint(1354,0.2355,18392.21);
   graph->SetPoint(1355,0.2356,18394.32);
   graph->SetPoint(1356,0.2357,18396.42);
   graph->SetPoint(1357,0.2358,18398.54);
   graph->SetPoint(1358,0.2359,18400.66);
   graph->SetPoint(1359,0.236,18402.78);
   graph->SetPoint(1360,0.2361,18404.9);
   graph->SetPoint(1361,0.2362,18407.04);
   graph->SetPoint(1362,0.2363,18409.17);
   graph->SetPoint(1363,0.2364,18411.31);
   graph->SetPoint(1364,0.2365,18413.46);
   graph->SetPoint(1365,0.2366,18415.61);
   graph->SetPoint(1366,0.2367,18417.76);
   graph->SetPoint(1367,0.2368,18419.92);
   graph->SetPoint(1368,0.2369,18422.08);
   graph->SetPoint(1369,0.237,18424.25);
   graph->SetPoint(1370,0.2371,18426.42);
   graph->SetPoint(1371,0.2372,18428.6);
   graph->SetPoint(1372,0.2373,18430.78);
   graph->SetPoint(1373,0.2374,18432.97);
   graph->SetPoint(1374,0.2375,18435.16);
   graph->SetPoint(1375,0.2376,18437.35);
   graph->SetPoint(1376,0.2377,18439.55);
   graph->SetPoint(1377,0.2378,18441.75);
   graph->SetPoint(1378,0.2379,18443.96);
   graph->SetPoint(1379,0.238,18446.18);
   graph->SetPoint(1380,0.2381,18448.39);
   graph->SetPoint(1381,0.2382,18450.62);
   graph->SetPoint(1382,0.2383,18452.84);
   graph->SetPoint(1383,0.2384,18455.07);
   graph->SetPoint(1384,0.2385,18457.31);
   graph->SetPoint(1385,0.2386,18459.55);
   graph->SetPoint(1386,0.2387,18461.8);
   graph->SetPoint(1387,0.2388,18464.05);
   graph->SetPoint(1388,0.2389,18466.3);
   graph->SetPoint(1389,0.239,18468.56);
   graph->SetPoint(1390,0.2391,18470.82);
   graph->SetPoint(1391,0.2392,18473.09);
   graph->SetPoint(1392,0.2393,18475.36);
   graph->SetPoint(1393,0.2394,18477.64);
   graph->SetPoint(1394,0.2395,18479.92);
   graph->SetPoint(1395,0.2396,18482.21);
   graph->SetPoint(1396,0.2397,18484.5);
   graph->SetPoint(1397,0.2398,18486.79);
   graph->SetPoint(1398,0.2399,18489.09);
   graph->SetPoint(1399,0.24,18491.39);
   graph->SetPoint(1400,0.2401,18493.7);
   graph->SetPoint(1401,0.2402,18496.02);
   graph->SetPoint(1402,0.2403,18498.33);
   graph->SetPoint(1403,0.2404,18500.66);
   graph->SetPoint(1404,0.2405,18502.98);
   graph->SetPoint(1405,0.2406,18505.31);
   graph->SetPoint(1406,0.2407,18507.65);
   graph->SetPoint(1407,0.2408,18509.99);
   graph->SetPoint(1408,0.2409,18512.34);
   graph->SetPoint(1409,0.241,18514.68);
   graph->SetPoint(1410,0.2411,18517.04);
   graph->SetPoint(1411,0.2412,18519.4);
   graph->SetPoint(1412,0.2413,18521.76);
   graph->SetPoint(1413,0.2414,18524.13);
   graph->SetPoint(1414,0.2415,18526.5);
   graph->SetPoint(1415,0.2416,18528.88);
   graph->SetPoint(1416,0.2417,18531.26);
   graph->SetPoint(1417,0.2418,18533.64);
   graph->SetPoint(1418,0.2419,18536.03);
   graph->SetPoint(1419,0.242,18538.43);
   graph->SetPoint(1420,0.2421,18540.83);
   graph->SetPoint(1421,0.2422,18543.23);
   graph->SetPoint(1422,0.2423,18545.64);
   graph->SetPoint(1423,0.2424,18548.06);
   graph->SetPoint(1424,0.2425,18550.47);
   graph->SetPoint(1425,0.2426,18552.89);
   graph->SetPoint(1426,0.2427,18555.32);
   graph->SetPoint(1427,0.2428,18557.75);
   graph->SetPoint(1428,0.2429,18560.19);
   graph->SetPoint(1429,0.243,18562.63);
   graph->SetPoint(1430,0.2431,18565.07);
   graph->SetPoint(1431,0.2432,18567.52);
   graph->SetPoint(1432,0.2433,18569.98);
   graph->SetPoint(1433,0.2434,18572.44);
   graph->SetPoint(1434,0.2435,18574.9);
   graph->SetPoint(1435,0.2436,18577.37);
   graph->SetPoint(1436,0.2437,18579.84);
   graph->SetPoint(1437,0.2438,18582.32);
   graph->SetPoint(1438,0.2439,18584.8);
   graph->SetPoint(1439,0.244,18587.28);
   graph->SetPoint(1440,0.2441,18589.77);
   graph->SetPoint(1441,0.2442,18592.27);
   graph->SetPoint(1442,0.2443,18594.77);
   graph->SetPoint(1443,0.2444,18597.27);
   graph->SetPoint(1444,0.2445,18599.78);
   graph->SetPoint(1445,0.2446,18602.29);
   graph->SetPoint(1446,0.2447,18604.81);
   graph->SetPoint(1447,0.2448,18607.33);
   graph->SetPoint(1448,0.2449,18609.86);
   graph->SetPoint(1449,0.245,18612.39);
   graph->SetPoint(1450,0.2451,18614.93);
   graph->SetPoint(1451,0.2452,18617.47);
   graph->SetPoint(1452,0.2453,18620.01);
   graph->SetPoint(1453,0.2454,18622.56);
   graph->SetPoint(1454,0.2455,18625.12);
   graph->SetPoint(1455,0.2456,18627.68);
   graph->SetPoint(1456,0.2457,18630.24);
   graph->SetPoint(1457,0.2458,18632.81);
   graph->SetPoint(1458,0.2459,18635.38);
   graph->SetPoint(1459,0.246,18637.96);
   graph->SetPoint(1460,0.2461,18640.54);
   graph->SetPoint(1461,0.2462,18643.12);
   graph->SetPoint(1462,0.2463,18645.71);
   graph->SetPoint(1463,0.2464,18648.31);
   graph->SetPoint(1464,0.2465,18650.91);
   graph->SetPoint(1465,0.2466,18653.51);
   graph->SetPoint(1466,0.2467,18656.12);
   graph->SetPoint(1467,0.2468,18658.73);
   graph->SetPoint(1468,0.2469,18661.35);
   graph->SetPoint(1469,0.247,18663.97);
   graph->SetPoint(1470,0.2471,18666.6);
   graph->SetPoint(1471,0.2472,18669.23);
   graph->SetPoint(1472,0.2473,18671.87);
   graph->SetPoint(1473,0.2474,18674.51);
   graph->SetPoint(1474,0.2475,18677.15);
   graph->SetPoint(1475,0.2476,18679.8);
   graph->SetPoint(1476,0.2477,18682.46);
   graph->SetPoint(1477,0.2478,18685.12);
   graph->SetPoint(1478,0.2479,18687.78);
   graph->SetPoint(1479,0.248,18690.45);
   graph->SetPoint(1480,0.2481,18693.12);
   graph->SetPoint(1481,0.2482,18695.8);
   graph->SetPoint(1482,0.2483,18698.48);
   graph->SetPoint(1483,0.2484,18701.16);
   graph->SetPoint(1484,0.2485,18703.85);
   graph->SetPoint(1485,0.2486,18706.55);
   graph->SetPoint(1486,0.2487,18709.25);
   graph->SetPoint(1487,0.2488,18711.95);
   graph->SetPoint(1488,0.2489,18714.66);
   graph->SetPoint(1489,0.249,18717.37);
   graph->SetPoint(1490,0.2491,18720.09);
   graph->SetPoint(1491,0.2492,18722.81);
   graph->SetPoint(1492,0.2493,18725.54);
   graph->SetPoint(1493,0.2494,18728.27);
   graph->SetPoint(1494,0.2495,18731.01);
   graph->SetPoint(1495,0.2496,18733.75);
   graph->SetPoint(1496,0.2497,18736.49);
   graph->SetPoint(1497,0.2498,18739.24);
   graph->SetPoint(1498,0.2499,18742);
   graph->SetPoint(1499,0.25,18744.76);
   graph->SetPoint(1500,0.2501,18747.52);
   graph->SetPoint(1501,0.2502,18750.29);
   graph->SetPoint(1502,0.2503,18753.06);
   graph->SetPoint(1503,0.2504,18755.84);
   graph->SetPoint(1504,0.2505,18758.62);
   graph->SetPoint(1505,0.2506,18761.4);
   graph->SetPoint(1506,0.2507,18764.19);
   graph->SetPoint(1507,0.2508,18766.99);
   graph->SetPoint(1508,0.2509,18769.79);
   graph->SetPoint(1509,0.251,18772.59);
   graph->SetPoint(1510,0.2511,18775.4);
   graph->SetPoint(1511,0.2512,18778.21);
   graph->SetPoint(1512,0.2513,18781.03);
   graph->SetPoint(1513,0.2514,18783.85);
   graph->SetPoint(1514,0.2515,18786.68);
   graph->SetPoint(1515,0.2516,18789.51);
   graph->SetPoint(1516,0.2517,18792.35);
   graph->SetPoint(1517,0.2518,18795.19);
   graph->SetPoint(1518,0.2519,18798.03);
   graph->SetPoint(1519,0.252,18800.88);
   graph->SetPoint(1520,0.2521,18803.74);
   graph->SetPoint(1521,0.2522,18806.6);
   graph->SetPoint(1522,0.2523,18809.46);
   graph->SetPoint(1523,0.2524,18812.33);
   graph->SetPoint(1524,0.2525,18815.2);
   graph->SetPoint(1525,0.2526,18818.08);
   graph->SetPoint(1526,0.2527,18820.96);
   graph->SetPoint(1527,0.2528,18823.84);
   graph->SetPoint(1528,0.2529,18826.73);
   graph->SetPoint(1529,0.253,18829.63);
   graph->SetPoint(1530,0.2531,18832.53);
   graph->SetPoint(1531,0.2532,18835.43);
   graph->SetPoint(1532,0.2533,18838.34);
   graph->SetPoint(1533,0.2534,18841.25);
   graph->SetPoint(1534,0.2535,18844.17);
   graph->SetPoint(1535,0.2536,18847.09);
   graph->SetPoint(1536,0.2537,18850.02);
   graph->SetPoint(1537,0.2538,18852.95);
   graph->SetPoint(1538,0.2539,18855.89);
   graph->SetPoint(1539,0.254,18858.83);
   graph->SetPoint(1540,0.2541,18861.77);
   graph->SetPoint(1541,0.2542,18864.72);
   graph->SetPoint(1542,0.2543,18867.68);
   graph->SetPoint(1543,0.2544,18870.64);
   graph->SetPoint(1544,0.2545,18873.6);
   graph->SetPoint(1545,0.2546,18876.57);
   graph->SetPoint(1546,0.2547,18879.54);
   graph->SetPoint(1547,0.2548,18882.52);
   graph->SetPoint(1548,0.2549,18885.5);
   graph->SetPoint(1549,0.255,18888.48);
   graph->SetPoint(1550,0.2551,18891.47);
   graph->SetPoint(1551,0.2552,18894.47);
   graph->SetPoint(1552,0.2553,18897.47);
   graph->SetPoint(1553,0.2554,18900.47);
   graph->SetPoint(1554,0.2555,18903.48);
   graph->SetPoint(1555,0.2556,18906.49);
   graph->SetPoint(1556,0.2557,18909.51);
   graph->SetPoint(1557,0.2558,18912.53);
   graph->SetPoint(1558,0.2559,18915.56);
   graph->SetPoint(1559,0.256,18918.59);
   graph->SetPoint(1560,0.2561,18921.63);
   graph->SetPoint(1561,0.2562,18924.67);
   graph->SetPoint(1562,0.2563,18927.71);
   graph->SetPoint(1563,0.2564,18930.76);
   graph->SetPoint(1564,0.2565,18933.82);
   graph->SetPoint(1565,0.2566,18936.88);
   graph->SetPoint(1566,0.2567,18939.94);
   graph->SetPoint(1567,0.2568,18943.01);
   graph->SetPoint(1568,0.2569,18946.08);
   graph->SetPoint(1569,0.257,18949.16);
   graph->SetPoint(1570,0.2571,18952.24);
   graph->SetPoint(1571,0.2572,18955.32);
   graph->SetPoint(1572,0.2573,18958.41);
   graph->SetPoint(1573,0.2574,18961.51);
   graph->SetPoint(1574,0.2575,18964.61);
   graph->SetPoint(1575,0.2576,18967.71);
   graph->SetPoint(1576,0.2577,18970.82);
   graph->SetPoint(1577,0.2578,18973.94);
   graph->SetPoint(1578,0.2579,18977.05);
   graph->SetPoint(1579,0.258,18980.18);
   graph->SetPoint(1580,0.2581,18983.3);
   graph->SetPoint(1581,0.2582,18986.43);
   graph->SetPoint(1582,0.2583,18989.57);
   graph->SetPoint(1583,0.2584,18992.71);
   graph->SetPoint(1584,0.2585,18995.86);
   graph->SetPoint(1585,0.2586,18999);
   graph->SetPoint(1586,0.2587,19002.16);
   graph->SetPoint(1587,0.2588,19005.32);
   graph->SetPoint(1588,0.2589,19008.48);
   graph->SetPoint(1589,0.259,19011.65);
   graph->SetPoint(1590,0.2591,19014.82);
   graph->SetPoint(1591,0.2592,19018);
   graph->SetPoint(1592,0.2593,19021.18);
   graph->SetPoint(1593,0.2594,19024.36);
   graph->SetPoint(1594,0.2595,19027.56);
   graph->SetPoint(1595,0.2596,19030.75);
   graph->SetPoint(1596,0.2597,19033.95);
   graph->SetPoint(1597,0.2598,19037.15);
   graph->SetPoint(1598,0.2599,19040.36);
   graph->SetPoint(1599,0.26,19043.58);
   graph->SetPoint(1600,0.2601,19046.79);
   graph->SetPoint(1601,0.2602,19050.02);
   graph->SetPoint(1602,0.2603,19053.24);
   graph->SetPoint(1603,0.2604,19056.47);
   graph->SetPoint(1604,0.2605,19059.71);
   graph->SetPoint(1605,0.2606,19062.95);
   graph->SetPoint(1606,0.2607,19066.2);
   graph->SetPoint(1607,0.2608,19069.45);
   graph->SetPoint(1608,0.2609,19072.7);
   graph->SetPoint(1609,0.261,19075.96);
   graph->SetPoint(1610,0.2611,19079.22);
   graph->SetPoint(1611,0.2612,19082.49);
   graph->SetPoint(1612,0.2613,19085.76);
   graph->SetPoint(1613,0.2614,19089.04);
   graph->SetPoint(1614,0.2615,19092.32);
   graph->SetPoint(1615,0.2616,19095.61);
   graph->SetPoint(1616,0.2617,19098.9);
   graph->SetPoint(1617,0.2618,19102.19);
   graph->SetPoint(1618,0.2619,19105.49);
   graph->SetPoint(1619,0.262,19108.8);
   graph->SetPoint(1620,0.2621,19112.1);
   graph->SetPoint(1621,0.2622,19115.42);
   graph->SetPoint(1622,0.2623,19118.73);
   graph->SetPoint(1623,0.2624,19122.06);
   graph->SetPoint(1624,0.2625,19125.38);
   graph->SetPoint(1625,0.2626,19128.72);
   graph->SetPoint(1626,0.2627,19132.05);
   graph->SetPoint(1627,0.2628,19135.39);
   graph->SetPoint(1628,0.2629,19138.74);
   graph->SetPoint(1629,0.263,19142.09);
   graph->SetPoint(1630,0.2631,19145.44);
   graph->SetPoint(1631,0.2632,19148.8);
   graph->SetPoint(1632,0.2633,19152.16);
   graph->SetPoint(1633,0.2634,19155.53);
   graph->SetPoint(1634,0.2635,19158.9);
   graph->SetPoint(1635,0.2636,19162.28);
   graph->SetPoint(1636,0.2637,19165.66);
   graph->SetPoint(1637,0.2638,19169.05);
   graph->SetPoint(1638,0.2639,19172.44);
   graph->SetPoint(1639,0.264,19175.83);
   graph->SetPoint(1640,0.2641,19179.23);
   graph->SetPoint(1641,0.2642,19182.64);
   graph->SetPoint(1642,0.2643,19186.04);
   graph->SetPoint(1643,0.2644,19189.46);
   graph->SetPoint(1644,0.2645,19192.88);
   graph->SetPoint(1645,0.2646,19196.3);
   graph->SetPoint(1646,0.2647,19199.73);
   graph->SetPoint(1647,0.2648,19203.16);
   graph->SetPoint(1648,0.2649,19206.59);
   graph->SetPoint(1649,0.265,19210.03);
   graph->SetPoint(1650,0.2651,19213.48);
   graph->SetPoint(1651,0.2652,19216.93);
   graph->SetPoint(1652,0.2653,19220.38);
   graph->SetPoint(1653,0.2654,19223.84);
   graph->SetPoint(1654,0.2655,19227.3);
   graph->SetPoint(1655,0.2656,19230.77);
   graph->SetPoint(1656,0.2657,19234.24);
   graph->SetPoint(1657,0.2658,19237.72);
   graph->SetPoint(1658,0.2659,19241.2);
   graph->SetPoint(1659,0.266,19244.69);
   graph->SetPoint(1660,0.2661,19248.18);
   graph->SetPoint(1661,0.2662,19251.67);
   graph->SetPoint(1662,0.2663,19255.17);
   graph->SetPoint(1663,0.2664,19258.68);
   graph->SetPoint(1664,0.2665,19262.19);
   graph->SetPoint(1665,0.2666,19265.7);
   graph->SetPoint(1666,0.2667,19269.22);
   graph->SetPoint(1667,0.2668,19272.74);
   graph->SetPoint(1668,0.2669,19276.27);
   graph->SetPoint(1669,0.267,19279.8);
   graph->SetPoint(1670,0.2671,19283.33);
   graph->SetPoint(1671,0.2672,19286.87);
   graph->SetPoint(1672,0.2673,19290.42);
   graph->SetPoint(1673,0.2674,19293.97);
   graph->SetPoint(1674,0.2675,19297.52);
   graph->SetPoint(1675,0.2676,19301.08);
   graph->SetPoint(1676,0.2677,19304.65);
   graph->SetPoint(1677,0.2678,19308.21);
   graph->SetPoint(1678,0.2679,19311.79);
   graph->SetPoint(1679,0.268,19315.36);
   graph->SetPoint(1680,0.2681,19318.94);
   graph->SetPoint(1681,0.2682,19322.53);
   graph->SetPoint(1682,0.2683,19326.12);
   graph->SetPoint(1683,0.2684,19329.72);
   graph->SetPoint(1684,0.2685,19333.31);
   graph->SetPoint(1685,0.2686,19336.92);
   graph->SetPoint(1686,0.2687,19340.53);
   graph->SetPoint(1687,0.2688,19344.14);
   graph->SetPoint(1688,0.2689,19347.76);
   graph->SetPoint(1689,0.269,19351.38);
   graph->SetPoint(1690,0.2691,19355.01);
   graph->SetPoint(1691,0.2692,19358.64);
   graph->SetPoint(1692,0.2693,19362.28);
   graph->SetPoint(1693,0.2694,19365.92);
   graph->SetPoint(1694,0.2695,19369.56);
   graph->SetPoint(1695,0.2696,19373.21);
   graph->SetPoint(1696,0.2697,19376.86);
   graph->SetPoint(1697,0.2698,19380.52);
   graph->SetPoint(1698,0.2699,19384.19);
   graph->SetPoint(1699,0.27,19387.85);
   graph->SetPoint(1700,0.2701,19391.53);
   graph->SetPoint(1701,0.2702,19395.2);
   graph->SetPoint(1702,0.2703,19398.89);
   graph->SetPoint(1703,0.2704,19402.57);
   graph->SetPoint(1704,0.2705,19406.26);
   graph->SetPoint(1705,0.2706,19409.96);
   graph->SetPoint(1706,0.2707,19413.66);
   graph->SetPoint(1707,0.2708,19417.36);
   graph->SetPoint(1708,0.2709,19421.07);
   graph->SetPoint(1709,0.271,19424.78);
   graph->SetPoint(1710,0.2711,19428.5);
   graph->SetPoint(1711,0.2712,19432.22);
   graph->SetPoint(1712,0.2713,19435.95);
   graph->SetPoint(1713,0.2714,19439.68);
   graph->SetPoint(1714,0.2715,19443.42);
   graph->SetPoint(1715,0.2716,19447.16);
   graph->SetPoint(1716,0.2717,19450.9);
   graph->SetPoint(1717,0.2718,19454.65);
   graph->SetPoint(1718,0.2719,19458.41);
   graph->SetPoint(1719,0.272,19462.17);
   graph->SetPoint(1720,0.2721,19465.93);
   graph->SetPoint(1721,0.2722,19469.7);
   graph->SetPoint(1722,0.2723,19473.47);
   graph->SetPoint(1723,0.2724,19477.25);
   graph->SetPoint(1724,0.2725,19481.03);
   graph->SetPoint(1725,0.2726,19484.81);
   graph->SetPoint(1726,0.2727,19488.6);
   graph->SetPoint(1727,0.2728,19492.4);
   graph->SetPoint(1728,0.2729,19496.2);
   graph->SetPoint(1729,0.273,19500);
   graph->SetPoint(1730,0.2731,19503.81);
   graph->SetPoint(1731,0.2732,19507.62);
   graph->SetPoint(1732,0.2733,19511.44);
   graph->SetPoint(1733,0.2734,19515.26);
   graph->SetPoint(1734,0.2735,19519.09);
   graph->SetPoint(1735,0.2736,19522.92);
   graph->SetPoint(1736,0.2737,19526.76);
   graph->SetPoint(1737,0.2738,19530.6);
   graph->SetPoint(1738,0.2739,19534.44);
   graph->SetPoint(1739,0.274,19538.29);
   graph->SetPoint(1740,0.2741,19542.15);
   graph->SetPoint(1741,0.2742,19546.01);
   graph->SetPoint(1742,0.2743,19549.87);
   graph->SetPoint(1743,0.2744,19553.74);
   graph->SetPoint(1744,0.2745,19557.61);
   graph->SetPoint(1745,0.2746,19561.49);
   graph->SetPoint(1746,0.2747,19565.37);
   graph->SetPoint(1747,0.2748,19569.25);
   graph->SetPoint(1748,0.2749,19573.15);
   graph->SetPoint(1749,0.275,19577.04);
   graph->SetPoint(1750,0.2751,19580.94);
   graph->SetPoint(1751,0.2752,19584.84);
   graph->SetPoint(1752,0.2753,19588.75);
   graph->SetPoint(1753,0.2754,19592.67);
   graph->SetPoint(1754,0.2755,19596.58);
   graph->SetPoint(1755,0.2756,19600.51);
   graph->SetPoint(1756,0.2757,19604.43);
   graph->SetPoint(1757,0.2758,19608.36);
   graph->SetPoint(1758,0.2759,19612.3);
   graph->SetPoint(1759,0.276,19616.24);
   graph->SetPoint(1760,0.2761,19620.19);
   graph->SetPoint(1761,0.2762,19624.14);
   graph->SetPoint(1762,0.2763,19628.09);
   graph->SetPoint(1763,0.2764,19632.05);
   graph->SetPoint(1764,0.2765,19636.01);
   graph->SetPoint(1765,0.2766,19639.98);
   graph->SetPoint(1766,0.2767,19643.95);
   graph->SetPoint(1767,0.2768,19647.93);
   graph->SetPoint(1768,0.2769,19651.91);
   graph->SetPoint(1769,0.277,19655.9);
   graph->SetPoint(1770,0.2771,19659.89);
   graph->SetPoint(1771,0.2772,19663.88);
   graph->SetPoint(1772,0.2773,19667.88);
   graph->SetPoint(1773,0.2774,19671.89);
   graph->SetPoint(1774,0.2775,19675.9);
   graph->SetPoint(1775,0.2776,19679.91);
   graph->SetPoint(1776,0.2777,19683.93);
   graph->SetPoint(1777,0.2778,19687.95);
   graph->SetPoint(1778,0.2779,19691.98);
   graph->SetPoint(1779,0.278,19696.01);
   graph->SetPoint(1780,0.2781,19700.04);
   graph->SetPoint(1781,0.2782,19704.08);
   graph->SetPoint(1782,0.2783,19708.13);
   graph->SetPoint(1783,0.2784,19712.18);
   graph->SetPoint(1784,0.2785,19716.23);
   graph->SetPoint(1785,0.2786,19720.29);
   graph->SetPoint(1786,0.2787,19724.35);
   graph->SetPoint(1787,0.2788,19728.42);
   graph->SetPoint(1788,0.2789,19732.49);
   graph->SetPoint(1789,0.279,19736.57);
   graph->SetPoint(1790,0.2791,19740.65);
   graph->SetPoint(1791,0.2792,19744.74);
   graph->SetPoint(1792,0.2793,19748.83);
   graph->SetPoint(1793,0.2794,19752.93);
   graph->SetPoint(1794,0.2795,19757.02);
   graph->SetPoint(1795,0.2796,19761.13);
   graph->SetPoint(1796,0.2797,19765.24);
   graph->SetPoint(1797,0.2798,19769.35);
   graph->SetPoint(1798,0.2799,19773.47);
   graph->SetPoint(1799,0.28,19777.59);
   graph->SetPoint(1800,0.2801,19781.72);
   graph->SetPoint(1801,0.2802,19785.85);
   graph->SetPoint(1802,0.2803,19789.99);
   graph->SetPoint(1803,0.2804,19794.13);
   graph->SetPoint(1804,0.2805,19798.27);
   graph->SetPoint(1805,0.2806,19802.42);
   graph->SetPoint(1806,0.2807,19806.58);
   graph->SetPoint(1807,0.2808,19810.73);
   graph->SetPoint(1808,0.2809,19814.9);
   graph->SetPoint(1809,0.281,19819.07);
   graph->SetPoint(1810,0.2811,19823.24);
   graph->SetPoint(1811,0.2812,19827.41);
   graph->SetPoint(1812,0.2813,19831.6);
   graph->SetPoint(1813,0.2814,19835.78);
   graph->SetPoint(1814,0.2815,19839.97);
   graph->SetPoint(1815,0.2816,19844.17);
   graph->SetPoint(1816,0.2817,19848.37);
   graph->SetPoint(1817,0.2818,19852.57);
   graph->SetPoint(1818,0.2819,19856.78);
   graph->SetPoint(1819,0.282,19860.99);
   graph->SetPoint(1820,0.2821,19865.21);
   graph->SetPoint(1821,0.2822,19869.43);
   graph->SetPoint(1822,0.2823,19873.66);
   graph->SetPoint(1823,0.2824,19877.89);
   graph->SetPoint(1824,0.2825,19882.13);
   graph->SetPoint(1825,0.2826,19886.37);
   graph->SetPoint(1826,0.2827,19890.61);
   graph->SetPoint(1827,0.2828,19894.86);
   graph->SetPoint(1828,0.2829,19899.12);
   graph->SetPoint(1829,0.283,19903.38);
   graph->SetPoint(1830,0.2831,19907.64);
   graph->SetPoint(1831,0.2832,19911.91);
   graph->SetPoint(1832,0.2833,19916.18);
   graph->SetPoint(1833,0.2834,19920.46);
   graph->SetPoint(1834,0.2835,19924.74);
   graph->SetPoint(1835,0.2836,19929.02);
   graph->SetPoint(1836,0.2837,19933.32);
   graph->SetPoint(1837,0.2838,19937.61);
   graph->SetPoint(1838,0.2839,19941.91);
   graph->SetPoint(1839,0.284,19946.21);
   graph->SetPoint(1840,0.2841,19950.52);
   graph->SetPoint(1841,0.2842,19954.84);
   graph->SetPoint(1842,0.2843,19959.15);
   graph->SetPoint(1843,0.2844,19963.48);
   graph->SetPoint(1844,0.2845,19967.8);
   graph->SetPoint(1845,0.2846,19972.13);
   graph->SetPoint(1846,0.2847,19976.47);
   graph->SetPoint(1847,0.2848,19980.81);
   graph->SetPoint(1848,0.2849,19985.16);
   graph->SetPoint(1849,0.285,19989.51);
   graph->SetPoint(1850,0.2851,19993.86);
   graph->SetPoint(1851,0.2852,19998.22);
   graph->SetPoint(1852,0.2853,20002.58);
   graph->SetPoint(1853,0.2854,20006.95);
   graph->SetPoint(1854,0.2855,20011.32);
   graph->SetPoint(1855,0.2856,20015.7);
   graph->SetPoint(1856,0.2857,20020.08);
   graph->SetPoint(1857,0.2858,20024.47);
   graph->SetPoint(1858,0.2859,20028.86);
   graph->SetPoint(1859,0.286,20033.25);
   graph->SetPoint(1860,0.2861,20037.65);
   graph->SetPoint(1861,0.2862,20042.06);
   graph->SetPoint(1862,0.2863,20046.47);
   graph->SetPoint(1863,0.2864,20050.88);
   graph->SetPoint(1864,0.2865,20055.3);
   graph->SetPoint(1865,0.2866,20059.72);
   graph->SetPoint(1866,0.2867,20064.15);
   graph->SetPoint(1867,0.2868,20068.58);
   graph->SetPoint(1868,0.2869,20073.01);
   graph->SetPoint(1869,0.287,20077.45);
   graph->SetPoint(1870,0.2871,20081.9);
   graph->SetPoint(1871,0.2872,20086.35);
   graph->SetPoint(1872,0.2873,20090.8);
   graph->SetPoint(1873,0.2874,20095.26);
   graph->SetPoint(1874,0.2875,20099.73);
   graph->SetPoint(1875,0.2876,20104.19);
   graph->SetPoint(1876,0.2877,20108.67);
   graph->SetPoint(1877,0.2878,20113.14);
   graph->SetPoint(1878,0.2879,20117.62);
   graph->SetPoint(1879,0.288,20122.11);
   graph->SetPoint(1880,0.2881,20126.6);
   graph->SetPoint(1881,0.2882,20131.1);
   graph->SetPoint(1882,0.2883,20135.6);
   graph->SetPoint(1883,0.2884,20140.1);
   graph->SetPoint(1884,0.2885,20144.61);
   graph->SetPoint(1885,0.2886,20149.12);
   graph->SetPoint(1886,0.2887,20153.64);
   graph->SetPoint(1887,0.2888,20158.16);
   graph->SetPoint(1888,0.2889,20162.69);
   graph->SetPoint(1889,0.289,20167.22);
   graph->SetPoint(1890,0.2891,20171.76);
   graph->SetPoint(1891,0.2892,20176.3);
   graph->SetPoint(1892,0.2893,20180.84);
   graph->SetPoint(1893,0.2894,20185.39);
   graph->SetPoint(1894,0.2895,20189.95);
   graph->SetPoint(1895,0.2896,20194.51);
   graph->SetPoint(1896,0.2897,20199.07);
   graph->SetPoint(1897,0.2898,20203.64);
   graph->SetPoint(1898,0.2899,20208.21);
   graph->SetPoint(1899,0.29,20212.79);
   graph->SetPoint(1900,0.2901,20217.37);
   graph->SetPoint(1901,0.2902,20221.95);
   graph->SetPoint(1902,0.2903,20226.54);
   graph->SetPoint(1903,0.2904,20231.14);
   graph->SetPoint(1904,0.2905,20235.74);
   graph->SetPoint(1905,0.2906,20240.34);
   graph->SetPoint(1906,0.2907,20244.95);
   graph->SetPoint(1907,0.2908,20249.57);
   graph->SetPoint(1908,0.2909,20254.18);
   graph->SetPoint(1909,0.291,20258.81);
   graph->SetPoint(1910,0.2911,20263.43);
   graph->SetPoint(1911,0.2912,20268.06);
   graph->SetPoint(1912,0.2913,20272.7);
   graph->SetPoint(1913,0.2914,20277.34);
   graph->SetPoint(1914,0.2915,20281.99);
   graph->SetPoint(1915,0.2916,20286.64);
   graph->SetPoint(1916,0.2917,20291.29);
   graph->SetPoint(1917,0.2918,20295.95);
   graph->SetPoint(1918,0.2919,20300.61);
   graph->SetPoint(1919,0.292,20305.28);
   graph->SetPoint(1920,0.2921,20309.95);
   graph->SetPoint(1921,0.2922,20314.63);
   graph->SetPoint(1922,0.2923,20319.31);
   graph->SetPoint(1923,0.2924,20324);
   graph->SetPoint(1924,0.2925,20328.69);
   graph->SetPoint(1925,0.2926,20333.38);
   graph->SetPoint(1926,0.2927,20338.08);
   graph->SetPoint(1927,0.2928,20342.79);
   graph->SetPoint(1928,0.2929,20347.5);
   graph->SetPoint(1929,0.293,20352.21);
   graph->SetPoint(1930,0.2931,20356.93);
   graph->SetPoint(1931,0.2932,20361.65);
   graph->SetPoint(1932,0.2933,20366.38);
   graph->SetPoint(1933,0.2934,20371.11);
   graph->SetPoint(1934,0.2935,20375.84);
   graph->SetPoint(1935,0.2936,20380.58);
   graph->SetPoint(1936,0.2937,20385.33);
   graph->SetPoint(1937,0.2938,20390.08);
   graph->SetPoint(1938,0.2939,20394.83);
   graph->SetPoint(1939,0.294,20399.59);
   graph->SetPoint(1940,0.2941,20404.36);
   graph->SetPoint(1941,0.2942,20409.12);
   graph->SetPoint(1942,0.2943,20413.9);
   graph->SetPoint(1943,0.2944,20418.67);
   graph->SetPoint(1944,0.2945,20423.45);
   graph->SetPoint(1945,0.2946,20428.24);
   graph->SetPoint(1946,0.2947,20433.03);
   graph->SetPoint(1947,0.2948,20437.83);
   graph->SetPoint(1948,0.2949,20442.63);
   graph->SetPoint(1949,0.295,20447.43);
   graph->SetPoint(1950,0.2951,20452.24);
   graph->SetPoint(1951,0.2952,20457.05);
   graph->SetPoint(1952,0.2953,20461.87);
   graph->SetPoint(1953,0.2954,20466.69);
   graph->SetPoint(1954,0.2955,20471.52);
   graph->SetPoint(1955,0.2956,20476.35);
   graph->SetPoint(1956,0.2957,20481.19);
   graph->SetPoint(1957,0.2958,20486.03);
   graph->SetPoint(1958,0.2959,20490.87);
   graph->SetPoint(1959,0.296,20495.72);
   graph->SetPoint(1960,0.2961,20500.58);
   graph->SetPoint(1961,0.2962,20505.44);
   graph->SetPoint(1962,0.2963,20510.3);
   graph->SetPoint(1963,0.2964,20515.17);
   graph->SetPoint(1964,0.2965,20520.04);
   graph->SetPoint(1965,0.2966,20524.92);
   graph->SetPoint(1966,0.2967,20529.8);
   graph->SetPoint(1967,0.2968,20534.68);
   graph->SetPoint(1968,0.2969,20539.58);
   graph->SetPoint(1969,0.297,20544.47);
   graph->SetPoint(1970,0.2971,20549.37);
   graph->SetPoint(1971,0.2972,20554.27);
   graph->SetPoint(1972,0.2973,20559.18);
   graph->SetPoint(1973,0.2974,20564.1);
   graph->SetPoint(1974,0.2975,20569.01);
   graph->SetPoint(1975,0.2976,20573.94);
   graph->SetPoint(1976,0.2977,20578.86);
   graph->SetPoint(1977,0.2978,20583.8);
   graph->SetPoint(1978,0.2979,20588.73);
   graph->SetPoint(1979,0.298,20593.67);
   graph->SetPoint(1980,0.2981,20598.62);
   graph->SetPoint(1981,0.2982,20603.57);
   graph->SetPoint(1982,0.2983,20608.52);
   graph->SetPoint(1983,0.2984,20613.48);
   graph->SetPoint(1984,0.2985,20618.44);
   graph->SetPoint(1985,0.2986,20623.41);
   graph->SetPoint(1986,0.2987,20628.38);
   graph->SetPoint(1987,0.2988,20633.36);
   graph->SetPoint(1988,0.2989,20638.34);
   graph->SetPoint(1989,0.299,20643.33);
   graph->SetPoint(1990,0.2991,20648.32);
   graph->SetPoint(1991,0.2992,20653.31);
   graph->SetPoint(1992,0.2993,20658.31);
   graph->SetPoint(1993,0.2994,20663.32);
   graph->SetPoint(1994,0.2995,20668.33);
   graph->SetPoint(1995,0.2996,20673.34);
   graph->SetPoint(1996,0.2997,20678.36);
   graph->SetPoint(1997,0.2998,20683.38);
   graph->SetPoint(1998,0.2999,20688.41);
   graph->SetPoint(1999,0.3,20693.44);
   
   TH1 *Graph1 = new TH1F("Graph1","",2000,0.08011,0.31999);
   Graph1->SetMinimum(17627.63);
   Graph1->SetMaximum(20972.15);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->GetXaxis()->SetTitle("#alpha");
   Graph1->GetYaxis()->SetTitle("#chi^{2}");
   graph->SetHistogram(Graph1);
   
   graph->Draw("ap");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/Chi2DalitzFit2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Jan 18 16:41:35 2010) by ROOT version5.24/00
   TCanvas *c1 = new TCanvas("c1", "c1",141,70,700,548);
   c1->ToggleEventStatus();
   c1->Range(0.1845792,17905.77,0.1935715,17908.3);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLeftMargin(0.1465517);
   c1->SetRightMargin(0.05316092);
   
   TGraph *graph = new TGraph(2000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetMarkerStyle(7);
   graph->SetPoint(0,0.1001,19713.39);
   graph->SetPoint(1,0.1002,19709.34);
   graph->SetPoint(2,0.1003,19705.29);
   graph->SetPoint(3,0.1004,19701.25);
   graph->SetPoint(4,0.1005,19697.21);
   graph->SetPoint(5,0.1006,19693.18);
   graph->SetPoint(6,0.1007,19689.15);
   graph->SetPoint(7,0.1008,19685.13);
   graph->SetPoint(8,0.1009,19681.11);
   graph->SetPoint(9,0.101,19677.1);
   graph->SetPoint(10,0.1011,19673.09);
   graph->SetPoint(11,0.1012,19669.08);
   graph->SetPoint(12,0.1013,19665.08);
   graph->SetPoint(13,0.1014,19661.08);
   graph->SetPoint(14,0.1015,19657.09);
   graph->SetPoint(15,0.1016,19653.1);
   graph->SetPoint(16,0.1017,19649.12);
   graph->SetPoint(17,0.1018,19645.14);
   graph->SetPoint(18,0.1019,19641.17);
   graph->SetPoint(19,0.102,19637.2);
   graph->SetPoint(20,0.1021,19633.23);
   graph->SetPoint(21,0.1022,19629.27);
   graph->SetPoint(22,0.1023,19625.32);
   graph->SetPoint(23,0.1024,19621.37);
   graph->SetPoint(24,0.1025,19617.42);
   graph->SetPoint(25,0.1026,19613.48);
   graph->SetPoint(26,0.1027,19609.54);
   graph->SetPoint(27,0.1028,19605.61);
   graph->SetPoint(28,0.1029,19601.68);
   graph->SetPoint(29,0.103,19597.76);
   graph->SetPoint(30,0.1031,19593.84);
   graph->SetPoint(31,0.1032,19589.92);
   graph->SetPoint(32,0.1033,19586.01);
   graph->SetPoint(33,0.1034,19582.11);
   graph->SetPoint(34,0.1035,19578.21);
   graph->SetPoint(35,0.1036,19574.31);
   graph->SetPoint(36,0.1037,19570.42);
   graph->SetPoint(37,0.1038,19566.53);
   graph->SetPoint(38,0.1039,19562.65);
   graph->SetPoint(39,0.104,19558.77);
   graph->SetPoint(40,0.1041,19554.9);
   graph->SetPoint(41,0.1042,19551.03);
   graph->SetPoint(42,0.1043,19547.16);
   graph->SetPoint(43,0.1044,19543.3);
   graph->SetPoint(44,0.1045,19539.45);
   graph->SetPoint(45,0.1046,19535.6);
   graph->SetPoint(46,0.1047,19531.75);
   graph->SetPoint(47,0.1048,19527.91);
   graph->SetPoint(48,0.1049,19524.07);
   graph->SetPoint(49,0.105,19520.24);
   graph->SetPoint(50,0.1051,19516.41);
   graph->SetPoint(51,0.1052,19512.59);
   graph->SetPoint(52,0.1053,19508.77);
   graph->SetPoint(53,0.1054,19504.95);
   graph->SetPoint(54,0.1055,19501.14);
   graph->SetPoint(55,0.1056,19497.34);
   graph->SetPoint(56,0.1057,19493.54);
   graph->SetPoint(57,0.1058,19489.74);
   graph->SetPoint(58,0.1059,19485.95);
   graph->SetPoint(59,0.106,19482.16);
   graph->SetPoint(60,0.1061,19478.38);
   graph->SetPoint(61,0.1062,19474.6);
   graph->SetPoint(62,0.1063,19470.82);
   graph->SetPoint(63,0.1064,19467.06);
   graph->SetPoint(64,0.1065,19463.29);
   graph->SetPoint(65,0.1066,19459.53);
   graph->SetPoint(66,0.1067,19455.78);
   graph->SetPoint(67,0.1068,19452.02);
   graph->SetPoint(68,0.1069,19448.28);
   graph->SetPoint(69,0.107,19444.54);
   graph->SetPoint(70,0.1071,19440.8);
   graph->SetPoint(71,0.1072,19437.07);
   graph->SetPoint(72,0.1073,19433.34);
   graph->SetPoint(73,0.1074,19429.61);
   graph->SetPoint(74,0.1075,19425.89);
   graph->SetPoint(75,0.1076,19422.18);
   graph->SetPoint(76,0.1077,19418.47);
   graph->SetPoint(77,0.1078,19414.76);
   graph->SetPoint(78,0.1079,19411.06);
   graph->SetPoint(79,0.108,19407.37);
   graph->SetPoint(80,0.1081,19403.68);
   graph->SetPoint(81,0.1082,19399.99);
   graph->SetPoint(82,0.1083,19396.31);
   graph->SetPoint(83,0.1084,19392.63);
   graph->SetPoint(84,0.1085,19388.95);
   graph->SetPoint(85,0.1086,19385.28);
   graph->SetPoint(86,0.1087,19381.62);
   graph->SetPoint(87,0.1088,19377.96);
   graph->SetPoint(88,0.1089,19374.3);
   graph->SetPoint(89,0.109,19370.65);
   graph->SetPoint(90,0.1091,19367.01);
   graph->SetPoint(91,0.1092,19363.36);
   graph->SetPoint(92,0.1093,19359.73);
   graph->SetPoint(93,0.1094,19356.09);
   graph->SetPoint(94,0.1095,19352.47);
   graph->SetPoint(95,0.1096,19348.84);
   graph->SetPoint(96,0.1097,19345.22);
   graph->SetPoint(97,0.1098,19341.61);
   graph->SetPoint(98,0.1099,19338);
   graph->SetPoint(99,0.11,19334.39);
   graph->SetPoint(100,0.1101,19330.79);
   graph->SetPoint(101,0.1102,19327.2);
   graph->SetPoint(102,0.1103,19323.6);
   graph->SetPoint(103,0.1104,19320.02);
   graph->SetPoint(104,0.1105,19316.43);
   graph->SetPoint(105,0.1106,19312.86);
   graph->SetPoint(106,0.1107,19309.28);
   graph->SetPoint(107,0.1108,19305.71);
   graph->SetPoint(108,0.1109,19302.15);
   graph->SetPoint(109,0.111,19298.59);
   graph->SetPoint(110,0.1111,19295.03);
   graph->SetPoint(111,0.1112,19291.48);
   graph->SetPoint(112,0.1113,19287.93);
   graph->SetPoint(113,0.1114,19284.39);
   graph->SetPoint(114,0.1115,19280.86);
   graph->SetPoint(115,0.1116,19277.32);
   graph->SetPoint(116,0.1117,19273.79);
   graph->SetPoint(117,0.1118,19270.27);
   graph->SetPoint(118,0.1119,19266.75);
   graph->SetPoint(119,0.112,19263.24);
   graph->SetPoint(120,0.1121,19259.73);
   graph->SetPoint(121,0.1122,19256.22);
   graph->SetPoint(122,0.1123,19252.72);
   graph->SetPoint(123,0.1124,19249.22);
   graph->SetPoint(124,0.1125,19245.73);
   graph->SetPoint(125,0.1126,19242.24);
   graph->SetPoint(126,0.1127,19238.76);
   graph->SetPoint(127,0.1128,19235.28);
   graph->SetPoint(128,0.1129,19231.81);
   graph->SetPoint(129,0.113,19228.34);
   graph->SetPoint(130,0.1131,19224.88);
   graph->SetPoint(131,0.1132,19221.42);
   graph->SetPoint(132,0.1133,19217.96);
   graph->SetPoint(133,0.1134,19214.51);
   graph->SetPoint(134,0.1135,19211.06);
   graph->SetPoint(135,0.1136,19207.62);
   graph->SetPoint(136,0.1137,19204.18);
   graph->SetPoint(137,0.1138,19200.75);
   graph->SetPoint(138,0.1139,19197.32);
   graph->SetPoint(139,0.114,19193.9);
   graph->SetPoint(140,0.1141,19190.48);
   graph->SetPoint(141,0.1142,19187.07);
   graph->SetPoint(142,0.1143,19183.66);
   graph->SetPoint(143,0.1144,19180.25);
   graph->SetPoint(144,0.1145,19176.85);
   graph->SetPoint(145,0.1146,19173.45);
   graph->SetPoint(146,0.1147,19170.06);
   graph->SetPoint(147,0.1148,19166.67);
   graph->SetPoint(148,0.1149,19163.29);
   graph->SetPoint(149,0.115,19159.91);
   graph->SetPoint(150,0.1151,19156.54);
   graph->SetPoint(151,0.1152,19153.17);
   graph->SetPoint(152,0.1153,19149.81);
   graph->SetPoint(153,0.1154,19146.45);
   graph->SetPoint(154,0.1155,19143.09);
   graph->SetPoint(155,0.1156,19139.74);
   graph->SetPoint(156,0.1157,19136.39);
   graph->SetPoint(157,0.1158,19133.05);
   graph->SetPoint(158,0.1159,19129.71);
   graph->SetPoint(159,0.116,19126.38);
   graph->SetPoint(160,0.1161,19123.05);
   graph->SetPoint(161,0.1162,19119.73);
   graph->SetPoint(162,0.1163,19116.41);
   graph->SetPoint(163,0.1164,19113.09);
   graph->SetPoint(164,0.1165,19109.78);
   graph->SetPoint(165,0.1166,19106.48);
   graph->SetPoint(166,0.1167,19103.18);
   graph->SetPoint(167,0.1168,19099.88);
   graph->SetPoint(168,0.1169,19096.59);
   graph->SetPoint(169,0.117,19093.3);
   graph->SetPoint(170,0.1171,19090.02);
   graph->SetPoint(171,0.1172,19086.74);
   graph->SetPoint(172,0.1173,19083.47);
   graph->SetPoint(173,0.1174,19080.2);
   graph->SetPoint(174,0.1175,19076.93);
   graph->SetPoint(175,0.1176,19073.67);
   graph->SetPoint(176,0.1177,19070.42);
   graph->SetPoint(177,0.1178,19067.17);
   graph->SetPoint(178,0.1179,19063.92);
   graph->SetPoint(179,0.118,19060.68);
   graph->SetPoint(180,0.1181,19057.44);
   graph->SetPoint(181,0.1182,19054.21);
   graph->SetPoint(182,0.1183,19050.98);
   graph->SetPoint(183,0.1184,19047.76);
   graph->SetPoint(184,0.1185,19044.54);
   graph->SetPoint(185,0.1186,19041.32);
   graph->SetPoint(186,0.1187,19038.11);
   graph->SetPoint(187,0.1188,19034.91);
   graph->SetPoint(188,0.1189,19031.71);
   graph->SetPoint(189,0.119,19028.51);
   graph->SetPoint(190,0.1191,19025.32);
   graph->SetPoint(191,0.1192,19022.13);
   graph->SetPoint(192,0.1193,19018.95);
   graph->SetPoint(193,0.1194,19015.77);
   graph->SetPoint(194,0.1195,19012.6);
   graph->SetPoint(195,0.1196,19009.43);
   graph->SetPoint(196,0.1197,19006.26);
   graph->SetPoint(197,0.1198,19003.1);
   graph->SetPoint(198,0.1199,18999.95);
   graph->SetPoint(199,0.12,18996.8);
   graph->SetPoint(200,0.1201,18993.65);
   graph->SetPoint(201,0.1202,18990.51);
   graph->SetPoint(202,0.1203,18987.37);
   graph->SetPoint(203,0.1204,18984.24);
   graph->SetPoint(204,0.1205,18981.11);
   graph->SetPoint(205,0.1206,18977.99);
   graph->SetPoint(206,0.1207,18974.87);
   graph->SetPoint(207,0.1208,18971.75);
   graph->SetPoint(208,0.1209,18968.64);
   graph->SetPoint(209,0.121,18965.54);
   graph->SetPoint(210,0.1211,18962.44);
   graph->SetPoint(211,0.1212,18959.34);
   graph->SetPoint(212,0.1213,18956.25);
   graph->SetPoint(213,0.1214,18953.16);
   graph->SetPoint(214,0.1215,18950.08);
   graph->SetPoint(215,0.1216,18947);
   graph->SetPoint(216,0.1217,18943.93);
   graph->SetPoint(217,0.1218,18940.86);
   graph->SetPoint(218,0.1219,18937.79);
   graph->SetPoint(219,0.122,18934.73);
   graph->SetPoint(220,0.1221,18931.68);
   graph->SetPoint(221,0.1222,18928.63);
   graph->SetPoint(222,0.1223,18925.58);
   graph->SetPoint(223,0.1224,18922.54);
   graph->SetPoint(224,0.1225,18919.5);
   graph->SetPoint(225,0.1226,18916.47);
   graph->SetPoint(226,0.1227,18913.44);
   graph->SetPoint(227,0.1228,18910.42);
   graph->SetPoint(228,0.1229,18907.4);
   graph->SetPoint(229,0.123,18904.38);
   graph->SetPoint(230,0.1231,18901.37);
   graph->SetPoint(231,0.1232,18898.37);
   graph->SetPoint(232,0.1233,18895.37);
   graph->SetPoint(233,0.1234,18892.37);
   graph->SetPoint(234,0.1235,18889.38);
   graph->SetPoint(235,0.1236,18886.39);
   graph->SetPoint(236,0.1237,18883.41);
   graph->SetPoint(237,0.1238,18880.43);
   graph->SetPoint(238,0.1239,18877.46);
   graph->SetPoint(239,0.124,18874.49);
   graph->SetPoint(240,0.1241,18871.52);
   graph->SetPoint(241,0.1242,18868.56);
   graph->SetPoint(242,0.1243,18865.61);
   graph->SetPoint(243,0.1244,18862.66);
   graph->SetPoint(244,0.1245,18859.71);
   graph->SetPoint(245,0.1246,18856.77);
   graph->SetPoint(246,0.1247,18853.83);
   graph->SetPoint(247,0.1248,18850.9);
   graph->SetPoint(248,0.1249,18847.97);
   graph->SetPoint(249,0.125,18845.05);
   graph->SetPoint(250,0.1251,18842.13);
   graph->SetPoint(251,0.1252,18839.21);
   graph->SetPoint(252,0.1253,18836.3);
   graph->SetPoint(253,0.1254,18833.4);
   graph->SetPoint(254,0.1255,18830.5);
   graph->SetPoint(255,0.1256,18827.6);
   graph->SetPoint(256,0.1257,18824.71);
   graph->SetPoint(257,0.1258,18821.82);
   graph->SetPoint(258,0.1259,18818.94);
   graph->SetPoint(259,0.126,18816.06);
   graph->SetPoint(260,0.1261,18813.19);
   graph->SetPoint(261,0.1262,18810.32);
   graph->SetPoint(262,0.1263,18807.45);
   graph->SetPoint(263,0.1264,18804.59);
   graph->SetPoint(264,0.1265,18801.74);
   graph->SetPoint(265,0.1266,18798.89);
   graph->SetPoint(266,0.1267,18796.04);
   graph->SetPoint(267,0.1268,18793.2);
   graph->SetPoint(268,0.1269,18790.36);
   graph->SetPoint(269,0.127,18787.53);
   graph->SetPoint(270,0.1271,18784.7);
   graph->SetPoint(271,0.1272,18781.88);
   graph->SetPoint(272,0.1273,18779.06);
   graph->SetPoint(273,0.1274,18776.24);
   graph->SetPoint(274,0.1275,18773.43);
   graph->SetPoint(275,0.1276,18770.63);
   graph->SetPoint(276,0.1277,18767.83);
   graph->SetPoint(277,0.1278,18765.03);
   graph->SetPoint(278,0.1279,18762.24);
   graph->SetPoint(279,0.128,18759.45);
   graph->SetPoint(280,0.1281,18756.67);
   graph->SetPoint(281,0.1282,18753.89);
   graph->SetPoint(282,0.1283,18751.12);
   graph->SetPoint(283,0.1284,18748.35);
   graph->SetPoint(284,0.1285,18745.58);
   graph->SetPoint(285,0.1286,18742.82);
   graph->SetPoint(286,0.1287,18740.07);
   graph->SetPoint(287,0.1288,18737.32);
   graph->SetPoint(288,0.1289,18734.57);
   graph->SetPoint(289,0.129,18731.83);
   graph->SetPoint(290,0.1291,18729.09);
   graph->SetPoint(291,0.1292,18726.36);
   graph->SetPoint(292,0.1293,18723.63);
   graph->SetPoint(293,0.1294,18720.91);
   graph->SetPoint(294,0.1295,18718.19);
   graph->SetPoint(295,0.1296,18715.47);
   graph->SetPoint(296,0.1297,18712.76);
   graph->SetPoint(297,0.1298,18710.06);
   graph->SetPoint(298,0.1299,18707.36);
   graph->SetPoint(299,0.13,18704.66);
   graph->SetPoint(300,0.1301,18701.97);
   graph->SetPoint(301,0.1302,18699.28);
   graph->SetPoint(302,0.1303,18696.6);
   graph->SetPoint(303,0.1304,18693.92);
   graph->SetPoint(304,0.1305,18691.25);
   graph->SetPoint(305,0.1306,18688.58);
   graph->SetPoint(306,0.1307,18685.91);
   graph->SetPoint(307,0.1308,18683.25);
   graph->SetPoint(308,0.1309,18680.6);
   graph->SetPoint(309,0.131,18677.95);
   graph->SetPoint(310,0.1311,18675.3);
   graph->SetPoint(311,0.1312,18672.66);
   graph->SetPoint(312,0.1313,18670.02);
   graph->SetPoint(313,0.1314,18667.39);
   graph->SetPoint(314,0.1315,18664.76);
   graph->SetPoint(315,0.1316,18662.14);
   graph->SetPoint(316,0.1317,18659.52);
   graph->SetPoint(317,0.1318,18656.9);
   graph->SetPoint(318,0.1319,18654.29);
   graph->SetPoint(319,0.132,18651.69);
   graph->SetPoint(320,0.1321,18649.09);
   graph->SetPoint(321,0.1322,18646.49);
   graph->SetPoint(322,0.1323,18643.9);
   graph->SetPoint(323,0.1324,18641.31);
   graph->SetPoint(324,0.1325,18638.73);
   graph->SetPoint(325,0.1326,18636.15);
   graph->SetPoint(326,0.1327,18633.58);
   graph->SetPoint(327,0.1328,18631.01);
   graph->SetPoint(328,0.1329,18628.44);
   graph->SetPoint(329,0.133,18625.88);
   graph->SetPoint(330,0.1331,18623.33);
   graph->SetPoint(331,0.1332,18620.78);
   graph->SetPoint(332,0.1333,18618.23);
   graph->SetPoint(333,0.1334,18615.69);
   graph->SetPoint(334,0.1335,18613.15);
   graph->SetPoint(335,0.1336,18610.62);
   graph->SetPoint(336,0.1337,18608.09);
   graph->SetPoint(337,0.1338,18605.57);
   graph->SetPoint(338,0.1339,18603.05);
   graph->SetPoint(339,0.134,18600.53);
   graph->SetPoint(340,0.1341,18598.02);
   graph->SetPoint(341,0.1342,18595.52);
   graph->SetPoint(342,0.1343,18593.02);
   graph->SetPoint(343,0.1344,18590.52);
   graph->SetPoint(344,0.1345,18588.03);
   graph->SetPoint(345,0.1346,18585.54);
   graph->SetPoint(346,0.1347,18583.06);
   graph->SetPoint(347,0.1348,18580.58);
   graph->SetPoint(348,0.1349,18578.11);
   graph->SetPoint(349,0.135,18575.64);
   graph->SetPoint(350,0.1351,18573.17);
   graph->SetPoint(351,0.1352,18570.71);
   graph->SetPoint(352,0.1353,18568.26);
   graph->SetPoint(353,0.1354,18565.81);
   graph->SetPoint(354,0.1355,18563.36);
   graph->SetPoint(355,0.1356,18560.92);
   graph->SetPoint(356,0.1357,18558.48);
   graph->SetPoint(357,0.1358,18556.05);
   graph->SetPoint(358,0.1359,18553.62);
   graph->SetPoint(359,0.136,18551.2);
   graph->SetPoint(360,0.1361,18548.78);
   graph->SetPoint(361,0.1362,18546.36);
   graph->SetPoint(362,0.1363,18543.95);
   graph->SetPoint(363,0.1364,18541.55);
   graph->SetPoint(364,0.1365,18539.15);
   graph->SetPoint(365,0.1366,18536.75);
   graph->SetPoint(366,0.1367,18534.36);
   graph->SetPoint(367,0.1368,18531.97);
   graph->SetPoint(368,0.1369,18529.59);
   graph->SetPoint(369,0.137,18527.21);
   graph->SetPoint(370,0.1371,18524.84);
   graph->SetPoint(371,0.1372,18522.47);
   graph->SetPoint(372,0.1373,18520.1);
   graph->SetPoint(373,0.1374,18517.74);
   graph->SetPoint(374,0.1375,18515.39);
   graph->SetPoint(375,0.1376,18513.04);
   graph->SetPoint(376,0.1377,18510.69);
   graph->SetPoint(377,0.1378,18508.35);
   graph->SetPoint(378,0.1379,18506.01);
   graph->SetPoint(379,0.138,18503.68);
   graph->SetPoint(380,0.1381,18501.35);
   graph->SetPoint(381,0.1382,18499.03);
   graph->SetPoint(382,0.1383,18496.71);
   graph->SetPoint(383,0.1384,18494.39);
   graph->SetPoint(384,0.1385,18492.08);
   graph->SetPoint(385,0.1386,18489.78);
   graph->SetPoint(386,0.1387,18487.48);
   graph->SetPoint(387,0.1388,18485.18);
   graph->SetPoint(388,0.1389,18482.89);
   graph->SetPoint(389,0.139,18480.6);
   graph->SetPoint(390,0.1391,18478.32);
   graph->SetPoint(391,0.1392,18476.04);
   graph->SetPoint(392,0.1393,18473.77);
   graph->SetPoint(393,0.1394,18471.5);
   graph->SetPoint(394,0.1395,18469.23);
   graph->SetPoint(395,0.1396,18466.97);
   graph->SetPoint(396,0.1397,18464.72);
   graph->SetPoint(397,0.1398,18462.47);
   graph->SetPoint(398,0.1399,18460.22);
   graph->SetPoint(399,0.14,18457.98);
   graph->SetPoint(400,0.1401,18455.74);
   graph->SetPoint(401,0.1402,18453.51);
   graph->SetPoint(402,0.1403,18451.28);
   graph->SetPoint(403,0.1404,18449.06);
   graph->SetPoint(404,0.1405,18446.84);
   graph->SetPoint(405,0.1406,18444.63);
   graph->SetPoint(406,0.1407,18442.42);
   graph->SetPoint(407,0.1408,18440.21);
   graph->SetPoint(408,0.1409,18438.01);
   graph->SetPoint(409,0.141,18435.81);
   graph->SetPoint(410,0.1411,18433.62);
   graph->SetPoint(411,0.1412,18431.43);
   graph->SetPoint(412,0.1413,18429.25);
   graph->SetPoint(413,0.1414,18427.07);
   graph->SetPoint(414,0.1415,18424.9);
   graph->SetPoint(415,0.1416,18422.73);
   graph->SetPoint(416,0.1417,18420.57);
   graph->SetPoint(417,0.1418,18418.41);
   graph->SetPoint(418,0.1419,18416.25);
   graph->SetPoint(419,0.142,18414.1);
   graph->SetPoint(420,0.1421,18411.95);
   graph->SetPoint(421,0.1422,18409.81);
   graph->SetPoint(422,0.1423,18407.67);
   graph->SetPoint(423,0.1424,18405.54);
   graph->SetPoint(424,0.1425,18403.41);
   graph->SetPoint(425,0.1426,18401.29);
   graph->SetPoint(426,0.1427,18399.17);
   graph->SetPoint(427,0.1428,18397.06);
   graph->SetPoint(428,0.1429,18394.95);
   graph->SetPoint(429,0.143,18392.84);
   graph->SetPoint(430,0.1431,18390.74);
   graph->SetPoint(431,0.1432,18388.64);
   graph->SetPoint(432,0.1433,18386.55);
   graph->SetPoint(433,0.1434,18384.47);
   graph->SetPoint(434,0.1435,18382.38);
   graph->SetPoint(435,0.1436,18380.3);
   graph->SetPoint(436,0.1437,18378.23);
   graph->SetPoint(437,0.1438,18376.16);
   graph->SetPoint(438,0.1439,18374.1);
   graph->SetPoint(439,0.144,18372.04);
   graph->SetPoint(440,0.1441,18369.98);
   graph->SetPoint(441,0.1442,18367.93);
   graph->SetPoint(442,0.1443,18365.88);
   graph->SetPoint(443,0.1444,18363.84);
   graph->SetPoint(444,0.1445,18361.81);
   graph->SetPoint(445,0.1446,18359.77);
   graph->SetPoint(446,0.1447,18357.74);
   graph->SetPoint(447,0.1448,18355.72);
   graph->SetPoint(448,0.1449,18353.7);
   graph->SetPoint(449,0.145,18351.69);
   graph->SetPoint(450,0.1451,18349.68);
   graph->SetPoint(451,0.1452,18347.67);
   graph->SetPoint(452,0.1453,18345.67);
   graph->SetPoint(453,0.1454,18343.68);
   graph->SetPoint(454,0.1455,18341.68);
   graph->SetPoint(455,0.1456,18339.7);
   graph->SetPoint(456,0.1457,18337.71);
   graph->SetPoint(457,0.1458,18335.74);
   graph->SetPoint(458,0.1459,18333.76);
   graph->SetPoint(459,0.146,18331.79);
   graph->SetPoint(460,0.1461,18329.83);
   graph->SetPoint(461,0.1462,18327.87);
   graph->SetPoint(462,0.1463,18325.91);
   graph->SetPoint(463,0.1464,18323.96);
   graph->SetPoint(464,0.1465,18322.02);
   graph->SetPoint(465,0.1466,18320.07);
   graph->SetPoint(466,0.1467,18318.14);
   graph->SetPoint(467,0.1468,18316.2);
   graph->SetPoint(468,0.1469,18314.28);
   graph->SetPoint(469,0.147,18312.35);
   graph->SetPoint(470,0.1471,18310.43);
   graph->SetPoint(471,0.1472,18308.52);
   graph->SetPoint(472,0.1473,18306.61);
   graph->SetPoint(473,0.1474,18304.7);
   graph->SetPoint(474,0.1475,18302.8);
   graph->SetPoint(475,0.1476,18300.91);
   graph->SetPoint(476,0.1477,18299.02);
   graph->SetPoint(477,0.1478,18297.13);
   graph->SetPoint(478,0.1479,18295.25);
   graph->SetPoint(479,0.148,18293.37);
   graph->SetPoint(480,0.1481,18291.49);
   graph->SetPoint(481,0.1482,18289.62);
   graph->SetPoint(482,0.1483,18287.76);
   graph->SetPoint(483,0.1484,18285.9);
   graph->SetPoint(484,0.1485,18284.04);
   graph->SetPoint(485,0.1486,18282.19);
   graph->SetPoint(486,0.1487,18280.35);
   graph->SetPoint(487,0.1488,18278.51);
   graph->SetPoint(488,0.1489,18276.67);
   graph->SetPoint(489,0.149,18274.84);
   graph->SetPoint(490,0.1491,18273.01);
   graph->SetPoint(491,0.1492,18271.18);
   graph->SetPoint(492,0.1493,18269.37);
   graph->SetPoint(493,0.1494,18267.55);
   graph->SetPoint(494,0.1495,18265.74);
   graph->SetPoint(495,0.1496,18263.94);
   graph->SetPoint(496,0.1497,18262.13);
   graph->SetPoint(497,0.1498,18260.34);
   graph->SetPoint(498,0.1499,18258.55);
   graph->SetPoint(499,0.15,18256.76);
   graph->SetPoint(500,0.1501,18254.98);
   graph->SetPoint(501,0.1502,18253.2);
   graph->SetPoint(502,0.1503,18251.43);
   graph->SetPoint(503,0.1504,18249.66);
   graph->SetPoint(504,0.1505,18247.89);
   graph->SetPoint(505,0.1506,18246.13);
   graph->SetPoint(506,0.1507,18244.38);
   graph->SetPoint(507,0.1508,18242.63);
   graph->SetPoint(508,0.1509,18240.88);
   graph->SetPoint(509,0.151,18239.14);
   graph->SetPoint(510,0.1511,18237.4);
   graph->SetPoint(511,0.1512,18235.67);
   graph->SetPoint(512,0.1513,18233.94);
   graph->SetPoint(513,0.1514,18232.22);
   graph->SetPoint(514,0.1515,18230.5);
   graph->SetPoint(515,0.1516,18228.78);
   graph->SetPoint(516,0.1517,18227.07);
   graph->SetPoint(517,0.1518,18225.37);
   graph->SetPoint(518,0.1519,18223.67);
   graph->SetPoint(519,0.152,18221.97);
   graph->SetPoint(520,0.1521,18220.28);
   graph->SetPoint(521,0.1522,18218.59);
   graph->SetPoint(522,0.1523,18216.91);
   graph->SetPoint(523,0.1524,18215.23);
   graph->SetPoint(524,0.1525,18213.56);
   graph->SetPoint(525,0.1526,18211.89);
   graph->SetPoint(526,0.1527,18210.22);
   graph->SetPoint(527,0.1528,18208.56);
   graph->SetPoint(528,0.1529,18206.91);
   graph->SetPoint(529,0.153,18205.26);
   graph->SetPoint(530,0.1531,18203.61);
   graph->SetPoint(531,0.1532,18201.97);
   graph->SetPoint(532,0.1533,18200.33);
   graph->SetPoint(533,0.1534,18198.7);
   graph->SetPoint(534,0.1535,18197.07);
   graph->SetPoint(535,0.1536,18195.45);
   graph->SetPoint(536,0.1537,18193.83);
   graph->SetPoint(537,0.1538,18192.21);
   graph->SetPoint(538,0.1539,18190.6);
   graph->SetPoint(539,0.154,18189);
   graph->SetPoint(540,0.1541,18187.4);
   graph->SetPoint(541,0.1542,18185.8);
   graph->SetPoint(542,0.1543,18184.21);
   graph->SetPoint(543,0.1544,18182.62);
   graph->SetPoint(544,0.1545,18181.04);
   graph->SetPoint(545,0.1546,18179.46);
   graph->SetPoint(546,0.1547,18177.89);
   graph->SetPoint(547,0.1548,18176.32);
   graph->SetPoint(548,0.1549,18174.76);
   graph->SetPoint(549,0.155,18173.2);
   graph->SetPoint(550,0.1551,18171.64);
   graph->SetPoint(551,0.1552,18170.09);
   graph->SetPoint(552,0.1553,18168.54);
   graph->SetPoint(553,0.1554,18167);
   graph->SetPoint(554,0.1555,18165.46);
   graph->SetPoint(555,0.1556,18163.93);
   graph->SetPoint(556,0.1557,18162.4);
   graph->SetPoint(557,0.1558,18160.88);
   graph->SetPoint(558,0.1559,18159.36);
   graph->SetPoint(559,0.156,18157.85);
   graph->SetPoint(560,0.1561,18156.34);
   graph->SetPoint(561,0.1562,18154.83);
   graph->SetPoint(562,0.1563,18153.33);
   graph->SetPoint(563,0.1564,18151.83);
   graph->SetPoint(564,0.1565,18150.34);
   graph->SetPoint(565,0.1566,18148.86);
   graph->SetPoint(566,0.1567,18147.37);
   graph->SetPoint(567,0.1568,18145.9);
   graph->SetPoint(568,0.1569,18144.42);
   graph->SetPoint(569,0.157,18142.95);
   graph->SetPoint(570,0.1571,18141.49);
   graph->SetPoint(571,0.1572,18140.03);
   graph->SetPoint(572,0.1573,18138.57);
   graph->SetPoint(573,0.1574,18137.12);
   graph->SetPoint(574,0.1575,18135.68);
   graph->SetPoint(575,0.1576,18134.23);
   graph->SetPoint(576,0.1577,18132.8);
   graph->SetPoint(577,0.1578,18131.36);
   graph->SetPoint(578,0.1579,18129.94);
   graph->SetPoint(579,0.158,18128.51);
   graph->SetPoint(580,0.1581,18127.09);
   graph->SetPoint(581,0.1582,18125.68);
   graph->SetPoint(582,0.1583,18124.27);
   graph->SetPoint(583,0.1584,18122.86);
   graph->SetPoint(584,0.1585,18121.46);
   graph->SetPoint(585,0.1586,18120.07);
   graph->SetPoint(586,0.1587,18118.68);
   graph->SetPoint(587,0.1588,18117.29);
   graph->SetPoint(588,0.1589,18115.91);
   graph->SetPoint(589,0.159,18114.53);
   graph->SetPoint(590,0.1591,18113.15);
   graph->SetPoint(591,0.1592,18111.79);
   graph->SetPoint(592,0.1593,18110.42);
   graph->SetPoint(593,0.1594,18109.06);
   graph->SetPoint(594,0.1595,18107.71);
   graph->SetPoint(595,0.1596,18106.35);
   graph->SetPoint(596,0.1597,18105.01);
   graph->SetPoint(597,0.1598,18103.67);
   graph->SetPoint(598,0.1599,18102.33);
   graph->SetPoint(599,0.16,18101);
   graph->SetPoint(600,0.1601,18099.67);
   graph->SetPoint(601,0.1602,18098.35);
   graph->SetPoint(602,0.1603,18097.03);
   graph->SetPoint(603,0.1604,18095.71);
   graph->SetPoint(604,0.1605,18094.4);
   graph->SetPoint(605,0.1606,18093.1);
   graph->SetPoint(606,0.1607,18091.8);
   graph->SetPoint(607,0.1608,18090.5);
   graph->SetPoint(608,0.1609,18089.21);
   graph->SetPoint(609,0.161,18087.92);
   graph->SetPoint(610,0.1611,18086.64);
   graph->SetPoint(611,0.1612,18085.36);
   graph->SetPoint(612,0.1613,18084.09);
   graph->SetPoint(613,0.1614,18082.82);
   graph->SetPoint(614,0.1615,18081.55);
   graph->SetPoint(615,0.1616,18080.29);
   graph->SetPoint(616,0.1617,18079.04);
   graph->SetPoint(617,0.1618,18077.79);
   graph->SetPoint(618,0.1619,18076.54);
   graph->SetPoint(619,0.162,18075.3);
   graph->SetPoint(620,0.1621,18074.06);
   graph->SetPoint(621,0.1622,18072.83);
   graph->SetPoint(622,0.1623,18071.6);
   graph->SetPoint(623,0.1624,18070.38);
   graph->SetPoint(624,0.1625,18069.16);
   graph->SetPoint(625,0.1626,18067.94);
   graph->SetPoint(626,0.1627,18066.73);
   graph->SetPoint(627,0.1628,18065.53);
   graph->SetPoint(628,0.1629,18064.33);
   graph->SetPoint(629,0.163,18063.13);
   graph->SetPoint(630,0.1631,18061.94);
   graph->SetPoint(631,0.1632,18060.75);
   graph->SetPoint(632,0.1633,18059.57);
   graph->SetPoint(633,0.1634,18058.39);
   graph->SetPoint(634,0.1635,18057.22);
   graph->SetPoint(635,0.1636,18056.05);
   graph->SetPoint(636,0.1637,18054.89);
   graph->SetPoint(637,0.1638,18053.73);
   graph->SetPoint(638,0.1639,18052.57);
   graph->SetPoint(639,0.164,18051.42);
   graph->SetPoint(640,0.1641,18050.27);
   graph->SetPoint(641,0.1642,18049.13);
   graph->SetPoint(642,0.1643,18048);
   graph->SetPoint(643,0.1644,18046.86);
   graph->SetPoint(644,0.1645,18045.73);
   graph->SetPoint(645,0.1646,18044.61);
   graph->SetPoint(646,0.1647,18043.49);
   graph->SetPoint(647,0.1648,18042.38);
   graph->SetPoint(648,0.1649,18041.27);
   graph->SetPoint(649,0.165,18040.16);
   graph->SetPoint(650,0.1651,18039.06);
   graph->SetPoint(651,0.1652,18037.97);
   graph->SetPoint(652,0.1653,18036.87);
   graph->SetPoint(653,0.1654,18035.79);
   graph->SetPoint(654,0.1655,18034.7);
   graph->SetPoint(655,0.1656,18033.63);
   graph->SetPoint(656,0.1657,18032.55);
   graph->SetPoint(657,0.1658,18031.48);
   graph->SetPoint(658,0.1659,18030.42);
   graph->SetPoint(659,0.166,18029.36);
   graph->SetPoint(660,0.1661,18028.3);
   graph->SetPoint(661,0.1662,18027.25);
   graph->SetPoint(662,0.1663,18026.21);
   graph->SetPoint(663,0.1664,18025.17);
   graph->SetPoint(664,0.1665,18024.13);
   graph->SetPoint(665,0.1666,18023.1);
   graph->SetPoint(666,0.1667,18022.07);
   graph->SetPoint(667,0.1668,18021.04);
   graph->SetPoint(668,0.1669,18020.03);
   graph->SetPoint(669,0.167,18019.01);
   graph->SetPoint(670,0.1671,18018);
   graph->SetPoint(671,0.1672,18017);
   graph->SetPoint(672,0.1673,18015.99);
   graph->SetPoint(673,0.1674,18015);
   graph->SetPoint(674,0.1675,18014.01);
   graph->SetPoint(675,0.1676,18013.02);
   graph->SetPoint(676,0.1677,18012.04);
   graph->SetPoint(677,0.1678,18011.06);
   graph->SetPoint(678,0.1679,18010.09);
   graph->SetPoint(679,0.168,18009.12);
   graph->SetPoint(680,0.1681,18008.15);
   graph->SetPoint(681,0.1682,18007.19);
   graph->SetPoint(682,0.1683,18006.24);
   graph->SetPoint(683,0.1684,18005.29);
   graph->SetPoint(684,0.1685,18004.34);
   graph->SetPoint(685,0.1686,18003.4);
   graph->SetPoint(686,0.1687,18002.46);
   graph->SetPoint(687,0.1688,18001.53);
   graph->SetPoint(688,0.1689,18000.6);
   graph->SetPoint(689,0.169,17999.68);
   graph->SetPoint(690,0.1691,17998.76);
   graph->SetPoint(691,0.1692,17997.84);
   graph->SetPoint(692,0.1693,17996.93);
   graph->SetPoint(693,0.1694,17996.03);
   graph->SetPoint(694,0.1695,17995.13);
   graph->SetPoint(695,0.1696,17994.23);
   graph->SetPoint(696,0.1697,17993.34);
   graph->SetPoint(697,0.1698,17992.45);
   graph->SetPoint(698,0.1699,17991.57);
   graph->SetPoint(699,0.17,17990.69);
   graph->SetPoint(700,0.1701,17989.82);
   graph->SetPoint(701,0.1702,17988.95);
   graph->SetPoint(702,0.1703,17988.09);
   graph->SetPoint(703,0.1704,17987.23);
   graph->SetPoint(704,0.1705,17986.37);
   graph->SetPoint(705,0.1706,17985.52);
   graph->SetPoint(706,0.1707,17984.67);
   graph->SetPoint(707,0.1708,17983.83);
   graph->SetPoint(708,0.1709,17982.99);
   graph->SetPoint(709,0.171,17982.16);
   graph->SetPoint(710,0.1711,17981.33);
   graph->SetPoint(711,0.1712,17980.51);
   graph->SetPoint(712,0.1713,17979.69);
   graph->SetPoint(713,0.1714,17978.88);
   graph->SetPoint(714,0.1715,17978.07);
   graph->SetPoint(715,0.1716,17977.26);
   graph->SetPoint(716,0.1717,17976.46);
   graph->SetPoint(717,0.1718,17975.67);
   graph->SetPoint(718,0.1719,17974.87);
   graph->SetPoint(719,0.172,17974.09);
   graph->SetPoint(720,0.1721,17973.3);
   graph->SetPoint(721,0.1722,17972.53);
   graph->SetPoint(722,0.1723,17971.75);
   graph->SetPoint(723,0.1724,17970.98);
   graph->SetPoint(724,0.1725,17970.22);
   graph->SetPoint(725,0.1726,17969.46);
   graph->SetPoint(726,0.1727,17968.7);
   graph->SetPoint(727,0.1728,17967.95);
   graph->SetPoint(728,0.1729,17967.21);
   graph->SetPoint(729,0.173,17966.47);
   graph->SetPoint(730,0.1731,17965.73);
   graph->SetPoint(731,0.1732,17965);
   graph->SetPoint(732,0.1733,17964.27);
   graph->SetPoint(733,0.1734,17963.54);
   graph->SetPoint(734,0.1735,17962.83);
   graph->SetPoint(735,0.1736,17962.11);
   graph->SetPoint(736,0.1737,17961.4);
   graph->SetPoint(737,0.1738,17960.7);
   graph->SetPoint(738,0.1739,17960);
   graph->SetPoint(739,0.174,17959.3);
   graph->SetPoint(740,0.1741,17958.61);
   graph->SetPoint(741,0.1742,17957.92);
   graph->SetPoint(742,0.1743,17957.24);
   graph->SetPoint(743,0.1744,17956.56);
   graph->SetPoint(744,0.1745,17955.89);
   graph->SetPoint(745,0.1746,17955.22);
   graph->SetPoint(746,0.1747,17954.55);
   graph->SetPoint(747,0.1748,17953.89);
   graph->SetPoint(748,0.1749,17953.24);
   graph->SetPoint(749,0.175,17952.59);
   graph->SetPoint(750,0.1751,17951.94);
   graph->SetPoint(751,0.1752,17951.3);
   graph->SetPoint(752,0.1753,17950.66);
   graph->SetPoint(753,0.1754,17950.03);
   graph->SetPoint(754,0.1755,17949.4);
   graph->SetPoint(755,0.1756,17948.78);
   graph->SetPoint(756,0.1757,17948.16);
   graph->SetPoint(757,0.1758,17947.55);
   graph->SetPoint(758,0.1759,17946.94);
   graph->SetPoint(759,0.176,17946.33);
   graph->SetPoint(760,0.1761,17945.73);
   graph->SetPoint(761,0.1762,17945.13);
   graph->SetPoint(762,0.1763,17944.54);
   graph->SetPoint(763,0.1764,17943.95);
   graph->SetPoint(764,0.1765,17943.37);
   graph->SetPoint(765,0.1766,17942.79);
   graph->SetPoint(766,0.1767,17942.22);
   graph->SetPoint(767,0.1768,17941.65);
   graph->SetPoint(768,0.1769,17941.09);
   graph->SetPoint(769,0.177,17940.53);
   graph->SetPoint(770,0.1771,17939.97);
   graph->SetPoint(771,0.1772,17939.42);
   graph->SetPoint(772,0.1773,17938.88);
   graph->SetPoint(773,0.1774,17938.33);
   graph->SetPoint(774,0.1775,17937.8);
   graph->SetPoint(775,0.1776,17937.26);
   graph->SetPoint(776,0.1777,17936.74);
   graph->SetPoint(777,0.1778,17936.21);
   graph->SetPoint(778,0.1779,17935.69);
   graph->SetPoint(779,0.178,17935.18);
   graph->SetPoint(780,0.1781,17934.67);
   graph->SetPoint(781,0.1782,17934.16);
   graph->SetPoint(782,0.1783,17933.66);
   graph->SetPoint(783,0.1784,17933.17);
   graph->SetPoint(784,0.1785,17932.68);
   graph->SetPoint(785,0.1786,17932.19);
   graph->SetPoint(786,0.1787,17931.71);
   graph->SetPoint(787,0.1788,17931.23);
   graph->SetPoint(788,0.1789,17930.75);
   graph->SetPoint(789,0.179,17930.29);
   graph->SetPoint(790,0.1791,17929.82);
   graph->SetPoint(791,0.1792,17929.36);
   graph->SetPoint(792,0.1793,17928.91);
   graph->SetPoint(793,0.1794,17928.46);
   graph->SetPoint(794,0.1795,17928.01);
   graph->SetPoint(795,0.1796,17927.57);
   graph->SetPoint(796,0.1797,17927.13);
   graph->SetPoint(797,0.1798,17926.7);
   graph->SetPoint(798,0.1799,17926.27);
   graph->SetPoint(799,0.18,17925.85);
   graph->SetPoint(800,0.1801,17925.43);
   graph->SetPoint(801,0.1802,17925.01);
   graph->SetPoint(802,0.1803,17924.6);
   graph->SetPoint(803,0.1804,17924.2);
   graph->SetPoint(804,0.1805,17923.8);
   graph->SetPoint(805,0.1806,17923.4);
   graph->SetPoint(806,0.1807,17923.01);
   graph->SetPoint(807,0.1808,17922.62);
   graph->SetPoint(808,0.1809,17922.24);
   graph->SetPoint(809,0.181,17921.86);
   graph->SetPoint(810,0.1811,17921.49);
   graph->SetPoint(811,0.1812,17921.12);
   graph->SetPoint(812,0.1813,17920.76);
   graph->SetPoint(813,0.1814,17920.4);
   graph->SetPoint(814,0.1815,17920.04);
   graph->SetPoint(815,0.1816,17919.69);
   graph->SetPoint(816,0.1817,17919.34);
   graph->SetPoint(817,0.1818,17919);
   graph->SetPoint(818,0.1819,17918.66);
   graph->SetPoint(819,0.182,17918.33);
   graph->SetPoint(820,0.1821,17918);
   graph->SetPoint(821,0.1822,17917.68);
   graph->SetPoint(822,0.1823,17917.36);
   graph->SetPoint(823,0.1824,17917.05);
   graph->SetPoint(824,0.1825,17916.74);
   graph->SetPoint(825,0.1826,17916.43);
   graph->SetPoint(826,0.1827,17916.13);
   graph->SetPoint(827,0.1828,17915.84);
   graph->SetPoint(828,0.1829,17915.54);
   graph->SetPoint(829,0.183,17915.26);
   graph->SetPoint(830,0.1831,17914.97);
   graph->SetPoint(831,0.1832,17914.7);
   graph->SetPoint(832,0.1833,17914.42);
   graph->SetPoint(833,0.1834,17914.15);
   graph->SetPoint(834,0.1835,17913.89);
   graph->SetPoint(835,0.1836,17913.63);
   graph->SetPoint(836,0.1837,17913.37);
   graph->SetPoint(837,0.1838,17913.12);
   graph->SetPoint(838,0.1839,17912.88);
   graph->SetPoint(839,0.184,17912.64);
   graph->SetPoint(840,0.1841,17912.4);
   graph->SetPoint(841,0.1842,17912.17);
   graph->SetPoint(842,0.1843,17911.94);
   graph->SetPoint(843,0.1844,17911.72);
   graph->SetPoint(844,0.1845,17911.5);
   graph->SetPoint(845,0.1846,17911.28);
   graph->SetPoint(846,0.1847,17911.07);
   graph->SetPoint(847,0.1848,17910.87);
   graph->SetPoint(848,0.1849,17910.67);
   graph->SetPoint(849,0.185,17910.47);
   graph->SetPoint(850,0.1851,17910.28);
   graph->SetPoint(851,0.1852,17910.09);
   graph->SetPoint(852,0.1853,17909.91);
   graph->SetPoint(853,0.1854,17909.73);
   graph->SetPoint(854,0.1855,17909.56);
   graph->SetPoint(855,0.1856,17909.39);
   graph->SetPoint(856,0.1857,17909.22);
   graph->SetPoint(857,0.1858,17909.06);
   graph->SetPoint(858,0.1859,17908.91);
   graph->SetPoint(859,0.186,17908.76);
   graph->SetPoint(860,0.1861,17908.61);
   graph->SetPoint(861,0.1862,17908.47);
   graph->SetPoint(862,0.1863,17908.33);
   graph->SetPoint(863,0.1864,17908.2);
   graph->SetPoint(864,0.1865,17908.07);
   graph->SetPoint(865,0.1866,17907.95);
   graph->SetPoint(866,0.1867,17907.83);
   graph->SetPoint(867,0.1868,17907.72);
   graph->SetPoint(868,0.1869,17907.61);
   graph->SetPoint(869,0.187,17907.5);
   graph->SetPoint(870,0.1871,17907.4);
   graph->SetPoint(871,0.1872,17907.31);
   graph->SetPoint(872,0.1873,17907.21);
   graph->SetPoint(873,0.1874,17907.13);
   graph->SetPoint(874,0.1875,17907.04);
   graph->SetPoint(875,0.1876,17906.97);
   graph->SetPoint(876,0.1877,17906.89);
   graph->SetPoint(877,0.1878,17906.82);
   graph->SetPoint(878,0.1879,17906.76);
   graph->SetPoint(879,0.188,17906.7);
   graph->SetPoint(880,0.1881,17906.64);
   graph->SetPoint(881,0.1882,17906.59);
   graph->SetPoint(882,0.1883,17906.55);
   graph->SetPoint(883,0.1884,17906.51);
   graph->SetPoint(884,0.1885,17906.47);
   graph->SetPoint(885,0.1886,17906.44);
   graph->SetPoint(886,0.1887,17906.41);
   graph->SetPoint(887,0.1888,17906.39);
   graph->SetPoint(888,0.1889,17906.37);
   graph->SetPoint(889,0.189,17906.35);
   graph->SetPoint(890,0.1891,17906.34);
   graph->SetPoint(891,0.1892,17906.34);
   graph->SetPoint(892,0.1893,17906.34);
   graph->SetPoint(893,0.1894,17906.34);
   graph->SetPoint(894,0.1894927,17906.35);
   graph->SetPoint(895,0.1896,17906.36);
   graph->SetPoint(896,0.1897,17906.38);
   graph->SetPoint(897,0.1898,17906.4);
   graph->SetPoint(898,0.1899,17906.43);
   graph->SetPoint(899,0.19,17906.46);
   graph->SetPoint(900,0.1901,17906.49);
   graph->SetPoint(901,0.1902,17906.53);
   graph->SetPoint(902,0.1903,17906.58);
   graph->SetPoint(903,0.1904,17906.63);
   graph->SetPoint(904,0.1905,17906.68);
   graph->SetPoint(905,0.1906,17906.74);
   graph->SetPoint(906,0.1907,17906.8);
   graph->SetPoint(907,0.1908,17906.87);
   graph->SetPoint(908,0.1909,17906.94);
   graph->SetPoint(909,0.191,17907.02);
   graph->SetPoint(910,0.1911,17907.1);
   graph->SetPoint(911,0.1912,17907.19);
   graph->SetPoint(912,0.1913,17907.28);
   graph->SetPoint(913,0.1914,17907.37);
   graph->SetPoint(914,0.1915,17907.47);
   graph->SetPoint(915,0.1916,17907.58);
   graph->SetPoint(916,0.1917,17907.68);
   graph->SetPoint(917,0.1918,17907.8);
   graph->SetPoint(918,0.1919,17907.91);
   graph->SetPoint(919,0.192,17908.04);
   graph->SetPoint(920,0.1921,17908.16);
   graph->SetPoint(921,0.1922,17908.29);
   graph->SetPoint(922,0.1923,17908.43);
   graph->SetPoint(923,0.1924,17908.57);
   graph->SetPoint(924,0.1925,17908.71);
   graph->SetPoint(925,0.1926,17908.86);
   graph->SetPoint(926,0.1927,17909.02);
   graph->SetPoint(927,0.1928,17909.18);
   graph->SetPoint(928,0.1929,17909.34);
   graph->SetPoint(929,0.193,17909.51);
   graph->SetPoint(930,0.1931,17909.68);
   graph->SetPoint(931,0.1932,17909.86);
   graph->SetPoint(932,0.1933,17910.04);
   graph->SetPoint(933,0.1934,17910.22);
   graph->SetPoint(934,0.1935,17910.41);
   graph->SetPoint(935,0.1936,17910.61);
   graph->SetPoint(936,0.1937,17910.81);
   graph->SetPoint(937,0.1938,17911.01);
   graph->SetPoint(938,0.1939,17911.22);
   graph->SetPoint(939,0.194,17911.43);
   graph->SetPoint(940,0.1941,17911.65);
   graph->SetPoint(941,0.1942,17911.87);
   graph->SetPoint(942,0.1943,17912.1);
   graph->SetPoint(943,0.1944,17912.33);
   graph->SetPoint(944,0.1945,17912.56);
   graph->SetPoint(945,0.1946,17912.81);
   graph->SetPoint(946,0.1947,17913.05);
   graph->SetPoint(947,0.1948,17913.3);
   graph->SetPoint(948,0.1949,17913.55);
   graph->SetPoint(949,0.195,17913.81);
   graph->SetPoint(950,0.1951,17914.07);
   graph->SetPoint(951,0.1952,17914.34);
   graph->SetPoint(952,0.1953,17914.61);
   graph->SetPoint(953,0.1954,17914.89);
   graph->SetPoint(954,0.1955,17915.17);
   graph->SetPoint(955,0.1956,17915.46);
   graph->SetPoint(956,0.1957,17915.75);
   graph->SetPoint(957,0.1958,17916.04);
   graph->SetPoint(958,0.1959,17916.34);
   graph->SetPoint(959,0.196,17916.65);
   graph->SetPoint(960,0.1961,17916.95);
   graph->SetPoint(961,0.1962,17917.27);
   graph->SetPoint(962,0.1963,17917.58);
   graph->SetPoint(963,0.1964,17917.91);
   graph->SetPoint(964,0.1965,17918.23);
   graph->SetPoint(965,0.1966,17918.56);
   graph->SetPoint(966,0.1967,17918.9);
   graph->SetPoint(967,0.1968,17919.24);
   graph->SetPoint(968,0.1969,17919.59);
   graph->SetPoint(969,0.197,17919.93);
   graph->SetPoint(970,0.1971,17920.29);
   graph->SetPoint(971,0.1972,17920.65);
   graph->SetPoint(972,0.1973,17921.01);
   graph->SetPoint(973,0.1974,17921.38);
   graph->SetPoint(974,0.1975,17921.75);
   graph->SetPoint(975,0.1976,17922.13);
   graph->SetPoint(976,0.1977,17922.51);
   graph->SetPoint(977,0.1978,17922.89);
   graph->SetPoint(978,0.1979,17923.28);
   graph->SetPoint(979,0.198,17923.68);
   graph->SetPoint(980,0.1981,17924.08);
   graph->SetPoint(981,0.1982,17924.48);
   graph->SetPoint(982,0.1983,17924.89);
   graph->SetPoint(983,0.1984,17925.3);
   graph->SetPoint(984,0.1985,17925.72);
   graph->SetPoint(985,0.1986,17926.14);
   graph->SetPoint(986,0.1987,17926.57);
   graph->SetPoint(987,0.1988,17927);
   graph->SetPoint(988,0.1989,17927.44);
   graph->SetPoint(989,0.199,17927.88);
   graph->SetPoint(990,0.1991,17928.32);
   graph->SetPoint(991,0.1992,17928.77);
   graph->SetPoint(992,0.1993,17929.22);
   graph->SetPoint(993,0.1994,17929.68);
   graph->SetPoint(994,0.1995,17930.15);
   graph->SetPoint(995,0.1996,17930.61);
   graph->SetPoint(996,0.1997,17931.09);
   graph->SetPoint(997,0.1998,17931.56);
   graph->SetPoint(998,0.1999,17932.04);
   graph->SetPoint(999,0.2,17932.53);
   graph->SetPoint(1000,0.2001,17933.02);
   graph->SetPoint(1001,0.2002,17933.51);
   graph->SetPoint(1002,0.2003,17934.01);
   graph->SetPoint(1003,0.2004,17934.52);
   graph->SetPoint(1004,0.2005,17935.03);
   graph->SetPoint(1005,0.2006,17935.54);
   graph->SetPoint(1006,0.2007,17936.06);
   graph->SetPoint(1007,0.2008,17936.58);
   graph->SetPoint(1008,0.2009,17937.11);
   graph->SetPoint(1009,0.201,17937.64);
   graph->SetPoint(1010,0.2011,17938.17);
   graph->SetPoint(1011,0.2012,17938.71);
   graph->SetPoint(1012,0.2013,17939.26);
   graph->SetPoint(1013,0.2014,17939.81);
   graph->SetPoint(1014,0.2015,17940.36);
   graph->SetPoint(1015,0.2016,17940.92);
   graph->SetPoint(1016,0.2017,17941.48);
   graph->SetPoint(1017,0.2018,17942.05);
   graph->SetPoint(1018,0.2019,17942.62);
   graph->SetPoint(1019,0.202,17943.2);
   graph->SetPoint(1020,0.2021,17943.78);
   graph->SetPoint(1021,0.2022,17944.37);
   graph->SetPoint(1022,0.2023,17944.96);
   graph->SetPoint(1023,0.2024,17945.55);
   graph->SetPoint(1024,0.2025,17946.15);
   graph->SetPoint(1025,0.2026,17946.75);
   graph->SetPoint(1026,0.2027,17947.36);
   graph->SetPoint(1027,0.2028,17947.98);
   graph->SetPoint(1028,0.2029,17948.59);
   graph->SetPoint(1029,0.203,17949.21);
   graph->SetPoint(1030,0.2031,17949.84);
   graph->SetPoint(1031,0.2032,17950.47);
   graph->SetPoint(1032,0.2033,17951.11);
   graph->SetPoint(1033,0.2034,17951.75);
   graph->SetPoint(1034,0.2035,17952.39);
   graph->SetPoint(1035,0.2036,17953.04);
   graph->SetPoint(1036,0.2037,17953.7);
   graph->SetPoint(1037,0.2038,17954.36);
   graph->SetPoint(1038,0.2039,17955.02);
   graph->SetPoint(1039,0.204,17955.69);
   graph->SetPoint(1040,0.2041,17956.36);
   graph->SetPoint(1041,0.2042,17957.03);
   graph->SetPoint(1042,0.2043,17957.72);
   graph->SetPoint(1043,0.2044,17958.4);
   graph->SetPoint(1044,0.2045,17959.09);
   graph->SetPoint(1045,0.2046,17959.79);
   graph->SetPoint(1046,0.2047,17960.49);
   graph->SetPoint(1047,0.2048,17961.19);
   graph->SetPoint(1048,0.2049,17961.9);
   graph->SetPoint(1049,0.205,17962.61);
   graph->SetPoint(1050,0.2051,17963.33);
   graph->SetPoint(1051,0.2052,17964.05);
   graph->SetPoint(1052,0.2053,17964.78);
   graph->SetPoint(1053,0.2054,17965.51);
   graph->SetPoint(1054,0.2055,17966.24);
   graph->SetPoint(1055,0.2056,17966.98);
   graph->SetPoint(1056,0.2057,17967.73);
   graph->SetPoint(1057,0.2058,17968.48);
   graph->SetPoint(1058,0.2059,17969.23);
   graph->SetPoint(1059,0.206,17969.99);
   graph->SetPoint(1060,0.2061,17970.75);
   graph->SetPoint(1061,0.2062,17971.52);
   graph->SetPoint(1062,0.2063,17972.29);
   graph->SetPoint(1063,0.2064,17973.07);
   graph->SetPoint(1064,0.2065,17973.85);
   graph->SetPoint(1065,0.2066,17974.64);
   graph->SetPoint(1066,0.2067,17975.43);
   graph->SetPoint(1067,0.2068,17976.22);
   graph->SetPoint(1068,0.2069,17977.02);
   graph->SetPoint(1069,0.207,17977.83);
   graph->SetPoint(1070,0.2071,17978.63);
   graph->SetPoint(1071,0.2072,17979.45);
   graph->SetPoint(1072,0.2073,17980.27);
   graph->SetPoint(1073,0.2074,17981.09);
   graph->SetPoint(1074,0.2075,17981.91);
   graph->SetPoint(1075,0.2076,17982.75);
   graph->SetPoint(1076,0.2077,17983.58);
   graph->SetPoint(1077,0.2078,17984.42);
   graph->SetPoint(1078,0.2079,17985.27);
   graph->SetPoint(1079,0.208,17986.12);
   graph->SetPoint(1080,0.2081,17986.97);
   graph->SetPoint(1081,0.2082,17987.83);
   graph->SetPoint(1082,0.2083,17988.69);
   graph->SetPoint(1083,0.2084,17989.56);
   graph->SetPoint(1084,0.2085,17990.43);
   graph->SetPoint(1085,0.2086,17991.31);
   graph->SetPoint(1086,0.2087,17992.19);
   graph->SetPoint(1087,0.2088,17993.07);
   graph->SetPoint(1088,0.2089,17993.96);
   graph->SetPoint(1089,0.209,17994.86);
   graph->SetPoint(1090,0.2091,17995.76);
   graph->SetPoint(1091,0.2092,17996.66);
   graph->SetPoint(1092,0.2093,17997.57);
   graph->SetPoint(1093,0.2094,17998.48);
   graph->SetPoint(1094,0.2095,17999.4);
   graph->SetPoint(1095,0.2096,18000.32);
   graph->SetPoint(1096,0.2097,18001.25);
   graph->SetPoint(1097,0.2098,18002.18);
   graph->SetPoint(1098,0.2099,18003.12);
   graph->SetPoint(1099,0.21,18004.06);
   graph->SetPoint(1100,0.2101,18005);
   graph->SetPoint(1101,0.2102,18005.95);
   graph->SetPoint(1102,0.2103,18006.91);
   graph->SetPoint(1103,0.2104,18007.86);
   graph->SetPoint(1104,0.2105,18008.83);
   graph->SetPoint(1105,0.2106,18009.8);
   graph->SetPoint(1106,0.2107,18010.77);
   graph->SetPoint(1107,0.2108,18011.74);
   graph->SetPoint(1108,0.2109,18012.73);
   graph->SetPoint(1109,0.211,18013.71);
   graph->SetPoint(1110,0.2111,18014.7);
   graph->SetPoint(1111,0.2112,18015.7);
   graph->SetPoint(1112,0.2113,18016.7);
   graph->SetPoint(1113,0.2114,18017.7);
   graph->SetPoint(1114,0.2115,18018.71);
   graph->SetPoint(1115,0.2116,18019.72);
   graph->SetPoint(1116,0.2117,18020.74);
   graph->SetPoint(1117,0.2118,18021.76);
   graph->SetPoint(1118,0.2119,18022.79);
   graph->SetPoint(1119,0.212,18023.82);
   graph->SetPoint(1120,0.2121,18024.85);
   graph->SetPoint(1121,0.2122,18025.89);
   graph->SetPoint(1122,0.2123,18026.94);
   graph->SetPoint(1123,0.2124,18027.99);
   graph->SetPoint(1124,0.2125,18029.04);
   graph->SetPoint(1125,0.2126,18030.1);
   graph->SetPoint(1126,0.2127,18031.16);
   graph->SetPoint(1127,0.2128,18032.23);
   graph->SetPoint(1128,0.2129,18033.3);
   graph->SetPoint(1129,0.213,18034.38);
   graph->SetPoint(1130,0.2131,18035.46);
   graph->SetPoint(1131,0.2132,18036.55);
   graph->SetPoint(1132,0.2133,18037.64);
   graph->SetPoint(1133,0.2134,18038.73);
   graph->SetPoint(1134,0.2135,18039.83);
   graph->SetPoint(1135,0.2136,18040.94);
   graph->SetPoint(1136,0.2137,18042.05);
   graph->SetPoint(1137,0.2138,18043.16);
   graph->SetPoint(1138,0.2139,18044.28);
   graph->SetPoint(1139,0.214,18045.4);
   graph->SetPoint(1140,0.2141,18046.52);
   graph->SetPoint(1141,0.2142,18047.66);
   graph->SetPoint(1142,0.2143,18048.79);
   graph->SetPoint(1143,0.2144,18049.93);
   graph->SetPoint(1144,0.2145,18051.08);
   graph->SetPoint(1145,0.2146,18052.23);
   graph->SetPoint(1146,0.2147,18053.38);
   graph->SetPoint(1147,0.2148,18054.54);
   graph->SetPoint(1148,0.2149,18055.7);
   graph->SetPoint(1149,0.215,18056.87);
   graph->SetPoint(1150,0.2151,18058.04);
   graph->SetPoint(1151,0.2152,18059.22);
   graph->SetPoint(1152,0.2153,18060.4);
   graph->SetPoint(1153,0.2154,18061.59);
   graph->SetPoint(1154,0.2155,18062.78);
   graph->SetPoint(1155,0.2156,18063.97);
   graph->SetPoint(1156,0.2157,18065.17);
   graph->SetPoint(1157,0.2158,18066.37);
   graph->SetPoint(1158,0.2159,18067.58);
   graph->SetPoint(1159,0.216,18068.8);
   graph->SetPoint(1160,0.2161,18070.01);
   graph->SetPoint(1161,0.2162,18071.23);
   graph->SetPoint(1162,0.2163,18072.46);
   graph->SetPoint(1163,0.2164,18073.69);
   graph->SetPoint(1164,0.2165,18074.93);
   graph->SetPoint(1165,0.2166,18076.17);
   graph->SetPoint(1166,0.2167,18077.41);
   graph->SetPoint(1167,0.2168,18078.66);
   graph->SetPoint(1168,0.2169,18079.92);
   graph->SetPoint(1169,0.217,18081.18);
   graph->SetPoint(1170,0.2171,18082.44);
   graph->SetPoint(1171,0.2172,18083.71);
   graph->SetPoint(1172,0.2173,18084.98);
   graph->SetPoint(1173,0.2174,18086.26);
   graph->SetPoint(1174,0.2175,18087.54);
   graph->SetPoint(1175,0.2176,18088.82);
   graph->SetPoint(1176,0.2177,18090.11);
   graph->SetPoint(1177,0.2178,18091.41);
   graph->SetPoint(1178,0.2179,18092.71);
   graph->SetPoint(1179,0.218,18094.01);
   graph->SetPoint(1180,0.2181,18095.32);
   graph->SetPoint(1181,0.2182,18096.63);
   graph->SetPoint(1182,0.2183,18097.95);
   graph->SetPoint(1183,0.2184,18099.27);
   graph->SetPoint(1184,0.2185,18100.6);
   graph->SetPoint(1185,0.2186,18101.93);
   graph->SetPoint(1186,0.2187,18103.27);
   graph->SetPoint(1187,0.2188,18104.61);
   graph->SetPoint(1188,0.2189,18105.95);
   graph->SetPoint(1189,0.219,18107.3);
   graph->SetPoint(1190,0.2191,18108.65);
   graph->SetPoint(1191,0.2192,18110.01);
   graph->SetPoint(1192,0.2193,18111.38);
   graph->SetPoint(1193,0.2194,18112.74);
   graph->SetPoint(1194,0.2195,18114.12);
   graph->SetPoint(1195,0.2196,18115.49);
   graph->SetPoint(1196,0.2197,18116.87);
   graph->SetPoint(1197,0.2198,18118.26);
   graph->SetPoint(1198,0.2199,18119.65);
   graph->SetPoint(1199,0.22,18121.05);
   graph->SetPoint(1200,0.2201,18122.44);
   graph->SetPoint(1201,0.2202,18123.85);
   graph->SetPoint(1202,0.2203,18125.26);
   graph->SetPoint(1203,0.2204,18126.67);
   graph->SetPoint(1204,0.2205,18128.09);
   graph->SetPoint(1205,0.2206,18129.51);
   graph->SetPoint(1206,0.2207,18130.94);
   graph->SetPoint(1207,0.2208,18132.37);
   graph->SetPoint(1208,0.2209,18133.8);
   graph->SetPoint(1209,0.221,18135.24);
   graph->SetPoint(1210,0.2211,18136.69);
   graph->SetPoint(1211,0.2212,18138.14);
   graph->SetPoint(1212,0.2213,18139.59);
   graph->SetPoint(1213,0.2214,18141.05);
   graph->SetPoint(1214,0.2215,18142.51);
   graph->SetPoint(1215,0.2216,18143.98);
   graph->SetPoint(1216,0.2217,18145.45);
   graph->SetPoint(1217,0.2218,18146.93);
   graph->SetPoint(1218,0.2219,18148.41);
   graph->SetPoint(1219,0.222,18149.9);
   graph->SetPoint(1220,0.2221,18151.39);
   graph->SetPoint(1221,0.2222,18152.88);
   graph->SetPoint(1222,0.2223,18154.38);
   graph->SetPoint(1223,0.2224,18155.89);
   graph->SetPoint(1224,0.2225,18157.39);
   graph->SetPoint(1225,0.2226,18158.91);
   graph->SetPoint(1226,0.2227,18160.43);
   graph->SetPoint(1227,0.2228,18161.95);
   graph->SetPoint(1228,0.2229,18163.47);
   graph->SetPoint(1229,0.223,18165.01);
   graph->SetPoint(1230,0.2231,18166.54);
   graph->SetPoint(1231,0.2232,18168.08);
   graph->SetPoint(1232,0.2233,18169.63);
   graph->SetPoint(1233,0.2234,18171.18);
   graph->SetPoint(1234,0.2235,18172.73);
   graph->SetPoint(1235,0.2236,18174.29);
   graph->SetPoint(1236,0.2237,18175.85);
   graph->SetPoint(1237,0.2238,18177.42);
   graph->SetPoint(1238,0.2239,18178.99);
   graph->SetPoint(1239,0.224,18180.57);
   graph->SetPoint(1240,0.2241,18182.15);
   graph->SetPoint(1241,0.2242,18183.74);
   graph->SetPoint(1242,0.2243,18185.33);
   graph->SetPoint(1243,0.2244,18186.92);
   graph->SetPoint(1244,0.2245,18188.52);
   graph->SetPoint(1245,0.2246,18190.12);
   graph->SetPoint(1246,0.2247,18191.73);
   graph->SetPoint(1247,0.2248,18193.35);
   graph->SetPoint(1248,0.2249,18194.96);
   graph->SetPoint(1249,0.225,18196.59);
   graph->SetPoint(1250,0.2251,18198.21);
   graph->SetPoint(1251,0.2252,18199.84);
   graph->SetPoint(1252,0.2253,18201.48);
   graph->SetPoint(1253,0.2254,18203.12);
   graph->SetPoint(1254,0.2255,18204.76);
   graph->SetPoint(1255,0.2256,18206.41);
   graph->SetPoint(1256,0.2257,18208.07);
   graph->SetPoint(1257,0.2258,18209.73);
   graph->SetPoint(1258,0.2259,18211.39);
   graph->SetPoint(1259,0.226,18213.06);
   graph->SetPoint(1260,0.2261,18214.73);
   graph->SetPoint(1261,0.2262,18216.41);
   graph->SetPoint(1262,0.2263,18218.09);
   graph->SetPoint(1263,0.2264,18219.77);
   graph->SetPoint(1264,0.2265,18221.46);
   graph->SetPoint(1265,0.2266,18223.16);
   graph->SetPoint(1266,0.2267,18224.86);
   graph->SetPoint(1267,0.2268,18226.56);
   graph->SetPoint(1268,0.2269,18228.27);
   graph->SetPoint(1269,0.227,18229.98);
   graph->SetPoint(1270,0.2271,18231.7);
   graph->SetPoint(1271,0.2272,18233.42);
   graph->SetPoint(1272,0.2273,18235.15);
   graph->SetPoint(1273,0.2274,18236.88);
   graph->SetPoint(1274,0.2275,18238.62);
   graph->SetPoint(1275,0.2276,18240.36);
   graph->SetPoint(1276,0.2277,18242.1);
   graph->SetPoint(1277,0.2278,18243.85);
   graph->SetPoint(1278,0.2279,18245.61);
   graph->SetPoint(1279,0.228,18247.36);
   graph->SetPoint(1280,0.2281,18249.13);
   graph->SetPoint(1281,0.2282,18250.9);
   graph->SetPoint(1282,0.2283,18252.67);
   graph->SetPoint(1283,0.2284,18254.44);
   graph->SetPoint(1284,0.2285,18256.23);
   graph->SetPoint(1285,0.2286,18258.01);
   graph->SetPoint(1286,0.2287,18259.8);
   graph->SetPoint(1287,0.2288,18261.6);
   graph->SetPoint(1288,0.2289,18263.4);
   graph->SetPoint(1289,0.229,18265.2);
   graph->SetPoint(1290,0.2291,18267.01);
   graph->SetPoint(1291,0.2292,18268.82);
   graph->SetPoint(1292,0.2293,18270.64);
   graph->SetPoint(1293,0.2294,18272.46);
   graph->SetPoint(1294,0.2295,18274.29);
   graph->SetPoint(1295,0.2296,18276.12);
   graph->SetPoint(1296,0.2297,18277.96);
   graph->SetPoint(1297,0.2298,18279.8);
   graph->SetPoint(1298,0.2299,18281.64);
   graph->SetPoint(1299,0.23,18283.49);
   graph->SetPoint(1300,0.2301,18285.34);
   graph->SetPoint(1301,0.2302,18287.2);
   graph->SetPoint(1302,0.2303,18289.07);
   graph->SetPoint(1303,0.2304,18290.93);
   graph->SetPoint(1304,0.2305,18292.81);
   graph->SetPoint(1305,0.2306,18294.68);
   graph->SetPoint(1306,0.2307,18296.56);
   graph->SetPoint(1307,0.2308,18298.45);
   graph->SetPoint(1308,0.2309,18300.34);
   graph->SetPoint(1309,0.231,18302.24);
   graph->SetPoint(1310,0.2311,18304.13);
   graph->SetPoint(1311,0.2312,18306.04);
   graph->SetPoint(1312,0.2313,18307.95);
   graph->SetPoint(1313,0.2314,18309.86);
   graph->SetPoint(1314,0.2315,18311.78);
   graph->SetPoint(1315,0.2316,18313.7);
   graph->SetPoint(1316,0.2317,18315.63);
   graph->SetPoint(1317,0.2318,18317.56);
   graph->SetPoint(1318,0.2319,18319.49);
   graph->SetPoint(1319,0.232,18321.43);
   graph->SetPoint(1320,0.2321,18323.38);
   graph->SetPoint(1321,0.2322,18325.33);
   graph->SetPoint(1322,0.2323,18327.28);
   graph->SetPoint(1323,0.2324,18329.24);
   graph->SetPoint(1324,0.2325,18331.2);
   graph->SetPoint(1325,0.2326,18333.17);
   graph->SetPoint(1326,0.2327,18335.14);
   graph->SetPoint(1327,0.2328,18337.12);
   graph->SetPoint(1328,0.2329,18339.1);
   graph->SetPoint(1329,0.233,18341.09);
   graph->SetPoint(1330,0.2331,18343.08);
   graph->SetPoint(1331,0.2332,18345.07);
   graph->SetPoint(1332,0.2333,18347.07);
   graph->SetPoint(1333,0.2334,18349.08);
   graph->SetPoint(1334,0.2335,18351.09);
   graph->SetPoint(1335,0.2336,18353.1);
   graph->SetPoint(1336,0.2337,18355.12);
   graph->SetPoint(1337,0.2338,18357.14);
   graph->SetPoint(1338,0.2339,18359.17);
   graph->SetPoint(1339,0.234,18361.2);
   graph->SetPoint(1340,0.2341,18363.23);
   graph->SetPoint(1341,0.2342,18365.27);
   graph->SetPoint(1342,0.2343,18367.32);
   graph->SetPoint(1343,0.2344,18369.37);
   graph->SetPoint(1344,0.2345,18371.42);
   graph->SetPoint(1345,0.2346,18373.48);
   graph->SetPoint(1346,0.2347,18375.54);
   graph->SetPoint(1347,0.2348,18377.61);
   graph->SetPoint(1348,0.2349,18379.68);
   graph->SetPoint(1349,0.235,18381.76);
   graph->SetPoint(1350,0.2351,18383.84);
   graph->SetPoint(1351,0.2352,18385.93);
   graph->SetPoint(1352,0.2353,18388.02);
   graph->SetPoint(1353,0.2354,18390.11);
   graph->SetPoint(1354,0.2355,18392.21);
   graph->SetPoint(1355,0.2356,18394.32);
   graph->SetPoint(1356,0.2357,18396.42);
   graph->SetPoint(1357,0.2358,18398.54);
   graph->SetPoint(1358,0.2359,18400.66);
   graph->SetPoint(1359,0.236,18402.78);
   graph->SetPoint(1360,0.2361,18404.9);
   graph->SetPoint(1361,0.2362,18407.04);
   graph->SetPoint(1362,0.2363,18409.17);
   graph->SetPoint(1363,0.2364,18411.31);
   graph->SetPoint(1364,0.2365,18413.46);
   graph->SetPoint(1365,0.2366,18415.61);
   graph->SetPoint(1366,0.2367,18417.76);
   graph->SetPoint(1367,0.2368,18419.92);
   graph->SetPoint(1368,0.2369,18422.08);
   graph->SetPoint(1369,0.237,18424.25);
   graph->SetPoint(1370,0.2371,18426.42);
   graph->SetPoint(1371,0.2372,18428.6);
   graph->SetPoint(1372,0.2373,18430.78);
   graph->SetPoint(1373,0.2374,18432.97);
   graph->SetPoint(1374,0.2375,18435.16);
   graph->SetPoint(1375,0.2376,18437.35);
   graph->SetPoint(1376,0.2377,18439.55);
   graph->SetPoint(1377,0.2378,18441.75);
   graph->SetPoint(1378,0.2379,18443.96);
   graph->SetPoint(1379,0.238,18446.18);
   graph->SetPoint(1380,0.2381,18448.39);
   graph->SetPoint(1381,0.2382,18450.62);
   graph->SetPoint(1382,0.2383,18452.84);
   graph->SetPoint(1383,0.2384,18455.07);
   graph->SetPoint(1384,0.2385,18457.31);
   graph->SetPoint(1385,0.2386,18459.55);
   graph->SetPoint(1386,0.2387,18461.8);
   graph->SetPoint(1387,0.2388,18464.05);
   graph->SetPoint(1388,0.2389,18466.3);
   graph->SetPoint(1389,0.239,18468.56);
   graph->SetPoint(1390,0.2391,18470.82);
   graph->SetPoint(1391,0.2392,18473.09);
   graph->SetPoint(1392,0.2393,18475.36);
   graph->SetPoint(1393,0.2394,18477.64);
   graph->SetPoint(1394,0.2395,18479.92);
   graph->SetPoint(1395,0.2396,18482.21);
   graph->SetPoint(1396,0.2397,18484.5);
   graph->SetPoint(1397,0.2398,18486.79);
   graph->SetPoint(1398,0.2399,18489.09);
   graph->SetPoint(1399,0.24,18491.39);
   graph->SetPoint(1400,0.2401,18493.7);
   graph->SetPoint(1401,0.2402,18496.02);
   graph->SetPoint(1402,0.2403,18498.33);
   graph->SetPoint(1403,0.2404,18500.66);
   graph->SetPoint(1404,0.2405,18502.98);
   graph->SetPoint(1405,0.2406,18505.31);
   graph->SetPoint(1406,0.2407,18507.65);
   graph->SetPoint(1407,0.2408,18509.99);
   graph->SetPoint(1408,0.2409,18512.34);
   graph->SetPoint(1409,0.241,18514.68);
   graph->SetPoint(1410,0.2411,18517.04);
   graph->SetPoint(1411,0.2412,18519.4);
   graph->SetPoint(1412,0.2413,18521.76);
   graph->SetPoint(1413,0.2414,18524.13);
   graph->SetPoint(1414,0.2415,18526.5);
   graph->SetPoint(1415,0.2416,18528.88);
   graph->SetPoint(1416,0.2417,18531.26);
   graph->SetPoint(1417,0.2418,18533.64);
   graph->SetPoint(1418,0.2419,18536.03);
   graph->SetPoint(1419,0.242,18538.43);
   graph->SetPoint(1420,0.2421,18540.83);
   graph->SetPoint(1421,0.2422,18543.23);
   graph->SetPoint(1422,0.2423,18545.64);
   graph->SetPoint(1423,0.2424,18548.06);
   graph->SetPoint(1424,0.2425,18550.47);
   graph->SetPoint(1425,0.2426,18552.89);
   graph->SetPoint(1426,0.2427,18555.32);
   graph->SetPoint(1427,0.2428,18557.75);
   graph->SetPoint(1428,0.2429,18560.19);
   graph->SetPoint(1429,0.243,18562.63);
   graph->SetPoint(1430,0.2431,18565.07);
   graph->SetPoint(1431,0.2432,18567.52);
   graph->SetPoint(1432,0.2433,18569.98);
   graph->SetPoint(1433,0.2434,18572.44);
   graph->SetPoint(1434,0.2435,18574.9);
   graph->SetPoint(1435,0.2436,18577.37);
   graph->SetPoint(1436,0.2437,18579.84);
   graph->SetPoint(1437,0.2438,18582.32);
   graph->SetPoint(1438,0.2439,18584.8);
   graph->SetPoint(1439,0.244,18587.28);
   graph->SetPoint(1440,0.2441,18589.77);
   graph->SetPoint(1441,0.2442,18592.27);
   graph->SetPoint(1442,0.2443,18594.77);
   graph->SetPoint(1443,0.2444,18597.27);
   graph->SetPoint(1444,0.2445,18599.78);
   graph->SetPoint(1445,0.2446,18602.29);
   graph->SetPoint(1446,0.2447,18604.81);
   graph->SetPoint(1447,0.2448,18607.33);
   graph->SetPoint(1448,0.2449,18609.86);
   graph->SetPoint(1449,0.245,18612.39);
   graph->SetPoint(1450,0.2451,18614.93);
   graph->SetPoint(1451,0.2452,18617.47);
   graph->SetPoint(1452,0.2453,18620.01);
   graph->SetPoint(1453,0.2454,18622.56);
   graph->SetPoint(1454,0.2455,18625.12);
   graph->SetPoint(1455,0.2456,18627.68);
   graph->SetPoint(1456,0.2457,18630.24);
   graph->SetPoint(1457,0.2458,18632.81);
   graph->SetPoint(1458,0.2459,18635.38);
   graph->SetPoint(1459,0.246,18637.96);
   graph->SetPoint(1460,0.2461,18640.54);
   graph->SetPoint(1461,0.2462,18643.12);
   graph->SetPoint(1462,0.2463,18645.71);
   graph->SetPoint(1463,0.2464,18648.31);
   graph->SetPoint(1464,0.2465,18650.91);
   graph->SetPoint(1465,0.2466,18653.51);
   graph->SetPoint(1466,0.2467,18656.12);
   graph->SetPoint(1467,0.2468,18658.73);
   graph->SetPoint(1468,0.2469,18661.35);
   graph->SetPoint(1469,0.247,18663.97);
   graph->SetPoint(1470,0.2471,18666.6);
   graph->SetPoint(1471,0.2472,18669.23);
   graph->SetPoint(1472,0.2473,18671.87);
   graph->SetPoint(1473,0.2474,18674.51);
   graph->SetPoint(1474,0.2475,18677.15);
   graph->SetPoint(1475,0.2476,18679.8);
   graph->SetPoint(1476,0.2477,18682.46);
   graph->SetPoint(1477,0.2478,18685.12);
   graph->SetPoint(1478,0.2479,18687.78);
   graph->SetPoint(1479,0.248,18690.45);
   graph->SetPoint(1480,0.2481,18693.12);
   graph->SetPoint(1481,0.2482,18695.8);
   graph->SetPoint(1482,0.2483,18698.48);
   graph->SetPoint(1483,0.2484,18701.16);
   graph->SetPoint(1484,0.2485,18703.85);
   graph->SetPoint(1485,0.2486,18706.55);
   graph->SetPoint(1486,0.2487,18709.25);
   graph->SetPoint(1487,0.2488,18711.95);
   graph->SetPoint(1488,0.2489,18714.66);
   graph->SetPoint(1489,0.249,18717.37);
   graph->SetPoint(1490,0.2491,18720.09);
   graph->SetPoint(1491,0.2492,18722.81);
   graph->SetPoint(1492,0.2493,18725.54);
   graph->SetPoint(1493,0.2494,18728.27);
   graph->SetPoint(1494,0.2495,18731.01);
   graph->SetPoint(1495,0.2496,18733.75);
   graph->SetPoint(1496,0.2497,18736.49);
   graph->SetPoint(1497,0.2498,18739.24);
   graph->SetPoint(1498,0.2499,18742);
   graph->SetPoint(1499,0.25,18744.76);
   graph->SetPoint(1500,0.2501,18747.52);
   graph->SetPoint(1501,0.2502,18750.29);
   graph->SetPoint(1502,0.2503,18753.06);
   graph->SetPoint(1503,0.2504,18755.84);
   graph->SetPoint(1504,0.2505,18758.62);
   graph->SetPoint(1505,0.2506,18761.4);
   graph->SetPoint(1506,0.2507,18764.19);
   graph->SetPoint(1507,0.2508,18766.99);
   graph->SetPoint(1508,0.2509,18769.79);
   graph->SetPoint(1509,0.251,18772.59);
   graph->SetPoint(1510,0.2511,18775.4);
   graph->SetPoint(1511,0.2512,18778.21);
   graph->SetPoint(1512,0.2513,18781.03);
   graph->SetPoint(1513,0.2514,18783.85);
   graph->SetPoint(1514,0.2515,18786.68);
   graph->SetPoint(1515,0.2516,18789.51);
   graph->SetPoint(1516,0.2517,18792.35);
   graph->SetPoint(1517,0.2518,18795.19);
   graph->SetPoint(1518,0.2519,18798.03);
   graph->SetPoint(1519,0.252,18800.88);
   graph->SetPoint(1520,0.2521,18803.74);
   graph->SetPoint(1521,0.2522,18806.6);
   graph->SetPoint(1522,0.2523,18809.46);
   graph->SetPoint(1523,0.2524,18812.33);
   graph->SetPoint(1524,0.2525,18815.2);
   graph->SetPoint(1525,0.2526,18818.08);
   graph->SetPoint(1526,0.2527,18820.96);
   graph->SetPoint(1527,0.2528,18823.84);
   graph->SetPoint(1528,0.2529,18826.73);
   graph->SetPoint(1529,0.253,18829.63);
   graph->SetPoint(1530,0.2531,18832.53);
   graph->SetPoint(1531,0.2532,18835.43);
   graph->SetPoint(1532,0.2533,18838.34);
   graph->SetPoint(1533,0.2534,18841.25);
   graph->SetPoint(1534,0.2535,18844.17);
   graph->SetPoint(1535,0.2536,18847.09);
   graph->SetPoint(1536,0.2537,18850.02);
   graph->SetPoint(1537,0.2538,18852.95);
   graph->SetPoint(1538,0.2539,18855.89);
   graph->SetPoint(1539,0.254,18858.83);
   graph->SetPoint(1540,0.2541,18861.77);
   graph->SetPoint(1541,0.2542,18864.72);
   graph->SetPoint(1542,0.2543,18867.68);
   graph->SetPoint(1543,0.2544,18870.64);
   graph->SetPoint(1544,0.2545,18873.6);
   graph->SetPoint(1545,0.2546,18876.57);
   graph->SetPoint(1546,0.2547,18879.54);
   graph->SetPoint(1547,0.2548,18882.52);
   graph->SetPoint(1548,0.2549,18885.5);
   graph->SetPoint(1549,0.255,18888.48);
   graph->SetPoint(1550,0.2551,18891.47);
   graph->SetPoint(1551,0.2552,18894.47);
   graph->SetPoint(1552,0.2553,18897.47);
   graph->SetPoint(1553,0.2554,18900.47);
   graph->SetPoint(1554,0.2555,18903.48);
   graph->SetPoint(1555,0.2556,18906.49);
   graph->SetPoint(1556,0.2557,18909.51);
   graph->SetPoint(1557,0.2558,18912.53);
   graph->SetPoint(1558,0.2559,18915.56);
   graph->SetPoint(1559,0.256,18918.59);
   graph->SetPoint(1560,0.2561,18921.63);
   graph->SetPoint(1561,0.2562,18924.67);
   graph->SetPoint(1562,0.2563,18927.71);
   graph->SetPoint(1563,0.2564,18930.76);
   graph->SetPoint(1564,0.2565,18933.82);
   graph->SetPoint(1565,0.2566,18936.88);
   graph->SetPoint(1566,0.2567,18939.94);
   graph->SetPoint(1567,0.2568,18943.01);
   graph->SetPoint(1568,0.2569,18946.08);
   graph->SetPoint(1569,0.257,18949.16);
   graph->SetPoint(1570,0.2571,18952.24);
   graph->SetPoint(1571,0.2572,18955.32);
   graph->SetPoint(1572,0.2573,18958.41);
   graph->SetPoint(1573,0.2574,18961.51);
   graph->SetPoint(1574,0.2575,18964.61);
   graph->SetPoint(1575,0.2576,18967.71);
   graph->SetPoint(1576,0.2577,18970.82);
   graph->SetPoint(1577,0.2578,18973.94);
   graph->SetPoint(1578,0.2579,18977.05);
   graph->SetPoint(1579,0.258,18980.18);
   graph->SetPoint(1580,0.2581,18983.3);
   graph->SetPoint(1581,0.2582,18986.43);
   graph->SetPoint(1582,0.2583,18989.57);
   graph->SetPoint(1583,0.2584,18992.71);
   graph->SetPoint(1584,0.2585,18995.86);
   graph->SetPoint(1585,0.2586,18999);
   graph->SetPoint(1586,0.2587,19002.16);
   graph->SetPoint(1587,0.2588,19005.32);
   graph->SetPoint(1588,0.2589,19008.48);
   graph->SetPoint(1589,0.259,19011.65);
   graph->SetPoint(1590,0.2591,19014.82);
   graph->SetPoint(1591,0.2592,19018);
   graph->SetPoint(1592,0.2593,19021.18);
   graph->SetPoint(1593,0.2594,19024.36);
   graph->SetPoint(1594,0.2595,19027.56);
   graph->SetPoint(1595,0.2596,19030.75);
   graph->SetPoint(1596,0.2597,19033.95);
   graph->SetPoint(1597,0.2598,19037.15);
   graph->SetPoint(1598,0.2599,19040.36);
   graph->SetPoint(1599,0.26,19043.58);
   graph->SetPoint(1600,0.2601,19046.79);
   graph->SetPoint(1601,0.2602,19050.02);
   graph->SetPoint(1602,0.2603,19053.24);
   graph->SetPoint(1603,0.2604,19056.47);
   graph->SetPoint(1604,0.2605,19059.71);
   graph->SetPoint(1605,0.2606,19062.95);
   graph->SetPoint(1606,0.2607,19066.2);
   graph->SetPoint(1607,0.2608,19069.45);
   graph->SetPoint(1608,0.2609,19072.7);
   graph->SetPoint(1609,0.261,19075.96);
   graph->SetPoint(1610,0.2611,19079.22);
   graph->SetPoint(1611,0.2612,19082.49);
   graph->SetPoint(1612,0.2613,19085.76);
   graph->SetPoint(1613,0.2614,19089.04);
   graph->SetPoint(1614,0.2615,19092.32);
   graph->SetPoint(1615,0.2616,19095.61);
   graph->SetPoint(1616,0.2617,19098.9);
   graph->SetPoint(1617,0.2618,19102.19);
   graph->SetPoint(1618,0.2619,19105.49);
   graph->SetPoint(1619,0.262,19108.8);
   graph->SetPoint(1620,0.2621,19112.1);
   graph->SetPoint(1621,0.2622,19115.42);
   graph->SetPoint(1622,0.2623,19118.73);
   graph->SetPoint(1623,0.2624,19122.06);
   graph->SetPoint(1624,0.2625,19125.38);
   graph->SetPoint(1625,0.2626,19128.72);
   graph->SetPoint(1626,0.2627,19132.05);
   graph->SetPoint(1627,0.2628,19135.39);
   graph->SetPoint(1628,0.2629,19138.74);
   graph->SetPoint(1629,0.263,19142.09);
   graph->SetPoint(1630,0.2631,19145.44);
   graph->SetPoint(1631,0.2632,19148.8);
   graph->SetPoint(1632,0.2633,19152.16);
   graph->SetPoint(1633,0.2634,19155.53);
   graph->SetPoint(1634,0.2635,19158.9);
   graph->SetPoint(1635,0.2636,19162.28);
   graph->SetPoint(1636,0.2637,19165.66);
   graph->SetPoint(1637,0.2638,19169.05);
   graph->SetPoint(1638,0.2639,19172.44);
   graph->SetPoint(1639,0.264,19175.83);
   graph->SetPoint(1640,0.2641,19179.23);
   graph->SetPoint(1641,0.2642,19182.64);
   graph->SetPoint(1642,0.2643,19186.04);
   graph->SetPoint(1643,0.2644,19189.46);
   graph->SetPoint(1644,0.2645,19192.88);
   graph->SetPoint(1645,0.2646,19196.3);
   graph->SetPoint(1646,0.2647,19199.73);
   graph->SetPoint(1647,0.2648,19203.16);
   graph->SetPoint(1648,0.2649,19206.59);
   graph->SetPoint(1649,0.265,19210.03);
   graph->SetPoint(1650,0.2651,19213.48);
   graph->SetPoint(1651,0.2652,19216.93);
   graph->SetPoint(1652,0.2653,19220.38);
   graph->SetPoint(1653,0.2654,19223.84);
   graph->SetPoint(1654,0.2655,19227.3);
   graph->SetPoint(1655,0.2656,19230.77);
   graph->SetPoint(1656,0.2657,19234.24);
   graph->SetPoint(1657,0.2658,19237.72);
   graph->SetPoint(1658,0.2659,19241.2);
   graph->SetPoint(1659,0.266,19244.69);
   graph->SetPoint(1660,0.2661,19248.18);
   graph->SetPoint(1661,0.2662,19251.67);
   graph->SetPoint(1662,0.2663,19255.17);
   graph->SetPoint(1663,0.2664,19258.68);
   graph->SetPoint(1664,0.2665,19262.19);
   graph->SetPoint(1665,0.2666,19265.7);
   graph->SetPoint(1666,0.2667,19269.22);
   graph->SetPoint(1667,0.2668,19272.74);
   graph->SetPoint(1668,0.2669,19276.27);
   graph->SetPoint(1669,0.267,19279.8);
   graph->SetPoint(1670,0.2671,19283.33);
   graph->SetPoint(1671,0.2672,19286.87);
   graph->SetPoint(1672,0.2673,19290.42);
   graph->SetPoint(1673,0.2674,19293.97);
   graph->SetPoint(1674,0.2675,19297.52);
   graph->SetPoint(1675,0.2676,19301.08);
   graph->SetPoint(1676,0.2677,19304.65);
   graph->SetPoint(1677,0.2678,19308.21);
   graph->SetPoint(1678,0.2679,19311.79);
   graph->SetPoint(1679,0.268,19315.36);
   graph->SetPoint(1680,0.2681,19318.94);
   graph->SetPoint(1681,0.2682,19322.53);
   graph->SetPoint(1682,0.2683,19326.12);
   graph->SetPoint(1683,0.2684,19329.72);
   graph->SetPoint(1684,0.2685,19333.31);
   graph->SetPoint(1685,0.2686,19336.92);
   graph->SetPoint(1686,0.2687,19340.53);
   graph->SetPoint(1687,0.2688,19344.14);
   graph->SetPoint(1688,0.2689,19347.76);
   graph->SetPoint(1689,0.269,19351.38);
   graph->SetPoint(1690,0.2691,19355.01);
   graph->SetPoint(1691,0.2692,19358.64);
   graph->SetPoint(1692,0.2693,19362.28);
   graph->SetPoint(1693,0.2694,19365.92);
   graph->SetPoint(1694,0.2695,19369.56);
   graph->SetPoint(1695,0.2696,19373.21);
   graph->SetPoint(1696,0.2697,19376.86);
   graph->SetPoint(1697,0.2698,19380.52);
   graph->SetPoint(1698,0.2699,19384.19);
   graph->SetPoint(1699,0.27,19387.85);
   graph->SetPoint(1700,0.2701,19391.53);
   graph->SetPoint(1701,0.2702,19395.2);
   graph->SetPoint(1702,0.2703,19398.89);
   graph->SetPoint(1703,0.2704,19402.57);
   graph->SetPoint(1704,0.2705,19406.26);
   graph->SetPoint(1705,0.2706,19409.96);
   graph->SetPoint(1706,0.2707,19413.66);
   graph->SetPoint(1707,0.2708,19417.36);
   graph->SetPoint(1708,0.2709,19421.07);
   graph->SetPoint(1709,0.271,19424.78);
   graph->SetPoint(1710,0.2711,19428.5);
   graph->SetPoint(1711,0.2712,19432.22);
   graph->SetPoint(1712,0.2713,19435.95);
   graph->SetPoint(1713,0.2714,19439.68);
   graph->SetPoint(1714,0.2715,19443.42);
   graph->SetPoint(1715,0.2716,19447.16);
   graph->SetPoint(1716,0.2717,19450.9);
   graph->SetPoint(1717,0.2718,19454.65);
   graph->SetPoint(1718,0.2719,19458.41);
   graph->SetPoint(1719,0.272,19462.17);
   graph->SetPoint(1720,0.2721,19465.93);
   graph->SetPoint(1721,0.2722,19469.7);
   graph->SetPoint(1722,0.2723,19473.47);
   graph->SetPoint(1723,0.2724,19477.25);
   graph->SetPoint(1724,0.2725,19481.03);
   graph->SetPoint(1725,0.2726,19484.81);
   graph->SetPoint(1726,0.2727,19488.6);
   graph->SetPoint(1727,0.2728,19492.4);
   graph->SetPoint(1728,0.2729,19496.2);
   graph->SetPoint(1729,0.273,19500);
   graph->SetPoint(1730,0.2731,19503.81);
   graph->SetPoint(1731,0.2732,19507.62);
   graph->SetPoint(1732,0.2733,19511.44);
   graph->SetPoint(1733,0.2734,19515.26);
   graph->SetPoint(1734,0.2735,19519.09);
   graph->SetPoint(1735,0.2736,19522.92);
   graph->SetPoint(1736,0.2737,19526.76);
   graph->SetPoint(1737,0.2738,19530.6);
   graph->SetPoint(1738,0.2739,19534.44);
   graph->SetPoint(1739,0.274,19538.29);
   graph->SetPoint(1740,0.2741,19542.15);
   graph->SetPoint(1741,0.2742,19546.01);
   graph->SetPoint(1742,0.2743,19549.87);
   graph->SetPoint(1743,0.2744,19553.74);
   graph->SetPoint(1744,0.2745,19557.61);
   graph->SetPoint(1745,0.2746,19561.49);
   graph->SetPoint(1746,0.2747,19565.37);
   graph->SetPoint(1747,0.2748,19569.25);
   graph->SetPoint(1748,0.2749,19573.15);
   graph->SetPoint(1749,0.275,19577.04);
   graph->SetPoint(1750,0.2751,19580.94);
   graph->SetPoint(1751,0.2752,19584.84);
   graph->SetPoint(1752,0.2753,19588.75);
   graph->SetPoint(1753,0.2754,19592.67);
   graph->SetPoint(1754,0.2755,19596.58);
   graph->SetPoint(1755,0.2756,19600.51);
   graph->SetPoint(1756,0.2757,19604.43);
   graph->SetPoint(1757,0.2758,19608.36);
   graph->SetPoint(1758,0.2759,19612.3);
   graph->SetPoint(1759,0.276,19616.24);
   graph->SetPoint(1760,0.2761,19620.19);
   graph->SetPoint(1761,0.2762,19624.14);
   graph->SetPoint(1762,0.2763,19628.09);
   graph->SetPoint(1763,0.2764,19632.05);
   graph->SetPoint(1764,0.2765,19636.01);
   graph->SetPoint(1765,0.2766,19639.98);
   graph->SetPoint(1766,0.2767,19643.95);
   graph->SetPoint(1767,0.2768,19647.93);
   graph->SetPoint(1768,0.2769,19651.91);
   graph->SetPoint(1769,0.277,19655.9);
   graph->SetPoint(1770,0.2771,19659.89);
   graph->SetPoint(1771,0.2772,19663.88);
   graph->SetPoint(1772,0.2773,19667.88);
   graph->SetPoint(1773,0.2774,19671.89);
   graph->SetPoint(1774,0.2775,19675.9);
   graph->SetPoint(1775,0.2776,19679.91);
   graph->SetPoint(1776,0.2777,19683.93);
   graph->SetPoint(1777,0.2778,19687.95);
   graph->SetPoint(1778,0.2779,19691.98);
   graph->SetPoint(1779,0.278,19696.01);
   graph->SetPoint(1780,0.2781,19700.04);
   graph->SetPoint(1781,0.2782,19704.08);
   graph->SetPoint(1782,0.2783,19708.13);
   graph->SetPoint(1783,0.2784,19712.18);
   graph->SetPoint(1784,0.2785,19716.23);
   graph->SetPoint(1785,0.2786,19720.29);
   graph->SetPoint(1786,0.2787,19724.35);
   graph->SetPoint(1787,0.2788,19728.42);
   graph->SetPoint(1788,0.2789,19732.49);
   graph->SetPoint(1789,0.279,19736.57);
   graph->SetPoint(1790,0.2791,19740.65);
   graph->SetPoint(1791,0.2792,19744.74);
   graph->SetPoint(1792,0.2793,19748.83);
   graph->SetPoint(1793,0.2794,19752.93);
   graph->SetPoint(1794,0.2795,19757.02);
   graph->SetPoint(1795,0.2796,19761.13);
   graph->SetPoint(1796,0.2797,19765.24);
   graph->SetPoint(1797,0.2798,19769.35);
   graph->SetPoint(1798,0.2799,19773.47);
   graph->SetPoint(1799,0.28,19777.59);
   graph->SetPoint(1800,0.2801,19781.72);
   graph->SetPoint(1801,0.2802,19785.85);
   graph->SetPoint(1802,0.2803,19789.99);
   graph->SetPoint(1803,0.2804,19794.13);
   graph->SetPoint(1804,0.2805,19798.27);
   graph->SetPoint(1805,0.2806,19802.42);
   graph->SetPoint(1806,0.2807,19806.58);
   graph->SetPoint(1807,0.2808,19810.73);
   graph->SetPoint(1808,0.2809,19814.9);
   graph->SetPoint(1809,0.281,19819.07);
   graph->SetPoint(1810,0.2811,19823.24);
   graph->SetPoint(1811,0.2812,19827.41);
   graph->SetPoint(1812,0.2813,19831.6);
   graph->SetPoint(1813,0.2814,19835.78);
   graph->SetPoint(1814,0.2815,19839.97);
   graph->SetPoint(1815,0.2816,19844.17);
   graph->SetPoint(1816,0.2817,19848.37);
   graph->SetPoint(1817,0.2818,19852.57);
   graph->SetPoint(1818,0.2819,19856.78);
   graph->SetPoint(1819,0.282,19860.99);
   graph->SetPoint(1820,0.2821,19865.21);
   graph->SetPoint(1821,0.2822,19869.43);
   graph->SetPoint(1822,0.2823,19873.66);
   graph->SetPoint(1823,0.2824,19877.89);
   graph->SetPoint(1824,0.2825,19882.13);
   graph->SetPoint(1825,0.2826,19886.37);
   graph->SetPoint(1826,0.2827,19890.61);
   graph->SetPoint(1827,0.2828,19894.86);
   graph->SetPoint(1828,0.2829,19899.12);
   graph->SetPoint(1829,0.283,19903.38);
   graph->SetPoint(1830,0.2831,19907.64);
   graph->SetPoint(1831,0.2832,19911.91);
   graph->SetPoint(1832,0.2833,19916.18);
   graph->SetPoint(1833,0.2834,19920.46);
   graph->SetPoint(1834,0.2835,19924.74);
   graph->SetPoint(1835,0.2836,19929.02);
   graph->SetPoint(1836,0.2837,19933.32);
   graph->SetPoint(1837,0.2838,19937.61);
   graph->SetPoint(1838,0.2839,19941.91);
   graph->SetPoint(1839,0.284,19946.21);
   graph->SetPoint(1840,0.2841,19950.52);
   graph->SetPoint(1841,0.2842,19954.84);
   graph->SetPoint(1842,0.2843,19959.15);
   graph->SetPoint(1843,0.2844,19963.48);
   graph->SetPoint(1844,0.2845,19967.8);
   graph->SetPoint(1845,0.2846,19972.13);
   graph->SetPoint(1846,0.2847,19976.47);
   graph->SetPoint(1847,0.2848,19980.81);
   graph->SetPoint(1848,0.2849,19985.16);
   graph->SetPoint(1849,0.285,19989.51);
   graph->SetPoint(1850,0.2851,19993.86);
   graph->SetPoint(1851,0.2852,19998.22);
   graph->SetPoint(1852,0.2853,20002.58);
   graph->SetPoint(1853,0.2854,20006.95);
   graph->SetPoint(1854,0.2855,20011.32);
   graph->SetPoint(1855,0.2856,20015.7);
   graph->SetPoint(1856,0.2857,20020.08);
   graph->SetPoint(1857,0.2858,20024.47);
   graph->SetPoint(1858,0.2859,20028.86);
   graph->SetPoint(1859,0.286,20033.25);
   graph->SetPoint(1860,0.2861,20037.65);
   graph->SetPoint(1861,0.2862,20042.06);
   graph->SetPoint(1862,0.2863,20046.47);
   graph->SetPoint(1863,0.2864,20050.88);
   graph->SetPoint(1864,0.2865,20055.3);
   graph->SetPoint(1865,0.2866,20059.72);
   graph->SetPoint(1866,0.2867,20064.15);
   graph->SetPoint(1867,0.2868,20068.58);
   graph->SetPoint(1868,0.2869,20073.01);
   graph->SetPoint(1869,0.287,20077.45);
   graph->SetPoint(1870,0.2871,20081.9);
   graph->SetPoint(1871,0.2872,20086.35);
   graph->SetPoint(1872,0.2873,20090.8);
   graph->SetPoint(1873,0.2874,20095.26);
   graph->SetPoint(1874,0.2875,20099.73);
   graph->SetPoint(1875,0.2876,20104.19);
   graph->SetPoint(1876,0.2877,20108.67);
   graph->SetPoint(1877,0.2878,20113.14);
   graph->SetPoint(1878,0.2879,20117.62);
   graph->SetPoint(1879,0.288,20122.11);
   graph->SetPoint(1880,0.2881,20126.6);
   graph->SetPoint(1881,0.2882,20131.1);
   graph->SetPoint(1882,0.2883,20135.6);
   graph->SetPoint(1883,0.2884,20140.1);
   graph->SetPoint(1884,0.2885,20144.61);
   graph->SetPoint(1885,0.2886,20149.12);
   graph->SetPoint(1886,0.2887,20153.64);
   graph->SetPoint(1887,0.2888,20158.16);
   graph->SetPoint(1888,0.2889,20162.69);
   graph->SetPoint(1889,0.289,20167.22);
   graph->SetPoint(1890,0.2891,20171.76);
   graph->SetPoint(1891,0.2892,20176.3);
   graph->SetPoint(1892,0.2893,20180.84);
   graph->SetPoint(1893,0.2894,20185.39);
   graph->SetPoint(1894,0.2895,20189.95);
   graph->SetPoint(1895,0.2896,20194.51);
   graph->SetPoint(1896,0.2897,20199.07);
   graph->SetPoint(1897,0.2898,20203.64);
   graph->SetPoint(1898,0.2899,20208.21);
   graph->SetPoint(1899,0.29,20212.79);
   graph->SetPoint(1900,0.2901,20217.37);
   graph->SetPoint(1901,0.2902,20221.95);
   graph->SetPoint(1902,0.2903,20226.54);
   graph->SetPoint(1903,0.2904,20231.14);
   graph->SetPoint(1904,0.2905,20235.74);
   graph->SetPoint(1905,0.2906,20240.34);
   graph->SetPoint(1906,0.2907,20244.95);
   graph->SetPoint(1907,0.2908,20249.57);
   graph->SetPoint(1908,0.2909,20254.18);
   graph->SetPoint(1909,0.291,20258.81);
   graph->SetPoint(1910,0.2911,20263.43);
   graph->SetPoint(1911,0.2912,20268.06);
   graph->SetPoint(1912,0.2913,20272.7);
   graph->SetPoint(1913,0.2914,20277.34);
   graph->SetPoint(1914,0.2915,20281.99);
   graph->SetPoint(1915,0.2916,20286.64);
   graph->SetPoint(1916,0.2917,20291.29);
   graph->SetPoint(1917,0.2918,20295.95);
   graph->SetPoint(1918,0.2919,20300.61);
   graph->SetPoint(1919,0.292,20305.28);
   graph->SetPoint(1920,0.2921,20309.95);
   graph->SetPoint(1921,0.2922,20314.63);
   graph->SetPoint(1922,0.2923,20319.31);
   graph->SetPoint(1923,0.2924,20324);
   graph->SetPoint(1924,0.2925,20328.69);
   graph->SetPoint(1925,0.2926,20333.38);
   graph->SetPoint(1926,0.2927,20338.08);
   graph->SetPoint(1927,0.2928,20342.79);
   graph->SetPoint(1928,0.2929,20347.5);
   graph->SetPoint(1929,0.293,20352.21);
   graph->SetPoint(1930,0.2931,20356.93);
   graph->SetPoint(1931,0.2932,20361.65);
   graph->SetPoint(1932,0.2933,20366.38);
   graph->SetPoint(1933,0.2934,20371.11);
   graph->SetPoint(1934,0.2935,20375.84);
   graph->SetPoint(1935,0.2936,20380.58);
   graph->SetPoint(1936,0.2937,20385.33);
   graph->SetPoint(1937,0.2938,20390.08);
   graph->SetPoint(1938,0.2939,20394.83);
   graph->SetPoint(1939,0.294,20399.59);
   graph->SetPoint(1940,0.2941,20404.36);
   graph->SetPoint(1941,0.2942,20409.12);
   graph->SetPoint(1942,0.2943,20413.9);
   graph->SetPoint(1943,0.2944,20418.67);
   graph->SetPoint(1944,0.2945,20423.45);
   graph->SetPoint(1945,0.2946,20428.24);
   graph->SetPoint(1946,0.2947,20433.03);
   graph->SetPoint(1947,0.2948,20437.83);
   graph->SetPoint(1948,0.2949,20442.63);
   graph->SetPoint(1949,0.295,20447.43);
   graph->SetPoint(1950,0.2951,20452.24);
   graph->SetPoint(1951,0.2952,20457.05);
   graph->SetPoint(1952,0.2953,20461.87);
   graph->SetPoint(1953,0.2954,20466.69);
   graph->SetPoint(1954,0.2955,20471.52);
   graph->SetPoint(1955,0.2956,20476.35);
   graph->SetPoint(1956,0.2957,20481.19);
   graph->SetPoint(1957,0.2958,20486.03);
   graph->SetPoint(1958,0.2959,20490.87);
   graph->SetPoint(1959,0.296,20495.72);
   graph->SetPoint(1960,0.2961,20500.58);
   graph->SetPoint(1961,0.2962,20505.44);
   graph->SetPoint(1962,0.2963,20510.3);
   graph->SetPoint(1963,0.2964,20515.17);
   graph->SetPoint(1964,0.2965,20520.04);
   graph->SetPoint(1965,0.2966,20524.92);
   graph->SetPoint(1966,0.2967,20529.8);
   graph->SetPoint(1967,0.2968,20534.68);
   graph->SetPoint(1968,0.2969,20539.58);
   graph->SetPoint(1969,0.297,20544.47);
   graph->SetPoint(1970,0.2971,20549.37);
   graph->SetPoint(1971,0.2972,20554.27);
   graph->SetPoint(1972,0.2973,20559.18);
   graph->SetPoint(1973,0.2974,20564.1);
   graph->SetPoint(1974,0.2975,20569.01);
   graph->SetPoint(1975,0.2976,20573.94);
   graph->SetPoint(1976,0.2977,20578.86);
   graph->SetPoint(1977,0.2978,20583.8);
   graph->SetPoint(1978,0.2979,20588.73);
   graph->SetPoint(1979,0.298,20593.67);
   graph->SetPoint(1980,0.2981,20598.62);
   graph->SetPoint(1981,0.2982,20603.57);
   graph->SetPoint(1982,0.2983,20608.52);
   graph->SetPoint(1983,0.2984,20613.48);
   graph->SetPoint(1984,0.2985,20618.44);
   graph->SetPoint(1985,0.2986,20623.41);
   graph->SetPoint(1986,0.2987,20628.38);
   graph->SetPoint(1987,0.2988,20633.36);
   graph->SetPoint(1988,0.2989,20638.34);
   graph->SetPoint(1989,0.299,20643.33);
   graph->SetPoint(1990,0.2991,20648.32);
   graph->SetPoint(1991,0.2992,20653.31);
   graph->SetPoint(1992,0.2993,20658.31);
   graph->SetPoint(1993,0.2994,20663.32);
   graph->SetPoint(1994,0.2995,20668.33);
   graph->SetPoint(1995,0.2996,20673.34);
   graph->SetPoint(1996,0.2997,20678.36);
   graph->SetPoint(1997,0.2998,20683.38);
   graph->SetPoint(1998,0.2999,20688.41);
   graph->SetPoint(1999,0.3,20693.44);
   
   TH1 *Graph12 = new TH1F("Graph12","",2000,0.08011,0.31999);
   Graph12->SetMinimum(17906.04);
   Graph12->SetMaximum(17908.06);
   Graph12->SetDirectory(0);
   Graph12->SetStats(0);
   Graph12->GetXaxis()->SetTitle("#alpha");
   Graph12->GetXaxis()->SetRange(883,942);
   Graph12->GetYaxis()->SetTitle("#chi^{2}");
   Graph12->GetYaxis()->CenterTitle(true);
   Graph12->GetYaxis()->SetLabelSize(0.03);
   Graph12->GetYaxis()->SetTitleOffset(1.5);
   graph->SetHistogram(Graph12);
   
   graph->Draw("ap");
   TLine *line = new TLine(0.1859875,17906.34,0.1929901,17906.34);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.1859875,17907.35,0.1929901,17907.35);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TArrow *arrow = new TArrow(0.1861813,17907.29,0.1861813,17906.37,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetAngle(30);
   arrow->Draw();
   line = new TLine(0.1870857,17907.7,0.1870857,17906.34);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.191388,17907.69,0.191388,17906.32);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   arrow = new TArrow(0.1872795,17907.48,0.1912718,17907.48,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetAngle(30);
   arrow->Draw();
   
   TPaveText *pt = new TPaveText(0.1863105,17906.76,0.1869178,17906.99,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   TText *text = pt->AddText("#Delta#chi^{2}=1");
   pt->Draw();
   
   pt = new TPaveText(0.1879772,17907.53,0.1905224,17907.67,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("#Delta#alpha=0.00423");
   pt->Draw();
   
   pt = new TPaveText(0.188817,17906.12,0.1898377,17906.3,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("#alpha_{min}=0.1893");
   pt->Draw();
   
   pt = new TPaveText(0.1907421,17907.75,0.1929643,17908.02,"br");
   pt->SetFillColor(19);
   text = pt->AddText("#chi^{2}/NDF = 17906.34/19737 = 0.9072 ");
   text = pt->AddText("Prob = 1.000000");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/Chi2DalitzFit2New2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Jan  4 15:43:09 2011) by ROOT version5.26/00b
   TCanvas *c1 = new TCanvas("c1", "c1",14,49,700,550);
   c1->ToggleEventStatus();
   c1->Range(0.1304201,58219.39,0.135572,58222.28);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   
   TGraph *graph = new TGraph(3000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetMarkerStyle(7);
   graph->SetPoint(0,0.0501,62866.89);
   graph->SetPoint(1,0.0502,62855.92);
   graph->SetPoint(2,0.0503,62844.96);
   graph->SetPoint(3,0.0504,62834.01);
   graph->SetPoint(4,0.0505,62823.07);
   graph->SetPoint(5,0.0506,62812.15);
   graph->SetPoint(6,0.0507,62801.24);
   graph->SetPoint(7,0.0508,62790.34);
   graph->SetPoint(8,0.0509,62779.45);
   graph->SetPoint(9,0.051,62768.57);
   graph->SetPoint(10,0.0511,62757.71);
   graph->SetPoint(11,0.0512,62746.86);
   graph->SetPoint(12,0.0513,62736.02);
   graph->SetPoint(13,0.0514,62725.19);
   graph->SetPoint(14,0.0515,62714.37);
   graph->SetPoint(15,0.0516,62703.57);
   graph->SetPoint(16,0.0517,62692.77);
   graph->SetPoint(17,0.0518,62682);
   graph->SetPoint(18,0.0519,62671.23);
   graph->SetPoint(19,0.052,62660.47);
   graph->SetPoint(20,0.0521,62649.73);
   graph->SetPoint(21,0.0522,62639);
   graph->SetPoint(22,0.0523,62628.28);
   graph->SetPoint(23,0.0524,62617.57);
   graph->SetPoint(24,0.0525,62606.87);
   graph->SetPoint(25,0.0526,62596.19);
   graph->SetPoint(26,0.0527,62585.52);
   graph->SetPoint(27,0.0528,62574.86);
   graph->SetPoint(28,0.0529,62564.21);
   graph->SetPoint(29,0.053,62553.58);
   graph->SetPoint(30,0.0531,62542.96);
   graph->SetPoint(31,0.0532,62532.35);
   graph->SetPoint(32,0.0533,62521.75);
   graph->SetPoint(33,0.0534,62511.16);
   graph->SetPoint(34,0.0535,62500.59);
   graph->SetPoint(35,0.0536,62490.03);
   graph->SetPoint(36,0.0537,62479.48);
   graph->SetPoint(37,0.0538,62468.94);
   graph->SetPoint(38,0.0539,62458.41);
   graph->SetPoint(39,0.054,62447.9);
   graph->SetPoint(40,0.0541,62437.4);
   graph->SetPoint(41,0.0542,62426.91);
   graph->SetPoint(42,0.0543,62416.43);
   graph->SetPoint(43,0.0544,62405.97);
   graph->SetPoint(44,0.0545,62395.52);
   graph->SetPoint(45,0.0546,62385.08);
   graph->SetPoint(46,0.0547,62374.65);
   graph->SetPoint(47,0.0548,62364.23);
   graph->SetPoint(48,0.0549,62353.83);
   graph->SetPoint(49,0.055,62343.44);
   graph->SetPoint(50,0.0551,62333.06);
   graph->SetPoint(51,0.0552,62322.69);
   graph->SetPoint(52,0.0553,62312.34);
   graph->SetPoint(53,0.0554,62302);
   graph->SetPoint(54,0.0555,62291.67);
   graph->SetPoint(55,0.0556,62281.35);
   graph->SetPoint(56,0.0557,62271.04);
   graph->SetPoint(57,0.0558,62260.75);
   graph->SetPoint(58,0.0559,62250.47);
   graph->SetPoint(59,0.056,62240.2);
   graph->SetPoint(60,0.0561,62229.94);
   graph->SetPoint(61,0.0562,62219.7);
   graph->SetPoint(62,0.0563,62209.47);
   graph->SetPoint(63,0.0564,62199.25);
   graph->SetPoint(64,0.0565,62189.04);
   graph->SetPoint(65,0.0566,62178.85);
   graph->SetPoint(66,0.0567,62168.66);
   graph->SetPoint(67,0.0568,62158.49);
   graph->SetPoint(68,0.0569,62148.34);
   graph->SetPoint(69,0.057,62138.19);
   graph->SetPoint(70,0.0571,62128.06);
   graph->SetPoint(71,0.0572,62117.94);
   graph->SetPoint(72,0.0573,62107.83);
   graph->SetPoint(73,0.0574,62097.73);
   graph->SetPoint(74,0.0575,62087.65);
   graph->SetPoint(75,0.0576,62077.57);
   graph->SetPoint(76,0.0577,62067.52);
   graph->SetPoint(77,0.0578,62057.47);
   graph->SetPoint(78,0.0579,62047.43);
   graph->SetPoint(79,0.058,62037.41);
   graph->SetPoint(80,0.0581,62027.4);
   graph->SetPoint(81,0.0582,62017.4);
   graph->SetPoint(82,0.0583,62007.42);
   graph->SetPoint(83,0.0584,61997.45);
   graph->SetPoint(84,0.0585,61987.49);
   graph->SetPoint(85,0.0586,61977.54);
   graph->SetPoint(86,0.0587,61967.6);
   graph->SetPoint(87,0.0588,61957.68);
   graph->SetPoint(88,0.0589,61947.77);
   graph->SetPoint(89,0.059,61937.87);
   graph->SetPoint(90,0.0591,61927.99);
   graph->SetPoint(91,0.0592,61918.11);
   graph->SetPoint(92,0.0593,61908.25);
   graph->SetPoint(93,0.0594,61898.4);
   graph->SetPoint(94,0.0595,61888.57);
   graph->SetPoint(95,0.0596,61878.74);
   graph->SetPoint(96,0.0597,61868.93);
   graph->SetPoint(97,0.0598,61859.13);
   graph->SetPoint(98,0.0599,61849.35);
   graph->SetPoint(99,0.06,61839.57);
   graph->SetPoint(100,0.0601,61829.81);
   graph->SetPoint(101,0.0602,61820.06);
   graph->SetPoint(102,0.0603,61810.33);
   graph->SetPoint(103,0.0604,61800.6);
   graph->SetPoint(104,0.0605,61790.89);
   graph->SetPoint(105,0.0606,61781.19);
   graph->SetPoint(106,0.0607,61771.51);
   graph->SetPoint(107,0.0608,61761.83);
   graph->SetPoint(108,0.0609,61752.17);
   graph->SetPoint(109,0.061,61742.52);
   graph->SetPoint(110,0.0611,61732.88);
   graph->SetPoint(111,0.0612,61723.26);
   graph->SetPoint(112,0.0613,61713.65);
   graph->SetPoint(113,0.0614,61704.05);
   graph->SetPoint(114,0.0615,61694.46);
   graph->SetPoint(115,0.0616,61684.89);
   graph->SetPoint(116,0.0617,61675.33);
   graph->SetPoint(117,0.0618,61665.78);
   graph->SetPoint(118,0.0619,61656.24);
   graph->SetPoint(119,0.062,61646.72);
   graph->SetPoint(120,0.0621,61637.21);
   graph->SetPoint(121,0.0622,61627.71);
   graph->SetPoint(122,0.0623,61618.22);
   graph->SetPoint(123,0.0624,61608.75);
   graph->SetPoint(124,0.0625,61599.29);
   graph->SetPoint(125,0.0626,61589.84);
   graph->SetPoint(126,0.0627,61580.41);
   graph->SetPoint(127,0.0628,61570.98);
   graph->SetPoint(128,0.0629,61561.57);
   graph->SetPoint(129,0.063,61552.17);
   graph->SetPoint(130,0.0631,61542.79);
   graph->SetPoint(131,0.0632,61533.42);
   graph->SetPoint(132,0.0633,61524.06);
   graph->SetPoint(133,0.0634,61514.71);
   graph->SetPoint(134,0.0635,61505.37);
   graph->SetPoint(135,0.0636,61496.05);
   graph->SetPoint(136,0.0637,61486.74);
   graph->SetPoint(137,0.0638,61477.45);
   graph->SetPoint(138,0.0639,61468.16);
   graph->SetPoint(139,0.064,61458.89);
   graph->SetPoint(140,0.0641,61449.63);
   graph->SetPoint(141,0.0642,61440.38);
   graph->SetPoint(142,0.0643,61431.15);
   graph->SetPoint(143,0.0644,61421.93);
   graph->SetPoint(144,0.0645,61412.72);
   graph->SetPoint(145,0.0646,61403.52);
   graph->SetPoint(146,0.0647,61394.34);
   graph->SetPoint(147,0.0648,61385.17);
   graph->SetPoint(148,0.0649,61376.01);
   graph->SetPoint(149,0.065,61366.87);
   graph->SetPoint(150,0.0651,61357.73);
   graph->SetPoint(151,0.0652,61348.61);
   graph->SetPoint(152,0.0653,61339.51);
   graph->SetPoint(153,0.0654,61330.41);
   graph->SetPoint(154,0.0655,61321.33);
   graph->SetPoint(155,0.0656,61312.26);
   graph->SetPoint(156,0.0657,61303.2);
   graph->SetPoint(157,0.0658,61294.16);
   graph->SetPoint(158,0.0659,61285.13);
   graph->SetPoint(159,0.066,61276.11);
   graph->SetPoint(160,0.0661,61267.11);
   graph->SetPoint(161,0.0662,61258.11);
   graph->SetPoint(162,0.0663,61249.13);
   graph->SetPoint(163,0.0664,61240.17);
   graph->SetPoint(164,0.0665,61231.21);
   graph->SetPoint(165,0.0666,61222.27);
   graph->SetPoint(166,0.0667,61213.34);
   graph->SetPoint(167,0.0668,61204.42);
   graph->SetPoint(168,0.0669,61195.52);
   graph->SetPoint(169,0.067,61186.63);
   graph->SetPoint(170,0.0671,61177.75);
   graph->SetPoint(171,0.0672,61168.89);
   graph->SetPoint(172,0.0673,61160.03);
   graph->SetPoint(173,0.0674,61151.19);
   graph->SetPoint(174,0.0675,61142.37);
   graph->SetPoint(175,0.0676,61133.55);
   graph->SetPoint(176,0.0677,61124.75);
   graph->SetPoint(177,0.0678,61115.96);
   graph->SetPoint(178,0.0679,61107.19);
   graph->SetPoint(179,0.068,61098.42);
   graph->SetPoint(180,0.0681,61089.67);
   graph->SetPoint(181,0.0682,61080.93);
   graph->SetPoint(182,0.0683,61072.21);
   graph->SetPoint(183,0.0684,61063.5);
   graph->SetPoint(184,0.0685,61054.8);
   graph->SetPoint(185,0.0686,61046.11);
   graph->SetPoint(186,0.0687,61037.44);
   graph->SetPoint(187,0.0688,61028.78);
   graph->SetPoint(188,0.0689,61020.13);
   graph->SetPoint(189,0.069,61011.49);
   graph->SetPoint(190,0.0691,61002.87);
   graph->SetPoint(191,0.0692,60994.26);
   graph->SetPoint(192,0.0693,60985.67);
   graph->SetPoint(193,0.0694,60977.08);
   graph->SetPoint(194,0.0695,60968.51);
   graph->SetPoint(195,0.0696,60959.95);
   graph->SetPoint(196,0.0697,60951.41);
   graph->SetPoint(197,0.0698,60942.88);
   graph->SetPoint(198,0.0699,60934.36);
   graph->SetPoint(199,0.07,60925.85);
   graph->SetPoint(200,0.0701,60917.36);
   graph->SetPoint(201,0.0702,60908.88);
   graph->SetPoint(202,0.0703,60900.41);
   graph->SetPoint(203,0.0704,60891.95);
   graph->SetPoint(204,0.0705,60883.51);
   graph->SetPoint(205,0.0706,60875.08);
   graph->SetPoint(206,0.0707,60866.66);
   graph->SetPoint(207,0.0708,60858.26);
   graph->SetPoint(208,0.0709,60849.87);
   graph->SetPoint(209,0.071,60841.49);
   graph->SetPoint(210,0.0711,60833.13);
   graph->SetPoint(211,0.0712,60824.78);
   graph->SetPoint(212,0.0713,60816.44);
   graph->SetPoint(213,0.0714,60808.11);
   graph->SetPoint(214,0.0715,60799.8);
   graph->SetPoint(215,0.0716,60791.5);
   graph->SetPoint(216,0.0717,60783.21);
   graph->SetPoint(217,0.0718,60774.94);
   graph->SetPoint(218,0.0719,60766.67);
   graph->SetPoint(219,0.072,60758.43);
   graph->SetPoint(220,0.0721,60750.19);
   graph->SetPoint(221,0.0722,60741.97);
   graph->SetPoint(222,0.0723,60733.76);
   graph->SetPoint(223,0.0724,60725.56);
   graph->SetPoint(224,0.0725,60717.38);
   graph->SetPoint(225,0.0726,60709.21);
   graph->SetPoint(226,0.0727,60701.05);
   graph->SetPoint(227,0.0728,60692.9);
   graph->SetPoint(228,0.0729,60684.77);
   graph->SetPoint(229,0.073,60676.65);
   graph->SetPoint(230,0.0731,60668.55);
   graph->SetPoint(231,0.0732,60660.45);
   graph->SetPoint(232,0.0733,60652.37);
   graph->SetPoint(233,0.0734,60644.31);
   graph->SetPoint(234,0.0735,60636.25);
   graph->SetPoint(235,0.0736,60628.21);
   graph->SetPoint(236,0.0737,60620.18);
   graph->SetPoint(237,0.0738,60612.17);
   graph->SetPoint(238,0.0739,60604.16);
   graph->SetPoint(239,0.074,60596.18);
   graph->SetPoint(240,0.0741,60588.2);
   graph->SetPoint(241,0.0742,60580.24);
   graph->SetPoint(242,0.0743,60572.29);
   graph->SetPoint(243,0.0744,60564.35);
   graph->SetPoint(244,0.0745,60556.42);
   graph->SetPoint(245,0.0746,60548.51);
   graph->SetPoint(246,0.0747,60540.62);
   graph->SetPoint(247,0.0748,60532.73);
   graph->SetPoint(248,0.0749,60524.86);
   graph->SetPoint(249,0.075,60517);
   graph->SetPoint(250,0.0751,60509.15);
   graph->SetPoint(251,0.0752,60501.32);
   graph->SetPoint(252,0.0753,60493.5);
   graph->SetPoint(253,0.0754,60485.69);
   graph->SetPoint(254,0.0755,60477.9);
   graph->SetPoint(255,0.0756,60470.12);
   graph->SetPoint(256,0.0757,60462.35);
   graph->SetPoint(257,0.0758,60454.6);
   graph->SetPoint(258,0.0759,60446.86);
   graph->SetPoint(259,0.076,60439.13);
   graph->SetPoint(260,0.0761,60431.41);
   graph->SetPoint(261,0.0762,60423.71);
   graph->SetPoint(262,0.0763,60416.02);
   graph->SetPoint(263,0.0764,60408.34);
   graph->SetPoint(264,0.0765,60400.68);
   graph->SetPoint(265,0.0766,60393.03);
   graph->SetPoint(266,0.0767,60385.39);
   graph->SetPoint(267,0.0768,60377.77);
   graph->SetPoint(268,0.0769,60370.16);
   graph->SetPoint(269,0.077,60362.56);
   graph->SetPoint(270,0.0771,60354.98);
   graph->SetPoint(271,0.0772,60347.41);
   graph->SetPoint(272,0.0773,60339.85);
   graph->SetPoint(273,0.0774,60332.3);
   graph->SetPoint(274,0.0775,60324.77);
   graph->SetPoint(275,0.0776,60317.25);
   graph->SetPoint(276,0.0777,60309.75);
   graph->SetPoint(277,0.0778,60302.25);
   graph->SetPoint(278,0.0779,60294.77);
   graph->SetPoint(279,0.078,60287.31);
   graph->SetPoint(280,0.0781,60279.85);
   graph->SetPoint(281,0.0782,60272.41);
   graph->SetPoint(282,0.0783,60264.99);
   graph->SetPoint(283,0.0784,60257.57);
   graph->SetPoint(284,0.0785,60250.17);
   graph->SetPoint(285,0.0786,60242.78);
   graph->SetPoint(286,0.0787,60235.41);
   graph->SetPoint(287,0.0788,60228.05);
   graph->SetPoint(288,0.0789,60220.7);
   graph->SetPoint(289,0.079,60213.37);
   graph->SetPoint(290,0.0791,60206.04);
   graph->SetPoint(291,0.0792,60198.73);
   graph->SetPoint(292,0.0793,60191.44);
   graph->SetPoint(293,0.0794,60184.16);
   graph->SetPoint(294,0.0795,60176.89);
   graph->SetPoint(295,0.0796,60169.63);
   graph->SetPoint(296,0.0797,60162.39);
   graph->SetPoint(297,0.0798,60155.16);
   graph->SetPoint(298,0.0799,60147.94);
   graph->SetPoint(299,0.08,60140.74);
   graph->SetPoint(300,0.0801,60133.55);
   graph->SetPoint(301,0.0802,60126.37);
   graph->SetPoint(302,0.0803,60119.21);
   graph->SetPoint(303,0.0804,60112.06);
   graph->SetPoint(304,0.0805,60104.92);
   graph->SetPoint(305,0.0806,60097.8);
   graph->SetPoint(306,0.0807,60090.68);
   graph->SetPoint(307,0.0808,60083.59);
   graph->SetPoint(308,0.0809,60076.5);
   graph->SetPoint(309,0.081,60069.43);
   graph->SetPoint(310,0.0811,60062.37);
   graph->SetPoint(311,0.0812,60055.33);
   graph->SetPoint(312,0.0813,60048.3);
   graph->SetPoint(313,0.0814,60041.28);
   graph->SetPoint(314,0.0815,60034.27);
   graph->SetPoint(315,0.0816,60027.28);
   graph->SetPoint(316,0.0817,60020.3);
   graph->SetPoint(317,0.0818,60013.33);
   graph->SetPoint(318,0.0819,60006.38);
   graph->SetPoint(319,0.082,59999.44);
   graph->SetPoint(320,0.0821,59992.52);
   graph->SetPoint(321,0.0822,59985.6);
   graph->SetPoint(322,0.0823,59978.71);
   graph->SetPoint(323,0.0824,59971.82);
   graph->SetPoint(324,0.0825,59964.95);
   graph->SetPoint(325,0.0826,59958.09);
   graph->SetPoint(326,0.0827,59951.24);
   graph->SetPoint(327,0.0828,59944.41);
   graph->SetPoint(328,0.0829,59937.59);
   graph->SetPoint(329,0.083,59930.78);
   graph->SetPoint(330,0.0831,59923.99);
   graph->SetPoint(331,0.0832,59917.21);
   graph->SetPoint(332,0.0833,59910.44);
   graph->SetPoint(333,0.0834,59903.69);
   graph->SetPoint(334,0.0835,59896.95);
   graph->SetPoint(335,0.0836,59890.22);
   graph->SetPoint(336,0.0837,59883.5);
   graph->SetPoint(337,0.0838,59876.8);
   graph->SetPoint(338,0.0839,59870.12);
   graph->SetPoint(339,0.084,59863.44);
   graph->SetPoint(340,0.0841,59856.78);
   graph->SetPoint(341,0.0842,59850.13);
   graph->SetPoint(342,0.0843,59843.5);
   graph->SetPoint(343,0.0844,59836.88);
   graph->SetPoint(344,0.0845,59830.27);
   graph->SetPoint(345,0.0846,59823.68);
   graph->SetPoint(346,0.0847,59817.1);
   graph->SetPoint(347,0.0848,59810.53);
   graph->SetPoint(348,0.0849,59803.98);
   graph->SetPoint(349,0.085,59797.43);
   graph->SetPoint(350,0.0851,59790.91);
   graph->SetPoint(351,0.0852,59784.39);
   graph->SetPoint(352,0.0853,59777.89);
   graph->SetPoint(353,0.0854,59771.4);
   graph->SetPoint(354,0.0855,59764.93);
   graph->SetPoint(355,0.0856,59758.47);
   graph->SetPoint(356,0.0857,59752.02);
   graph->SetPoint(357,0.0858,59745.59);
   graph->SetPoint(358,0.0859,59739.17);
   graph->SetPoint(359,0.086,59732.76);
   graph->SetPoint(360,0.0861,59726.36);
   graph->SetPoint(361,0.0862,59719.98);
   graph->SetPoint(362,0.0863,59713.61);
   graph->SetPoint(363,0.0864,59707.26);
   graph->SetPoint(364,0.0865,59700.92);
   graph->SetPoint(365,0.0866,59694.59);
   graph->SetPoint(366,0.0867,59688.28);
   graph->SetPoint(367,0.0868,59681.98);
   graph->SetPoint(368,0.0869,59675.69);
   graph->SetPoint(369,0.087,59669.41);
   graph->SetPoint(370,0.0871,59663.15);
   graph->SetPoint(371,0.0872,59656.91);
   graph->SetPoint(372,0.0873,59650.67);
   graph->SetPoint(373,0.0874,59644.45);
   graph->SetPoint(374,0.0875,59638.24);
   graph->SetPoint(375,0.0876,59632.05);
   graph->SetPoint(376,0.0877,59625.87);
   graph->SetPoint(377,0.0878,59619.7);
   graph->SetPoint(378,0.0879,59613.55);
   graph->SetPoint(379,0.088,59607.41);
   graph->SetPoint(380,0.0881,59601.28);
   graph->SetPoint(381,0.0882,59595.16);
   graph->SetPoint(382,0.0883,59589.06);
   graph->SetPoint(383,0.0884,59582.98);
   graph->SetPoint(384,0.0885,59576.9);
   graph->SetPoint(385,0.0886,59570.84);
   graph->SetPoint(386,0.0887,59564.8);
   graph->SetPoint(387,0.0888,59558.76);
   graph->SetPoint(388,0.0889,59552.74);
   graph->SetPoint(389,0.089,59546.73);
   graph->SetPoint(390,0.0891,59540.74);
   graph->SetPoint(391,0.0892,59534.76);
   graph->SetPoint(392,0.0893,59528.79);
   graph->SetPoint(393,0.0894,59522.84);
   graph->SetPoint(394,0.0895,59516.9);
   graph->SetPoint(395,0.0896,59510.98);
   graph->SetPoint(396,0.0897,59505.06);
   graph->SetPoint(397,0.0898,59499.16);
   graph->SetPoint(398,0.0899,59493.28);
   graph->SetPoint(399,0.09,59487.4);
   graph->SetPoint(400,0.0901,59481.54);
   graph->SetPoint(401,0.0902,59475.7);
   graph->SetPoint(402,0.0903,59469.87);
   graph->SetPoint(403,0.0904,59464.05);
   graph->SetPoint(404,0.0905,59458.24);
   graph->SetPoint(405,0.0906,59452.45);
   graph->SetPoint(406,0.0907,59446.67);
   graph->SetPoint(407,0.0908,59440.91);
   graph->SetPoint(408,0.0909,59435.15);
   graph->SetPoint(409,0.091,59429.41);
   graph->SetPoint(410,0.0911,59423.69);
   graph->SetPoint(411,0.0912,59417.98);
   graph->SetPoint(412,0.0913,59412.28);
   graph->SetPoint(413,0.0914,59406.6);
   graph->SetPoint(414,0.0915,59400.92);
   graph->SetPoint(415,0.0916,59395.27);
   graph->SetPoint(416,0.0917,59389.62);
   graph->SetPoint(417,0.0918,59383.99);
   graph->SetPoint(418,0.0919,59378.37);
   graph->SetPoint(419,0.092,59372.77);
   graph->SetPoint(420,0.0921,59367.18);
   graph->SetPoint(421,0.0922,59361.6);
   graph->SetPoint(422,0.0923,59356.04);
   graph->SetPoint(423,0.0924,59350.49);
   graph->SetPoint(424,0.0925,59344.95);
   graph->SetPoint(425,0.0926,59339.43);
   graph->SetPoint(426,0.0927,59333.92);
   graph->SetPoint(427,0.0928,59328.42);
   graph->SetPoint(428,0.0929,59322.94);
   graph->SetPoint(429,0.093,59317.47);
   graph->SetPoint(430,0.0931,59312.01);
   graph->SetPoint(431,0.0932,59306.57);
   graph->SetPoint(432,0.0933,59301.14);
   graph->SetPoint(433,0.0934,59295.73);
   graph->SetPoint(434,0.0935,59290.32);
   graph->SetPoint(435,0.0936,59284.94);
   graph->SetPoint(436,0.0937,59279.56);
   graph->SetPoint(437,0.0938,59274.2);
   graph->SetPoint(438,0.0939,59268.85);
   graph->SetPoint(439,0.094,59263.52);
   graph->SetPoint(440,0.0941,59258.19);
   graph->SetPoint(441,0.0942,59252.89);
   graph->SetPoint(442,0.0943,59247.59);
   graph->SetPoint(443,0.0944,59242.31);
   graph->SetPoint(444,0.0945,59237.05);
   graph->SetPoint(445,0.0946,59231.79);
   graph->SetPoint(446,0.0947,59226.55);
   graph->SetPoint(447,0.0948,59221.32);
   graph->SetPoint(448,0.0949,59216.11);
   graph->SetPoint(449,0.095,59210.91);
   graph->SetPoint(450,0.0951,59205.73);
   graph->SetPoint(451,0.0952,59200.55);
   graph->SetPoint(452,0.0953,59195.39);
   graph->SetPoint(453,0.0954,59190.25);
   graph->SetPoint(454,0.0955,59185.12);
   graph->SetPoint(455,0.0956,59180);
   graph->SetPoint(456,0.0957,59174.89);
   graph->SetPoint(457,0.0958,59169.8);
   graph->SetPoint(458,0.0959,59164.72);
   graph->SetPoint(459,0.096,59159.66);
   graph->SetPoint(460,0.0961,59154.61);
   graph->SetPoint(461,0.0962,59149.57);
   graph->SetPoint(462,0.0963,59144.54);
   graph->SetPoint(463,0.0964,59139.53);
   graph->SetPoint(464,0.0965,59134.54);
   graph->SetPoint(465,0.0966,59129.55);
   graph->SetPoint(466,0.0967,59124.58);
   graph->SetPoint(467,0.0968,59119.63);
   graph->SetPoint(468,0.0969,59114.68);
   graph->SetPoint(469,0.097,59109.76);
   graph->SetPoint(470,0.0971,59104.84);
   graph->SetPoint(471,0.0972,59099.94);
   graph->SetPoint(472,0.0973,59095.05);
   graph->SetPoint(473,0.0974,59090.17);
   graph->SetPoint(474,0.0975,59085.31);
   graph->SetPoint(475,0.0976,59080.46);
   graph->SetPoint(476,0.0977,59075.63);
   graph->SetPoint(477,0.0978,59070.81);
   graph->SetPoint(478,0.0979,59066);
   graph->SetPoint(479,0.098,59061.21);
   graph->SetPoint(480,0.0981,59056.43);
   graph->SetPoint(481,0.0982,59051.66);
   graph->SetPoint(482,0.0983,59046.91);
   graph->SetPoint(483,0.0984,59042.17);
   graph->SetPoint(484,0.0985,59037.44);
   graph->SetPoint(485,0.0986,59032.73);
   graph->SetPoint(486,0.0987,59028.03);
   graph->SetPoint(487,0.0988,59023.34);
   graph->SetPoint(488,0.0989,59018.67);
   graph->SetPoint(489,0.099,59014.01);
   graph->SetPoint(490,0.0991,59009.37);
   graph->SetPoint(491,0.0992,59004.73);
   graph->SetPoint(492,0.0993,59000.12);
   graph->SetPoint(493,0.0994,58995.51);
   graph->SetPoint(494,0.0995,58990.92);
   graph->SetPoint(495,0.0996,58986.34);
   graph->SetPoint(496,0.0997,58981.78);
   graph->SetPoint(497,0.0998,58977.23);
   graph->SetPoint(498,0.0999,58972.69);
   graph->SetPoint(499,0.1,58968.17);
   graph->SetPoint(500,0.1001,58963.66);
   graph->SetPoint(501,0.1002,58959.17);
   graph->SetPoint(502,0.1003,58954.68);
   graph->SetPoint(503,0.1004,58950.22);
   graph->SetPoint(504,0.1005,58945.76);
   graph->SetPoint(505,0.1006,58941.32);
   graph->SetPoint(506,0.1007,58936.89);
   graph->SetPoint(507,0.1008,58932.48);
   graph->SetPoint(508,0.1009,58928.08);
   graph->SetPoint(509,0.101,58923.69);
   graph->SetPoint(510,0.1011,58919.32);
   graph->SetPoint(511,0.1012,58914.96);
   graph->SetPoint(512,0.1013,58910.61);
   graph->SetPoint(513,0.1014,58906.28);
   graph->SetPoint(514,0.1015,58901.96);
   graph->SetPoint(515,0.1016,58897.65);
   graph->SetPoint(516,0.1017,58893.36);
   graph->SetPoint(517,0.1018,58889.08);
   graph->SetPoint(518,0.1019,58884.82);
   graph->SetPoint(519,0.102,58880.57);
   graph->SetPoint(520,0.1021,58876.33);
   graph->SetPoint(521,0.1022,58872.1);
   graph->SetPoint(522,0.1023,58867.89);
   graph->SetPoint(523,0.1024,58863.7);
   graph->SetPoint(524,0.1025,58859.51);
   graph->SetPoint(525,0.1026,58855.34);
   graph->SetPoint(526,0.1027,58851.19);
   graph->SetPoint(527,0.1028,58847.05);
   graph->SetPoint(528,0.1029,58842.92);
   graph->SetPoint(529,0.103,58838.8);
   graph->SetPoint(530,0.1031,58834.7);
   graph->SetPoint(531,0.1032,58830.61);
   graph->SetPoint(532,0.1033,58826.54);
   graph->SetPoint(533,0.1034,58822.48);
   graph->SetPoint(534,0.1035,58818.43);
   graph->SetPoint(535,0.1036,58814.39);
   graph->SetPoint(536,0.1037,58810.37);
   graph->SetPoint(537,0.1038,58806.37);
   graph->SetPoint(538,0.1039,58802.38);
   graph->SetPoint(539,0.104,58798.4);
   graph->SetPoint(540,0.1041,58794.43);
   graph->SetPoint(541,0.1042,58790.48);
   graph->SetPoint(542,0.1043,58786.54);
   graph->SetPoint(543,0.1044,58782.62);
   graph->SetPoint(544,0.1045,58778.7);
   graph->SetPoint(545,0.1046,58774.81);
   graph->SetPoint(546,0.1047,58770.92);
   graph->SetPoint(547,0.1048,58767.05);
   graph->SetPoint(548,0.1049,58763.2);
   graph->SetPoint(549,0.105,58759.35);
   graph->SetPoint(550,0.1051,58755.52);
   graph->SetPoint(551,0.1052,58751.71);
   graph->SetPoint(552,0.1053,58747.9);
   graph->SetPoint(553,0.1054,58744.12);
   graph->SetPoint(554,0.1055,58740.34);
   graph->SetPoint(555,0.1056,58736.58);
   graph->SetPoint(556,0.1057,58732.83);
   graph->SetPoint(557,0.1058,58729.1);
   graph->SetPoint(558,0.1059,58725.38);
   graph->SetPoint(559,0.106,58721.67);
   graph->SetPoint(560,0.1061,58717.98);
   graph->SetPoint(561,0.1062,58714.3);
   graph->SetPoint(562,0.1063,58710.63);
   graph->SetPoint(563,0.1064,58706.98);
   graph->SetPoint(564,0.1065,58703.34);
   graph->SetPoint(565,0.1066,58699.71);
   graph->SetPoint(566,0.1067,58696.1);
   graph->SetPoint(567,0.1068,58692.5);
   graph->SetPoint(568,0.1069,58688.92);
   graph->SetPoint(569,0.107,58685.35);
   graph->SetPoint(570,0.1071,58681.79);
   graph->SetPoint(571,0.1072,58678.25);
   graph->SetPoint(572,0.1073,58674.72);
   graph->SetPoint(573,0.1074,58671.2);
   graph->SetPoint(574,0.1075,58667.7);
   graph->SetPoint(575,0.1076,58664.21);
   graph->SetPoint(576,0.1077,58660.74);
   graph->SetPoint(577,0.1078,58657.28);
   graph->SetPoint(578,0.1079,58653.83);
   graph->SetPoint(579,0.108,58650.39);
   graph->SetPoint(580,0.1081,58646.97);
   graph->SetPoint(581,0.1082,58643.57);
   graph->SetPoint(582,0.1083,58640.17);
   graph->SetPoint(583,0.1084,58636.79);
   graph->SetPoint(584,0.1085,58633.43);
   graph->SetPoint(585,0.1086,58630.07);
   graph->SetPoint(586,0.1087,58626.74);
   graph->SetPoint(587,0.1088,58623.41);
   graph->SetPoint(588,0.1089,58620.1);
   graph->SetPoint(589,0.109,58616.8);
   graph->SetPoint(590,0.1091,58613.52);
   graph->SetPoint(591,0.1092,58610.25);
   graph->SetPoint(592,0.1093,58606.99);
   graph->SetPoint(593,0.1094,58603.75);
   graph->SetPoint(594,0.1095,58600.52);
   graph->SetPoint(595,0.1096,58597.3);
   graph->SetPoint(596,0.1097,58594.1);
   graph->SetPoint(597,0.1098,58590.91);
   graph->SetPoint(598,0.1099,58587.73);
   graph->SetPoint(599,0.11,58584.57);
   graph->SetPoint(600,0.1101,58581.42);
   graph->SetPoint(601,0.1102,58578.29);
   graph->SetPoint(602,0.1103,58575.17);
   graph->SetPoint(603,0.1104,58572.06);
   graph->SetPoint(604,0.1105,58568.97);
   graph->SetPoint(605,0.1106,58565.89);
   graph->SetPoint(606,0.1107,58562.82);
   graph->SetPoint(607,0.1108,58559.77);
   graph->SetPoint(608,0.1109,58556.73);
   graph->SetPoint(609,0.111,58553.71);
   graph->SetPoint(610,0.1111,58550.7);
   graph->SetPoint(611,0.1112,58547.7);
   graph->SetPoint(612,0.1113,58544.71);
   graph->SetPoint(613,0.1114,58541.74);
   graph->SetPoint(614,0.1115,58538.79);
   graph->SetPoint(615,0.1116,58535.84);
   graph->SetPoint(616,0.1117,58532.92);
   graph->SetPoint(617,0.1118,58530);
   graph->SetPoint(618,0.1119,58527.1);
   graph->SetPoint(619,0.112,58524.21);
   graph->SetPoint(620,0.1121,58521.33);
   graph->SetPoint(621,0.1122,58518.47);
   graph->SetPoint(622,0.1123,58515.63);
   graph->SetPoint(623,0.1124,58512.79);
   graph->SetPoint(624,0.1125,58509.97);
   graph->SetPoint(625,0.1126,58507.17);
   graph->SetPoint(626,0.1127,58504.37);
   graph->SetPoint(627,0.1128,58501.59);
   graph->SetPoint(628,0.1129,58498.83);
   graph->SetPoint(629,0.113,58496.08);
   graph->SetPoint(630,0.1131,58493.34);
   graph->SetPoint(631,0.1132,58490.61);
   graph->SetPoint(632,0.1133,58487.9);
   graph->SetPoint(633,0.1134,58485.2);
   graph->SetPoint(634,0.1135,58482.52);
   graph->SetPoint(635,0.1136,58479.85);
   graph->SetPoint(636,0.1137,58477.19);
   graph->SetPoint(637,0.1138,58474.55);
   graph->SetPoint(638,0.1139,58471.92);
   graph->SetPoint(639,0.114,58469.31);
   graph->SetPoint(640,0.1141,58466.71);
   graph->SetPoint(641,0.1142,58464.12);
   graph->SetPoint(642,0.1143,58461.54);
   graph->SetPoint(643,0.1144,58458.98);
   graph->SetPoint(644,0.1145,58456.44);
   graph->SetPoint(645,0.1146,58453.9);
   graph->SetPoint(646,0.1147,58451.38);
   graph->SetPoint(647,0.1148,58448.88);
   graph->SetPoint(648,0.1149,58446.39);
   graph->SetPoint(649,0.115,58443.91);
   graph->SetPoint(650,0.1151,58441.44);
   graph->SetPoint(651,0.1152,58438.99);
   graph->SetPoint(652,0.1153,58436.55);
   graph->SetPoint(653,0.1154,58434.13);
   graph->SetPoint(654,0.1155,58431.72);
   graph->SetPoint(655,0.1156,58429.32);
   graph->SetPoint(656,0.1157,58426.94);
   graph->SetPoint(657,0.1158,58424.57);
   graph->SetPoint(658,0.1159,58422.21);
   graph->SetPoint(659,0.11538,58421.81);
   graph->SetPoint(660,0.1161,58417.54);
   graph->SetPoint(661,0.1162,58415.23);
   graph->SetPoint(662,0.1163,58412.93);
   graph->SetPoint(663,0.1164,58410.64);
   graph->SetPoint(664,0.1165,58408.37);
   graph->SetPoint(665,0.1166,58406.11);
   graph->SetPoint(666,0.1167,58403.86);
   graph->SetPoint(667,0.1168,58401.63);
   graph->SetPoint(668,0.1169,58399.41);
   graph->SetPoint(669,0.117,58397.2);
   graph->SetPoint(670,0.1171,58395.01);
   graph->SetPoint(671,0.1172,58392.83);
   graph->SetPoint(672,0.1173,58390.67);
   graph->SetPoint(673,0.1174,58388.52);
   graph->SetPoint(674,0.1175,58386.38);
   graph->SetPoint(675,0.1176,58384.26);
   graph->SetPoint(676,0.1177,58382.15);
   graph->SetPoint(677,0.1178,58380.05);
   graph->SetPoint(678,0.1179,58377.97);
   graph->SetPoint(679,0.118,58375.9);
   graph->SetPoint(680,0.1181,58373.84);
   graph->SetPoint(681,0.1182,58371.8);
   graph->SetPoint(682,0.1183,58369.77);
   graph->SetPoint(683,0.1184,58367.76);
   graph->SetPoint(684,0.1185,58365.76);
   graph->SetPoint(685,0.1186,58363.77);
   graph->SetPoint(686,0.1187,58361.8);
   graph->SetPoint(687,0.1188,58359.84);
   graph->SetPoint(688,0.1189,58357.89);
   graph->SetPoint(689,0.119,58355.96);
   graph->SetPoint(690,0.1191,58354.04);
   graph->SetPoint(691,0.1192,58352.14);
   graph->SetPoint(692,0.1193,58350.25);
   graph->SetPoint(693,0.1194,58348.37);
   graph->SetPoint(694,0.1195,58346.5);
   graph->SetPoint(695,0.1196,58344.65);
   graph->SetPoint(696,0.1197,58342.82);
   graph->SetPoint(697,0.1198,58340.99);
   graph->SetPoint(698,0.1199,58339.18);
   graph->SetPoint(699,0.12,58337.39);
   graph->SetPoint(700,0.1201,58335.61);
   graph->SetPoint(701,0.1202,58333.84);
   graph->SetPoint(702,0.1203,58332.08);
   graph->SetPoint(703,0.1204,58330.34);
   graph->SetPoint(704,0.1205,58328.61);
   graph->SetPoint(705,0.1206,58326.9);
   graph->SetPoint(706,0.1207,58325.2);
   graph->SetPoint(707,0.1208,58323.51);
   graph->SetPoint(708,0.1209,58321.84);
   graph->SetPoint(709,0.121,58320.18);
   graph->SetPoint(710,0.1211,58318.54);
   graph->SetPoint(711,0.1212,58316.91);
   graph->SetPoint(712,0.1213,58315.29);
   graph->SetPoint(713,0.1214,58313.68);
   graph->SetPoint(714,0.1215,58312.09);
   graph->SetPoint(715,0.1216,58310.51);
   graph->SetPoint(716,0.1217,58308.95);
   graph->SetPoint(717,0.1218,58307.4);
   graph->SetPoint(718,0.1219,58305.86);
   graph->SetPoint(719,0.122,58304.34);
   graph->SetPoint(720,0.1221,58302.83);
   graph->SetPoint(721,0.1222,58301.34);
   graph->SetPoint(722,0.1223,58299.86);
   graph->SetPoint(723,0.1224,58298.39);
   graph->SetPoint(724,0.1225,58296.93);
   graph->SetPoint(725,0.1226,58295.49);
   graph->SetPoint(726,0.1227,58294.07);
   graph->SetPoint(727,0.1228,58292.65);
   graph->SetPoint(728,0.1229,58291.25);
   graph->SetPoint(729,0.123,58289.87);
   graph->SetPoint(730,0.1231,58288.49);
   graph->SetPoint(731,0.1232,58287.14);
   graph->SetPoint(732,0.1233,58285.79);
   graph->SetPoint(733,0.1234,58284.46);
   graph->SetPoint(734,0.1235,58283.14);
   graph->SetPoint(735,0.1236,58281.84);
   graph->SetPoint(736,0.1237,58280.55);
   graph->SetPoint(737,0.1238,58279.27);
   graph->SetPoint(738,0.1239,58278.01);
   graph->SetPoint(739,0.124,58276.76);
   graph->SetPoint(740,0.1241,58275.52);
   graph->SetPoint(741,0.1242,58274.3);
   graph->SetPoint(742,0.1243,58273.09);
   graph->SetPoint(743,0.1244,58271.89);
   graph->SetPoint(744,0.1245,58270.71);
   graph->SetPoint(745,0.1246,58269.54);
   graph->SetPoint(746,0.1247,58268.39);
   graph->SetPoint(747,0.1248,58267.25);
   graph->SetPoint(748,0.1249,58266.12);
   graph->SetPoint(749,0.125,58265.01);
   graph->SetPoint(750,0.1251,58263.91);
   graph->SetPoint(751,0.1252,58262.82);
   graph->SetPoint(752,0.1253,58261.75);
   graph->SetPoint(753,0.1254,58260.69);
   graph->SetPoint(754,0.1255,58259.65);
   graph->SetPoint(755,0.1256,58258.62);
   graph->SetPoint(756,0.1257,58257.6);
   graph->SetPoint(757,0.1258,58256.59);
   graph->SetPoint(758,0.1259,58255.6);
   graph->SetPoint(759,0.126,58254.63);
   graph->SetPoint(760,0.1261,58253.66);
   graph->SetPoint(761,0.1262,58252.71);
   graph->SetPoint(762,0.1263,58251.78);
   graph->SetPoint(763,0.1264,58250.86);
   graph->SetPoint(764,0.1265,58249.95);
   graph->SetPoint(765,0.1266,58249.05);
   graph->SetPoint(766,0.1267,58248.17);
   graph->SetPoint(767,0.1268,58247.3);
   graph->SetPoint(768,0.1269,58246.45);
   graph->SetPoint(769,0.127,58245.61);
   graph->SetPoint(770,0.1271,58244.78);
   graph->SetPoint(771,0.1272,58243.97);
   graph->SetPoint(772,0.1273,58243.17);
   graph->SetPoint(773,0.1274,58242.38);
   graph->SetPoint(774,0.1275,58241.61);
   graph->SetPoint(775,0.1276,58240.85);
   graph->SetPoint(776,0.1277,58240.11);
   graph->SetPoint(777,0.1278,58239.37);
   graph->SetPoint(778,0.1279,58238.66);
   graph->SetPoint(779,0.128,58237.95);
   graph->SetPoint(780,0.1281,58237.26);
   graph->SetPoint(781,0.1282,58236.58);
   graph->SetPoint(782,0.1283,58235.92);
   graph->SetPoint(783,0.1284,58235.27);
   graph->SetPoint(784,0.1285,58234.63);
   graph->SetPoint(785,0.1286,58234.01);
   graph->SetPoint(786,0.1287,58233.4);
   graph->SetPoint(787,0.1288,58232.81);
   graph->SetPoint(788,0.1289,58232.22);
   graph->SetPoint(789,0.129,58231.66);
   graph->SetPoint(790,0.1291,58231.1);
   graph->SetPoint(791,0.1292,58230.56);
   graph->SetPoint(792,0.1293,58230.03);
   graph->SetPoint(793,0.1294,58229.52);
   graph->SetPoint(794,0.1295,58229.02);
   graph->SetPoint(795,0.1296,58228.53);
   graph->SetPoint(796,0.1297,58228.06);
   graph->SetPoint(797,0.1298,58227.6);
   graph->SetPoint(798,0.1299,58227.15);
   graph->SetPoint(799,0.13,58226.72);
   graph->SetPoint(800,0.1301,58226.3);
   graph->SetPoint(801,0.1302,58225.9);
   graph->SetPoint(802,0.1303,58225.51);
   graph->SetPoint(803,0.1304,58225.13);
   graph->SetPoint(804,0.1305,58224.77);
   graph->SetPoint(805,0.1306,58224.42);
   graph->SetPoint(806,0.1307,58224.08);
   graph->SetPoint(807,0.1308,58223.76);
   graph->SetPoint(808,0.1309,58223.45);
   graph->SetPoint(809,0.131,58223.15);
   graph->SetPoint(810,0.1311,58222.87);
   graph->SetPoint(811,0.1312,58222.6);
   graph->SetPoint(812,0.1313,58222.34);
   graph->SetPoint(813,0.1314,58222.1);
   graph->SetPoint(814,0.1315,58221.87);
   graph->SetPoint(815,0.1316,58221.66);
   graph->SetPoint(816,0.1317,58221.46);
   graph->SetPoint(817,0.1318,58221.27);
   graph->SetPoint(818,0.1319,58221.1);
   graph->SetPoint(819,0.132,58220.94);
   graph->SetPoint(820,0.1321,58220.79);
   graph->SetPoint(821,0.1322,58220.66);
   graph->SetPoint(822,0.1323,58220.54);
   graph->SetPoint(823,0.1324,58220.43);
   graph->SetPoint(824,0.1325,58220.34);
   graph->SetPoint(825,0.1326,58220.26);
   graph->SetPoint(826,0.1327,58220.19);
   graph->SetPoint(827,0.1328,58220.14);
   graph->SetPoint(828,0.1329,58220.11);
   graph->SetPoint(829,0.133,58220.08);
   graph->SetPoint(830,0.1331,58220.07);
   graph->SetPoint(831,0.1332,58220.07);
   graph->SetPoint(832,0.1333,58220.09);
   graph->SetPoint(833,0.1334,58220.12);
   graph->SetPoint(834,0.1335,58220.16);
   graph->SetPoint(835,0.1336,58220.22);
   graph->SetPoint(836,0.1337,58220.29);
   graph->SetPoint(837,0.1338,58220.37);
   graph->SetPoint(838,0.1339,58220.47);
   graph->SetPoint(839,0.134,58220.58);
   graph->SetPoint(840,0.1341,58220.71);
   graph->SetPoint(841,0.1342,58220.85);
   graph->SetPoint(842,0.1343,58221);
   graph->SetPoint(843,0.1344,58221.16);
   graph->SetPoint(844,0.1345,58221.34);
   graph->SetPoint(845,0.1346,58221.54);
   graph->SetPoint(846,0.1347,58221.74);
   graph->SetPoint(847,0.1348,58221.96);
   graph->SetPoint(848,0.1349,58222.2);
   graph->SetPoint(849,0.135,58222.44);
   graph->SetPoint(850,0.1351,58222.7);
   graph->SetPoint(851,0.1352,58222.98);
   graph->SetPoint(852,0.1353,58223.26);
   graph->SetPoint(853,0.1354,58223.57);
   graph->SetPoint(854,0.1355,58223.88);
   graph->SetPoint(855,0.1356,58224.21);
   graph->SetPoint(856,0.1357,58224.55);
   graph->SetPoint(857,0.1358,58224.91);
   graph->SetPoint(858,0.1359,58225.27);
   graph->SetPoint(859,0.136,58225.66);
   graph->SetPoint(860,0.1361,58226.05);
   graph->SetPoint(861,0.1362,58226.46);
   graph->SetPoint(862,0.1363,58226.89);
   graph->SetPoint(863,0.1364,58227.32);
   graph->SetPoint(864,0.1365,58227.77);
   graph->SetPoint(865,0.1366,58228.24);
   graph->SetPoint(866,0.1367,58228.71);
   graph->SetPoint(867,0.1368,58229.2);
   graph->SetPoint(868,0.1369,58229.71);
   graph->SetPoint(869,0.137,58230.23);
   graph->SetPoint(870,0.1371,58230.76);
   graph->SetPoint(871,0.1372,58231.3);
   graph->SetPoint(872,0.1373,58231.86);
   graph->SetPoint(873,0.1374,58232.43);
   graph->SetPoint(874,0.1375,58233.02);
   graph->SetPoint(875,0.1376,58233.62);
   graph->SetPoint(876,0.1377,58234.23);
   graph->SetPoint(877,0.1378,58234.86);
   graph->SetPoint(878,0.1379,58235.5);
   graph->SetPoint(879,0.138,58236.15);
   graph->SetPoint(880,0.1381,58236.82);
   graph->SetPoint(881,0.1382,58237.5);
   graph->SetPoint(882,0.1383,58238.19);
   graph->SetPoint(883,0.1384,58238.9);
   graph->SetPoint(884,0.1385,58239.62);
   graph->SetPoint(885,0.1386,58240.35);
   graph->SetPoint(886,0.1387,58241.1);
   graph->SetPoint(887,0.1388,58241.86);
   graph->SetPoint(888,0.1389,58242.64);
   graph->SetPoint(889,0.139,58243.42);
   graph->SetPoint(890,0.1391,58244.23);
   graph->SetPoint(891,0.1392,58245.04);
   graph->SetPoint(892,0.1393,58245.87);
   graph->SetPoint(893,0.1394,58246.71);
   graph->SetPoint(894,0.1395,58247.57);
   graph->SetPoint(895,0.1396,58248.44);
   graph->SetPoint(896,0.1397,58249.32);
   graph->SetPoint(897,0.1398,58250.22);
   graph->SetPoint(898,0.1399,58251.13);
   graph->SetPoint(899,0.14,58252.05);
   graph->SetPoint(900,0.1401,58252.99);
   graph->SetPoint(901,0.1402,58253.94);
   graph->SetPoint(902,0.1403,58254.9);
   graph->SetPoint(903,0.1404,58255.88);
   graph->SetPoint(904,0.1405,58256.87);
   graph->SetPoint(905,0.1406,58257.87);
   graph->SetPoint(906,0.1407,58258.89);
   graph->SetPoint(907,0.1408,58259.92);
   graph->SetPoint(908,0.1409,58260.97);
   graph->SetPoint(909,0.141,58262.02);
   graph->SetPoint(910,0.1411,58263.1);
   graph->SetPoint(911,0.1412,58264.18);
   graph->SetPoint(912,0.1413,58265.28);
   graph->SetPoint(913,0.1414,58266.39);
   graph->SetPoint(914,0.1415,58267.52);
   graph->SetPoint(915,0.1416,58268.66);
   graph->SetPoint(916,0.1417,58269.81);
   graph->SetPoint(917,0.1418,58270.97);
   graph->SetPoint(918,0.1419,58272.15);
   graph->SetPoint(919,0.142,58273.35);
   graph->SetPoint(920,0.1421,58274.55);
   graph->SetPoint(921,0.1422,58275.77);
   graph->SetPoint(922,0.1423,58277.01);
   graph->SetPoint(923,0.1424,58278.25);
   graph->SetPoint(924,0.1425,58279.51);
   graph->SetPoint(925,0.1426,58280.79);
   graph->SetPoint(926,0.1427,58282.07);
   graph->SetPoint(927,0.1428,58283.38);
   graph->SetPoint(928,0.1429,58284.69);
   graph->SetPoint(929,0.143,58286.02);
   graph->SetPoint(930,0.1431,58287.36);
   graph->SetPoint(931,0.1432,58288.71);
   graph->SetPoint(932,0.1433,58290.08);
   graph->SetPoint(933,0.1434,58291.46);
   graph->SetPoint(934,0.1435,58292.86);
   graph->SetPoint(935,0.1436,58294.26);
   graph->SetPoint(936,0.1437,58295.69);
   graph->SetPoint(937,0.1438,58297.12);
   graph->SetPoint(938,0.1439,58298.57);
   graph->SetPoint(939,0.144,58300.03);
   graph->SetPoint(940,0.1441,58301.51);
   graph->SetPoint(941,0.1442,58303);
   graph->SetPoint(942,0.1443,58304.5);
   graph->SetPoint(943,0.1444,58306.01);
   graph->SetPoint(944,0.1445,58307.54);
   graph->SetPoint(945,0.1446,58309.09);
   graph->SetPoint(946,0.1447,58310.64);
   graph->SetPoint(947,0.1448,58312.21);
   graph->SetPoint(948,0.1449,58313.79);
   graph->SetPoint(949,0.145,58315.39);
   graph->SetPoint(950,0.1451,58317);
   graph->SetPoint(951,0.1452,58318.62);
   graph->SetPoint(952,0.1453,58320.26);
   graph->SetPoint(953,0.1454,58321.91);
   graph->SetPoint(954,0.1455,58323.57);
   graph->SetPoint(955,0.1456,58325.25);
   graph->SetPoint(956,0.1457,58326.94);
   graph->SetPoint(957,0.1458,58328.64);
   graph->SetPoint(958,0.1459,58330.36);
   graph->SetPoint(959,0.146,58332.09);
   graph->SetPoint(960,0.1461,58333.83);
   graph->SetPoint(961,0.1462,58335.59);
   graph->SetPoint(962,0.1463,58337.36);
   graph->SetPoint(963,0.1464,58339.15);
   graph->SetPoint(964,0.1465,58340.94);
   graph->SetPoint(965,0.1466,58342.75);
   graph->SetPoint(966,0.1467,58344.58);
   graph->SetPoint(967,0.1468,58346.42);
   graph->SetPoint(968,0.1469,58348.27);
   graph->SetPoint(969,0.147,58350.13);
   graph->SetPoint(970,0.1471,58352.01);
   graph->SetPoint(971,0.1472,58353.9);
   graph->SetPoint(972,0.1473,58355.8);
   graph->SetPoint(973,0.1474,58357.72);
   graph->SetPoint(974,0.1475,58359.65);
   graph->SetPoint(975,0.1476,58361.6);
   graph->SetPoint(976,0.1477,58363.56);
   graph->SetPoint(977,0.1478,58365.53);
   graph->SetPoint(978,0.1479,58367.51);
   graph->SetPoint(979,0.148,58369.51);
   graph->SetPoint(980,0.1481,58371.52);
   graph->SetPoint(981,0.1482,58373.55);
   graph->SetPoint(982,0.1483,58375.58);
   graph->SetPoint(983,0.1484,58377.64);
   graph->SetPoint(984,0.1485,58379.7);
   graph->SetPoint(985,0.1486,58381.78);
   graph->SetPoint(986,0.1487,58383.87);
   graph->SetPoint(987,0.1488,58385.98);
   graph->SetPoint(988,0.1489,58388.1);
   graph->SetPoint(989,0.149,58390.23);
   graph->SetPoint(990,0.1491,58392.37);
   graph->SetPoint(991,0.1492,58394.53);
   graph->SetPoint(992,0.1493,58396.7);
   graph->SetPoint(993,0.1494,58398.89);
   graph->SetPoint(994,0.1495,58401.09);
   graph->SetPoint(995,0.1496,58403.3);
   graph->SetPoint(996,0.1497,58405.52);
   graph->SetPoint(997,0.1498,58407.76);
   graph->SetPoint(998,0.1499,58410.01);
   graph->SetPoint(999,0.15,58412.28);
   graph->SetPoint(1000,0.1501,58414.56);
   graph->SetPoint(1001,0.1502,58416.85);
   graph->SetPoint(1002,0.1503,58419.15);
   graph->SetPoint(1003,0.1504,58421.47);
   graph->SetPoint(1004,0.1505,58423.8);
   graph->SetPoint(1005,0.1506,58426.15);
   graph->SetPoint(1006,0.1507,58428.51);
   graph->SetPoint(1007,0.1508,58430.88);
   graph->SetPoint(1008,0.1509,58433.27);
   graph->SetPoint(1009,0.151,58435.66);
   graph->SetPoint(1010,0.1511,58438.08);
   graph->SetPoint(1011,0.1512,58440.5);
   graph->SetPoint(1012,0.1513,58442.94);
   graph->SetPoint(1013,0.1514,58445.39);
   graph->SetPoint(1014,0.1515,58447.86);
   graph->SetPoint(1015,0.1516,58450.33);
   graph->SetPoint(1016,0.1517,58452.83);
   graph->SetPoint(1017,0.1518,58455.33);
   graph->SetPoint(1018,0.1519,58457.85);
   graph->SetPoint(1019,0.152,58460.38);
   graph->SetPoint(1020,0.1521,58462.93);
   graph->SetPoint(1021,0.1522,58465.48);
   graph->SetPoint(1022,0.1523,58468.06);
   graph->SetPoint(1023,0.1524,58470.64);
   graph->SetPoint(1024,0.1525,58473.24);
   graph->SetPoint(1025,0.1526,58475.85);
   graph->SetPoint(1026,0.1527,58478.47);
   graph->SetPoint(1027,0.1528,58481.11);
   graph->SetPoint(1028,0.1529,58483.76);
   graph->SetPoint(1029,0.153,58486.43);
   graph->SetPoint(1030,0.1531,58489.1);
   graph->SetPoint(1031,0.1532,58491.8);
   graph->SetPoint(1032,0.1533,58494.5);
   graph->SetPoint(1033,0.1534,58497.22);
   graph->SetPoint(1034,0.1535,58499.95);
   graph->SetPoint(1035,0.1536,58502.69);
   graph->SetPoint(1036,0.1537,58505.45);
   graph->SetPoint(1037,0.1538,58508.22);
   graph->SetPoint(1038,0.1539,58511);
   graph->SetPoint(1039,0.154,58513.8);
   graph->SetPoint(1040,0.1541,58516.61);
   graph->SetPoint(1041,0.1542,58519.44);
   graph->SetPoint(1042,0.1543,58522.27);
   graph->SetPoint(1043,0.1544,58525.12);
   graph->SetPoint(1044,0.1545,58527.99);
   graph->SetPoint(1045,0.1546,58530.86);
   graph->SetPoint(1046,0.1547,58533.75);
   graph->SetPoint(1047,0.1548,58536.66);
   graph->SetPoint(1048,0.1549,58539.57);
   graph->SetPoint(1049,0.155,58542.5);
   graph->SetPoint(1050,0.1551,58545.44);
   graph->SetPoint(1051,0.1552,58548.4);
   graph->SetPoint(1052,0.1553,58551.37);
   graph->SetPoint(1053,0.1554,58554.35);
   graph->SetPoint(1054,0.1555,58557.35);
   graph->SetPoint(1055,0.1556,58560.36);
   graph->SetPoint(1056,0.1557,58563.38);
   graph->SetPoint(1057,0.1558,58566.41);
   graph->SetPoint(1058,0.1559,58569.46);
   graph->SetPoint(1059,0.156,58572.53);
   graph->SetPoint(1060,0.1561,58575.6);
   graph->SetPoint(1061,0.1562,58578.69);
   graph->SetPoint(1062,0.1563,58581.79);
   graph->SetPoint(1063,0.1564,58584.9);
   graph->SetPoint(1064,0.1565,58588.03);
   graph->SetPoint(1065,0.1566,58591.17);
   graph->SetPoint(1066,0.1567,58594.33);
   graph->SetPoint(1067,0.1568,58597.5);
   graph->SetPoint(1068,0.1569,58600.68);
   graph->SetPoint(1069,0.157,58603.87);
   graph->SetPoint(1070,0.1571,58607.08);
   graph->SetPoint(1071,0.1572,58610.3);
   graph->SetPoint(1072,0.1573,58613.53);
   graph->SetPoint(1073,0.1574,58616.78);
   graph->SetPoint(1074,0.1575,58620.04);
   graph->SetPoint(1075,0.1576,58623.31);
   graph->SetPoint(1076,0.1577,58626.6);
   graph->SetPoint(1077,0.1578,58629.9);
   graph->SetPoint(1078,0.1579,58633.21);
   graph->SetPoint(1079,0.158,58636.54);
   graph->SetPoint(1080,0.1581,58639.87);
   graph->SetPoint(1081,0.1582,58643.23);
   graph->SetPoint(1082,0.1583,58646.59);
   graph->SetPoint(1083,0.1584,58649.97);
   graph->SetPoint(1084,0.1585,58653.36);
   graph->SetPoint(1085,0.1586,58656.77);
   graph->SetPoint(1086,0.1587,58660.18);
   graph->SetPoint(1087,0.1588,58663.62);
   graph->SetPoint(1088,0.1589,58667.06);
   graph->SetPoint(1089,0.159,58670.52);
   graph->SetPoint(1090,0.1591,58673.99);
   graph->SetPoint(1091,0.1592,58677.47);
   graph->SetPoint(1092,0.1593,58680.97);
   graph->SetPoint(1093,0.1594,58684.48);
   graph->SetPoint(1094,0.1595,58688);
   graph->SetPoint(1095,0.1596,58691.54);
   graph->SetPoint(1096,0.1597,58695.09);
   graph->SetPoint(1097,0.1598,58698.65);
   graph->SetPoint(1098,0.1599,58702.23);
   graph->SetPoint(1099,0.16,58705.82);
   graph->SetPoint(1100,0.1601,58709.42);
   graph->SetPoint(1101,0.1602,58713.03);
   graph->SetPoint(1102,0.1603,58716.66);
   graph->SetPoint(1103,0.1604,58720.3);
   graph->SetPoint(1104,0.1605,58723.96);
   graph->SetPoint(1105,0.1606,58727.62);
   graph->SetPoint(1106,0.1607,58731.3);
   graph->SetPoint(1107,0.1608,58735);
   graph->SetPoint(1108,0.1609,58738.71);
   graph->SetPoint(1109,0.161,58742.43);
   graph->SetPoint(1110,0.1611,58746.16);
   graph->SetPoint(1111,0.1612,58749.91);
   graph->SetPoint(1112,0.1613,58753.66);
   graph->SetPoint(1113,0.1614,58757.44);
   graph->SetPoint(1114,0.1615,58761.22);
   graph->SetPoint(1115,0.1616,58765.02);
   graph->SetPoint(1116,0.1617,58768.83);
   graph->SetPoint(1117,0.1618,58772.66);
   graph->SetPoint(1118,0.1619,58776.5);
   graph->SetPoint(1119,0.162,58780.35);
   graph->SetPoint(1120,0.1621,58784.21);
   graph->SetPoint(1121,0.1622,58788.09);
   graph->SetPoint(1122,0.1623,58791.98);
   graph->SetPoint(1123,0.1624,58795.88);
   graph->SetPoint(1124,0.1625,58799.8);
   graph->SetPoint(1125,0.1626,58803.73);
   graph->SetPoint(1126,0.1627,58807.67);
   graph->SetPoint(1127,0.1628,58811.63);
   graph->SetPoint(1128,0.1629,58815.59);
   graph->SetPoint(1129,0.163,58819.58);
   graph->SetPoint(1130,0.1631,58823.57);
   graph->SetPoint(1131,0.1632,58827.58);
   graph->SetPoint(1132,0.1633,58831.6);
   graph->SetPoint(1133,0.1634,58835.63);
   graph->SetPoint(1134,0.1635,58839.68);
   graph->SetPoint(1135,0.1636,58843.74);
   graph->SetPoint(1136,0.1637,58847.81);
   graph->SetPoint(1137,0.1638,58851.9);
   graph->SetPoint(1138,0.1639,58856);
   graph->SetPoint(1139,0.164,58860.11);
   graph->SetPoint(1140,0.1641,58864.24);
   graph->SetPoint(1141,0.1642,58868.38);
   graph->SetPoint(1142,0.1643,58872.53);
   graph->SetPoint(1143,0.1644,58876.69);
   graph->SetPoint(1144,0.1645,58880.87);
   graph->SetPoint(1145,0.1646,58885.06);
   graph->SetPoint(1146,0.1647,58889.26);
   graph->SetPoint(1147,0.1648,58893.48);
   graph->SetPoint(1148,0.1649,58897.71);
   graph->SetPoint(1149,0.165,58901.95);
   graph->SetPoint(1150,0.1651,58906.21);
   graph->SetPoint(1151,0.1652,58910.47);
   graph->SetPoint(1152,0.1653,58914.76);
   graph->SetPoint(1153,0.1654,58919.05);
   graph->SetPoint(1154,0.1655,58923.36);
   graph->SetPoint(1155,0.1656,58927.68);
   graph->SetPoint(1156,0.1657,58932.01);
   graph->SetPoint(1157,0.1658,58936.36);
   graph->SetPoint(1158,0.1659,58940.72);
   graph->SetPoint(1159,0.166,58945.09);
   graph->SetPoint(1160,0.1661,58949.48);
   graph->SetPoint(1161,0.1662,58953.88);
   graph->SetPoint(1162,0.1663,58958.29);
   graph->SetPoint(1163,0.1664,58962.71);
   graph->SetPoint(1164,0.1665,58967.15);
   graph->SetPoint(1165,0.1666,58971.6);
   graph->SetPoint(1166,0.1667,58976.06);
   graph->SetPoint(1167,0.1668,58980.54);
   graph->SetPoint(1168,0.1669,58985.03);
   graph->SetPoint(1169,0.167,58989.53);
   graph->SetPoint(1170,0.1671,58994.05);
   graph->SetPoint(1171,0.1672,58998.57);
   graph->SetPoint(1172,0.1673,59003.11);
   graph->SetPoint(1173,0.1674,59007.67);
   graph->SetPoint(1174,0.1675,59012.24);
   graph->SetPoint(1175,0.1676,59016.82);
   graph->SetPoint(1176,0.1677,59021.41);
   graph->SetPoint(1177,0.1678,59026.01);
   graph->SetPoint(1178,0.1679,59030.63);
   graph->SetPoint(1179,0.168,59035.27);
   graph->SetPoint(1180,0.1681,59039.91);
   graph->SetPoint(1181,0.1682,59044.57);
   graph->SetPoint(1182,0.1683,59049.24);
   graph->SetPoint(1183,0.1684,59053.92);
   graph->SetPoint(1184,0.1685,59058.62);
   graph->SetPoint(1185,0.1686,59063.33);
   graph->SetPoint(1186,0.1687,59068.05);
   graph->SetPoint(1187,0.1688,59072.79);
   graph->SetPoint(1188,0.1689,59077.53);
   graph->SetPoint(1189,0.169,59082.29);
   graph->SetPoint(1190,0.1691,59087.07);
   graph->SetPoint(1191,0.1692,59091.85);
   graph->SetPoint(1192,0.1693,59096.65);
   graph->SetPoint(1193,0.1694,59101.47);
   graph->SetPoint(1194,0.1695,59106.29);
   graph->SetPoint(1195,0.1696,59111.13);
   graph->SetPoint(1196,0.1697,59115.98);
   graph->SetPoint(1197,0.1698,59120.85);
   graph->SetPoint(1198,0.1699,59125.72);
   graph->SetPoint(1199,0.17,59130.61);
   graph->SetPoint(1200,0.1701,59135.52);
   graph->SetPoint(1201,0.1702,59140.43);
   graph->SetPoint(1202,0.1703,59145.36);
   graph->SetPoint(1203,0.1704,59150.3);
   graph->SetPoint(1204,0.1705,59155.26);
   graph->SetPoint(1205,0.1706,59160.22);
   graph->SetPoint(1206,0.1707,59165.21);
   graph->SetPoint(1207,0.1708,59170.2);
   graph->SetPoint(1208,0.1709,59175.2);
   graph->SetPoint(1209,0.171,59180.22);
   graph->SetPoint(1210,0.1711,59185.25);
   graph->SetPoint(1211,0.1712,59190.3);
   graph->SetPoint(1212,0.1713,59195.36);
   graph->SetPoint(1213,0.1714,59200.43);
   graph->SetPoint(1214,0.1715,59205.51);
   graph->SetPoint(1215,0.1716,59210.61);
   graph->SetPoint(1216,0.1717,59215.71);
   graph->SetPoint(1217,0.1718,59220.84);
   graph->SetPoint(1218,0.1719,59225.97);
   graph->SetPoint(1219,0.172,59231.12);
   graph->SetPoint(1220,0.1721,59236.28);
   graph->SetPoint(1221,0.1722,59241.45);
   graph->SetPoint(1222,0.1723,59246.64);
   graph->SetPoint(1223,0.1724,59251.83);
   graph->SetPoint(1224,0.1725,59257.05);
   graph->SetPoint(1225,0.1726,59262.27);
   graph->SetPoint(1226,0.1727,59267.51);
   graph->SetPoint(1227,0.1728,59272.76);
   graph->SetPoint(1228,0.1729,59278.02);
   graph->SetPoint(1229,0.173,59283.29);
   graph->SetPoint(1230,0.1731,59288.58);
   graph->SetPoint(1231,0.1732,59293.88);
   graph->SetPoint(1232,0.1733,59299.2);
   graph->SetPoint(1233,0.1734,59304.52);
   graph->SetPoint(1234,0.1735,59309.86);
   graph->SetPoint(1235,0.1736,59315.22);
   graph->SetPoint(1236,0.1737,59320.58);
   graph->SetPoint(1237,0.1738,59325.96);
   graph->SetPoint(1238,0.1739,59331.35);
   graph->SetPoint(1239,0.174,59336.75);
   graph->SetPoint(1240,0.1741,59342.17);
   graph->SetPoint(1241,0.1742,59347.6);
   graph->SetPoint(1242,0.1743,59353.04);
   graph->SetPoint(1243,0.1744,59358.49);
   graph->SetPoint(1244,0.1745,59363.96);
   graph->SetPoint(1245,0.1746,59369.44);
   graph->SetPoint(1246,0.1747,59374.93);
   graph->SetPoint(1247,0.1748,59380.44);
   graph->SetPoint(1248,0.1749,59385.96);
   graph->SetPoint(1249,0.175,59391.49);
   graph->SetPoint(1250,0.1751,59397.03);
   graph->SetPoint(1251,0.1752,59402.59);
   graph->SetPoint(1252,0.1753,59408.16);
   graph->SetPoint(1253,0.1754,59413.74);
   graph->SetPoint(1254,0.1755,59419.33);
   graph->SetPoint(1255,0.1756,59424.94);
   graph->SetPoint(1256,0.1757,59430.56);
   graph->SetPoint(1257,0.1758,59436.2);
   graph->SetPoint(1258,0.1759,59441.84);
   graph->SetPoint(1259,0.176,59447.5);
   graph->SetPoint(1260,0.1761,59453.17);
   graph->SetPoint(1261,0.1762,59458.85);
   graph->SetPoint(1262,0.1763,59464.55);
   graph->SetPoint(1263,0.1764,59470.26);
   graph->SetPoint(1264,0.1765,59475.98);
   graph->SetPoint(1265,0.1766,59481.72);
   graph->SetPoint(1266,0.1767,59487.46);
   graph->SetPoint(1267,0.1768,59493.22);
   graph->SetPoint(1268,0.1769,59499);
   graph->SetPoint(1269,0.177,59504.78);
   graph->SetPoint(1270,0.1771,59510.58);
   graph->SetPoint(1271,0.1772,59516.39);
   graph->SetPoint(1272,0.1773,59522.21);
   graph->SetPoint(1273,0.1774,59528.05);
   graph->SetPoint(1274,0.1775,59533.9);
   graph->SetPoint(1275,0.1776,59539.76);
   graph->SetPoint(1276,0.1777,59545.64);
   graph->SetPoint(1277,0.1778,59551.52);
   graph->SetPoint(1278,0.1779,59557.42);
   graph->SetPoint(1279,0.178,59563.33);
   graph->SetPoint(1280,0.1781,59569.26);
   graph->SetPoint(1281,0.1782,59575.2);
   graph->SetPoint(1282,0.1783,59581.15);
   graph->SetPoint(1283,0.1784,59587.11);
   graph->SetPoint(1284,0.1785,59593.09);
   graph->SetPoint(1285,0.1786,59599.07);
   graph->SetPoint(1286,0.1787,59605.07);
   graph->SetPoint(1287,0.1788,59611.09);
   graph->SetPoint(1288,0.1789,59617.11);
   graph->SetPoint(1289,0.179,59623.15);
   graph->SetPoint(1290,0.1791,59629.2);
   graph->SetPoint(1291,0.1792,59635.27);
   graph->SetPoint(1292,0.1793,59641.35);
   graph->SetPoint(1293,0.1794,59647.43);
   graph->SetPoint(1294,0.1795,59653.54);
   graph->SetPoint(1295,0.1796,59659.65);
   graph->SetPoint(1296,0.1797,59665.78);
   graph->SetPoint(1297,0.1798,59671.92);
   graph->SetPoint(1298,0.1799,59678.07);
   graph->SetPoint(1299,0.18,59684.24);
   graph->SetPoint(1300,0.1801,59690.41);
   graph->SetPoint(1301,0.1802,59696.6);
   graph->SetPoint(1302,0.1803,59702.81);
   graph->SetPoint(1303,0.1804,59709.02);
   graph->SetPoint(1304,0.1805,59715.25);
   graph->SetPoint(1305,0.1806,59721.49);
   graph->SetPoint(1306,0.1807,59727.74);
   graph->SetPoint(1307,0.1808,59734.01);
   graph->SetPoint(1308,0.1809,59740.29);
   graph->SetPoint(1309,0.181,59746.58);
   graph->SetPoint(1310,0.1811,59752.88);
   graph->SetPoint(1311,0.1812,59759.2);
   graph->SetPoint(1312,0.1813,59765.53);
   graph->SetPoint(1313,0.1814,59771.87);
   graph->SetPoint(1314,0.1815,59778.22);
   graph->SetPoint(1315,0.1816,59784.59);
   graph->SetPoint(1316,0.1817,59790.97);
   graph->SetPoint(1317,0.1818,59797.36);
   graph->SetPoint(1318,0.1819,59803.76);
   graph->SetPoint(1319,0.182,59810.18);
   graph->SetPoint(1320,0.1821,59816.61);
   graph->SetPoint(1321,0.1822,59823.05);
   graph->SetPoint(1322,0.1823,59829.5);
   graph->SetPoint(1323,0.1824,59835.97);
   graph->SetPoint(1324,0.1825,59842.45);
   graph->SetPoint(1325,0.1826,59848.94);
   graph->SetPoint(1326,0.1827,59855.45);
   graph->SetPoint(1327,0.1828,59861.96);
   graph->SetPoint(1328,0.1829,59868.49);
   graph->SetPoint(1329,0.183,59875.03);
   graph->SetPoint(1330,0.1831,59881.59);
   graph->SetPoint(1331,0.1832,59888.16);
   graph->SetPoint(1332,0.1833,59894.73);
   graph->SetPoint(1333,0.1834,59901.33);
   graph->SetPoint(1334,0.1835,59907.93);
   graph->SetPoint(1335,0.1836,59914.55);
   graph->SetPoint(1336,0.1837,59921.18);
   graph->SetPoint(1337,0.1838,59927.82);
   graph->SetPoint(1338,0.1839,59934.47);
   graph->SetPoint(1339,0.184,59941.14);
   graph->SetPoint(1340,0.1841,59947.82);
   graph->SetPoint(1341,0.1842,59954.51);
   graph->SetPoint(1342,0.1843,59961.22);
   graph->SetPoint(1343,0.1844,59967.93);
   graph->SetPoint(1344,0.1845,59974.66);
   graph->SetPoint(1345,0.1846,59981.4);
   graph->SetPoint(1346,0.1847,59988.16);
   graph->SetPoint(1347,0.1848,59994.93);
   graph->SetPoint(1348,0.1849,60001.7);
   graph->SetPoint(1349,0.185,60008.5);
   graph->SetPoint(1350,0.1851,60015.3);
   graph->SetPoint(1351,0.1852,60022.12);
   graph->SetPoint(1352,0.1853,60028.95);
   graph->SetPoint(1353,0.1854,60035.79);
   graph->SetPoint(1354,0.1855,60042.64);
   graph->SetPoint(1355,0.1856,60049.51);
   graph->SetPoint(1356,0.1857,60056.39);
   graph->SetPoint(1357,0.1858,60063.28);
   graph->SetPoint(1358,0.1859,60070.18);
   graph->SetPoint(1359,0.186,60077.1);
   graph->SetPoint(1360,0.1861,60084.03);
   graph->SetPoint(1361,0.1862,60090.97);
   graph->SetPoint(1362,0.1863,60097.92);
   graph->SetPoint(1363,0.1864,60104.89);
   graph->SetPoint(1364,0.1865,60111.86);
   graph->SetPoint(1365,0.1866,60118.85);
   graph->SetPoint(1366,0.1867,60125.86);
   graph->SetPoint(1367,0.1868,60132.87);
   graph->SetPoint(1368,0.1869,60139.9);
   graph->SetPoint(1369,0.187,60146.94);
   graph->SetPoint(1370,0.1871,60153.99);
   graph->SetPoint(1371,0.1872,60161.06);
   graph->SetPoint(1372,0.1873,60168.14);
   graph->SetPoint(1373,0.1874,60175.23);
   graph->SetPoint(1374,0.1875,60182.33);
   graph->SetPoint(1375,0.1876,60189.44);
   graph->SetPoint(1376,0.1877,60196.57);
   graph->SetPoint(1377,0.1878,60203.71);
   graph->SetPoint(1378,0.1879,60210.86);
   graph->SetPoint(1379,0.188,60218.02);
   graph->SetPoint(1380,0.1881,60225.2);
   graph->SetPoint(1381,0.1882,60232.39);
   graph->SetPoint(1382,0.1883,60239.59);
   graph->SetPoint(1383,0.1884,60246.8);
   graph->SetPoint(1384,0.1885,60254.03);
   graph->SetPoint(1385,0.1886,60261.27);
   graph->SetPoint(1386,0.1887,60268.52);
   graph->SetPoint(1387,0.1888,60275.78);
   graph->SetPoint(1388,0.1889,60283.06);
   graph->SetPoint(1389,0.189,60290.34);
   graph->SetPoint(1390,0.1891,60297.64);
   graph->SetPoint(1391,0.1892,60304.95);
   graph->SetPoint(1392,0.1893,60312.28);
   graph->SetPoint(1393,0.1894,60319.62);
   graph->SetPoint(1394,0.1895,60326.97);
   graph->SetPoint(1395,0.1896,60334.33);
   graph->SetPoint(1396,0.1897,60341.7);
   graph->SetPoint(1397,0.1898,60349.09);
   graph->SetPoint(1398,0.1899,60356.48);
   graph->SetPoint(1399,0.19,60363.9);
   graph->SetPoint(1400,0.1901,60371.32);
   graph->SetPoint(1401,0.1902,60378.75);
   graph->SetPoint(1402,0.1903,60386.2);
   graph->SetPoint(1403,0.1904,60393.66);
   graph->SetPoint(1404,0.1905,60401.13);
   graph->SetPoint(1405,0.1906,60408.62);
   graph->SetPoint(1406,0.1907,60416.11);
   graph->SetPoint(1407,0.1908,60423.62);
   graph->SetPoint(1408,0.1909,60431.14);
   graph->SetPoint(1409,0.191,60438.68);
   graph->SetPoint(1410,0.1911,60446.22);
   graph->SetPoint(1411,0.1912,60453.78);
   graph->SetPoint(1412,0.1913,60461.35);
   graph->SetPoint(1413,0.1914,60468.93);
   graph->SetPoint(1414,0.1915,60476.53);
   graph->SetPoint(1415,0.1916,60484.14);
   graph->SetPoint(1416,0.1917,60491.75);
   graph->SetPoint(1417,0.1918,60499.39);
   graph->SetPoint(1418,0.1919,60507.03);
   graph->SetPoint(1419,0.192,60514.69);
   graph->SetPoint(1420,0.1921,60522.35);
   graph->SetPoint(1421,0.1922,60530.03);
   graph->SetPoint(1422,0.1923,60537.73);
   graph->SetPoint(1423,0.1924,60545.43);
   graph->SetPoint(1424,0.1925,60553.15);
   graph->SetPoint(1425,0.1926,60560.88);
   graph->SetPoint(1426,0.1927,60568.62);
   graph->SetPoint(1427,0.1928,60576.37);
   graph->SetPoint(1428,0.1929,60584.14);
   graph->SetPoint(1429,0.193,60591.92);
   graph->SetPoint(1430,0.1931,60599.71);
   graph->SetPoint(1431,0.1932,60607.51);
   graph->SetPoint(1432,0.1933,60615.32);
   graph->SetPoint(1433,0.1934,60623.15);
   graph->SetPoint(1434,0.1935,60630.99);
   graph->SetPoint(1435,0.1936,60638.84);
   graph->SetPoint(1436,0.1937,60646.71);
   graph->SetPoint(1437,0.1938,60654.58);
   graph->SetPoint(1438,0.1939,60662.47);
   graph->SetPoint(1439,0.194,60670.37);
   graph->SetPoint(1440,0.1941,60678.28);
   graph->SetPoint(1441,0.1942,60686.21);
   graph->SetPoint(1442,0.1943,60694.14);
   graph->SetPoint(1443,0.1944,60702.09);
   graph->SetPoint(1444,0.1945,60710.05);
   graph->SetPoint(1445,0.1946,60718.02);
   graph->SetPoint(1446,0.1947,60726.01);
   graph->SetPoint(1447,0.1948,60734.01);
   graph->SetPoint(1448,0.1949,60742.02);
   graph->SetPoint(1449,0.195,60750.04);
   graph->SetPoint(1450,0.1951,60758.07);
   graph->SetPoint(1451,0.1952,60766.12);
   graph->SetPoint(1452,0.1953,60774.17);
   graph->SetPoint(1453,0.1954,60782.24);
   graph->SetPoint(1454,0.1955,60790.33);
   graph->SetPoint(1455,0.1956,60798.42);
   graph->SetPoint(1456,0.1957,60806.53);
   graph->SetPoint(1457,0.1958,60814.65);
   graph->SetPoint(1458,0.1959,60822.78);
   graph->SetPoint(1459,0.196,60830.92);
   graph->SetPoint(1460,0.1961,60839.07);
   graph->SetPoint(1461,0.1962,60847.24);
   graph->SetPoint(1462,0.1963,60855.42);
   graph->SetPoint(1463,0.1964,60863.61);
   graph->SetPoint(1464,0.1965,60871.81);
   graph->SetPoint(1465,0.1966,60880.03);
   graph->SetPoint(1466,0.1967,60888.26);
   graph->SetPoint(1467,0.1968,60896.5);
   graph->SetPoint(1468,0.1969,60904.75);
   graph->SetPoint(1469,0.197,60913.01);
   graph->SetPoint(1470,0.1971,60921.29);
   graph->SetPoint(1471,0.1972,60929.57);
   graph->SetPoint(1472,0.1973,60937.87);
   graph->SetPoint(1473,0.1974,60946.19);
   graph->SetPoint(1474,0.1975,60954.51);
   graph->SetPoint(1475,0.1976,60962.85);
   graph->SetPoint(1476,0.1977,60971.19);
   graph->SetPoint(1477,0.1978,60979.55);
   graph->SetPoint(1478,0.1979,60987.93);
   graph->SetPoint(1479,0.198,60996.31);
   graph->SetPoint(1480,0.1981,61004.71);
   graph->SetPoint(1481,0.1982,61013.11);
   graph->SetPoint(1482,0.1983,61021.53);
   graph->SetPoint(1483,0.1984,61029.97);
   graph->SetPoint(1484,0.1985,61038.41);
   graph->SetPoint(1485,0.1986,61046.87);
   graph->SetPoint(1486,0.1987,61055.34);
   graph->SetPoint(1487,0.1988,61063.82);
   graph->SetPoint(1488,0.1989,61072.31);
   graph->SetPoint(1489,0.199,61080.81);
   graph->SetPoint(1490,0.1991,61089.33);
   graph->SetPoint(1491,0.1992,61097.86);
   graph->SetPoint(1492,0.1993,61106.4);
   graph->SetPoint(1493,0.1994,61114.95);
   graph->SetPoint(1494,0.1995,61123.51);
   graph->SetPoint(1495,0.1996,61132.09);
   graph->SetPoint(1496,0.1997,61140.68);
   graph->SetPoint(1497,0.1998,61149.28);
   graph->SetPoint(1498,0.1999,61157.89);
   graph->SetPoint(1499,0.2,61166.51);
   graph->SetPoint(1500,0.2001,61175.15);
   graph->SetPoint(1501,0.2002,61183.8);
   graph->SetPoint(1502,0.2003,61192.46);
   graph->SetPoint(1503,0.2004,61201.13);
   graph->SetPoint(1504,0.2005,61209.81);
   graph->SetPoint(1505,0.2006,61218.51);
   graph->SetPoint(1506,0.2007,61227.22);
   graph->SetPoint(1507,0.2008,61235.94);
   graph->SetPoint(1508,0.2009,61244.67);
   graph->SetPoint(1509,0.201,61253.41);
   graph->SetPoint(1510,0.2011,61262.17);
   graph->SetPoint(1511,0.2012,61270.94);
   graph->SetPoint(1512,0.2013,61279.72);
   graph->SetPoint(1513,0.2014,61288.51);
   graph->SetPoint(1514,0.2015,61297.31);
   graph->SetPoint(1515,0.2016,61306.12);
   graph->SetPoint(1516,0.2017,61314.95);
   graph->SetPoint(1517,0.2018,61323.79);
   graph->SetPoint(1518,0.2019,61332.64);
   graph->SetPoint(1519,0.202,61341.5);
   graph->SetPoint(1520,0.2021,61350.38);
   graph->SetPoint(1521,0.2022,61359.27);
   graph->SetPoint(1522,0.2023,61368.16);
   graph->SetPoint(1523,0.2024,61377.07);
   graph->SetPoint(1524,0.2025,61386);
   graph->SetPoint(1525,0.2026,61394.93);
   graph->SetPoint(1526,0.2027,61403.88);
   graph->SetPoint(1527,0.2028,61412.83);
   graph->SetPoint(1528,0.2029,61421.8);
   graph->SetPoint(1529,0.203,61430.79);
   graph->SetPoint(1530,0.2031,61439.78);
   graph->SetPoint(1531,0.2032,61448.78);
   graph->SetPoint(1532,0.2033,61457.8);
   graph->SetPoint(1533,0.2034,61466.83);
   graph->SetPoint(1534,0.2035,61475.87);
   graph->SetPoint(1535,0.2036,61484.92);
   graph->SetPoint(1536,0.2037,61493.99);
   graph->SetPoint(1537,0.2038,61503.06);
   graph->SetPoint(1538,0.2039,61512.15);
   graph->SetPoint(1539,0.204,61521.25);
   graph->SetPoint(1540,0.2041,61530.36);
   graph->SetPoint(1541,0.2042,61539.49);
   graph->SetPoint(1542,0.2043,61548.62);
   graph->SetPoint(1543,0.2044,61557.77);
   graph->SetPoint(1544,0.2045,61566.93);
   graph->SetPoint(1545,0.2046,61576.1);
   graph->SetPoint(1546,0.2047,61585.28);
   graph->SetPoint(1547,0.2048,61594.48);
   graph->SetPoint(1548,0.2049,61603.68);
   graph->SetPoint(1549,0.205,61612.9);
   graph->SetPoint(1550,0.2051,61622.13);
   graph->SetPoint(1551,0.2052,61631.37);
   graph->SetPoint(1552,0.2053,61640.63);
   graph->SetPoint(1553,0.2054,61649.89);
   graph->SetPoint(1554,0.2055,61659.17);
   graph->SetPoint(1555,0.2056,61668.46);
   graph->SetPoint(1556,0.2057,61677.76);
   graph->SetPoint(1557,0.2058,61687.07);
   graph->SetPoint(1558,0.2059,61696.4);
   graph->SetPoint(1559,0.206,61705.73);
   graph->SetPoint(1560,0.2061,61715.08);
   graph->SetPoint(1561,0.2062,61724.44);
   graph->SetPoint(1562,0.2063,61733.81);
   graph->SetPoint(1563,0.2064,61743.19);
   graph->SetPoint(1564,0.2065,61752.59);
   graph->SetPoint(1565,0.2066,61761.99);
   graph->SetPoint(1566,0.2067,61771.41);
   graph->SetPoint(1567,0.2068,61780.84);
   graph->SetPoint(1568,0.2069,61790.28);
   graph->SetPoint(1569,0.207,61799.74);
   graph->SetPoint(1570,0.2071,61809.2);
   graph->SetPoint(1571,0.2072,61818.68);
   graph->SetPoint(1572,0.2073,61828.17);
   graph->SetPoint(1573,0.2074,61837.67);
   graph->SetPoint(1574,0.2075,61847.18);
   graph->SetPoint(1575,0.2076,61856.7);
   graph->SetPoint(1576,0.2077,61866.24);
   graph->SetPoint(1577,0.2078,61875.78);
   graph->SetPoint(1578,0.2079,61885.34);
   graph->SetPoint(1579,0.208,61894.91);
   graph->SetPoint(1580,0.2081,61904.49);
   graph->SetPoint(1581,0.2082,61914.09);
   graph->SetPoint(1582,0.2083,61923.69);
   graph->SetPoint(1583,0.2084,61933.31);
   graph->SetPoint(1584,0.2085,61942.94);
   graph->SetPoint(1585,0.2086,61952.58);
   graph->SetPoint(1586,0.2087,61962.23);
   graph->SetPoint(1587,0.2088,61971.89);
   graph->SetPoint(1588,0.2089,61981.57);
   graph->SetPoint(1589,0.209,61991.26);
   graph->SetPoint(1590,0.2091,62000.95);
   graph->SetPoint(1591,0.2092,62010.66);
   graph->SetPoint(1592,0.2093,62020.39);
   graph->SetPoint(1593,0.2094,62030.12);
   graph->SetPoint(1594,0.2095,62039.87);
   graph->SetPoint(1595,0.2096,62049.62);
   graph->SetPoint(1596,0.2097,62059.39);
   graph->SetPoint(1597,0.2098,62069.17);
   graph->SetPoint(1598,0.2099,62078.96);
   graph->SetPoint(1599,0.21,62088.77);
   graph->SetPoint(1600,0.2101,62098.58);
   graph->SetPoint(1601,0.2102,62108.41);
   graph->SetPoint(1602,0.2103,62118.24);
   graph->SetPoint(1603,0.2104,62128.09);
   graph->SetPoint(1604,0.2105,62137.96);
   graph->SetPoint(1605,0.2106,62147.83);
   graph->SetPoint(1606,0.2107,62157.71);
   graph->SetPoint(1607,0.2108,62167.61);
   graph->SetPoint(1608,0.2109,62177.52);
   graph->SetPoint(1609,0.211,62187.44);
   graph->SetPoint(1610,0.2111,62197.37);
   graph->SetPoint(1611,0.2112,62207.31);
   graph->SetPoint(1612,0.2113,62217.26);
   graph->SetPoint(1613,0.2114,62227.23);
   graph->SetPoint(1614,0.2115,62237.21);
   graph->SetPoint(1615,0.2116,62247.19);
   graph->SetPoint(1616,0.2117,62257.19);
   graph->SetPoint(1617,0.2118,62267.21);
   graph->SetPoint(1618,0.2119,62277.23);
   graph->SetPoint(1619,0.212,62287.26);
   graph->SetPoint(1620,0.2121,62297.31);
   graph->SetPoint(1621,0.2122,62307.37);
   graph->SetPoint(1622,0.2123,62317.44);
   graph->SetPoint(1623,0.2124,62327.52);
   graph->SetPoint(1624,0.2125,62337.61);
   graph->SetPoint(1625,0.2126,62347.71);
   graph->SetPoint(1626,0.2127,62357.83);
   graph->SetPoint(1627,0.2128,62367.96);
   graph->SetPoint(1628,0.2129,62378.1);
   graph->SetPoint(1629,0.213,62388.25);
   graph->SetPoint(1630,0.2131,62398.41);
   graph->SetPoint(1631,0.2132,62408.58);
   graph->SetPoint(1632,0.2133,62418.76);
   graph->SetPoint(1633,0.2134,62428.96);
   graph->SetPoint(1634,0.2135,62439.17);
   graph->SetPoint(1635,0.2136,62449.39);
   graph->SetPoint(1636,0.2137,62459.62);
   graph->SetPoint(1637,0.2138,62469.86);
   graph->SetPoint(1638,0.2139,62480.11);
   graph->SetPoint(1639,0.214,62490.38);
   graph->SetPoint(1640,0.2141,62500.65);
   graph->SetPoint(1641,0.2142,62510.94);
   graph->SetPoint(1642,0.2143,62521.24);
   graph->SetPoint(1643,0.2144,62531.55);
   graph->SetPoint(1644,0.2145,62541.87);
   graph->SetPoint(1645,0.2146,62552.21);
   graph->SetPoint(1646,0.2147,62562.55);
   graph->SetPoint(1647,0.2148,62572.91);
   graph->SetPoint(1648,0.2149,62583.28);
   graph->SetPoint(1649,0.215,62593.66);
   graph->SetPoint(1650,0.2151,62604.05);
   graph->SetPoint(1651,0.2152,62614.45);
   graph->SetPoint(1652,0.2153,62624.86);
   graph->SetPoint(1653,0.2154,62635.29);
   graph->SetPoint(1654,0.2155,62645.72);
   graph->SetPoint(1655,0.2156,62656.17);
   graph->SetPoint(1656,0.2157,62666.63);
   graph->SetPoint(1657,0.2158,62677.1);
   graph->SetPoint(1658,0.2159,62687.58);
   graph->SetPoint(1659,0.216,62698.08);
   graph->SetPoint(1660,0.2161,62708.58);
   graph->SetPoint(1661,0.2162,62719.1);
   graph->SetPoint(1662,0.2163,62729.62);
   graph->SetPoint(1663,0.2164,62740.16);
   graph->SetPoint(1664,0.2165,62750.71);
   graph->SetPoint(1665,0.2166,62761.28);
   graph->SetPoint(1666,0.2167,62771.85);
   graph->SetPoint(1667,0.2168,62782.43);
   graph->SetPoint(1668,0.2169,62793.03);
   graph->SetPoint(1669,0.217,62803.64);
   graph->SetPoint(1670,0.2171,62814.25);
   graph->SetPoint(1671,0.2172,62824.88);
   graph->SetPoint(1672,0.2173,62835.53);
   graph->SetPoint(1673,0.2174,62846.18);
   graph->SetPoint(1674,0.2175,62856.84);
   graph->SetPoint(1675,0.2176,62867.52);
   graph->SetPoint(1676,0.2177,62878.2);
   graph->SetPoint(1677,0.2178,62888.9);
   graph->SetPoint(1678,0.2179,62899.61);
   graph->SetPoint(1679,0.218,62910.33);
   graph->SetPoint(1680,0.2181,62921.06);
   graph->SetPoint(1681,0.2182,62931.81);
   graph->SetPoint(1682,0.2183,62942.56);
   graph->SetPoint(1683,0.2184,62953.33);
   graph->SetPoint(1684,0.2185,62964.1);
   graph->SetPoint(1685,0.2186,62974.89);
   graph->SetPoint(1686,0.2187,62985.69);
   graph->SetPoint(1687,0.2188,62996.5);
   graph->SetPoint(1688,0.2189,63007.33);
   graph->SetPoint(1689,0.219,63018.16);
   graph->SetPoint(1690,0.2191,63029);
   graph->SetPoint(1691,0.2192,63039.86);
   graph->SetPoint(1692,0.2193,63050.73);
   graph->SetPoint(1693,0.2194,63061.61);
   graph->SetPoint(1694,0.2195,63072.5);
   graph->SetPoint(1695,0.2196,63083.4);
   graph->SetPoint(1696,0.2197,63094.31);
   graph->SetPoint(1697,0.2198,63105.23);
   graph->SetPoint(1698,0.2199,63116.17);
   graph->SetPoint(1699,0.22,63127.11);
   graph->SetPoint(1700,0.2201,63138.07);
   graph->SetPoint(1701,0.2202,63149.04);
   graph->SetPoint(1702,0.2203,63160.02);
   graph->SetPoint(1703,0.2204,63171.01);
   graph->SetPoint(1704,0.2205,63182.01);
   graph->SetPoint(1705,0.2206,63193.03);
   graph->SetPoint(1706,0.2207,63204.05);
   graph->SetPoint(1707,0.2208,63215.09);
   graph->SetPoint(1708,0.2209,63226.13);
   graph->SetPoint(1709,0.221,63237.19);
   graph->SetPoint(1710,0.2211,63248.26);
   graph->SetPoint(1711,0.2212,63259.34);
   graph->SetPoint(1712,0.2213,63270.44);
   graph->SetPoint(1713,0.2214,63281.54);
   graph->SetPoint(1714,0.2215,63292.65);
   graph->SetPoint(1715,0.2216,63303.78);
   graph->SetPoint(1716,0.2217,63314.92);
   graph->SetPoint(1717,0.2218,63326.06);
   graph->SetPoint(1718,0.2219,63337.22);
   graph->SetPoint(1719,0.222,63348.39);
   graph->SetPoint(1720,0.2221,63359.57);
   graph->SetPoint(1721,0.2222,63370.77);
   graph->SetPoint(1722,0.2223,63381.97);
   graph->SetPoint(1723,0.2224,63393.19);
   graph->SetPoint(1724,0.2225,63404.41);
   graph->SetPoint(1725,0.2226,63415.65);
   graph->SetPoint(1726,0.2227,63426.9);
   graph->SetPoint(1727,0.2228,63438.16);
   graph->SetPoint(1728,0.2229,63449.43);
   graph->SetPoint(1729,0.223,63460.71);
   graph->SetPoint(1730,0.2231,63472);
   graph->SetPoint(1731,0.2232,63483.31);
   graph->SetPoint(1732,0.2233,63494.62);
   graph->SetPoint(1733,0.2234,63505.95);
   graph->SetPoint(1734,0.2235,63517.28);
   graph->SetPoint(1735,0.2236,63528.63);
   graph->SetPoint(1736,0.2237,63539.99);
   graph->SetPoint(1737,0.2238,63551.36);
   graph->SetPoint(1738,0.2239,63562.74);
   graph->SetPoint(1739,0.224,63574.14);
   graph->SetPoint(1740,0.2241,63585.54);
   graph->SetPoint(1741,0.2242,63596.96);
   graph->SetPoint(1742,0.2243,63608.38);
   graph->SetPoint(1743,0.2244,63619.82);
   graph->SetPoint(1744,0.2245,63631.27);
   graph->SetPoint(1745,0.2246,63642.73);
   graph->SetPoint(1746,0.2247,63654.2);
   graph->SetPoint(1747,0.2248,63665.68);
   graph->SetPoint(1748,0.2249,63677.17);
   graph->SetPoint(1749,0.225,63688.67);
   graph->SetPoint(1750,0.2251,63700.19);
   graph->SetPoint(1751,0.2252,63711.72);
   graph->SetPoint(1752,0.2253,63723.25);
   graph->SetPoint(1753,0.2254,63734.8);
   graph->SetPoint(1754,0.2255,63746.36);
   graph->SetPoint(1755,0.2256,63757.93);
   graph->SetPoint(1756,0.2257,63769.51);
   graph->SetPoint(1757,0.2258,63781.1);
   graph->SetPoint(1758,0.2259,63792.7);
   graph->SetPoint(1759,0.226,63804.32);
   graph->SetPoint(1760,0.2261,63815.94);
   graph->SetPoint(1761,0.2262,63827.58);
   graph->SetPoint(1762,0.2263,63839.23);
   graph->SetPoint(1763,0.2264,63850.88);
   graph->SetPoint(1764,0.2265,63862.55);
   graph->SetPoint(1765,0.2266,63874.23);
   graph->SetPoint(1766,0.2267,63885.92);
   graph->SetPoint(1767,0.2268,63897.62);
   graph->SetPoint(1768,0.2269,63909.34);
   graph->SetPoint(1769,0.227,63921.06);
   graph->SetPoint(1770,0.2271,63932.8);
   graph->SetPoint(1771,0.2272,63944.54);
   graph->SetPoint(1772,0.2273,63956.3);
   graph->SetPoint(1773,0.2274,63968.07);
   graph->SetPoint(1774,0.2275,63979.85);
   graph->SetPoint(1775,0.2276,63991.63);
   graph->SetPoint(1776,0.2277,64003.44);
   graph->SetPoint(1777,0.2278,64015.25);
   graph->SetPoint(1778,0.2279,64027.07);
   graph->SetPoint(1779,0.228,64038.9);
   graph->SetPoint(1780,0.2281,64050.75);
   graph->SetPoint(1781,0.2282,64062.6);
   graph->SetPoint(1782,0.2283,64074.47);
   graph->SetPoint(1783,0.2284,64086.35);
   graph->SetPoint(1784,0.2285,64098.23);
   graph->SetPoint(1785,0.2286,64110.13);
   graph->SetPoint(1786,0.2287,64122.04);
   graph->SetPoint(1787,0.2288,64133.96);
   graph->SetPoint(1788,0.2289,64145.89);
   graph->SetPoint(1789,0.229,64157.84);
   graph->SetPoint(1790,0.2291,64169.79);
   graph->SetPoint(1791,0.2292,64181.76);
   graph->SetPoint(1792,0.2293,64193.73);
   graph->SetPoint(1793,0.2294,64205.72);
   graph->SetPoint(1794,0.2295,64217.71);
   graph->SetPoint(1795,0.2296,64229.72);
   graph->SetPoint(1796,0.2297,64241.74);
   graph->SetPoint(1797,0.2298,64253.77);
   graph->SetPoint(1798,0.2299,64265.81);
   graph->SetPoint(1799,0.23,64277.86);
   graph->SetPoint(1800,0.2301,64289.92);
   graph->SetPoint(1801,0.2302,64302);
   graph->SetPoint(1802,0.2303,64314.08);
   graph->SetPoint(1803,0.2304,64326.18);
   graph->SetPoint(1804,0.2305,64338.28);
   graph->SetPoint(1805,0.2306,64350.4);
   graph->SetPoint(1806,0.2307,64362.53);
   graph->SetPoint(1807,0.2308,64374.66);
   graph->SetPoint(1808,0.2309,64386.81);
   graph->SetPoint(1809,0.231,64398.97);
   graph->SetPoint(1810,0.2311,64411.14);
   graph->SetPoint(1811,0.2312,64423.32);
   graph->SetPoint(1812,0.2313,64435.52);
   graph->SetPoint(1813,0.2314,64447.72);
   graph->SetPoint(1814,0.2315,64459.93);
   graph->SetPoint(1815,0.2316,64472.16);
   graph->SetPoint(1816,0.2317,64484.39);
   graph->SetPoint(1817,0.2318,64496.64);
   graph->SetPoint(1818,0.2319,64508.9);
   graph->SetPoint(1819,0.232,64521.16);
   graph->SetPoint(1820,0.2321,64533.44);
   graph->SetPoint(1821,0.2322,64545.73);
   graph->SetPoint(1822,0.2323,64558.03);
   graph->SetPoint(1823,0.2324,64570.34);
   graph->SetPoint(1824,0.2325,64582.67);
   graph->SetPoint(1825,0.2326,64595);
   graph->SetPoint(1826,0.2327,64607.34);
   graph->SetPoint(1827,0.2328,64619.7);
   graph->SetPoint(1828,0.2329,64632.06);
   graph->SetPoint(1829,0.233,64644.44);
   graph->SetPoint(1830,0.2331,64656.82);
   graph->SetPoint(1831,0.2332,64669.22);
   graph->SetPoint(1832,0.2333,64681.63);
   graph->SetPoint(1833,0.2334,64694.04);
   graph->SetPoint(1834,0.2335,64706.47);
   graph->SetPoint(1835,0.2336,64718.91);
   graph->SetPoint(1836,0.2337,64731.36);
   graph->SetPoint(1837,0.2338,64743.83);
   graph->SetPoint(1838,0.2339,64756.3);
   graph->SetPoint(1839,0.234,64768.78);
   graph->SetPoint(1840,0.2341,64781.27);
   graph->SetPoint(1841,0.2342,64793.78);
   graph->SetPoint(1842,0.2343,64806.29);
   graph->SetPoint(1843,0.2344,64818.82);
   graph->SetPoint(1844,0.2345,64831.35);
   graph->SetPoint(1845,0.2346,64843.9);
   graph->SetPoint(1846,0.2347,64856.46);
   graph->SetPoint(1847,0.2348,64869.03);
   graph->SetPoint(1848,0.2349,64881.6);
   graph->SetPoint(1849,0.235,64894.19);
   graph->SetPoint(1850,0.2351,64906.79);
   graph->SetPoint(1851,0.2352,64919.41);
   graph->SetPoint(1852,0.2353,64932.03);
   graph->SetPoint(1853,0.2354,64944.66);
   graph->SetPoint(1854,0.2355,64957.3);
   graph->SetPoint(1855,0.2356,64969.96);
   graph->SetPoint(1856,0.2357,64982.62);
   graph->SetPoint(1857,0.2358,64995.29);
   graph->SetPoint(1858,0.2359,65007.98);
   graph->SetPoint(1859,0.236,65020.68);
   graph->SetPoint(1860,0.2361,65033.38);
   graph->SetPoint(1861,0.2362,65046.1);
   graph->SetPoint(1862,0.2363,65058.83);
   graph->SetPoint(1863,0.2364,65071.57);
   graph->SetPoint(1864,0.2365,65084.31);
   graph->SetPoint(1865,0.2366,65097.07);
   graph->SetPoint(1866,0.2367,65109.84);
   graph->SetPoint(1867,0.2368,65122.63);
   graph->SetPoint(1868,0.2369,65135.42);
   graph->SetPoint(1869,0.237,65148.22);
   graph->SetPoint(1870,0.2371,65161.03);
   graph->SetPoint(1871,0.2372,65173.85);
   graph->SetPoint(1872,0.2373,65186.69);
   graph->SetPoint(1873,0.2374,65199.53);
   graph->SetPoint(1874,0.2375,65212.39);
   graph->SetPoint(1875,0.2376,65225.25);
   graph->SetPoint(1876,0.2377,65238.13);
   graph->SetPoint(1877,0.2378,65251.02);
   graph->SetPoint(1878,0.2379,65263.91);
   graph->SetPoint(1879,0.238,65276.82);
   graph->SetPoint(1880,0.2381,65289.74);
   graph->SetPoint(1881,0.2382,65302.67);
   graph->SetPoint(1882,0.2383,65315.61);
   graph->SetPoint(1883,0.2384,65328.56);
   graph->SetPoint(1884,0.2385,65341.52);
   graph->SetPoint(1885,0.2386,65354.49);
   graph->SetPoint(1886,0.2387,65367.47);
   graph->SetPoint(1887,0.2388,65380.46);
   graph->SetPoint(1888,0.2389,65393.46);
   graph->SetPoint(1889,0.239,65406.48);
   graph->SetPoint(1890,0.2391,65419.5);
   graph->SetPoint(1891,0.2392,65432.53);
   graph->SetPoint(1892,0.2393,65445.58);
   graph->SetPoint(1893,0.2394,65458.63);
   graph->SetPoint(1894,0.2395,65471.7);
   graph->SetPoint(1895,0.2396,65484.78);
   graph->SetPoint(1896,0.2397,65497.86);
   graph->SetPoint(1897,0.2398,65510.96);
   graph->SetPoint(1898,0.2399,65524.07);
   graph->SetPoint(1899,0.24,65537.18);
   graph->SetPoint(1900,0.2401,65550.31);
   graph->SetPoint(1901,0.2402,65563.45);
   graph->SetPoint(1902,0.2403,65576.6);
   graph->SetPoint(1903,0.2404,65589.76);
   graph->SetPoint(1904,0.2405,65602.93);
   graph->SetPoint(1905,0.2406,65616.11);
   graph->SetPoint(1906,0.2407,65629.3);
   graph->SetPoint(1907,0.2408,65642.5);
   graph->SetPoint(1908,0.2409,65655.71);
   graph->SetPoint(1909,0.241,65668.94);
   graph->SetPoint(1910,0.2411,65682.17);
   graph->SetPoint(1911,0.2412,65695.41);
   graph->SetPoint(1912,0.2413,65708.67);
   graph->SetPoint(1913,0.2414,65721.93);
   graph->SetPoint(1914,0.2415,65735.21);
   graph->SetPoint(1915,0.2416,65748.49);
   graph->SetPoint(1916,0.2417,65761.79);
   graph->SetPoint(1917,0.2418,65775.09);
   graph->SetPoint(1918,0.2419,65788.41);
   graph->SetPoint(1919,0.242,65801.73);
   graph->SetPoint(1920,0.2421,65815.07);
   graph->SetPoint(1921,0.2422,65828.42);
   graph->SetPoint(1922,0.2423,65841.77);
   graph->SetPoint(1923,0.2424,65855.14);
   graph->SetPoint(1924,0.2425,65868.52);
   graph->SetPoint(1925,0.2426,65881.91);
   graph->SetPoint(1926,0.2427,65895.31);
   graph->SetPoint(1927,0.2428,65908.72);
   graph->SetPoint(1928,0.2429,65922.14);
   graph->SetPoint(1929,0.243,65935.57);
   graph->SetPoint(1930,0.2431,65949.01);
   graph->SetPoint(1931,0.2432,65962.46);
   graph->SetPoint(1932,0.2433,65975.92);
   graph->SetPoint(1933,0.2434,65989.39);
   graph->SetPoint(1934,0.2435,66002.87);
   graph->SetPoint(1935,0.2436,66016.37);
   graph->SetPoint(1936,0.2437,66029.87);
   graph->SetPoint(1937,0.2438,66043.38);
   graph->SetPoint(1938,0.2439,66056.9);
   graph->SetPoint(1939,0.244,66070.44);
   graph->SetPoint(1940,0.2441,66083.98);
   graph->SetPoint(1941,0.2442,66097.54);
   graph->SetPoint(1942,0.2443,66111.1);
   graph->SetPoint(1943,0.2444,66124.67);
   graph->SetPoint(1944,0.2445,66138.26);
   graph->SetPoint(1945,0.2446,66151.85);
   graph->SetPoint(1946,0.2447,66165.46);
   graph->SetPoint(1947,0.2448,66179.08);
   graph->SetPoint(1948,0.2449,66192.7);
   graph->SetPoint(1949,0.245,66206.34);
   graph->SetPoint(1950,0.2451,66219.98);
   graph->SetPoint(1951,0.2452,66233.64);
   graph->SetPoint(1952,0.2453,66247.31);
   graph->SetPoint(1953,0.2454,66260.99);
   graph->SetPoint(1954,0.2455,66274.67);
   graph->SetPoint(1955,0.2456,66288.37);
   graph->SetPoint(1956,0.2457,66302.08);
   graph->SetPoint(1957,0.2458,66315.8);
   graph->SetPoint(1958,0.2459,66329.53);
   graph->SetPoint(1959,0.246,66343.27);
   graph->SetPoint(1960,0.2461,66357.01);
   graph->SetPoint(1961,0.2462,66370.77);
   graph->SetPoint(1962,0.2463,66384.54);
   graph->SetPoint(1963,0.2464,66398.32);
   graph->SetPoint(1964,0.2465,66412.11);
   graph->SetPoint(1965,0.2466,66425.91);
   graph->SetPoint(1966,0.2467,66439.72);
   graph->SetPoint(1967,0.2468,66453.54);
   graph->SetPoint(1968,0.2469,66467.37);
   graph->SetPoint(1969,0.247,66481.21);
   graph->SetPoint(1970,0.2471,66495.07);
   graph->SetPoint(1971,0.2472,66508.93);
   graph->SetPoint(1972,0.2473,66522.8);
   graph->SetPoint(1973,0.2474,66536.68);
   graph->SetPoint(1974,0.2475,66550.57);
   graph->SetPoint(1975,0.2476,66564.47);
   graph->SetPoint(1976,0.2477,66578.39);
   graph->SetPoint(1977,0.2478,66592.31);
   graph->SetPoint(1978,0.2479,66606.24);
   graph->SetPoint(1979,0.248,66620.18);
   graph->SetPoint(1980,0.2481,66634.14);
   graph->SetPoint(1981,0.2482,66648.1);
   graph->SetPoint(1982,0.2483,66662.07);
   graph->SetPoint(1983,0.2484,66676.06);
   graph->SetPoint(1984,0.2485,66690.05);
   graph->SetPoint(1985,0.2486,66704.05);
   graph->SetPoint(1986,0.2487,66718.07);
   graph->SetPoint(1987,0.2488,66732.09);
   graph->SetPoint(1988,0.2489,66746.12);
   graph->SetPoint(1989,0.249,66760.17);
   graph->SetPoint(1990,0.2491,66774.22);
   graph->SetPoint(1991,0.2492,66788.29);
   graph->SetPoint(1992,0.2493,66802.36);
   graph->SetPoint(1993,0.2494,66816.44);
   graph->SetPoint(1994,0.2495,66830.54);
   graph->SetPoint(1995,0.2496,66844.64);
   graph->SetPoint(1996,0.2497,66858.76);
   graph->SetPoint(1997,0.2498,66872.88);
   graph->SetPoint(1998,0.2499,66887.02);
   graph->SetPoint(1999,0.25,66901.16);
   graph->SetPoint(2000,0.2501,66915.32);
   graph->SetPoint(2001,0.2502,66929.48);
   graph->SetPoint(2002,0.2503,66943.66);
   graph->SetPoint(2003,0.2504,66957.84);
   graph->SetPoint(2004,0.2505,66972.04);
   graph->SetPoint(2005,0.2506,66986.24);
   graph->SetPoint(2006,0.2507,67000.46);
   graph->SetPoint(2007,0.2508,67014.68);
   graph->SetPoint(2008,0.2509,67028.92);
   graph->SetPoint(2009,0.251,67043.16);
   graph->SetPoint(2010,0.2511,67057.42);
   graph->SetPoint(2011,0.2512,67071.68);
   graph->SetPoint(2012,0.2513,67085.96);
   graph->SetPoint(2013,0.2514,67100.24);
   graph->SetPoint(2014,0.2515,67114.54);
   graph->SetPoint(2015,0.2516,67128.84);
   graph->SetPoint(2016,0.2517,67143.16);
   graph->SetPoint(2017,0.2518,67157.49);
   graph->SetPoint(2018,0.2519,67171.82);
   graph->SetPoint(2019,0.252,67186.17);
   graph->SetPoint(2020,0.2521,67200.52);
   graph->SetPoint(2021,0.2522,67214.89);
   graph->SetPoint(2022,0.2523,67229.26);
   graph->SetPoint(2023,0.2524,67243.65);
   graph->SetPoint(2024,0.2525,67258.04);
   graph->SetPoint(2025,0.2526,67272.45);
   graph->SetPoint(2026,0.2527,67286.86);
   graph->SetPoint(2027,0.2528,67301.29);
   graph->SetPoint(2028,0.2529,67315.72);
   graph->SetPoint(2029,0.253,67330.17);
   graph->SetPoint(2030,0.2531,67344.62);
   graph->SetPoint(2031,0.2532,67359.09);
   graph->SetPoint(2032,0.2533,67373.56);
   graph->SetPoint(2033,0.2534,67388.05);
   graph->SetPoint(2034,0.2535,67402.54);
   graph->SetPoint(2035,0.2536,67417.05);
   graph->SetPoint(2036,0.2537,67431.56);
   graph->SetPoint(2037,0.2538,67446.09);
   graph->SetPoint(2038,0.2539,67460.62);
   graph->SetPoint(2039,0.254,67475.17);
   graph->SetPoint(2040,0.2541,67489.72);
   graph->SetPoint(2041,0.2542,67504.28);
   graph->SetPoint(2042,0.2543,67518.86);
   graph->SetPoint(2043,0.2544,67533.44);
   graph->SetPoint(2044,0.2545,67548.04);
   graph->SetPoint(2045,0.2546,67562.64);
   graph->SetPoint(2046,0.2547,67577.25);
   graph->SetPoint(2047,0.2548,67591.88);
   graph->SetPoint(2048,0.2549,67606.51);
   graph->SetPoint(2049,0.255,67621.15);
   graph->SetPoint(2050,0.2551,67635.81);
   graph->SetPoint(2051,0.2552,67650.47);
   graph->SetPoint(2052,0.2553,67665.14);
   graph->SetPoint(2053,0.2554,67679.83);
   graph->SetPoint(2054,0.2555,67694.52);
   graph->SetPoint(2055,0.2556,67709.22);
   graph->SetPoint(2056,0.2557,67723.93);
   graph->SetPoint(2057,0.2558,67738.66);
   graph->SetPoint(2058,0.2559,67753.39);
   graph->SetPoint(2059,0.256,67768.13);
   graph->SetPoint(2060,0.2561,67782.88);
   graph->SetPoint(2061,0.2562,67797.64);
   graph->SetPoint(2062,0.2563,67812.41);
   graph->SetPoint(2063,0.2564,67827.2);
   graph->SetPoint(2064,0.2565,67841.99);
   graph->SetPoint(2065,0.2566,67856.79);
   graph->SetPoint(2066,0.2567,67871.6);
   graph->SetPoint(2067,0.2568,67886.42);
   graph->SetPoint(2068,0.2569,67901.25);
   graph->SetPoint(2069,0.257,67916.09);
   graph->SetPoint(2070,0.2571,67930.94);
   graph->SetPoint(2071,0.2572,67945.8);
   graph->SetPoint(2072,0.2573,67960.67);
   graph->SetPoint(2073,0.2574,67975.55);
   graph->SetPoint(2074,0.2575,67990.43);
   graph->SetPoint(2075,0.2576,68005.33);
   graph->SetPoint(2076,0.2577,68020.24);
   graph->SetPoint(2077,0.2578,68035.16);
   graph->SetPoint(2078,0.2579,68050.09);
   graph->SetPoint(2079,0.258,68065.02);
   graph->SetPoint(2080,0.2581,68079.97);
   graph->SetPoint(2081,0.2582,68094.93);
   graph->SetPoint(2082,0.2583,68109.9);
   graph->SetPoint(2083,0.2584,68124.87);
   graph->SetPoint(2084,0.2585,68139.86);
   graph->SetPoint(2085,0.2586,68154.85);
   graph->SetPoint(2086,0.2587,68169.86);
   graph->SetPoint(2087,0.2588,68184.88);
   graph->SetPoint(2088,0.2589,68199.9);
   graph->SetPoint(2089,0.259,68214.94);
   graph->SetPoint(2090,0.2591,68229.98);
   graph->SetPoint(2091,0.2592,68245.03);
   graph->SetPoint(2092,0.2593,68260.1);
   graph->SetPoint(2093,0.2594,68275.17);
   graph->SetPoint(2094,0.2595,68290.26);
   graph->SetPoint(2095,0.2596,68305.35);
   graph->SetPoint(2096,0.2597,68320.45);
   graph->SetPoint(2097,0.2598,68335.56);
   graph->SetPoint(2098,0.2599,68350.69);
   graph->SetPoint(2099,0.26,68365.82);
   graph->SetPoint(2100,0.2601,68380.96);
   graph->SetPoint(2101,0.2602,68396.11);
   graph->SetPoint(2102,0.2603,68411.27);
   graph->SetPoint(2103,0.2604,68426.44);
   graph->SetPoint(2104,0.2605,68441.62);
   graph->SetPoint(2105,0.2606,68456.81);
   graph->SetPoint(2106,0.2607,68472.01);
   graph->SetPoint(2107,0.2608,68487.22);
   graph->SetPoint(2108,0.2609,68502.44);
   graph->SetPoint(2109,0.261,68517.67);
   graph->SetPoint(2110,0.2611,68532.9);
   graph->SetPoint(2111,0.2612,68548.15);
   graph->SetPoint(2112,0.2613,68563.41);
   graph->SetPoint(2113,0.2614,68578.68);
   graph->SetPoint(2114,0.2615,68593.95);
   graph->SetPoint(2115,0.2616,68609.24);
   graph->SetPoint(2116,0.2617,68624.53);
   graph->SetPoint(2117,0.2618,68639.84);
   graph->SetPoint(2118,0.2619,68655.15);
   graph->SetPoint(2119,0.262,68670.48);
   graph->SetPoint(2120,0.2621,68685.81);
   graph->SetPoint(2121,0.2622,68701.16);
   graph->SetPoint(2122,0.2623,68716.51);
   graph->SetPoint(2123,0.2624,68731.87);
   graph->SetPoint(2124,0.2625,68747.24);
   graph->SetPoint(2125,0.2626,68762.63);
   graph->SetPoint(2126,0.2627,68778.02);
   graph->SetPoint(2127,0.2628,68793.42);
   graph->SetPoint(2128,0.2629,68808.83);
   graph->SetPoint(2129,0.263,68824.25);
   graph->SetPoint(2130,0.2631,68839.68);
   graph->SetPoint(2131,0.2632,68855.12);
   graph->SetPoint(2132,0.2633,68870.57);
   graph->SetPoint(2133,0.2634,68886.02);
   graph->SetPoint(2134,0.2635,68901.49);
   graph->SetPoint(2135,0.2636,68916.97);
   graph->SetPoint(2136,0.2637,68932.46);
   graph->SetPoint(2137,0.2638,68947.95);
   graph->SetPoint(2138,0.2639,68963.46);
   graph->SetPoint(2139,0.264,68978.97);
   graph->SetPoint(2140,0.2641,68994.5);
   graph->SetPoint(2141,0.2642,69010.03);
   graph->SetPoint(2142,0.2643,69025.58);
   graph->SetPoint(2143,0.2644,69041.13);
   graph->SetPoint(2144,0.2645,69056.69);
   graph->SetPoint(2145,0.2646,69072.26);
   graph->SetPoint(2146,0.2647,69087.85);
   graph->SetPoint(2147,0.2648,69103.44);
   graph->SetPoint(2148,0.2649,69119.04);
   graph->SetPoint(2149,0.265,69134.65);
   graph->SetPoint(2150,0.2651,69150.27);
   graph->SetPoint(2151,0.2652,69165.9);
   graph->SetPoint(2152,0.2653,69181.54);
   graph->SetPoint(2153,0.2654,69197.18);
   graph->SetPoint(2154,0.2655,69212.84);
   graph->SetPoint(2155,0.2656,69228.51);
   graph->SetPoint(2156,0.2657,69244.19);
   graph->SetPoint(2157,0.2658,69259.87);
   graph->SetPoint(2158,0.2659,69275.57);
   graph->SetPoint(2159,0.266,69291.27);
   graph->SetPoint(2160,0.2661,69306.99);
   graph->SetPoint(2161,0.2662,69322.71);
   graph->SetPoint(2162,0.2663,69338.44);
   graph->SetPoint(2163,0.2664,69354.18);
   graph->SetPoint(2164,0.2665,69369.94);
   graph->SetPoint(2165,0.2666,69385.7);
   graph->SetPoint(2166,0.2667,69401.47);
   graph->SetPoint(2167,0.2668,69417.25);
   graph->SetPoint(2168,0.2669,69433.04);
   graph->SetPoint(2169,0.267,69448.84);
   graph->SetPoint(2170,0.2671,69464.64);
   graph->SetPoint(2171,0.2672,69480.46);
   graph->SetPoint(2172,0.2673,69496.29);
   graph->SetPoint(2173,0.2674,69512.12);
   graph->SetPoint(2174,0.2675,69527.97);
   graph->SetPoint(2175,0.2676,69543.83);
   graph->SetPoint(2176,0.2677,69559.69);
   graph->SetPoint(2177,0.2678,69575.56);
   graph->SetPoint(2178,0.2679,69591.45);
   graph->SetPoint(2179,0.268,69607.34);
   graph->SetPoint(2180,0.2681,69623.24);
   graph->SetPoint(2181,0.2682,69639.15);
   graph->SetPoint(2182,0.2683,69655.07);
   graph->SetPoint(2183,0.2684,69671);
   graph->SetPoint(2184,0.2685,69686.94);
   graph->SetPoint(2185,0.2686,69702.89);
   graph->SetPoint(2186,0.2687,69718.85);
   graph->SetPoint(2187,0.2688,69734.82);
   graph->SetPoint(2188,0.2689,69750.79);
   graph->SetPoint(2189,0.269,69766.78);
   graph->SetPoint(2190,0.2691,69782.77);
   graph->SetPoint(2191,0.2692,69798.78);
   graph->SetPoint(2192,0.2693,69814.79);
   graph->SetPoint(2193,0.2694,69830.81);
   graph->SetPoint(2194,0.2695,69846.85);
   graph->SetPoint(2195,0.2696,69862.89);
   graph->SetPoint(2196,0.2697,69878.94);
   graph->SetPoint(2197,0.2698,69895);
   graph->SetPoint(2198,0.2699,69911.07);
   graph->SetPoint(2199,0.27,69927.15);
   graph->SetPoint(2200,0.2701,69943.23);
   graph->SetPoint(2201,0.2702,69959.33);
   graph->SetPoint(2202,0.2703,69975.44);
   graph->SetPoint(2203,0.2704,69991.55);
   graph->SetPoint(2204,0.2705,70007.68);
   graph->SetPoint(2205,0.2706,70023.81);
   graph->SetPoint(2206,0.2707,70039.96);
   graph->SetPoint(2207,0.2708,70056.11);
   graph->SetPoint(2208,0.2709,70072.27);
   graph->SetPoint(2209,0.271,70088.44);
   graph->SetPoint(2210,0.2711,70104.62);
   graph->SetPoint(2211,0.2712,70120.81);
   graph->SetPoint(2212,0.2713,70137.01);
   graph->SetPoint(2213,0.2714,70153.22);
   graph->SetPoint(2214,0.2715,70169.44);
   graph->SetPoint(2215,0.2716,70185.66);
   graph->SetPoint(2216,0.2717,70201.9);
   graph->SetPoint(2217,0.2718,70218.14);
   graph->SetPoint(2218,0.2719,70234.4);
   graph->SetPoint(2219,0.272,70250.66);
   graph->SetPoint(2220,0.2721,70266.93);
   graph->SetPoint(2221,0.2722,70283.21);
   graph->SetPoint(2222,0.2723,70299.5);
   graph->SetPoint(2223,0.2724,70315.8);
   graph->SetPoint(2224,0.2725,70332.11);
   graph->SetPoint(2225,0.2726,70348.43);
   graph->SetPoint(2226,0.2727,70364.76);
   graph->SetPoint(2227,0.2728,70381.1);
   graph->SetPoint(2228,0.2729,70397.44);
   graph->SetPoint(2229,0.273,70413.8);
   graph->SetPoint(2230,0.2731,70430.16);
   graph->SetPoint(2231,0.2732,70446.53);
   graph->SetPoint(2232,0.2733,70462.92);
   graph->SetPoint(2233,0.2734,70479.31);
   graph->SetPoint(2234,0.2735,70495.71);
   graph->SetPoint(2235,0.2736,70512.12);
   graph->SetPoint(2236,0.2737,70528.54);
   graph->SetPoint(2237,0.2738,70544.96);
   graph->SetPoint(2238,0.2739,70561.4);
   graph->SetPoint(2239,0.274,70577.85);
   graph->SetPoint(2240,0.2741,70594.3);
   graph->SetPoint(2241,0.2742,70610.77);
   graph->SetPoint(2242,0.2743,70627.24);
   graph->SetPoint(2243,0.2744,70643.72);
   graph->SetPoint(2244,0.2745,70660.21);
   graph->SetPoint(2245,0.2746,70676.72);
   graph->SetPoint(2246,0.2747,70693.23);
   graph->SetPoint(2247,0.2748,70709.74);
   graph->SetPoint(2248,0.2749,70726.27);
   graph->SetPoint(2249,0.275,70742.81);
   graph->SetPoint(2250,0.2751,70759.36);
   graph->SetPoint(2251,0.2752,70775.91);
   graph->SetPoint(2252,0.2753,70792.47);
   graph->SetPoint(2253,0.2754,70809.05);
   graph->SetPoint(2254,0.2755,70825.63);
   graph->SetPoint(2255,0.2756,70842.22);
   graph->SetPoint(2256,0.2757,70858.82);
   graph->SetPoint(2257,0.2758,70875.43);
   graph->SetPoint(2258,0.2759,70892.05);
   graph->SetPoint(2259,0.276,70908.68);
   graph->SetPoint(2260,0.2761,70925.31);
   graph->SetPoint(2261,0.2762,70941.96);
   graph->SetPoint(2262,0.2763,70958.61);
   graph->SetPoint(2263,0.2764,70975.28);
   graph->SetPoint(2264,0.2765,70991.95);
   graph->SetPoint(2265,0.2766,71008.63);
   graph->SetPoint(2266,0.2767,71025.32);
   graph->SetPoint(2267,0.2768,71042.02);
   graph->SetPoint(2268,0.2769,71058.73);
   graph->SetPoint(2269,0.277,71075.45);
   graph->SetPoint(2270,0.2771,71092.18);
   graph->SetPoint(2271,0.2772,71108.91);
   graph->SetPoint(2272,0.2773,71125.66);
   graph->SetPoint(2273,0.2774,71142.41);
   graph->SetPoint(2274,0.2775,71159.17);
   graph->SetPoint(2275,0.2776,71175.94);
   graph->SetPoint(2276,0.2777,71192.72);
   graph->SetPoint(2277,0.2778,71209.51);
   graph->SetPoint(2278,0.2779,71226.31);
   graph->SetPoint(2279,0.278,71243.12);
   graph->SetPoint(2280,0.2781,71259.93);
   graph->SetPoint(2281,0.2782,71276.76);
   graph->SetPoint(2282,0.2783,71293.59);
   graph->SetPoint(2283,0.2784,71310.44);
   graph->SetPoint(2284,0.2785,71327.29);
   graph->SetPoint(2285,0.2786,71344.15);
   graph->SetPoint(2286,0.2787,71361.02);
   graph->SetPoint(2287,0.2788,71377.9);
   graph->SetPoint(2288,0.2789,71394.79);
   graph->SetPoint(2289,0.279,71411.68);
   graph->SetPoint(2290,0.2791,71428.59);
   graph->SetPoint(2291,0.2792,71445.5);
   graph->SetPoint(2292,0.2793,71462.43);
   graph->SetPoint(2293,0.2794,71479.36);
   graph->SetPoint(2294,0.2795,71496.3);
   graph->SetPoint(2295,0.2796,71513.25);
   graph->SetPoint(2296,0.2797,71530.21);
   graph->SetPoint(2297,0.2798,71547.18);
   graph->SetPoint(2298,0.2799,71564.15);
   graph->SetPoint(2299,0.28,71581.14);
   graph->SetPoint(2300,0.2801,71598.13);
   graph->SetPoint(2301,0.2802,71615.13);
   graph->SetPoint(2302,0.2803,71632.15);
   graph->SetPoint(2303,0.2804,71649.17);
   graph->SetPoint(2304,0.2805,71666.2);
   graph->SetPoint(2305,0.2806,71683.24);
   graph->SetPoint(2306,0.2807,71700.28);
   graph->SetPoint(2307,0.2808,71717.34);
   graph->SetPoint(2308,0.2809,71734.41);
   graph->SetPoint(2309,0.281,71751.48);
   graph->SetPoint(2310,0.2811,71768.56);
   graph->SetPoint(2311,0.2812,71785.65);
   graph->SetPoint(2312,0.2813,71802.75);
   graph->SetPoint(2313,0.2814,71819.86);
   graph->SetPoint(2314,0.2815,71836.98);
   graph->SetPoint(2315,0.2816,71854.11);
   graph->SetPoint(2316,0.2817,71871.24);
   graph->SetPoint(2317,0.2818,71888.39);
   graph->SetPoint(2318,0.2819,71905.54);
   graph->SetPoint(2319,0.282,71922.7);
   graph->SetPoint(2320,0.2821,71939.87);
   graph->SetPoint(2321,0.2822,71957.05);
   graph->SetPoint(2322,0.2823,71974.24);
   graph->SetPoint(2323,0.2824,71991.44);
   graph->SetPoint(2324,0.2825,72008.65);
   graph->SetPoint(2325,0.2826,72025.86);
   graph->SetPoint(2326,0.2827,72043.08);
   graph->SetPoint(2327,0.2828,72060.32);
   graph->SetPoint(2328,0.2829,72077.56);
   graph->SetPoint(2329,0.283,72094.81);
   graph->SetPoint(2330,0.2831,72112.06);
   graph->SetPoint(2331,0.2832,72129.33);
   graph->SetPoint(2332,0.2833,72146.61);
   graph->SetPoint(2333,0.2834,72163.89);
   graph->SetPoint(2334,0.2835,72181.19);
   graph->SetPoint(2335,0.2836,72198.49);
   graph->SetPoint(2336,0.2837,72215.8);
   graph->SetPoint(2337,0.2838,72233.12);
   graph->SetPoint(2338,0.2839,72250.45);
   graph->SetPoint(2339,0.284,72267.78);
   graph->SetPoint(2340,0.2841,72285.13);
   graph->SetPoint(2341,0.2842,72302.48);
   graph->SetPoint(2342,0.2843,72319.85);
   graph->SetPoint(2343,0.2844,72337.22);
   graph->SetPoint(2344,0.2845,72354.6);
   graph->SetPoint(2345,0.2846,72371.99);
   graph->SetPoint(2346,0.2847,72389.39);
   graph->SetPoint(2347,0.2848,72406.79);
   graph->SetPoint(2348,0.2849,72424.21);
   graph->SetPoint(2349,0.285,72441.63);
   graph->SetPoint(2350,0.2851,72459.07);
   graph->SetPoint(2351,0.2852,72476.51);
   graph->SetPoint(2352,0.2853,72493.96);
   graph->SetPoint(2353,0.2854,72511.42);
   graph->SetPoint(2354,0.2855,72528.88);
   graph->SetPoint(2355,0.2856,72546.36);
   graph->SetPoint(2356,0.2857,72563.84);
   graph->SetPoint(2357,0.2858,72581.34);
   graph->SetPoint(2358,0.2859,72598.84);
   graph->SetPoint(2359,0.286,72616.35);
   graph->SetPoint(2360,0.2861,72633.87);
   graph->SetPoint(2361,0.2862,72651.4);
   graph->SetPoint(2362,0.2863,72668.93);
   graph->SetPoint(2363,0.2864,72686.48);
   graph->SetPoint(2364,0.2865,72704.03);
   graph->SetPoint(2365,0.2866,72721.59);
   graph->SetPoint(2366,0.2867,72739.16);
   graph->SetPoint(2367,0.2868,72756.74);
   graph->SetPoint(2368,0.2869,72774.33);
   graph->SetPoint(2369,0.287,72791.93);
   graph->SetPoint(2370,0.2871,72809.53);
   graph->SetPoint(2371,0.2872,72827.15);
   graph->SetPoint(2372,0.2873,72844.77);
   graph->SetPoint(2373,0.2874,72862.4);
   graph->SetPoint(2374,0.2875,72880.04);
   graph->SetPoint(2375,0.2876,72897.69);
   graph->SetPoint(2376,0.2877,72915.34);
   graph->SetPoint(2377,0.2878,72933.01);
   graph->SetPoint(2378,0.2879,72950.68);
   graph->SetPoint(2379,0.288,72968.36);
   graph->SetPoint(2380,0.2881,72986.06);
   graph->SetPoint(2381,0.2882,73003.76);
   graph->SetPoint(2382,0.2883,73021.46);
   graph->SetPoint(2383,0.2884,73039.18);
   graph->SetPoint(2384,0.2885,73056.9);
   graph->SetPoint(2385,0.2886,73074.64);
   graph->SetPoint(2386,0.2887,73092.38);
   graph->SetPoint(2387,0.2888,73110.13);
   graph->SetPoint(2388,0.2889,73127.89);
   graph->SetPoint(2389,0.289,73145.66);
   graph->SetPoint(2390,0.2891,73163.43);
   graph->SetPoint(2391,0.2892,73181.22);
   graph->SetPoint(2392,0.2893,73199.01);
   graph->SetPoint(2393,0.2894,73216.81);
   graph->SetPoint(2394,0.2895,73234.62);
   graph->SetPoint(2395,0.2896,73252.44);
   graph->SetPoint(2396,0.2897,73270.27);
   graph->SetPoint(2397,0.2898,73288.1);
   graph->SetPoint(2398,0.2899,73305.95);
   graph->SetPoint(2399,0.29,73323.8);
   graph->SetPoint(2400,0.2901,73341.66);
   graph->SetPoint(2401,0.2902,73359.53);
   graph->SetPoint(2402,0.2903,73377.41);
   graph->SetPoint(2403,0.2904,73395.3);
   graph->SetPoint(2404,0.2905,73413.19);
   graph->SetPoint(2405,0.2906,73431.09);
   graph->SetPoint(2406,0.2907,73449.01);
   graph->SetPoint(2407,0.2908,73466.93);
   graph->SetPoint(2408,0.2909,73484.86);
   graph->SetPoint(2409,0.291,73502.79);
   graph->SetPoint(2410,0.2911,73520.74);
   graph->SetPoint(2411,0.2912,73538.69);
   graph->SetPoint(2412,0.2913,73556.65);
   graph->SetPoint(2413,0.2914,73574.62);
   graph->SetPoint(2414,0.2915,73592.6);
   graph->SetPoint(2415,0.2916,73610.59);
   graph->SetPoint(2416,0.2917,73628.59);
   graph->SetPoint(2417,0.2918,73646.59);
   graph->SetPoint(2418,0.2919,73664.61);
   graph->SetPoint(2419,0.292,73682.63);
   graph->SetPoint(2420,0.2921,73700.66);
   graph->SetPoint(2421,0.2922,73718.69);
   graph->SetPoint(2422,0.2923,73736.74);
   graph->SetPoint(2423,0.2924,73754.8);
   graph->SetPoint(2424,0.2925,73772.86);
   graph->SetPoint(2425,0.2926,73790.93);
   graph->SetPoint(2426,0.2927,73809.01);
   graph->SetPoint(2427,0.2928,73827.1);
   graph->SetPoint(2428,0.2929,73845.2);
   graph->SetPoint(2429,0.293,73863.3);
   graph->SetPoint(2430,0.2931,73881.41);
   graph->SetPoint(2431,0.2932,73899.54);
   graph->SetPoint(2432,0.2933,73917.67);
   graph->SetPoint(2433,0.2934,73935.8);
   graph->SetPoint(2434,0.2935,73953.95);
   graph->SetPoint(2435,0.2936,73972.11);
   graph->SetPoint(2436,0.2937,73990.27);
   graph->SetPoint(2437,0.2938,74008.44);
   graph->SetPoint(2438,0.2939,74026.62);
   graph->SetPoint(2439,0.294,74044.81);
   graph->SetPoint(2440,0.2941,74063.01);
   graph->SetPoint(2441,0.2942,74081.21);
   graph->SetPoint(2442,0.2943,74099.42);
   graph->SetPoint(2443,0.2944,74117.65);
   graph->SetPoint(2444,0.2945,74135.88);
   graph->SetPoint(2445,0.2946,74154.11);
   graph->SetPoint(2446,0.2947,74172.36);
   graph->SetPoint(2447,0.2948,74190.62);
   graph->SetPoint(2448,0.2949,74208.88);
   graph->SetPoint(2449,0.295,74227.15);
   graph->SetPoint(2450,0.2951,74245.43);
   graph->SetPoint(2451,0.2952,74263.72);
   graph->SetPoint(2452,0.2953,74282.01);
   graph->SetPoint(2453,0.2954,74300.32);
   graph->SetPoint(2454,0.2955,74318.63);
   graph->SetPoint(2455,0.2956,74336.95);
   graph->SetPoint(2456,0.2957,74355.28);
   graph->SetPoint(2457,0.2958,74373.62);
   graph->SetPoint(2458,0.2959,74391.96);
   graph->SetPoint(2459,0.296,74410.32);
   graph->SetPoint(2460,0.2961,74428.68);
   graph->SetPoint(2461,0.2962,74447.05);
   graph->SetPoint(2462,0.2963,74465.43);
   graph->SetPoint(2463,0.2964,74483.82);
   graph->SetPoint(2464,0.2965,74502.21);
   graph->SetPoint(2465,0.2966,74520.61);
   graph->SetPoint(2466,0.2967,74539.03);
   graph->SetPoint(2467,0.2968,74557.45);
   graph->SetPoint(2468,0.2969,74575.87);
   graph->SetPoint(2469,0.297,74594.31);
   graph->SetPoint(2470,0.2971,74612.75);
   graph->SetPoint(2471,0.2972,74631.21);
   graph->SetPoint(2472,0.2973,74649.67);
   graph->SetPoint(2473,0.2974,74668.14);
   graph->SetPoint(2474,0.2975,74686.61);
   graph->SetPoint(2475,0.2976,74705.1);
   graph->SetPoint(2476,0.2977,74723.59);
   graph->SetPoint(2477,0.2978,74742.09);
   graph->SetPoint(2478,0.2979,74760.6);
   graph->SetPoint(2479,0.298,74779.12);
   graph->SetPoint(2480,0.2981,74797.65);
   graph->SetPoint(2481,0.2982,74816.18);
   graph->SetPoint(2482,0.2983,74834.73);
   graph->SetPoint(2483,0.2984,74853.28);
   graph->SetPoint(2484,0.2985,74871.83);
   graph->SetPoint(2485,0.2986,74890.4);
   graph->SetPoint(2486,0.2987,74908.98);
   graph->SetPoint(2487,0.2988,74927.56);
   graph->SetPoint(2488,0.2989,74946.15);
   graph->SetPoint(2489,0.299,74964.75);
   graph->SetPoint(2490,0.2991,74983.36);
   graph->SetPoint(2491,0.2992,75001.97);
   graph->SetPoint(2492,0.2993,75020.6);
   graph->SetPoint(2493,0.2994,75039.23);
   graph->SetPoint(2494,0.2995,75057.87);
   graph->SetPoint(2495,0.2996,75076.52);
   graph->SetPoint(2496,0.2997,75095.17);
   graph->SetPoint(2497,0.2998,75113.84);
   graph->SetPoint(2498,0.2999,75132.51);
   graph->SetPoint(2499,0.3,75151.19);
   graph->SetPoint(2500,0.3001,75169.88);
   graph->SetPoint(2501,0.3002,75188.58);
   graph->SetPoint(2502,0.3003,75207.28);
   graph->SetPoint(2503,0.3004,75225.99);
   graph->SetPoint(2504,0.3005,75244.71);
   graph->SetPoint(2505,0.3006,75263.44);
   graph->SetPoint(2506,0.3007,75282.18);
   graph->SetPoint(2507,0.3008,75300.92);
   graph->SetPoint(2508,0.3009,75319.68);
   graph->SetPoint(2509,0.301,75338.44);
   graph->SetPoint(2510,0.3011,75357.21);
   graph->SetPoint(2511,0.3012,75375.99);
   graph->SetPoint(2512,0.3013,75394.77);
   graph->SetPoint(2513,0.3014,75413.56);
   graph->SetPoint(2514,0.3015,75432.37);
   graph->SetPoint(2515,0.3016,75451.17);
   graph->SetPoint(2516,0.3017,75469.99);
   graph->SetPoint(2517,0.3018,75488.82);
   graph->SetPoint(2518,0.3019,75507.65);
   graph->SetPoint(2519,0.302,75526.49);
   graph->SetPoint(2520,0.3021,75545.34);
   graph->SetPoint(2521,0.3022,75564.2);
   graph->SetPoint(2522,0.3023,75583.06);
   graph->SetPoint(2523,0.3024,75601.94);
   graph->SetPoint(2524,0.3025,75620.82);
   graph->SetPoint(2525,0.3026,75639.71);
   graph->SetPoint(2526,0.3027,75658.61);
   graph->SetPoint(2527,0.3028,75677.51);
   graph->SetPoint(2528,0.3029,75696.42);
   graph->SetPoint(2529,0.303,75715.35);
   graph->SetPoint(2530,0.3031,75734.27);
   graph->SetPoint(2531,0.3032,75753.21);
   graph->SetPoint(2532,0.3033,75772.16);
   graph->SetPoint(2533,0.3034,75791.11);
   graph->SetPoint(2534,0.3035,75810.07);
   graph->SetPoint(2535,0.3036,75829.04);
   graph->SetPoint(2536,0.3037,75848.02);
   graph->SetPoint(2537,0.3038,75867);
   graph->SetPoint(2538,0.3039,75886);
   graph->SetPoint(2539,0.304,75905);
   graph->SetPoint(2540,0.3041,75924);
   graph->SetPoint(2541,0.3042,75943.02);
   graph->SetPoint(2542,0.3043,75962.05);
   graph->SetPoint(2543,0.3044,75981.08);
   graph->SetPoint(2544,0.3045,76000.12);
   graph->SetPoint(2545,0.3046,76019.17);
   graph->SetPoint(2546,0.3047,76038.22);
   graph->SetPoint(2547,0.3048,76057.29);
   graph->SetPoint(2548,0.3049,76076.36);
   graph->SetPoint(2549,0.305,76095.44);
   graph->SetPoint(2550,0.3051,76114.53);
   graph->SetPoint(2551,0.3052,76133.62);
   graph->SetPoint(2552,0.3053,76152.73);
   graph->SetPoint(2553,0.3054,76171.84);
   graph->SetPoint(2554,0.3055,76190.96);
   graph->SetPoint(2555,0.3056,76210.08);
   graph->SetPoint(2556,0.3057,76229.22);
   graph->SetPoint(2557,0.3058,76248.36);
   graph->SetPoint(2558,0.3059,76267.51);
   graph->SetPoint(2559,0.306,76286.67);
   graph->SetPoint(2560,0.3061,76305.84);
   graph->SetPoint(2561,0.3062,76325.01);
   graph->SetPoint(2562,0.3063,76344.19);
   graph->SetPoint(2563,0.3064,76363.38);
   graph->SetPoint(2564,0.3065,76382.58);
   graph->SetPoint(2565,0.3066,76401.79);
   graph->SetPoint(2566,0.3067,76421);
   graph->SetPoint(2567,0.3068,76440.22);
   graph->SetPoint(2568,0.3069,76459.45);
   graph->SetPoint(2569,0.307,76478.69);
   graph->SetPoint(2570,0.3071,76497.93);
   graph->SetPoint(2571,0.3072,76517.19);
   graph->SetPoint(2572,0.3073,76536.45);
   graph->SetPoint(2573,0.3074,76555.72);
   graph->SetPoint(2574,0.3075,76574.99);
   graph->SetPoint(2575,0.3076,76594.28);
   graph->SetPoint(2576,0.3077,76613.57);
   graph->SetPoint(2577,0.3078,76632.87);
   graph->SetPoint(2578,0.3079,76652.17);
   graph->SetPoint(2579,0.308,76671.49);
   graph->SetPoint(2580,0.3081,76690.81);
   graph->SetPoint(2581,0.3082,76710.14);
   graph->SetPoint(2582,0.3083,76729.48);
   graph->SetPoint(2583,0.3084,76748.83);
   graph->SetPoint(2584,0.3085,76768.18);
   graph->SetPoint(2585,0.3086,76787.54);
   graph->SetPoint(2586,0.3087,76806.91);
   graph->SetPoint(2587,0.3088,76826.29);
   graph->SetPoint(2588,0.3089,76845.67);
   graph->SetPoint(2589,0.309,76865.07);
   graph->SetPoint(2590,0.3091,76884.47);
   graph->SetPoint(2591,0.3092,76903.87);
   graph->SetPoint(2592,0.3093,76923.29);
   graph->SetPoint(2593,0.3094,76942.71);
   graph->SetPoint(2594,0.3095,76962.14);
   graph->SetPoint(2595,0.3096,76981.58);
   graph->SetPoint(2596,0.3097,77001.03);
   graph->SetPoint(2597,0.3098,77020.48);
   graph->SetPoint(2598,0.3099,77039.95);
   graph->SetPoint(2599,0.31,77059.42);
   graph->SetPoint(2600,0.3101,77078.89);
   graph->SetPoint(2601,0.3102,77098.38);
   graph->SetPoint(2602,0.3103,77117.87);
   graph->SetPoint(2603,0.3104,77137.37);
   graph->SetPoint(2604,0.3105,77156.88);
   graph->SetPoint(2605,0.3106,77176.4);
   graph->SetPoint(2606,0.3107,77195.92);
   graph->SetPoint(2607,0.3108,77215.45);
   graph->SetPoint(2608,0.3109,77234.99);
   graph->SetPoint(2609,0.311,77254.54);
   graph->SetPoint(2610,0.3111,77274.09);
   graph->SetPoint(2611,0.3112,77293.65);
   graph->SetPoint(2612,0.3113,77313.22);
   graph->SetPoint(2613,0.3114,77332.8);
   graph->SetPoint(2614,0.3115,77352.39);
   graph->SetPoint(2615,0.3116,77371.98);
   graph->SetPoint(2616,0.3117,77391.58);
   graph->SetPoint(2617,0.3118,77411.19);
   graph->SetPoint(2618,0.3119,77430.8);
   graph->SetPoint(2619,0.312,77450.42);
   graph->SetPoint(2620,0.3121,77470.06);
   graph->SetPoint(2621,0.3122,77489.69);
   graph->SetPoint(2622,0.3123,77509.34);
   graph->SetPoint(2623,0.3124,77528.99);
   graph->SetPoint(2624,0.3125,77548.65);
   graph->SetPoint(2625,0.3126,77568.32);
   graph->SetPoint(2626,0.3127,77588);
   graph->SetPoint(2627,0.3128,77607.68);
   graph->SetPoint(2628,0.3129,77627.38);
   graph->SetPoint(2629,0.313,77647.07);
   graph->SetPoint(2630,0.3131,77666.78);
   graph->SetPoint(2631,0.3132,77686.5);
   graph->SetPoint(2632,0.3133,77706.22);
   graph->SetPoint(2633,0.3134,77725.95);
   graph->SetPoint(2634,0.3135,77745.68);
   graph->SetPoint(2635,0.3136,77765.43);
   graph->SetPoint(2636,0.3137,77785.18);
   graph->SetPoint(2637,0.3138,77804.94);
   graph->SetPoint(2638,0.3139,77824.71);
   graph->SetPoint(2639,0.314,77844.48);
   graph->SetPoint(2640,0.3141,77864.27);
   graph->SetPoint(2641,0.3142,77884.06);
   graph->SetPoint(2642,0.3143,77903.85);
   graph->SetPoint(2643,0.3144,77923.66);
   graph->SetPoint(2644,0.3145,77943.47);
   graph->SetPoint(2645,0.3146,77963.29);
   graph->SetPoint(2646,0.3147,77983.12);
   graph->SetPoint(2647,0.3148,78002.95);
   graph->SetPoint(2648,0.3149,78022.8);
   graph->SetPoint(2649,0.315,78042.65);
   graph->SetPoint(2650,0.3151,78062.51);
   graph->SetPoint(2651,0.3152,78082.37);
   graph->SetPoint(2652,0.3153,78102.24);
   graph->SetPoint(2653,0.3154,78122.12);
   graph->SetPoint(2654,0.3155,78142.01);
   graph->SetPoint(2655,0.3156,78161.91);
   graph->SetPoint(2656,0.3157,78181.81);
   graph->SetPoint(2657,0.3158,78201.72);
   graph->SetPoint(2658,0.3159,78221.64);
   graph->SetPoint(2659,0.316,78241.56);
   graph->SetPoint(2660,0.3161,78261.5);
   graph->SetPoint(2661,0.3162,78281.44);
   graph->SetPoint(2662,0.3163,78301.38);
   graph->SetPoint(2663,0.3164,78321.34);
   graph->SetPoint(2664,0.3165,78341.3);
   graph->SetPoint(2665,0.3166,78361.27);
   graph->SetPoint(2666,0.3167,78381.25);
   graph->SetPoint(2667,0.3168,78401.23);
   graph->SetPoint(2668,0.3169,78421.23);
   graph->SetPoint(2669,0.317,78441.23);
   graph->SetPoint(2670,0.3171,78461.23);
   graph->SetPoint(2671,0.3172,78481.25);
   graph->SetPoint(2672,0.3173,78501.27);
   graph->SetPoint(2673,0.3174,78521.3);
   graph->SetPoint(2674,0.3175,78541.34);
   graph->SetPoint(2675,0.3176,78561.38);
   graph->SetPoint(2676,0.3177,78581.43);
   graph->SetPoint(2677,0.3178,78601.49);
   graph->SetPoint(2678,0.3179,78621.56);
   graph->SetPoint(2679,0.318,78641.63);
   graph->SetPoint(2680,0.3181,78661.71);
   graph->SetPoint(2681,0.3182,78681.8);
   graph->SetPoint(2682,0.3183,78701.9);
   graph->SetPoint(2683,0.3184,78722);
   graph->SetPoint(2684,0.3185,78742.11);
   graph->SetPoint(2685,0.3186,78762.23);
   graph->SetPoint(2686,0.3187,78782.36);
   graph->SetPoint(2687,0.3188,78802.49);
   graph->SetPoint(2688,0.3189,78822.63);
   graph->SetPoint(2689,0.319,78842.78);
   graph->SetPoint(2690,0.3191,78862.94);
   graph->SetPoint(2691,0.3192,78883.1);
   graph->SetPoint(2692,0.3193,78903.27);
   graph->SetPoint(2693,0.3194,78923.45);
   graph->SetPoint(2694,0.3195,78943.63);
   graph->SetPoint(2695,0.3196,78963.82);
   graph->SetPoint(2696,0.3197,78984.02);
   graph->SetPoint(2697,0.3198,79004.23);
   graph->SetPoint(2698,0.3199,79024.44);
   graph->SetPoint(2699,0.32,79044.66);
   graph->SetPoint(2700,0.3201,79064.89);
   graph->SetPoint(2701,0.3202,79085.13);
   graph->SetPoint(2702,0.3203,79105.37);
   graph->SetPoint(2703,0.3204,79125.62);
   graph->SetPoint(2704,0.3205,79145.88);
   graph->SetPoint(2705,0.3206,79166.15);
   graph->SetPoint(2706,0.3207,79186.42);
   graph->SetPoint(2707,0.3208,79206.7);
   graph->SetPoint(2708,0.3209,79226.99);
   graph->SetPoint(2709,0.321,79247.28);
   graph->SetPoint(2710,0.3211,79267.58);
   graph->SetPoint(2711,0.3212,79287.89);
   graph->SetPoint(2712,0.3213,79308.21);
   graph->SetPoint(2713,0.3214,79328.53);
   graph->SetPoint(2714,0.3215,79348.86);
   graph->SetPoint(2715,0.3216,79369.2);
   graph->SetPoint(2716,0.3217,79389.55);
   graph->SetPoint(2717,0.3218,79409.9);
   graph->SetPoint(2718,0.3219,79430.26);
   graph->SetPoint(2719,0.322,79450.63);
   graph->SetPoint(2720,0.3221,79471);
   graph->SetPoint(2721,0.3222,79491.38);
   graph->SetPoint(2722,0.3223,79511.77);
   graph->SetPoint(2723,0.3224,79532.17);
   graph->SetPoint(2724,0.3225,79552.57);
   graph->SetPoint(2725,0.3226,79572.98);
   graph->SetPoint(2726,0.3227,79593.4);
   graph->SetPoint(2727,0.3228,79613.83);
   graph->SetPoint(2728,0.3229,79634.26);
   graph->SetPoint(2729,0.323,79654.7);
   graph->SetPoint(2730,0.3231,79675.15);
   graph->SetPoint(2731,0.3232,79695.6);
   graph->SetPoint(2732,0.3233,79716.06);
   graph->SetPoint(2733,0.3234,79736.53);
   graph->SetPoint(2734,0.3235,79757.01);
   graph->SetPoint(2735,0.3236,79777.49);
   graph->SetPoint(2736,0.3237,79797.98);
   graph->SetPoint(2737,0.3238,79818.48);
   graph->SetPoint(2738,0.3239,79838.98);
   graph->SetPoint(2739,0.324,79859.49);
   graph->SetPoint(2740,0.3241,79880.01);
   graph->SetPoint(2741,0.3242,79900.54);
   graph->SetPoint(2742,0.3243,79921.07);
   graph->SetPoint(2743,0.3244,79941.61);
   graph->SetPoint(2744,0.3245,79962.16);
   graph->SetPoint(2745,0.3246,79982.71);
   graph->SetPoint(2746,0.3247,80003.27);
   graph->SetPoint(2747,0.3248,80023.84);
   graph->SetPoint(2748,0.3249,80044.42);
   graph->SetPoint(2749,0.325,80065);
   graph->SetPoint(2750,0.3251,80085.59);
   graph->SetPoint(2751,0.3252,80106.19);
   graph->SetPoint(2752,0.3253,80126.8);
   graph->SetPoint(2753,0.3254,80147.41);
   graph->SetPoint(2754,0.3255,80168.03);
   graph->SetPoint(2755,0.3256,80188.65);
   graph->SetPoint(2756,0.3257,80209.29);
   graph->SetPoint(2757,0.3258,80229.93);
   graph->SetPoint(2758,0.3259,80250.57);
   graph->SetPoint(2759,0.326,80271.23);
   graph->SetPoint(2760,0.3261,80291.89);
   graph->SetPoint(2761,0.3262,80312.56);
   graph->SetPoint(2762,0.3263,80333.24);
   graph->SetPoint(2763,0.3264,80353.92);
   graph->SetPoint(2764,0.3265,80374.61);
   graph->SetPoint(2765,0.3266,80395.31);
   graph->SetPoint(2766,0.3267,80416.01);
   graph->SetPoint(2767,0.3268,80436.72);
   graph->SetPoint(2768,0.3269,80457.44);
   graph->SetPoint(2769,0.327,80478.17);
   graph->SetPoint(2770,0.3271,80498.9);
   graph->SetPoint(2771,0.3272,80519.64);
   graph->SetPoint(2772,0.3273,80540.39);
   graph->SetPoint(2773,0.3274,80561.14);
   graph->SetPoint(2774,0.3275,80581.9);
   graph->SetPoint(2775,0.3276,80602.67);
   graph->SetPoint(2776,0.3277,80623.44);
   graph->SetPoint(2777,0.3278,80644.23);
   graph->SetPoint(2778,0.3279,80665.01);
   graph->SetPoint(2779,0.328,80685.81);
   graph->SetPoint(2780,0.3281,80706.61);
   graph->SetPoint(2781,0.3282,80727.42);
   graph->SetPoint(2782,0.3283,80748.24);
   graph->SetPoint(2783,0.3284,80769.07);
   graph->SetPoint(2784,0.3285,80789.9);
   graph->SetPoint(2785,0.3286,80810.74);
   graph->SetPoint(2786,0.3287,80831.58);
   graph->SetPoint(2787,0.3288,80852.43);
   graph->SetPoint(2788,0.3289,80873.29);
   graph->SetPoint(2789,0.329,80894.16);
   graph->SetPoint(2790,0.3291,80915.03);
   graph->SetPoint(2791,0.3292,80935.91);
   graph->SetPoint(2792,0.3293,80956.8);
   graph->SetPoint(2793,0.3294,80977.69);
   graph->SetPoint(2794,0.3295,80998.6);
   graph->SetPoint(2795,0.3296,81019.5);
   graph->SetPoint(2796,0.3297,81040.42);
   graph->SetPoint(2797,0.3298,81061.34);
   graph->SetPoint(2798,0.3299,81082.27);
   graph->SetPoint(2799,0.33,81103.21);
   graph->SetPoint(2800,0.3301,81124.15);
   graph->SetPoint(2801,0.3302,81145.1);
   graph->SetPoint(2802,0.3303,81166.06);
   graph->SetPoint(2803,0.3304,81187.02);
   graph->SetPoint(2804,0.3305,81207.99);
   graph->SetPoint(2805,0.3306,81228.97);
   graph->SetPoint(2806,0.3307,81249.96);
   graph->SetPoint(2807,0.3308,81270.95);
   graph->SetPoint(2808,0.3309,81291.95);
   graph->SetPoint(2809,0.331,81312.95);
   graph->SetPoint(2810,0.3311,81333.96);
   graph->SetPoint(2811,0.3312,81354.98);
   graph->SetPoint(2812,0.3313,81376.01);
   graph->SetPoint(2813,0.3314,81397.04);
   graph->SetPoint(2814,0.3315,81418.08);
   graph->SetPoint(2815,0.3316,81439.13);
   graph->SetPoint(2816,0.3317,81460.19);
   graph->SetPoint(2817,0.3318,81481.25);
   graph->SetPoint(2818,0.3319,81502.32);
   graph->SetPoint(2819,0.332,81523.39);
   graph->SetPoint(2820,0.3321,81544.47);
   graph->SetPoint(2821,0.3322,81565.56);
   graph->SetPoint(2822,0.3323,81586.66);
   graph->SetPoint(2823,0.3324,81607.76);
   graph->SetPoint(2824,0.3325,81628.87);
   graph->SetPoint(2825,0.3326,81649.98);
   graph->SetPoint(2826,0.3327,81671.11);
   graph->SetPoint(2827,0.3328,81692.24);
   graph->SetPoint(2828,0.3329,81713.37);
   graph->SetPoint(2829,0.333,81734.52);
   graph->SetPoint(2830,0.3331,81755.67);
   graph->SetPoint(2831,0.3332,81776.82);
   graph->SetPoint(2832,0.3333,81797.99);
   graph->SetPoint(2833,0.3334,81819.16);
   graph->SetPoint(2834,0.3335,81840.34);
   graph->SetPoint(2835,0.3336,81861.52);
   graph->SetPoint(2836,0.3337,81882.71);
   graph->SetPoint(2837,0.3338,81903.91);
   graph->SetPoint(2838,0.3339,81925.12);
   graph->SetPoint(2839,0.334,81946.33);
   graph->SetPoint(2840,0.3341,81967.55);
   graph->SetPoint(2841,0.3342,81988.77);
   graph->SetPoint(2842,0.3343,82010.01);
   graph->SetPoint(2843,0.3344,82031.25);
   graph->SetPoint(2844,0.3345,82052.49);
   graph->SetPoint(2845,0.3346,82073.75);
   graph->SetPoint(2846,0.3347,82095.01);
   graph->SetPoint(2847,0.3348,82116.27);
   graph->SetPoint(2848,0.3349,82137.55);
   graph->SetPoint(2849,0.335,82158.83);
   graph->SetPoint(2850,0.3351,82180.11);
   graph->SetPoint(2851,0.3352,82201.41);
   graph->SetPoint(2852,0.3353,82222.71);
   graph->SetPoint(2853,0.3354,82244.01);
   graph->SetPoint(2854,0.3355,82265.33);
   graph->SetPoint(2855,0.3356,82286.65);
   graph->SetPoint(2856,0.3357,82307.98);
   graph->SetPoint(2857,0.3358,82329.31);
   graph->SetPoint(2858,0.3359,82350.65);
   graph->SetPoint(2859,0.336,82372);
   graph->SetPoint(2860,0.3361,82393.35);
   graph->SetPoint(2861,0.3362,82414.72);
   graph->SetPoint(2862,0.3363,82436.08);
   graph->SetPoint(2863,0.3364,82457.46);
   graph->SetPoint(2864,0.3365,82478.84);
   graph->SetPoint(2865,0.3366,82500.23);
   graph->SetPoint(2866,0.3367,82521.62);
   graph->SetPoint(2867,0.3368,82543.03);
   graph->SetPoint(2868,0.3369,82564.43);
   graph->SetPoint(2869,0.337,82585.85);
   graph->SetPoint(2870,0.3371,82607.27);
   graph->SetPoint(2871,0.3372,82628.7);
   graph->SetPoint(2872,0.3373,82650.13);
   graph->SetPoint(2873,0.3374,82671.58);
   graph->SetPoint(2874,0.3375,82693.03);
   graph->SetPoint(2875,0.3376,82714.48);
   graph->SetPoint(2876,0.3377,82735.94);
   graph->SetPoint(2877,0.3378,82757.41);
   graph->SetPoint(2878,0.3379,82778.89);
   graph->SetPoint(2879,0.338,82800.37);
   graph->SetPoint(2880,0.3381,82821.86);
   graph->SetPoint(2881,0.3382,82843.35);
   graph->SetPoint(2882,0.3383,82864.86);
   graph->SetPoint(2883,0.3384,82886.37);
   graph->SetPoint(2884,0.3385,82907.88);
   graph->SetPoint(2885,0.3386,82929.4);
   graph->SetPoint(2886,0.3387,82950.93);
   graph->SetPoint(2887,0.3388,82972.47);
   graph->SetPoint(2888,0.3389,82994.01);
   graph->SetPoint(2889,0.339,83015.56);
   graph->SetPoint(2890,0.3391,83037.11);
   graph->SetPoint(2891,0.3392,83058.68);
   graph->SetPoint(2892,0.3393,83080.25);
   graph->SetPoint(2893,0.3394,83101.82);
   graph->SetPoint(2894,0.3395,83123.4);
   graph->SetPoint(2895,0.3396,83144.99);
   graph->SetPoint(2896,0.3397,83166.59);
   graph->SetPoint(2897,0.3398,83188.19);
   graph->SetPoint(2898,0.3399,83209.8);
   graph->SetPoint(2899,0.34,83231.41);
   graph->SetPoint(2900,0.3401,83253.04);
   graph->SetPoint(2901,0.3402,83274.66);
   graph->SetPoint(2902,0.3403,83296.3);
   graph->SetPoint(2903,0.3404,83317.94);
   graph->SetPoint(2904,0.3405,83339.59);
   graph->SetPoint(2905,0.3406,83361.24);
   graph->SetPoint(2906,0.3407,83382.9);
   graph->SetPoint(2907,0.3408,83404.57);
   graph->SetPoint(2908,0.3409,83426.25);
   graph->SetPoint(2909,0.341,83447.93);
   graph->SetPoint(2910,0.3411,83469.62);
   graph->SetPoint(2911,0.3412,83491.31);
   graph->SetPoint(2912,0.3413,83513.01);
   graph->SetPoint(2913,0.3414,83534.72);
   graph->SetPoint(2914,0.3415,83556.43);
   graph->SetPoint(2915,0.3416,83578.15);
   graph->SetPoint(2916,0.3417,83599.88);
   graph->SetPoint(2917,0.3418,83621.61);
   graph->SetPoint(2918,0.3419,83643.36);
   graph->SetPoint(2919,0.342,83665.1);
   graph->SetPoint(2920,0.3421,83686.86);
   graph->SetPoint(2921,0.3422,83708.62);
   graph->SetPoint(2922,0.3423,83730.38);
   graph->SetPoint(2923,0.3424,83752.15);
   graph->SetPoint(2924,0.3425,83773.93);
   graph->SetPoint(2925,0.3426,83795.72);
   graph->SetPoint(2926,0.3427,83817.51);
   graph->SetPoint(2927,0.3428,83839.31);
   graph->SetPoint(2928,0.3429,83861.12);
   graph->SetPoint(2929,0.343,83882.93);
   graph->SetPoint(2930,0.3431,83904.75);
   graph->SetPoint(2931,0.3432,83926.57);
   graph->SetPoint(2932,0.3433,83948.4);
   graph->SetPoint(2933,0.3434,83970.24);
   graph->SetPoint(2934,0.3435,83992.09);
   graph->SetPoint(2935,0.3436,84013.94);
   graph->SetPoint(2936,0.3437,84035.8);
   graph->SetPoint(2937,0.3438,84057.66);
   graph->SetPoint(2938,0.3439,84079.53);
   graph->SetPoint(2939,0.344,84101.41);
   graph->SetPoint(2940,0.3441,84123.29);
   graph->SetPoint(2941,0.3442,84145.18);
   graph->SetPoint(2942,0.3443,84167.08);
   graph->SetPoint(2943,0.3444,84188.98);
   graph->SetPoint(2944,0.3445,84210.89);
   graph->SetPoint(2945,0.3446,84232.81);
   graph->SetPoint(2946,0.3447,84254.73);
   graph->SetPoint(2947,0.3448,84276.66);
   graph->SetPoint(2948,0.3449,84298.59);
   graph->SetPoint(2949,0.345,84320.53);
   graph->SetPoint(2950,0.3451,84342.48);
   graph->SetPoint(2951,0.3452,84364.44);
   graph->SetPoint(2952,0.3453,84386.4);
   graph->SetPoint(2953,0.3454,84408.36);
   graph->SetPoint(2954,0.3455,84430.34);
   graph->SetPoint(2955,0.3456,84452.32);
   graph->SetPoint(2956,0.3457,84474.3);
   graph->SetPoint(2957,0.3458,84496.3);
   graph->SetPoint(2958,0.3459,84518.3);
   graph->SetPoint(2959,0.346,84540.3);
   graph->SetPoint(2960,0.3461,84562.32);
   graph->SetPoint(2961,0.3462,84584.33);
   graph->SetPoint(2962,0.3463,84606.36);
   graph->SetPoint(2963,0.3464,84628.39);
   graph->SetPoint(2964,0.3465,84650.43);
   graph->SetPoint(2965,0.3466,84672.47);
   graph->SetPoint(2966,0.3467,84694.52);
   graph->SetPoint(2967,0.3468,84716.58);
   graph->SetPoint(2968,0.3469,84738.64);
   graph->SetPoint(2969,0.347,84760.71);
   graph->SetPoint(2970,0.3471,84782.79);
   graph->SetPoint(2971,0.3472,84804.87);
   graph->SetPoint(2972,0.3473,84826.96);
   graph->SetPoint(2973,0.3474,84849.06);
   graph->SetPoint(2974,0.3475,84871.16);
   graph->SetPoint(2975,0.3476,84893.27);
   graph->SetPoint(2976,0.3477,84915.38);
   graph->SetPoint(2977,0.3478,84937.5);
   graph->SetPoint(2978,0.3479,84959.63);
   graph->SetPoint(2979,0.348,84981.76);
   graph->SetPoint(2980,0.3481,85003.9);
   graph->SetPoint(2981,0.3482,85026.05);
   graph->SetPoint(2982,0.3483,85048.2);
   graph->SetPoint(2983,0.3484,85070.36);
   graph->SetPoint(2984,0.3485,85092.52);
   graph->SetPoint(2985,0.3486,85114.69);
   graph->SetPoint(2986,0.3487,85136.87);
   graph->SetPoint(2987,0.3488,85159.06);
   graph->SetPoint(2988,0.3489,85181.25);
   graph->SetPoint(2989,0.349,85203.44);
   graph->SetPoint(2990,0.3491,85225.65);
   graph->SetPoint(2991,0.3492,85247.85);
   graph->SetPoint(2992,0.3493,85270.07);
   graph->SetPoint(2993,0.3494,85292.29);
   graph->SetPoint(2994,0.3495,85314.52);
   graph->SetPoint(2995,0.3496,85336.75);
   graph->SetPoint(2996,0.3497,85358.99);
   graph->SetPoint(2997,0.3498,85381.24);
   graph->SetPoint(2998,0.3499,85403.49);
   graph->SetPoint(2999,0.35,85425.75);
   
   TH1F *Graph12 = new TH1F("Graph12","",3000,0.02011,0.37999);
   Graph12->SetMinimum(58219.66);
   Graph12->SetMaximum(58221.97);
   Graph12->SetDirectory(0);
   Graph12->SetStats(0);
   Graph12->GetXaxis()->SetTitle("#alpha");
   Graph12->GetXaxis()->SetRange(925,958);
   Graph12->GetYaxis()->SetTitle("#chi^{2}");
   Graph12->GetYaxis()->SetLabelSize(0.03);
   graph->SetHistogram(Graph12);
   
   graph->Draw("ap");
   TLine *line = new TLine(0.131,58220.07,0.135,58220.07);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TArrow *arrow = new TArrow(0.1317821,58221.26,0.1317821,58220.11,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.1343951,58221.24,0.1343951,58220.1,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->SetAngle(30);
   arrow->Draw();
   arrow = new TArrow(0.1318487,58221.27,0.1343507,58221.27,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->SetAngle(30);
   arrow->Draw();
   
   TPaveText *pt = new TPaveText(0.1326408,58219.8,0.1336179,58220.02,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   TText *text = pt->AddText("#alpha_{min}=0.1332");
   pt->Draw();
   
   pt = new TPaveText(0.1310715,58220.47,0.1317007,58220.97,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("#Delta#chi^{2}=1");
   pt->Draw();
   
   pt = new TPaveText(0.1324483,58221.35,0.1338029,58221.56,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("#Delta#alpha=0.0026");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/Chi2DalitzFitNew2.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Jan  4 14:03:54 2011) by ROOT version5.26/00b
   TCanvas *c1 = new TCanvas("c1", "c1",14,49,700,550);
   c1->ToggleEventStatus();
   c1->Range(0.128453,58217.97,0.1375447,58225.23);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   
   TGraph *graph = new TGraph(3000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetMarkerStyle(7);
   graph->SetPoint(0,0.0501,62866.89);
   graph->SetPoint(1,0.0502,62855.92);
   graph->SetPoint(2,0.0503,62844.96);
   graph->SetPoint(3,0.0504,62834.01);
   graph->SetPoint(4,0.0505,62823.07);
   graph->SetPoint(5,0.0506,62812.15);
   graph->SetPoint(6,0.0507,62801.24);
   graph->SetPoint(7,0.0508,62790.34);
   graph->SetPoint(8,0.0509,62779.45);
   graph->SetPoint(9,0.051,62768.57);
   graph->SetPoint(10,0.0511,62757.71);
   graph->SetPoint(11,0.0512,62746.86);
   graph->SetPoint(12,0.0513,62736.02);
   graph->SetPoint(13,0.0514,62725.19);
   graph->SetPoint(14,0.0515,62714.37);
   graph->SetPoint(15,0.0516,62703.57);
   graph->SetPoint(16,0.0517,62692.77);
   graph->SetPoint(17,0.0518,62682);
   graph->SetPoint(18,0.0519,62671.23);
   graph->SetPoint(19,0.052,62660.47);
   graph->SetPoint(20,0.0521,62649.73);
   graph->SetPoint(21,0.0522,62639);
   graph->SetPoint(22,0.0523,62628.28);
   graph->SetPoint(23,0.0524,62617.57);
   graph->SetPoint(24,0.0525,62606.87);
   graph->SetPoint(25,0.0526,62596.19);
   graph->SetPoint(26,0.0527,62585.52);
   graph->SetPoint(27,0.0528,62574.86);
   graph->SetPoint(28,0.0529,62564.21);
   graph->SetPoint(29,0.053,62553.58);
   graph->SetPoint(30,0.0531,62542.96);
   graph->SetPoint(31,0.0532,62532.35);
   graph->SetPoint(32,0.0533,62521.75);
   graph->SetPoint(33,0.0534,62511.16);
   graph->SetPoint(34,0.0535,62500.59);
   graph->SetPoint(35,0.0536,62490.03);
   graph->SetPoint(36,0.0537,62479.48);
   graph->SetPoint(37,0.0538,62468.94);
   graph->SetPoint(38,0.0539,62458.41);
   graph->SetPoint(39,0.054,62447.9);
   graph->SetPoint(40,0.0541,62437.4);
   graph->SetPoint(41,0.0542,62426.91);
   graph->SetPoint(42,0.0543,62416.43);
   graph->SetPoint(43,0.0544,62405.97);
   graph->SetPoint(44,0.0545,62395.52);
   graph->SetPoint(45,0.0546,62385.08);
   graph->SetPoint(46,0.0547,62374.65);
   graph->SetPoint(47,0.0548,62364.23);
   graph->SetPoint(48,0.0549,62353.83);
   graph->SetPoint(49,0.055,62343.44);
   graph->SetPoint(50,0.0551,62333.06);
   graph->SetPoint(51,0.0552,62322.69);
   graph->SetPoint(52,0.0553,62312.34);
   graph->SetPoint(53,0.0554,62302);
   graph->SetPoint(54,0.0555,62291.67);
   graph->SetPoint(55,0.0556,62281.35);
   graph->SetPoint(56,0.0557,62271.04);
   graph->SetPoint(57,0.0558,62260.75);
   graph->SetPoint(58,0.0559,62250.47);
   graph->SetPoint(59,0.056,62240.2);
   graph->SetPoint(60,0.0561,62229.94);
   graph->SetPoint(61,0.0562,62219.7);
   graph->SetPoint(62,0.0563,62209.47);
   graph->SetPoint(63,0.0564,62199.25);
   graph->SetPoint(64,0.0565,62189.04);
   graph->SetPoint(65,0.0566,62178.85);
   graph->SetPoint(66,0.0567,62168.66);
   graph->SetPoint(67,0.0568,62158.49);
   graph->SetPoint(68,0.0569,62148.34);
   graph->SetPoint(69,0.057,62138.19);
   graph->SetPoint(70,0.0571,62128.06);
   graph->SetPoint(71,0.0572,62117.94);
   graph->SetPoint(72,0.0573,62107.83);
   graph->SetPoint(73,0.0574,62097.73);
   graph->SetPoint(74,0.0575,62087.65);
   graph->SetPoint(75,0.0576,62077.57);
   graph->SetPoint(76,0.0577,62067.52);
   graph->SetPoint(77,0.0578,62057.47);
   graph->SetPoint(78,0.0579,62047.43);
   graph->SetPoint(79,0.058,62037.41);
   graph->SetPoint(80,0.0581,62027.4);
   graph->SetPoint(81,0.0582,62017.4);
   graph->SetPoint(82,0.0583,62007.42);
   graph->SetPoint(83,0.0584,61997.45);
   graph->SetPoint(84,0.0585,61987.49);
   graph->SetPoint(85,0.0586,61977.54);
   graph->SetPoint(86,0.0587,61967.6);
   graph->SetPoint(87,0.0588,61957.68);
   graph->SetPoint(88,0.0589,61947.77);
   graph->SetPoint(89,0.059,61937.87);
   graph->SetPoint(90,0.0591,61927.99);
   graph->SetPoint(91,0.0592,61918.11);
   graph->SetPoint(92,0.0593,61908.25);
   graph->SetPoint(93,0.0594,61898.4);
   graph->SetPoint(94,0.0595,61888.57);
   graph->SetPoint(95,0.0596,61878.74);
   graph->SetPoint(96,0.0597,61868.93);
   graph->SetPoint(97,0.0598,61859.13);
   graph->SetPoint(98,0.0599,61849.35);
   graph->SetPoint(99,0.06,61839.57);
   graph->SetPoint(100,0.0601,61829.81);
   graph->SetPoint(101,0.0602,61820.06);
   graph->SetPoint(102,0.0603,61810.33);
   graph->SetPoint(103,0.0604,61800.6);
   graph->SetPoint(104,0.0605,61790.89);
   graph->SetPoint(105,0.0606,61781.19);
   graph->SetPoint(106,0.0607,61771.51);
   graph->SetPoint(107,0.0608,61761.83);
   graph->SetPoint(108,0.0609,61752.17);
   graph->SetPoint(109,0.061,61742.52);
   graph->SetPoint(110,0.0611,61732.88);
   graph->SetPoint(111,0.0612,61723.26);
   graph->SetPoint(112,0.0613,61713.65);
   graph->SetPoint(113,0.0614,61704.05);
   graph->SetPoint(114,0.0615,61694.46);
   graph->SetPoint(115,0.0616,61684.89);
   graph->SetPoint(116,0.0617,61675.33);
   graph->SetPoint(117,0.0618,61665.78);
   graph->SetPoint(118,0.0619,61656.24);
   graph->SetPoint(119,0.062,61646.72);
   graph->SetPoint(120,0.0621,61637.21);
   graph->SetPoint(121,0.0622,61627.71);
   graph->SetPoint(122,0.0623,61618.22);
   graph->SetPoint(123,0.0624,61608.75);
   graph->SetPoint(124,0.0625,61599.29);
   graph->SetPoint(125,0.0626,61589.84);
   graph->SetPoint(126,0.0627,61580.41);
   graph->SetPoint(127,0.0628,61570.98);
   graph->SetPoint(128,0.0629,61561.57);
   graph->SetPoint(129,0.063,61552.17);
   graph->SetPoint(130,0.0631,61542.79);
   graph->SetPoint(131,0.0632,61533.42);
   graph->SetPoint(132,0.0633,61524.06);
   graph->SetPoint(133,0.0634,61514.71);
   graph->SetPoint(134,0.0635,61505.37);
   graph->SetPoint(135,0.0636,61496.05);
   graph->SetPoint(136,0.0637,61486.74);
   graph->SetPoint(137,0.0638,61477.45);
   graph->SetPoint(138,0.0639,61468.16);
   graph->SetPoint(139,0.064,61458.89);
   graph->SetPoint(140,0.0641,61449.63);
   graph->SetPoint(141,0.0642,61440.38);
   graph->SetPoint(142,0.0643,61431.15);
   graph->SetPoint(143,0.0644,61421.93);
   graph->SetPoint(144,0.0645,61412.72);
   graph->SetPoint(145,0.0646,61403.52);
   graph->SetPoint(146,0.0647,61394.34);
   graph->SetPoint(147,0.0648,61385.17);
   graph->SetPoint(148,0.0649,61376.01);
   graph->SetPoint(149,0.065,61366.87);
   graph->SetPoint(150,0.0651,61357.73);
   graph->SetPoint(151,0.0652,61348.61);
   graph->SetPoint(152,0.0653,61339.51);
   graph->SetPoint(153,0.0654,61330.41);
   graph->SetPoint(154,0.0655,61321.33);
   graph->SetPoint(155,0.0656,61312.26);
   graph->SetPoint(156,0.0657,61303.2);
   graph->SetPoint(157,0.0658,61294.16);
   graph->SetPoint(158,0.0659,61285.13);
   graph->SetPoint(159,0.066,61276.11);
   graph->SetPoint(160,0.0661,61267.11);
   graph->SetPoint(161,0.0662,61258.11);
   graph->SetPoint(162,0.0663,61249.13);
   graph->SetPoint(163,0.0664,61240.17);
   graph->SetPoint(164,0.0665,61231.21);
   graph->SetPoint(165,0.0666,61222.27);
   graph->SetPoint(166,0.0667,61213.34);
   graph->SetPoint(167,0.0668,61204.42);
   graph->SetPoint(168,0.0669,61195.52);
   graph->SetPoint(169,0.067,61186.63);
   graph->SetPoint(170,0.0671,61177.75);
   graph->SetPoint(171,0.0672,61168.89);
   graph->SetPoint(172,0.0673,61160.03);
   graph->SetPoint(173,0.0674,61151.19);
   graph->SetPoint(174,0.0675,61142.37);
   graph->SetPoint(175,0.0676,61133.55);
   graph->SetPoint(176,0.0677,61124.75);
   graph->SetPoint(177,0.0678,61115.96);
   graph->SetPoint(178,0.0679,61107.19);
   graph->SetPoint(179,0.068,61098.42);
   graph->SetPoint(180,0.0681,61089.67);
   graph->SetPoint(181,0.0682,61080.93);
   graph->SetPoint(182,0.0683,61072.21);
   graph->SetPoint(183,0.0684,61063.5);
   graph->SetPoint(184,0.0685,61054.8);
   graph->SetPoint(185,0.0686,61046.11);
   graph->SetPoint(186,0.0687,61037.44);
   graph->SetPoint(187,0.0688,61028.78);
   graph->SetPoint(188,0.0689,61020.13);
   graph->SetPoint(189,0.069,61011.49);
   graph->SetPoint(190,0.0691,61002.87);
   graph->SetPoint(191,0.0692,60994.26);
   graph->SetPoint(192,0.0693,60985.67);
   graph->SetPoint(193,0.0694,60977.08);
   graph->SetPoint(194,0.0695,60968.51);
   graph->SetPoint(195,0.0696,60959.95);
   graph->SetPoint(196,0.0697,60951.41);
   graph->SetPoint(197,0.0698,60942.88);
   graph->SetPoint(198,0.0699,60934.36);
   graph->SetPoint(199,0.07,60925.85);
   graph->SetPoint(200,0.0701,60917.36);
   graph->SetPoint(201,0.0702,60908.88);
   graph->SetPoint(202,0.0703,60900.41);
   graph->SetPoint(203,0.0704,60891.95);
   graph->SetPoint(204,0.0705,60883.51);
   graph->SetPoint(205,0.0706,60875.08);
   graph->SetPoint(206,0.0707,60866.66);
   graph->SetPoint(207,0.0708,60858.26);
   graph->SetPoint(208,0.0709,60849.87);
   graph->SetPoint(209,0.071,60841.49);
   graph->SetPoint(210,0.0711,60833.13);
   graph->SetPoint(211,0.0712,60824.78);
   graph->SetPoint(212,0.0713,60816.44);
   graph->SetPoint(213,0.0714,60808.11);
   graph->SetPoint(214,0.0715,60799.8);
   graph->SetPoint(215,0.0716,60791.5);
   graph->SetPoint(216,0.0717,60783.21);
   graph->SetPoint(217,0.0718,60774.94);
   graph->SetPoint(218,0.0719,60766.67);
   graph->SetPoint(219,0.072,60758.43);
   graph->SetPoint(220,0.0721,60750.19);
   graph->SetPoint(221,0.0722,60741.97);
   graph->SetPoint(222,0.0723,60733.76);
   graph->SetPoint(223,0.0724,60725.56);
   graph->SetPoint(224,0.0725,60717.38);
   graph->SetPoint(225,0.0726,60709.21);
   graph->SetPoint(226,0.0727,60701.05);
   graph->SetPoint(227,0.0728,60692.9);
   graph->SetPoint(228,0.0729,60684.77);
   graph->SetPoint(229,0.073,60676.65);
   graph->SetPoint(230,0.0731,60668.55);
   graph->SetPoint(231,0.0732,60660.45);
   graph->SetPoint(232,0.0733,60652.37);
   graph->SetPoint(233,0.0734,60644.31);
   graph->SetPoint(234,0.0735,60636.25);
   graph->SetPoint(235,0.0736,60628.21);
   graph->SetPoint(236,0.0737,60620.18);
   graph->SetPoint(237,0.0738,60612.17);
   graph->SetPoint(238,0.0739,60604.16);
   graph->SetPoint(239,0.074,60596.18);
   graph->SetPoint(240,0.0741,60588.2);
   graph->SetPoint(241,0.0742,60580.24);
   graph->SetPoint(242,0.0743,60572.29);
   graph->SetPoint(243,0.0744,60564.35);
   graph->SetPoint(244,0.0745,60556.42);
   graph->SetPoint(245,0.0746,60548.51);
   graph->SetPoint(246,0.0747,60540.62);
   graph->SetPoint(247,0.0748,60532.73);
   graph->SetPoint(248,0.0749,60524.86);
   graph->SetPoint(249,0.075,60517);
   graph->SetPoint(250,0.0751,60509.15);
   graph->SetPoint(251,0.0752,60501.32);
   graph->SetPoint(252,0.0753,60493.5);
   graph->SetPoint(253,0.0754,60485.69);
   graph->SetPoint(254,0.0755,60477.9);
   graph->SetPoint(255,0.0756,60470.12);
   graph->SetPoint(256,0.0757,60462.35);
   graph->SetPoint(257,0.0758,60454.6);
   graph->SetPoint(258,0.0759,60446.86);
   graph->SetPoint(259,0.076,60439.13);
   graph->SetPoint(260,0.0761,60431.41);
   graph->SetPoint(261,0.0762,60423.71);
   graph->SetPoint(262,0.0763,60416.02);
   graph->SetPoint(263,0.0764,60408.34);
   graph->SetPoint(264,0.0765,60400.68);
   graph->SetPoint(265,0.0766,60393.03);
   graph->SetPoint(266,0.0767,60385.39);
   graph->SetPoint(267,0.0768,60377.77);
   graph->SetPoint(268,0.0769,60370.16);
   graph->SetPoint(269,0.077,60362.56);
   graph->SetPoint(270,0.0771,60354.98);
   graph->SetPoint(271,0.0772,60347.41);
   graph->SetPoint(272,0.0773,60339.85);
   graph->SetPoint(273,0.0774,60332.3);
   graph->SetPoint(274,0.0775,60324.77);
   graph->SetPoint(275,0.0776,60317.25);
   graph->SetPoint(276,0.0777,60309.75);
   graph->SetPoint(277,0.0778,60302.25);
   graph->SetPoint(278,0.0779,60294.77);
   graph->SetPoint(279,0.078,60287.31);
   graph->SetPoint(280,0.0781,60279.85);
   graph->SetPoint(281,0.0782,60272.41);
   graph->SetPoint(282,0.0783,60264.99);
   graph->SetPoint(283,0.0784,60257.57);
   graph->SetPoint(284,0.0785,60250.17);
   graph->SetPoint(285,0.0786,60242.78);
   graph->SetPoint(286,0.0787,60235.41);
   graph->SetPoint(287,0.0788,60228.05);
   graph->SetPoint(288,0.0789,60220.7);
   graph->SetPoint(289,0.079,60213.37);
   graph->SetPoint(290,0.0791,60206.04);
   graph->SetPoint(291,0.0792,60198.73);
   graph->SetPoint(292,0.0793,60191.44);
   graph->SetPoint(293,0.0794,60184.16);
   graph->SetPoint(294,0.0795,60176.89);
   graph->SetPoint(295,0.0796,60169.63);
   graph->SetPoint(296,0.0797,60162.39);
   graph->SetPoint(297,0.0798,60155.16);
   graph->SetPoint(298,0.0799,60147.94);
   graph->SetPoint(299,0.08,60140.74);
   graph->SetPoint(300,0.0801,60133.55);
   graph->SetPoint(301,0.0802,60126.37);
   graph->SetPoint(302,0.0803,60119.21);
   graph->SetPoint(303,0.0804,60112.06);
   graph->SetPoint(304,0.0805,60104.92);
   graph->SetPoint(305,0.0806,60097.8);
   graph->SetPoint(306,0.0807,60090.68);
   graph->SetPoint(307,0.0808,60083.59);
   graph->SetPoint(308,0.0809,60076.5);
   graph->SetPoint(309,0.081,60069.43);
   graph->SetPoint(310,0.0811,60062.37);
   graph->SetPoint(311,0.0812,60055.33);
   graph->SetPoint(312,0.0813,60048.3);
   graph->SetPoint(313,0.0814,60041.28);
   graph->SetPoint(314,0.0815,60034.27);
   graph->SetPoint(315,0.0816,60027.28);
   graph->SetPoint(316,0.0817,60020.3);
   graph->SetPoint(317,0.0818,60013.33);
   graph->SetPoint(318,0.0819,60006.38);
   graph->SetPoint(319,0.082,59999.44);
   graph->SetPoint(320,0.0821,59992.52);
   graph->SetPoint(321,0.0822,59985.6);
   graph->SetPoint(322,0.0823,59978.71);
   graph->SetPoint(323,0.0824,59971.82);
   graph->SetPoint(324,0.0825,59964.95);
   graph->SetPoint(325,0.0826,59958.09);
   graph->SetPoint(326,0.0827,59951.24);
   graph->SetPoint(327,0.0828,59944.41);
   graph->SetPoint(328,0.0829,59937.59);
   graph->SetPoint(329,0.083,59930.78);
   graph->SetPoint(330,0.0831,59923.99);
   graph->SetPoint(331,0.0832,59917.21);
   graph->SetPoint(332,0.0833,59910.44);
   graph->SetPoint(333,0.0834,59903.69);
   graph->SetPoint(334,0.0835,59896.95);
   graph->SetPoint(335,0.0836,59890.22);
   graph->SetPoint(336,0.0837,59883.5);
   graph->SetPoint(337,0.0838,59876.8);
   graph->SetPoint(338,0.0839,59870.12);
   graph->SetPoint(339,0.084,59863.44);
   graph->SetPoint(340,0.0841,59856.78);
   graph->SetPoint(341,0.0842,59850.13);
   graph->SetPoint(342,0.0843,59843.5);
   graph->SetPoint(343,0.0844,59836.88);
   graph->SetPoint(344,0.0845,59830.27);
   graph->SetPoint(345,0.0846,59823.68);
   graph->SetPoint(346,0.0847,59817.1);
   graph->SetPoint(347,0.0848,59810.53);
   graph->SetPoint(348,0.0849,59803.98);
   graph->SetPoint(349,0.085,59797.43);
   graph->SetPoint(350,0.0851,59790.91);
   graph->SetPoint(351,0.0852,59784.39);
   graph->SetPoint(352,0.0853,59777.89);
   graph->SetPoint(353,0.0854,59771.4);
   graph->SetPoint(354,0.0855,59764.93);
   graph->SetPoint(355,0.0856,59758.47);
   graph->SetPoint(356,0.0857,59752.02);
   graph->SetPoint(357,0.0858,59745.59);
   graph->SetPoint(358,0.0859,59739.17);
   graph->SetPoint(359,0.086,59732.76);
   graph->SetPoint(360,0.0861,59726.36);
   graph->SetPoint(361,0.0862,59719.98);
   graph->SetPoint(362,0.0863,59713.61);
   graph->SetPoint(363,0.0864,59707.26);
   graph->SetPoint(364,0.0865,59700.92);
   graph->SetPoint(365,0.0866,59694.59);
   graph->SetPoint(366,0.0867,59688.28);
   graph->SetPoint(367,0.0868,59681.98);
   graph->SetPoint(368,0.0869,59675.69);
   graph->SetPoint(369,0.087,59669.41);
   graph->SetPoint(370,0.0871,59663.15);
   graph->SetPoint(371,0.0872,59656.91);
   graph->SetPoint(372,0.0873,59650.67);
   graph->SetPoint(373,0.0874,59644.45);
   graph->SetPoint(374,0.0875,59638.24);
   graph->SetPoint(375,0.0876,59632.05);
   graph->SetPoint(376,0.0877,59625.87);
   graph->SetPoint(377,0.0878,59619.7);
   graph->SetPoint(378,0.0879,59613.55);
   graph->SetPoint(379,0.088,59607.41);
   graph->SetPoint(380,0.0881,59601.28);
   graph->SetPoint(381,0.0882,59595.16);
   graph->SetPoint(382,0.0883,59589.06);
   graph->SetPoint(383,0.0884,59582.98);
   graph->SetPoint(384,0.0885,59576.9);
   graph->SetPoint(385,0.0886,59570.84);
   graph->SetPoint(386,0.0887,59564.8);
   graph->SetPoint(387,0.0888,59558.76);
   graph->SetPoint(388,0.0889,59552.74);
   graph->SetPoint(389,0.089,59546.73);
   graph->SetPoint(390,0.0891,59540.74);
   graph->SetPoint(391,0.0892,59534.76);
   graph->SetPoint(392,0.0893,59528.79);
   graph->SetPoint(393,0.0894,59522.84);
   graph->SetPoint(394,0.0895,59516.9);
   graph->SetPoint(395,0.0896,59510.98);
   graph->SetPoint(396,0.0897,59505.06);
   graph->SetPoint(397,0.0898,59499.16);
   graph->SetPoint(398,0.0899,59493.28);
   graph->SetPoint(399,0.09,59487.4);
   graph->SetPoint(400,0.0901,59481.54);
   graph->SetPoint(401,0.0902,59475.7);
   graph->SetPoint(402,0.0903,59469.87);
   graph->SetPoint(403,0.0904,59464.05);
   graph->SetPoint(404,0.0905,59458.24);
   graph->SetPoint(405,0.0906,59452.45);
   graph->SetPoint(406,0.0907,59446.67);
   graph->SetPoint(407,0.0908,59440.91);
   graph->SetPoint(408,0.0909,59435.15);
   graph->SetPoint(409,0.091,59429.41);
   graph->SetPoint(410,0.0911,59423.69);
   graph->SetPoint(411,0.0912,59417.98);
   graph->SetPoint(412,0.0913,59412.28);
   graph->SetPoint(413,0.0914,59406.6);
   graph->SetPoint(414,0.0915,59400.92);
   graph->SetPoint(415,0.0916,59395.27);
   graph->SetPoint(416,0.0917,59389.62);
   graph->SetPoint(417,0.0918,59383.99);
   graph->SetPoint(418,0.0919,59378.37);
   graph->SetPoint(419,0.092,59372.77);
   graph->SetPoint(420,0.0921,59367.18);
   graph->SetPoint(421,0.0922,59361.6);
   graph->SetPoint(422,0.0923,59356.04);
   graph->SetPoint(423,0.0924,59350.49);
   graph->SetPoint(424,0.0925,59344.95);
   graph->SetPoint(425,0.0926,59339.43);
   graph->SetPoint(426,0.0927,59333.92);
   graph->SetPoint(427,0.0928,59328.42);
   graph->SetPoint(428,0.0929,59322.94);
   graph->SetPoint(429,0.093,59317.47);
   graph->SetPoint(430,0.0931,59312.01);
   graph->SetPoint(431,0.0932,59306.57);
   graph->SetPoint(432,0.0933,59301.14);
   graph->SetPoint(433,0.0934,59295.73);
   graph->SetPoint(434,0.0935,59290.32);
   graph->SetPoint(435,0.0936,59284.94);
   graph->SetPoint(436,0.0937,59279.56);
   graph->SetPoint(437,0.0938,59274.2);
   graph->SetPoint(438,0.0939,59268.85);
   graph->SetPoint(439,0.094,59263.52);
   graph->SetPoint(440,0.0941,59258.19);
   graph->SetPoint(441,0.0942,59252.89);
   graph->SetPoint(442,0.0943,59247.59);
   graph->SetPoint(443,0.0944,59242.31);
   graph->SetPoint(444,0.0945,59237.05);
   graph->SetPoint(445,0.0946,59231.79);
   graph->SetPoint(446,0.0947,59226.55);
   graph->SetPoint(447,0.0948,59221.32);
   graph->SetPoint(448,0.0949,59216.11);
   graph->SetPoint(449,0.095,59210.91);
   graph->SetPoint(450,0.0951,59205.73);
   graph->SetPoint(451,0.0952,59200.55);
   graph->SetPoint(452,0.0953,59195.39);
   graph->SetPoint(453,0.0954,59190.25);
   graph->SetPoint(454,0.0955,59185.12);
   graph->SetPoint(455,0.0956,59180);
   graph->SetPoint(456,0.0957,59174.89);
   graph->SetPoint(457,0.0958,59169.8);
   graph->SetPoint(458,0.0959,59164.72);
   graph->SetPoint(459,0.096,59159.66);
   graph->SetPoint(460,0.0961,59154.61);
   graph->SetPoint(461,0.0962,59149.57);
   graph->SetPoint(462,0.0963,59144.54);
   graph->SetPoint(463,0.0964,59139.53);
   graph->SetPoint(464,0.0965,59134.54);
   graph->SetPoint(465,0.0966,59129.55);
   graph->SetPoint(466,0.0967,59124.58);
   graph->SetPoint(467,0.0968,59119.63);
   graph->SetPoint(468,0.0969,59114.68);
   graph->SetPoint(469,0.097,59109.76);
   graph->SetPoint(470,0.0971,59104.84);
   graph->SetPoint(471,0.0972,59099.94);
   graph->SetPoint(472,0.0973,59095.05);
   graph->SetPoint(473,0.0974,59090.17);
   graph->SetPoint(474,0.0975,59085.31);
   graph->SetPoint(475,0.0976,59080.46);
   graph->SetPoint(476,0.0977,59075.63);
   graph->SetPoint(477,0.0978,59070.81);
   graph->SetPoint(478,0.0979,59066);
   graph->SetPoint(479,0.098,59061.21);
   graph->SetPoint(480,0.0981,59056.43);
   graph->SetPoint(481,0.0982,59051.66);
   graph->SetPoint(482,0.0983,59046.91);
   graph->SetPoint(483,0.0984,59042.17);
   graph->SetPoint(484,0.0985,59037.44);
   graph->SetPoint(485,0.0986,59032.73);
   graph->SetPoint(486,0.0987,59028.03);
   graph->SetPoint(487,0.0988,59023.34);
   graph->SetPoint(488,0.0989,59018.67);
   graph->SetPoint(489,0.099,59014.01);
   graph->SetPoint(490,0.0991,59009.37);
   graph->SetPoint(491,0.0992,59004.73);
   graph->SetPoint(492,0.0993,59000.12);
   graph->SetPoint(493,0.0994,58995.51);
   graph->SetPoint(494,0.0995,58990.92);
   graph->SetPoint(495,0.0996,58986.34);
   graph->SetPoint(496,0.0997,58981.78);
   graph->SetPoint(497,0.0998,58977.23);
   graph->SetPoint(498,0.0999,58972.69);
   graph->SetPoint(499,0.1,58968.17);
   graph->SetPoint(500,0.1001,58963.66);
   graph->SetPoint(501,0.1002,58959.17);
   graph->SetPoint(502,0.1003,58954.68);
   graph->SetPoint(503,0.1004,58950.22);
   graph->SetPoint(504,0.1005,58945.76);
   graph->SetPoint(505,0.1006,58941.32);
   graph->SetPoint(506,0.1007,58936.89);
   graph->SetPoint(507,0.1008,58932.48);
   graph->SetPoint(508,0.1009,58928.08);
   graph->SetPoint(509,0.101,58923.69);
   graph->SetPoint(510,0.1011,58919.32);
   graph->SetPoint(511,0.1012,58914.96);
   graph->SetPoint(512,0.1013,58910.61);
   graph->SetPoint(513,0.1014,58906.28);
   graph->SetPoint(514,0.1015,58901.96);
   graph->SetPoint(515,0.1016,58897.65);
   graph->SetPoint(516,0.1017,58893.36);
   graph->SetPoint(517,0.1018,58889.08);
   graph->SetPoint(518,0.1019,58884.82);
   graph->SetPoint(519,0.102,58880.57);
   graph->SetPoint(520,0.1021,58876.33);
   graph->SetPoint(521,0.1022,58872.1);
   graph->SetPoint(522,0.1023,58867.89);
   graph->SetPoint(523,0.1024,58863.7);
   graph->SetPoint(524,0.1025,58859.51);
   graph->SetPoint(525,0.1026,58855.34);
   graph->SetPoint(526,0.1027,58851.19);
   graph->SetPoint(527,0.1028,58847.05);
   graph->SetPoint(528,0.1029,58842.92);
   graph->SetPoint(529,0.103,58838.8);
   graph->SetPoint(530,0.1031,58834.7);
   graph->SetPoint(531,0.1032,58830.61);
   graph->SetPoint(532,0.1033,58826.54);
   graph->SetPoint(533,0.1034,58822.48);
   graph->SetPoint(534,0.1035,58818.43);
   graph->SetPoint(535,0.1036,58814.39);
   graph->SetPoint(536,0.1037,58810.37);
   graph->SetPoint(537,0.1038,58806.37);
   graph->SetPoint(538,0.1039,58802.38);
   graph->SetPoint(539,0.104,58798.4);
   graph->SetPoint(540,0.1041,58794.43);
   graph->SetPoint(541,0.1042,58790.48);
   graph->SetPoint(542,0.1043,58786.54);
   graph->SetPoint(543,0.1044,58782.62);
   graph->SetPoint(544,0.1045,58778.7);
   graph->SetPoint(545,0.1046,58774.81);
   graph->SetPoint(546,0.1047,58770.92);
   graph->SetPoint(547,0.1048,58767.05);
   graph->SetPoint(548,0.1049,58763.2);
   graph->SetPoint(549,0.105,58759.35);
   graph->SetPoint(550,0.1051,58755.52);
   graph->SetPoint(551,0.1052,58751.71);
   graph->SetPoint(552,0.1053,58747.9);
   graph->SetPoint(553,0.1054,58744.12);
   graph->SetPoint(554,0.1055,58740.34);
   graph->SetPoint(555,0.1056,58736.58);
   graph->SetPoint(556,0.1057,58732.83);
   graph->SetPoint(557,0.1058,58729.1);
   graph->SetPoint(558,0.1059,58725.38);
   graph->SetPoint(559,0.106,58721.67);
   graph->SetPoint(560,0.1061,58717.98);
   graph->SetPoint(561,0.1062,58714.3);
   graph->SetPoint(562,0.1063,58710.63);
   graph->SetPoint(563,0.1064,58706.98);
   graph->SetPoint(564,0.1065,58703.34);
   graph->SetPoint(565,0.1066,58699.71);
   graph->SetPoint(566,0.1067,58696.1);
   graph->SetPoint(567,0.1068,58692.5);
   graph->SetPoint(568,0.1069,58688.92);
   graph->SetPoint(569,0.107,58685.35);
   graph->SetPoint(570,0.1071,58681.79);
   graph->SetPoint(571,0.1072,58678.25);
   graph->SetPoint(572,0.1073,58674.72);
   graph->SetPoint(573,0.1074,58671.2);
   graph->SetPoint(574,0.1075,58667.7);
   graph->SetPoint(575,0.1076,58664.21);
   graph->SetPoint(576,0.1077,58660.74);
   graph->SetPoint(577,0.1078,58657.28);
   graph->SetPoint(578,0.1079,58653.83);
   graph->SetPoint(579,0.108,58650.39);
   graph->SetPoint(580,0.1081,58646.97);
   graph->SetPoint(581,0.1082,58643.57);
   graph->SetPoint(582,0.1083,58640.17);
   graph->SetPoint(583,0.1084,58636.79);
   graph->SetPoint(584,0.1085,58633.43);
   graph->SetPoint(585,0.1086,58630.07);
   graph->SetPoint(586,0.1087,58626.74);
   graph->SetPoint(587,0.1088,58623.41);
   graph->SetPoint(588,0.1089,58620.1);
   graph->SetPoint(589,0.109,58616.8);
   graph->SetPoint(590,0.1091,58613.52);
   graph->SetPoint(591,0.1092,58610.25);
   graph->SetPoint(592,0.1093,58606.99);
   graph->SetPoint(593,0.1094,58603.75);
   graph->SetPoint(594,0.1095,58600.52);
   graph->SetPoint(595,0.1096,58597.3);
   graph->SetPoint(596,0.1097,58594.1);
   graph->SetPoint(597,0.1098,58590.91);
   graph->SetPoint(598,0.1099,58587.73);
   graph->SetPoint(599,0.11,58584.57);
   graph->SetPoint(600,0.1101,58581.42);
   graph->SetPoint(601,0.1102,58578.29);
   graph->SetPoint(602,0.1103,58575.17);
   graph->SetPoint(603,0.1104,58572.06);
   graph->SetPoint(604,0.1105,58568.97);
   graph->SetPoint(605,0.1106,58565.89);
   graph->SetPoint(606,0.1107,58562.82);
   graph->SetPoint(607,0.1108,58559.77);
   graph->SetPoint(608,0.1109,58556.73);
   graph->SetPoint(609,0.111,58553.71);
   graph->SetPoint(610,0.1111,58550.7);
   graph->SetPoint(611,0.1112,58547.7);
   graph->SetPoint(612,0.1113,58544.71);
   graph->SetPoint(613,0.1114,58541.74);
   graph->SetPoint(614,0.1115,58538.79);
   graph->SetPoint(615,0.1116,58535.84);
   graph->SetPoint(616,0.1117,58532.92);
   graph->SetPoint(617,0.1118,58530);
   graph->SetPoint(618,0.1119,58527.1);
   graph->SetPoint(619,0.112,58524.21);
   graph->SetPoint(620,0.1121,58521.33);
   graph->SetPoint(621,0.1122,58518.47);
   graph->SetPoint(622,0.1123,58515.63);
   graph->SetPoint(623,0.1124,58512.79);
   graph->SetPoint(624,0.1125,58509.97);
   graph->SetPoint(625,0.1126,58507.17);
   graph->SetPoint(626,0.1127,58504.37);
   graph->SetPoint(627,0.1128,58501.59);
   graph->SetPoint(628,0.1129,58498.83);
   graph->SetPoint(629,0.113,58496.08);
   graph->SetPoint(630,0.1131,58493.34);
   graph->SetPoint(631,0.1132,58490.61);
   graph->SetPoint(632,0.1133,58487.9);
   graph->SetPoint(633,0.1134,58485.2);
   graph->SetPoint(634,0.1135,58482.52);
   graph->SetPoint(635,0.1136,58479.85);
   graph->SetPoint(636,0.1137,58477.19);
   graph->SetPoint(637,0.1138,58474.55);
   graph->SetPoint(638,0.1139,58471.92);
   graph->SetPoint(639,0.114,58469.31);
   graph->SetPoint(640,0.1141,58466.71);
   graph->SetPoint(641,0.1142,58464.12);
   graph->SetPoint(642,0.1143,58461.54);
   graph->SetPoint(643,0.1144,58458.98);
   graph->SetPoint(644,0.1145,58456.44);
   graph->SetPoint(645,0.1146,58453.9);
   graph->SetPoint(646,0.1147,58451.38);
   graph->SetPoint(647,0.1148,58448.88);
   graph->SetPoint(648,0.1149,58446.39);
   graph->SetPoint(649,0.115,58443.91);
   graph->SetPoint(650,0.1151,58441.44);
   graph->SetPoint(651,0.1152,58438.99);
   graph->SetPoint(652,0.1153,58436.55);
   graph->SetPoint(653,0.1154,58434.13);
   graph->SetPoint(654,0.1155,58431.72);
   graph->SetPoint(655,0.1156,58429.32);
   graph->SetPoint(656,0.1157,58426.94);
   graph->SetPoint(657,0.1158,58424.57);
   graph->SetPoint(658,0.1159,58422.21);
   graph->SetPoint(659,0.11538,58421.81);
   graph->SetPoint(660,0.1161,58417.54);
   graph->SetPoint(661,0.1162,58415.23);
   graph->SetPoint(662,0.1163,58412.93);
   graph->SetPoint(663,0.1164,58410.64);
   graph->SetPoint(664,0.1165,58408.37);
   graph->SetPoint(665,0.1166,58406.11);
   graph->SetPoint(666,0.1167,58403.86);
   graph->SetPoint(667,0.1168,58401.63);
   graph->SetPoint(668,0.1169,58399.41);
   graph->SetPoint(669,0.117,58397.2);
   graph->SetPoint(670,0.1171,58395.01);
   graph->SetPoint(671,0.1172,58392.83);
   graph->SetPoint(672,0.1173,58390.67);
   graph->SetPoint(673,0.1174,58388.52);
   graph->SetPoint(674,0.1175,58386.38);
   graph->SetPoint(675,0.1176,58384.26);
   graph->SetPoint(676,0.1177,58382.15);
   graph->SetPoint(677,0.1178,58380.05);
   graph->SetPoint(678,0.1179,58377.97);
   graph->SetPoint(679,0.118,58375.9);
   graph->SetPoint(680,0.1181,58373.84);
   graph->SetPoint(681,0.1182,58371.8);
   graph->SetPoint(682,0.1183,58369.77);
   graph->SetPoint(683,0.1184,58367.76);
   graph->SetPoint(684,0.1185,58365.76);
   graph->SetPoint(685,0.1186,58363.77);
   graph->SetPoint(686,0.1187,58361.8);
   graph->SetPoint(687,0.1188,58359.84);
   graph->SetPoint(688,0.1189,58357.89);
   graph->SetPoint(689,0.119,58355.96);
   graph->SetPoint(690,0.1191,58354.04);
   graph->SetPoint(691,0.1192,58352.14);
   graph->SetPoint(692,0.1193,58350.25);
   graph->SetPoint(693,0.1194,58348.37);
   graph->SetPoint(694,0.1195,58346.5);
   graph->SetPoint(695,0.1196,58344.65);
   graph->SetPoint(696,0.1197,58342.82);
   graph->SetPoint(697,0.1198,58340.99);
   graph->SetPoint(698,0.1199,58339.18);
   graph->SetPoint(699,0.12,58337.39);
   graph->SetPoint(700,0.1201,58335.61);
   graph->SetPoint(701,0.1202,58333.84);
   graph->SetPoint(702,0.1203,58332.08);
   graph->SetPoint(703,0.1204,58330.34);
   graph->SetPoint(704,0.1205,58328.61);
   graph->SetPoint(705,0.1206,58326.9);
   graph->SetPoint(706,0.1207,58325.2);
   graph->SetPoint(707,0.1208,58323.51);
   graph->SetPoint(708,0.1209,58321.84);
   graph->SetPoint(709,0.121,58320.18);
   graph->SetPoint(710,0.1211,58318.54);
   graph->SetPoint(711,0.1212,58316.91);
   graph->SetPoint(712,0.1213,58315.29);
   graph->SetPoint(713,0.1214,58313.68);
   graph->SetPoint(714,0.1215,58312.09);
   graph->SetPoint(715,0.1216,58310.51);
   graph->SetPoint(716,0.1217,58308.95);
   graph->SetPoint(717,0.1218,58307.4);
   graph->SetPoint(718,0.1219,58305.86);
   graph->SetPoint(719,0.122,58304.34);
   graph->SetPoint(720,0.1221,58302.83);
   graph->SetPoint(721,0.1222,58301.34);
   graph->SetPoint(722,0.1223,58299.86);
   graph->SetPoint(723,0.1224,58298.39);
   graph->SetPoint(724,0.1225,58296.93);
   graph->SetPoint(725,0.1226,58295.49);
   graph->SetPoint(726,0.1227,58294.07);
   graph->SetPoint(727,0.1228,58292.65);
   graph->SetPoint(728,0.1229,58291.25);
   graph->SetPoint(729,0.123,58289.87);
   graph->SetPoint(730,0.1231,58288.49);
   graph->SetPoint(731,0.1232,58287.14);
   graph->SetPoint(732,0.1233,58285.79);
   graph->SetPoint(733,0.1234,58284.46);
   graph->SetPoint(734,0.1235,58283.14);
   graph->SetPoint(735,0.1236,58281.84);
   graph->SetPoint(736,0.1237,58280.55);
   graph->SetPoint(737,0.1238,58279.27);
   graph->SetPoint(738,0.1239,58278.01);
   graph->SetPoint(739,0.124,58276.76);
   graph->SetPoint(740,0.1241,58275.52);
   graph->SetPoint(741,0.1242,58274.3);
   graph->SetPoint(742,0.1243,58273.09);
   graph->SetPoint(743,0.1244,58271.89);
   graph->SetPoint(744,0.1245,58270.71);
   graph->SetPoint(745,0.1246,58269.54);
   graph->SetPoint(746,0.1247,58268.39);
   graph->SetPoint(747,0.1248,58267.25);
   graph->SetPoint(748,0.1249,58266.12);
   graph->SetPoint(749,0.125,58265.01);
   graph->SetPoint(750,0.1251,58263.91);
   graph->SetPoint(751,0.1252,58262.82);
   graph->SetPoint(752,0.1253,58261.75);
   graph->SetPoint(753,0.1254,58260.69);
   graph->SetPoint(754,0.1255,58259.65);
   graph->SetPoint(755,0.1256,58258.62);
   graph->SetPoint(756,0.1257,58257.6);
   graph->SetPoint(757,0.1258,58256.59);
   graph->SetPoint(758,0.1259,58255.6);
   graph->SetPoint(759,0.126,58254.63);
   graph->SetPoint(760,0.1261,58253.66);
   graph->SetPoint(761,0.1262,58252.71);
   graph->SetPoint(762,0.1263,58251.78);
   graph->SetPoint(763,0.1264,58250.86);
   graph->SetPoint(764,0.1265,58249.95);
   graph->SetPoint(765,0.1266,58249.05);
   graph->SetPoint(766,0.1267,58248.17);
   graph->SetPoint(767,0.1268,58247.3);
   graph->SetPoint(768,0.1269,58246.45);
   graph->SetPoint(769,0.127,58245.61);
   graph->SetPoint(770,0.1271,58244.78);
   graph->SetPoint(771,0.1272,58243.97);
   graph->SetPoint(772,0.1273,58243.17);
   graph->SetPoint(773,0.1274,58242.38);
   graph->SetPoint(774,0.1275,58241.61);
   graph->SetPoint(775,0.1276,58240.85);
   graph->SetPoint(776,0.1277,58240.11);
   graph->SetPoint(777,0.1278,58239.37);
   graph->SetPoint(778,0.1279,58238.66);
   graph->SetPoint(779,0.128,58237.95);
   graph->SetPoint(780,0.1281,58237.26);
   graph->SetPoint(781,0.1282,58236.58);
   graph->SetPoint(782,0.1283,58235.92);
   graph->SetPoint(783,0.1284,58235.27);
   graph->SetPoint(784,0.1285,58234.63);
   graph->SetPoint(785,0.1286,58234.01);
   graph->SetPoint(786,0.1287,58233.4);
   graph->SetPoint(787,0.1288,58232.81);
   graph->SetPoint(788,0.1289,58232.22);
   graph->SetPoint(789,0.129,58231.66);
   graph->SetPoint(790,0.1291,58231.1);
   graph->SetPoint(791,0.1292,58230.56);
   graph->SetPoint(792,0.1293,58230.03);
   graph->SetPoint(793,0.1294,58229.52);
   graph->SetPoint(794,0.1295,58229.02);
   graph->SetPoint(795,0.1296,58228.53);
   graph->SetPoint(796,0.1297,58228.06);
   graph->SetPoint(797,0.1298,58227.6);
   graph->SetPoint(798,0.1299,58227.15);
   graph->SetPoint(799,0.13,58226.72);
   graph->SetPoint(800,0.1301,58226.3);
   graph->SetPoint(801,0.1302,58225.9);
   graph->SetPoint(802,0.1303,58225.51);
   graph->SetPoint(803,0.1304,58225.13);
   graph->SetPoint(804,0.1305,58224.77);
   graph->SetPoint(805,0.1306,58224.42);
   graph->SetPoint(806,0.1307,58224.08);
   graph->SetPoint(807,0.1308,58223.76);
   graph->SetPoint(808,0.1309,58223.45);
   graph->SetPoint(809,0.131,58223.15);
   graph->SetPoint(810,0.1311,58222.87);
   graph->SetPoint(811,0.1312,58222.6);
   graph->SetPoint(812,0.1313,58222.34);
   graph->SetPoint(813,0.1314,58222.1);
   graph->SetPoint(814,0.1315,58221.87);
   graph->SetPoint(815,0.1316,58221.66);
   graph->SetPoint(816,0.1317,58221.46);
   graph->SetPoint(817,0.1318,58221.27);
   graph->SetPoint(818,0.1319,58221.1);
   graph->SetPoint(819,0.132,58220.94);
   graph->SetPoint(820,0.1321,58220.79);
   graph->SetPoint(821,0.1322,58220.66);
   graph->SetPoint(822,0.1323,58220.54);
   graph->SetPoint(823,0.1324,58220.43);
   graph->SetPoint(824,0.1325,58220.34);
   graph->SetPoint(825,0.1326,58220.26);
   graph->SetPoint(826,0.1327,58220.19);
   graph->SetPoint(827,0.1328,58220.14);
   graph->SetPoint(828,0.1329,58220.11);
   graph->SetPoint(829,0.133,58220.08);
   graph->SetPoint(830,0.1331,58220.07);
   graph->SetPoint(831,0.1332,58220.07);
   graph->SetPoint(832,0.1333,58220.09);
   graph->SetPoint(833,0.1334,58220.12);
   graph->SetPoint(834,0.1335,58220.16);
   graph->SetPoint(835,0.1336,58220.22);
   graph->SetPoint(836,0.1337,58220.29);
   graph->SetPoint(837,0.1338,58220.37);
   graph->SetPoint(838,0.1339,58220.47);
   graph->SetPoint(839,0.134,58220.58);
   graph->SetPoint(840,0.1341,58220.71);
   graph->SetPoint(841,0.1342,58220.85);
   graph->SetPoint(842,0.1343,58221);
   graph->SetPoint(843,0.1344,58221.16);
   graph->SetPoint(844,0.1345,58221.34);
   graph->SetPoint(845,0.1346,58221.54);
   graph->SetPoint(846,0.1347,58221.74);
   graph->SetPoint(847,0.1348,58221.96);
   graph->SetPoint(848,0.1349,58222.2);
   graph->SetPoint(849,0.135,58222.44);
   graph->SetPoint(850,0.1351,58222.7);
   graph->SetPoint(851,0.1352,58222.98);
   graph->SetPoint(852,0.1353,58223.26);
   graph->SetPoint(853,0.1354,58223.57);
   graph->SetPoint(854,0.1355,58223.88);
   graph->SetPoint(855,0.1356,58224.21);
   graph->SetPoint(856,0.1357,58224.55);
   graph->SetPoint(857,0.1358,58224.91);
   graph->SetPoint(858,0.1359,58225.27);
   graph->SetPoint(859,0.136,58225.66);
   graph->SetPoint(860,0.1361,58226.05);
   graph->SetPoint(861,0.1362,58226.46);
   graph->SetPoint(862,0.1363,58226.89);
   graph->SetPoint(863,0.1364,58227.32);
   graph->SetPoint(864,0.1365,58227.77);
   graph->SetPoint(865,0.1366,58228.24);
   graph->SetPoint(866,0.1367,58228.71);
   graph->SetPoint(867,0.1368,58229.2);
   graph->SetPoint(868,0.1369,58229.71);
   graph->SetPoint(869,0.137,58230.23);
   graph->SetPoint(870,0.1371,58230.76);
   graph->SetPoint(871,0.1372,58231.3);
   graph->SetPoint(872,0.1373,58231.86);
   graph->SetPoint(873,0.1374,58232.43);
   graph->SetPoint(874,0.1375,58233.02);
   graph->SetPoint(875,0.1376,58233.62);
   graph->SetPoint(876,0.1377,58234.23);
   graph->SetPoint(877,0.1378,58234.86);
   graph->SetPoint(878,0.1379,58235.5);
   graph->SetPoint(879,0.138,58236.15);
   graph->SetPoint(880,0.1381,58236.82);
   graph->SetPoint(881,0.1382,58237.5);
   graph->SetPoint(882,0.1383,58238.19);
   graph->SetPoint(883,0.1384,58238.9);
   graph->SetPoint(884,0.1385,58239.62);
   graph->SetPoint(885,0.1386,58240.35);
   graph->SetPoint(886,0.1387,58241.1);
   graph->SetPoint(887,0.1388,58241.86);
   graph->SetPoint(888,0.1389,58242.64);
   graph->SetPoint(889,0.139,58243.42);
   graph->SetPoint(890,0.1391,58244.23);
   graph->SetPoint(891,0.1392,58245.04);
   graph->SetPoint(892,0.1393,58245.87);
   graph->SetPoint(893,0.1394,58246.71);
   graph->SetPoint(894,0.1395,58247.57);
   graph->SetPoint(895,0.1396,58248.44);
   graph->SetPoint(896,0.1397,58249.32);
   graph->SetPoint(897,0.1398,58250.22);
   graph->SetPoint(898,0.1399,58251.13);
   graph->SetPoint(899,0.14,58252.05);
   graph->SetPoint(900,0.1401,58252.99);
   graph->SetPoint(901,0.1402,58253.94);
   graph->SetPoint(902,0.1403,58254.9);
   graph->SetPoint(903,0.1404,58255.88);
   graph->SetPoint(904,0.1405,58256.87);
   graph->SetPoint(905,0.1406,58257.87);
   graph->SetPoint(906,0.1407,58258.89);
   graph->SetPoint(907,0.1408,58259.92);
   graph->SetPoint(908,0.1409,58260.97);
   graph->SetPoint(909,0.141,58262.02);
   graph->SetPoint(910,0.1411,58263.1);
   graph->SetPoint(911,0.1412,58264.18);
   graph->SetPoint(912,0.1413,58265.28);
   graph->SetPoint(913,0.1414,58266.39);
   graph->SetPoint(914,0.1415,58267.52);
   graph->SetPoint(915,0.1416,58268.66);
   graph->SetPoint(916,0.1417,58269.81);
   graph->SetPoint(917,0.1418,58270.97);
   graph->SetPoint(918,0.1419,58272.15);
   graph->SetPoint(919,0.142,58273.35);
   graph->SetPoint(920,0.1421,58274.55);
   graph->SetPoint(921,0.1422,58275.77);
   graph->SetPoint(922,0.1423,58277.01);
   graph->SetPoint(923,0.1424,58278.25);
   graph->SetPoint(924,0.1425,58279.51);
   graph->SetPoint(925,0.1426,58280.79);
   graph->SetPoint(926,0.1427,58282.07);
   graph->SetPoint(927,0.1428,58283.38);
   graph->SetPoint(928,0.1429,58284.69);
   graph->SetPoint(929,0.143,58286.02);
   graph->SetPoint(930,0.1431,58287.36);
   graph->SetPoint(931,0.1432,58288.71);
   graph->SetPoint(932,0.1433,58290.08);
   graph->SetPoint(933,0.1434,58291.46);
   graph->SetPoint(934,0.1435,58292.86);
   graph->SetPoint(935,0.1436,58294.26);
   graph->SetPoint(936,0.1437,58295.69);
   graph->SetPoint(937,0.1438,58297.12);
   graph->SetPoint(938,0.1439,58298.57);
   graph->SetPoint(939,0.144,58300.03);
   graph->SetPoint(940,0.1441,58301.51);
   graph->SetPoint(941,0.1442,58303);
   graph->SetPoint(942,0.1443,58304.5);
   graph->SetPoint(943,0.1444,58306.01);
   graph->SetPoint(944,0.1445,58307.54);
   graph->SetPoint(945,0.1446,58309.09);
   graph->SetPoint(946,0.1447,58310.64);
   graph->SetPoint(947,0.1448,58312.21);
   graph->SetPoint(948,0.1449,58313.79);
   graph->SetPoint(949,0.145,58315.39);
   graph->SetPoint(950,0.1451,58317);
   graph->SetPoint(951,0.1452,58318.62);
   graph->SetPoint(952,0.1453,58320.26);
   graph->SetPoint(953,0.1454,58321.91);
   graph->SetPoint(954,0.1455,58323.57);
   graph->SetPoint(955,0.1456,58325.25);
   graph->SetPoint(956,0.1457,58326.94);
   graph->SetPoint(957,0.1458,58328.64);
   graph->SetPoint(958,0.1459,58330.36);
   graph->SetPoint(959,0.146,58332.09);
   graph->SetPoint(960,0.1461,58333.83);
   graph->SetPoint(961,0.1462,58335.59);
   graph->SetPoint(962,0.1463,58337.36);
   graph->SetPoint(963,0.1464,58339.15);
   graph->SetPoint(964,0.1465,58340.94);
   graph->SetPoint(965,0.1466,58342.75);
   graph->SetPoint(966,0.1467,58344.58);
   graph->SetPoint(967,0.1468,58346.42);
   graph->SetPoint(968,0.1469,58348.27);
   graph->SetPoint(969,0.147,58350.13);
   graph->SetPoint(970,0.1471,58352.01);
   graph->SetPoint(971,0.1472,58353.9);
   graph->SetPoint(972,0.1473,58355.8);
   graph->SetPoint(973,0.1474,58357.72);
   graph->SetPoint(974,0.1475,58359.65);
   graph->SetPoint(975,0.1476,58361.6);
   graph->SetPoint(976,0.1477,58363.56);
   graph->SetPoint(977,0.1478,58365.53);
   graph->SetPoint(978,0.1479,58367.51);
   graph->SetPoint(979,0.148,58369.51);
   graph->SetPoint(980,0.1481,58371.52);
   graph->SetPoint(981,0.1482,58373.55);
   graph->SetPoint(982,0.1483,58375.58);
   graph->SetPoint(983,0.1484,58377.64);
   graph->SetPoint(984,0.1485,58379.7);
   graph->SetPoint(985,0.1486,58381.78);
   graph->SetPoint(986,0.1487,58383.87);
   graph->SetPoint(987,0.1488,58385.98);
   graph->SetPoint(988,0.1489,58388.1);
   graph->SetPoint(989,0.149,58390.23);
   graph->SetPoint(990,0.1491,58392.37);
   graph->SetPoint(991,0.1492,58394.53);
   graph->SetPoint(992,0.1493,58396.7);
   graph->SetPoint(993,0.1494,58398.89);
   graph->SetPoint(994,0.1495,58401.09);
   graph->SetPoint(995,0.1496,58403.3);
   graph->SetPoint(996,0.1497,58405.52);
   graph->SetPoint(997,0.1498,58407.76);
   graph->SetPoint(998,0.1499,58410.01);
   graph->SetPoint(999,0.15,58412.28);
   graph->SetPoint(1000,0.1501,58414.56);
   graph->SetPoint(1001,0.1502,58416.85);
   graph->SetPoint(1002,0.1503,58419.15);
   graph->SetPoint(1003,0.1504,58421.47);
   graph->SetPoint(1004,0.1505,58423.8);
   graph->SetPoint(1005,0.1506,58426.15);
   graph->SetPoint(1006,0.1507,58428.51);
   graph->SetPoint(1007,0.1508,58430.88);
   graph->SetPoint(1008,0.1509,58433.27);
   graph->SetPoint(1009,0.151,58435.66);
   graph->SetPoint(1010,0.1511,58438.08);
   graph->SetPoint(1011,0.1512,58440.5);
   graph->SetPoint(1012,0.1513,58442.94);
   graph->SetPoint(1013,0.1514,58445.39);
   graph->SetPoint(1014,0.1515,58447.86);
   graph->SetPoint(1015,0.1516,58450.33);
   graph->SetPoint(1016,0.1517,58452.83);
   graph->SetPoint(1017,0.1518,58455.33);
   graph->SetPoint(1018,0.1519,58457.85);
   graph->SetPoint(1019,0.152,58460.38);
   graph->SetPoint(1020,0.1521,58462.93);
   graph->SetPoint(1021,0.1522,58465.48);
   graph->SetPoint(1022,0.1523,58468.06);
   graph->SetPoint(1023,0.1524,58470.64);
   graph->SetPoint(1024,0.1525,58473.24);
   graph->SetPoint(1025,0.1526,58475.85);
   graph->SetPoint(1026,0.1527,58478.47);
   graph->SetPoint(1027,0.1528,58481.11);
   graph->SetPoint(1028,0.1529,58483.76);
   graph->SetPoint(1029,0.153,58486.43);
   graph->SetPoint(1030,0.1531,58489.1);
   graph->SetPoint(1031,0.1532,58491.8);
   graph->SetPoint(1032,0.1533,58494.5);
   graph->SetPoint(1033,0.1534,58497.22);
   graph->SetPoint(1034,0.1535,58499.95);
   graph->SetPoint(1035,0.1536,58502.69);
   graph->SetPoint(1036,0.1537,58505.45);
   graph->SetPoint(1037,0.1538,58508.22);
   graph->SetPoint(1038,0.1539,58511);
   graph->SetPoint(1039,0.154,58513.8);
   graph->SetPoint(1040,0.1541,58516.61);
   graph->SetPoint(1041,0.1542,58519.44);
   graph->SetPoint(1042,0.1543,58522.27);
   graph->SetPoint(1043,0.1544,58525.12);
   graph->SetPoint(1044,0.1545,58527.99);
   graph->SetPoint(1045,0.1546,58530.86);
   graph->SetPoint(1046,0.1547,58533.75);
   graph->SetPoint(1047,0.1548,58536.66);
   graph->SetPoint(1048,0.1549,58539.57);
   graph->SetPoint(1049,0.155,58542.5);
   graph->SetPoint(1050,0.1551,58545.44);
   graph->SetPoint(1051,0.1552,58548.4);
   graph->SetPoint(1052,0.1553,58551.37);
   graph->SetPoint(1053,0.1554,58554.35);
   graph->SetPoint(1054,0.1555,58557.35);
   graph->SetPoint(1055,0.1556,58560.36);
   graph->SetPoint(1056,0.1557,58563.38);
   graph->SetPoint(1057,0.1558,58566.41);
   graph->SetPoint(1058,0.1559,58569.46);
   graph->SetPoint(1059,0.156,58572.53);
   graph->SetPoint(1060,0.1561,58575.6);
   graph->SetPoint(1061,0.1562,58578.69);
   graph->SetPoint(1062,0.1563,58581.79);
   graph->SetPoint(1063,0.1564,58584.9);
   graph->SetPoint(1064,0.1565,58588.03);
   graph->SetPoint(1065,0.1566,58591.17);
   graph->SetPoint(1066,0.1567,58594.33);
   graph->SetPoint(1067,0.1568,58597.5);
   graph->SetPoint(1068,0.1569,58600.68);
   graph->SetPoint(1069,0.157,58603.87);
   graph->SetPoint(1070,0.1571,58607.08);
   graph->SetPoint(1071,0.1572,58610.3);
   graph->SetPoint(1072,0.1573,58613.53);
   graph->SetPoint(1073,0.1574,58616.78);
   graph->SetPoint(1074,0.1575,58620.04);
   graph->SetPoint(1075,0.1576,58623.31);
   graph->SetPoint(1076,0.1577,58626.6);
   graph->SetPoint(1077,0.1578,58629.9);
   graph->SetPoint(1078,0.1579,58633.21);
   graph->SetPoint(1079,0.158,58636.54);
   graph->SetPoint(1080,0.1581,58639.87);
   graph->SetPoint(1081,0.1582,58643.23);
   graph->SetPoint(1082,0.1583,58646.59);
   graph->SetPoint(1083,0.1584,58649.97);
   graph->SetPoint(1084,0.1585,58653.36);
   graph->SetPoint(1085,0.1586,58656.77);
   graph->SetPoint(1086,0.1587,58660.18);
   graph->SetPoint(1087,0.1588,58663.62);
   graph->SetPoint(1088,0.1589,58667.06);
   graph->SetPoint(1089,0.159,58670.52);
   graph->SetPoint(1090,0.1591,58673.99);
   graph->SetPoint(1091,0.1592,58677.47);
   graph->SetPoint(1092,0.1593,58680.97);
   graph->SetPoint(1093,0.1594,58684.48);
   graph->SetPoint(1094,0.1595,58688);
   graph->SetPoint(1095,0.1596,58691.54);
   graph->SetPoint(1096,0.1597,58695.09);
   graph->SetPoint(1097,0.1598,58698.65);
   graph->SetPoint(1098,0.1599,58702.23);
   graph->SetPoint(1099,0.16,58705.82);
   graph->SetPoint(1100,0.1601,58709.42);
   graph->SetPoint(1101,0.1602,58713.03);
   graph->SetPoint(1102,0.1603,58716.66);
   graph->SetPoint(1103,0.1604,58720.3);
   graph->SetPoint(1104,0.1605,58723.96);
   graph->SetPoint(1105,0.1606,58727.62);
   graph->SetPoint(1106,0.1607,58731.3);
   graph->SetPoint(1107,0.1608,58735);
   graph->SetPoint(1108,0.1609,58738.71);
   graph->SetPoint(1109,0.161,58742.43);
   graph->SetPoint(1110,0.1611,58746.16);
   graph->SetPoint(1111,0.1612,58749.91);
   graph->SetPoint(1112,0.1613,58753.66);
   graph->SetPoint(1113,0.1614,58757.44);
   graph->SetPoint(1114,0.1615,58761.22);
   graph->SetPoint(1115,0.1616,58765.02);
   graph->SetPoint(1116,0.1617,58768.83);
   graph->SetPoint(1117,0.1618,58772.66);
   graph->SetPoint(1118,0.1619,58776.5);
   graph->SetPoint(1119,0.162,58780.35);
   graph->SetPoint(1120,0.1621,58784.21);
   graph->SetPoint(1121,0.1622,58788.09);
   graph->SetPoint(1122,0.1623,58791.98);
   graph->SetPoint(1123,0.1624,58795.88);
   graph->SetPoint(1124,0.1625,58799.8);
   graph->SetPoint(1125,0.1626,58803.73);
   graph->SetPoint(1126,0.1627,58807.67);
   graph->SetPoint(1127,0.1628,58811.63);
   graph->SetPoint(1128,0.1629,58815.59);
   graph->SetPoint(1129,0.163,58819.58);
   graph->SetPoint(1130,0.1631,58823.57);
   graph->SetPoint(1131,0.1632,58827.58);
   graph->SetPoint(1132,0.1633,58831.6);
   graph->SetPoint(1133,0.1634,58835.63);
   graph->SetPoint(1134,0.1635,58839.68);
   graph->SetPoint(1135,0.1636,58843.74);
   graph->SetPoint(1136,0.1637,58847.81);
   graph->SetPoint(1137,0.1638,58851.9);
   graph->SetPoint(1138,0.1639,58856);
   graph->SetPoint(1139,0.164,58860.11);
   graph->SetPoint(1140,0.1641,58864.24);
   graph->SetPoint(1141,0.1642,58868.38);
   graph->SetPoint(1142,0.1643,58872.53);
   graph->SetPoint(1143,0.1644,58876.69);
   graph->SetPoint(1144,0.1645,58880.87);
   graph->SetPoint(1145,0.1646,58885.06);
   graph->SetPoint(1146,0.1647,58889.26);
   graph->SetPoint(1147,0.1648,58893.48);
   graph->SetPoint(1148,0.1649,58897.71);
   graph->SetPoint(1149,0.165,58901.95);
   graph->SetPoint(1150,0.1651,58906.21);
   graph->SetPoint(1151,0.1652,58910.47);
   graph->SetPoint(1152,0.1653,58914.76);
   graph->SetPoint(1153,0.1654,58919.05);
   graph->SetPoint(1154,0.1655,58923.36);
   graph->SetPoint(1155,0.1656,58927.68);
   graph->SetPoint(1156,0.1657,58932.01);
   graph->SetPoint(1157,0.1658,58936.36);
   graph->SetPoint(1158,0.1659,58940.72);
   graph->SetPoint(1159,0.166,58945.09);
   graph->SetPoint(1160,0.1661,58949.48);
   graph->SetPoint(1161,0.1662,58953.88);
   graph->SetPoint(1162,0.1663,58958.29);
   graph->SetPoint(1163,0.1664,58962.71);
   graph->SetPoint(1164,0.1665,58967.15);
   graph->SetPoint(1165,0.1666,58971.6);
   graph->SetPoint(1166,0.1667,58976.06);
   graph->SetPoint(1167,0.1668,58980.54);
   graph->SetPoint(1168,0.1669,58985.03);
   graph->SetPoint(1169,0.167,58989.53);
   graph->SetPoint(1170,0.1671,58994.05);
   graph->SetPoint(1171,0.1672,58998.57);
   graph->SetPoint(1172,0.1673,59003.11);
   graph->SetPoint(1173,0.1674,59007.67);
   graph->SetPoint(1174,0.1675,59012.24);
   graph->SetPoint(1175,0.1676,59016.82);
   graph->SetPoint(1176,0.1677,59021.41);
   graph->SetPoint(1177,0.1678,59026.01);
   graph->SetPoint(1178,0.1679,59030.63);
   graph->SetPoint(1179,0.168,59035.27);
   graph->SetPoint(1180,0.1681,59039.91);
   graph->SetPoint(1181,0.1682,59044.57);
   graph->SetPoint(1182,0.1683,59049.24);
   graph->SetPoint(1183,0.1684,59053.92);
   graph->SetPoint(1184,0.1685,59058.62);
   graph->SetPoint(1185,0.1686,59063.33);
   graph->SetPoint(1186,0.1687,59068.05);
   graph->SetPoint(1187,0.1688,59072.79);
   graph->SetPoint(1188,0.1689,59077.53);
   graph->SetPoint(1189,0.169,59082.29);
   graph->SetPoint(1190,0.1691,59087.07);
   graph->SetPoint(1191,0.1692,59091.85);
   graph->SetPoint(1192,0.1693,59096.65);
   graph->SetPoint(1193,0.1694,59101.47);
   graph->SetPoint(1194,0.1695,59106.29);
   graph->SetPoint(1195,0.1696,59111.13);
   graph->SetPoint(1196,0.1697,59115.98);
   graph->SetPoint(1197,0.1698,59120.85);
   graph->SetPoint(1198,0.1699,59125.72);
   graph->SetPoint(1199,0.17,59130.61);
   graph->SetPoint(1200,0.1701,59135.52);
   graph->SetPoint(1201,0.1702,59140.43);
   graph->SetPoint(1202,0.1703,59145.36);
   graph->SetPoint(1203,0.1704,59150.3);
   graph->SetPoint(1204,0.1705,59155.26);
   graph->SetPoint(1205,0.1706,59160.22);
   graph->SetPoint(1206,0.1707,59165.21);
   graph->SetPoint(1207,0.1708,59170.2);
   graph->SetPoint(1208,0.1709,59175.2);
   graph->SetPoint(1209,0.171,59180.22);
   graph->SetPoint(1210,0.1711,59185.25);
   graph->SetPoint(1211,0.1712,59190.3);
   graph->SetPoint(1212,0.1713,59195.36);
   graph->SetPoint(1213,0.1714,59200.43);
   graph->SetPoint(1214,0.1715,59205.51);
   graph->SetPoint(1215,0.1716,59210.61);
   graph->SetPoint(1216,0.1717,59215.71);
   graph->SetPoint(1217,0.1718,59220.84);
   graph->SetPoint(1218,0.1719,59225.97);
   graph->SetPoint(1219,0.172,59231.12);
   graph->SetPoint(1220,0.1721,59236.28);
   graph->SetPoint(1221,0.1722,59241.45);
   graph->SetPoint(1222,0.1723,59246.64);
   graph->SetPoint(1223,0.1724,59251.83);
   graph->SetPoint(1224,0.1725,59257.05);
   graph->SetPoint(1225,0.1726,59262.27);
   graph->SetPoint(1226,0.1727,59267.51);
   graph->SetPoint(1227,0.1728,59272.76);
   graph->SetPoint(1228,0.1729,59278.02);
   graph->SetPoint(1229,0.173,59283.29);
   graph->SetPoint(1230,0.1731,59288.58);
   graph->SetPoint(1231,0.1732,59293.88);
   graph->SetPoint(1232,0.1733,59299.2);
   graph->SetPoint(1233,0.1734,59304.52);
   graph->SetPoint(1234,0.1735,59309.86);
   graph->SetPoint(1235,0.1736,59315.22);
   graph->SetPoint(1236,0.1737,59320.58);
   graph->SetPoint(1237,0.1738,59325.96);
   graph->SetPoint(1238,0.1739,59331.35);
   graph->SetPoint(1239,0.174,59336.75);
   graph->SetPoint(1240,0.1741,59342.17);
   graph->SetPoint(1241,0.1742,59347.6);
   graph->SetPoint(1242,0.1743,59353.04);
   graph->SetPoint(1243,0.1744,59358.49);
   graph->SetPoint(1244,0.1745,59363.96);
   graph->SetPoint(1245,0.1746,59369.44);
   graph->SetPoint(1246,0.1747,59374.93);
   graph->SetPoint(1247,0.1748,59380.44);
   graph->SetPoint(1248,0.1749,59385.96);
   graph->SetPoint(1249,0.175,59391.49);
   graph->SetPoint(1250,0.1751,59397.03);
   graph->SetPoint(1251,0.1752,59402.59);
   graph->SetPoint(1252,0.1753,59408.16);
   graph->SetPoint(1253,0.1754,59413.74);
   graph->SetPoint(1254,0.1755,59419.33);
   graph->SetPoint(1255,0.1756,59424.94);
   graph->SetPoint(1256,0.1757,59430.56);
   graph->SetPoint(1257,0.1758,59436.2);
   graph->SetPoint(1258,0.1759,59441.84);
   graph->SetPoint(1259,0.176,59447.5);
   graph->SetPoint(1260,0.1761,59453.17);
   graph->SetPoint(1261,0.1762,59458.85);
   graph->SetPoint(1262,0.1763,59464.55);
   graph->SetPoint(1263,0.1764,59470.26);
   graph->SetPoint(1264,0.1765,59475.98);
   graph->SetPoint(1265,0.1766,59481.72);
   graph->SetPoint(1266,0.1767,59487.46);
   graph->SetPoint(1267,0.1768,59493.22);
   graph->SetPoint(1268,0.1769,59499);
   graph->SetPoint(1269,0.177,59504.78);
   graph->SetPoint(1270,0.1771,59510.58);
   graph->SetPoint(1271,0.1772,59516.39);
   graph->SetPoint(1272,0.1773,59522.21);
   graph->SetPoint(1273,0.1774,59528.05);
   graph->SetPoint(1274,0.1775,59533.9);
   graph->SetPoint(1275,0.1776,59539.76);
   graph->SetPoint(1276,0.1777,59545.64);
   graph->SetPoint(1277,0.1778,59551.52);
   graph->SetPoint(1278,0.1779,59557.42);
   graph->SetPoint(1279,0.178,59563.33);
   graph->SetPoint(1280,0.1781,59569.26);
   graph->SetPoint(1281,0.1782,59575.2);
   graph->SetPoint(1282,0.1783,59581.15);
   graph->SetPoint(1283,0.1784,59587.11);
   graph->SetPoint(1284,0.1785,59593.09);
   graph->SetPoint(1285,0.1786,59599.07);
   graph->SetPoint(1286,0.1787,59605.07);
   graph->SetPoint(1287,0.1788,59611.09);
   graph->SetPoint(1288,0.1789,59617.11);
   graph->SetPoint(1289,0.179,59623.15);
   graph->SetPoint(1290,0.1791,59629.2);
   graph->SetPoint(1291,0.1792,59635.27);
   graph->SetPoint(1292,0.1793,59641.35);
   graph->SetPoint(1293,0.1794,59647.43);
   graph->SetPoint(1294,0.1795,59653.54);
   graph->SetPoint(1295,0.1796,59659.65);
   graph->SetPoint(1296,0.1797,59665.78);
   graph->SetPoint(1297,0.1798,59671.92);
   graph->SetPoint(1298,0.1799,59678.07);
   graph->SetPoint(1299,0.18,59684.24);
   graph->SetPoint(1300,0.1801,59690.41);
   graph->SetPoint(1301,0.1802,59696.6);
   graph->SetPoint(1302,0.1803,59702.81);
   graph->SetPoint(1303,0.1804,59709.02);
   graph->SetPoint(1304,0.1805,59715.25);
   graph->SetPoint(1305,0.1806,59721.49);
   graph->SetPoint(1306,0.1807,59727.74);
   graph->SetPoint(1307,0.1808,59734.01);
   graph->SetPoint(1308,0.1809,59740.29);
   graph->SetPoint(1309,0.181,59746.58);
   graph->SetPoint(1310,0.1811,59752.88);
   graph->SetPoint(1311,0.1812,59759.2);
   graph->SetPoint(1312,0.1813,59765.53);
   graph->SetPoint(1313,0.1814,59771.87);
   graph->SetPoint(1314,0.1815,59778.22);
   graph->SetPoint(1315,0.1816,59784.59);
   graph->SetPoint(1316,0.1817,59790.97);
   graph->SetPoint(1317,0.1818,59797.36);
   graph->SetPoint(1318,0.1819,59803.76);
   graph->SetPoint(1319,0.182,59810.18);
   graph->SetPoint(1320,0.1821,59816.61);
   graph->SetPoint(1321,0.1822,59823.05);
   graph->SetPoint(1322,0.1823,59829.5);
   graph->SetPoint(1323,0.1824,59835.97);
   graph->SetPoint(1324,0.1825,59842.45);
   graph->SetPoint(1325,0.1826,59848.94);
   graph->SetPoint(1326,0.1827,59855.45);
   graph->SetPoint(1327,0.1828,59861.96);
   graph->SetPoint(1328,0.1829,59868.49);
   graph->SetPoint(1329,0.183,59875.03);
   graph->SetPoint(1330,0.1831,59881.59);
   graph->SetPoint(1331,0.1832,59888.16);
   graph->SetPoint(1332,0.1833,59894.73);
   graph->SetPoint(1333,0.1834,59901.33);
   graph->SetPoint(1334,0.1835,59907.93);
   graph->SetPoint(1335,0.1836,59914.55);
   graph->SetPoint(1336,0.1837,59921.18);
   graph->SetPoint(1337,0.1838,59927.82);
   graph->SetPoint(1338,0.1839,59934.47);
   graph->SetPoint(1339,0.184,59941.14);
   graph->SetPoint(1340,0.1841,59947.82);
   graph->SetPoint(1341,0.1842,59954.51);
   graph->SetPoint(1342,0.1843,59961.22);
   graph->SetPoint(1343,0.1844,59967.93);
   graph->SetPoint(1344,0.1845,59974.66);
   graph->SetPoint(1345,0.1846,59981.4);
   graph->SetPoint(1346,0.1847,59988.16);
   graph->SetPoint(1347,0.1848,59994.93);
   graph->SetPoint(1348,0.1849,60001.7);
   graph->SetPoint(1349,0.185,60008.5);
   graph->SetPoint(1350,0.1851,60015.3);
   graph->SetPoint(1351,0.1852,60022.12);
   graph->SetPoint(1352,0.1853,60028.95);
   graph->SetPoint(1353,0.1854,60035.79);
   graph->SetPoint(1354,0.1855,60042.64);
   graph->SetPoint(1355,0.1856,60049.51);
   graph->SetPoint(1356,0.1857,60056.39);
   graph->SetPoint(1357,0.1858,60063.28);
   graph->SetPoint(1358,0.1859,60070.18);
   graph->SetPoint(1359,0.186,60077.1);
   graph->SetPoint(1360,0.1861,60084.03);
   graph->SetPoint(1361,0.1862,60090.97);
   graph->SetPoint(1362,0.1863,60097.92);
   graph->SetPoint(1363,0.1864,60104.89);
   graph->SetPoint(1364,0.1865,60111.86);
   graph->SetPoint(1365,0.1866,60118.85);
   graph->SetPoint(1366,0.1867,60125.86);
   graph->SetPoint(1367,0.1868,60132.87);
   graph->SetPoint(1368,0.1869,60139.9);
   graph->SetPoint(1369,0.187,60146.94);
   graph->SetPoint(1370,0.1871,60153.99);
   graph->SetPoint(1371,0.1872,60161.06);
   graph->SetPoint(1372,0.1873,60168.14);
   graph->SetPoint(1373,0.1874,60175.23);
   graph->SetPoint(1374,0.1875,60182.33);
   graph->SetPoint(1375,0.1876,60189.44);
   graph->SetPoint(1376,0.1877,60196.57);
   graph->SetPoint(1377,0.1878,60203.71);
   graph->SetPoint(1378,0.1879,60210.86);
   graph->SetPoint(1379,0.188,60218.02);
   graph->SetPoint(1380,0.1881,60225.2);
   graph->SetPoint(1381,0.1882,60232.39);
   graph->SetPoint(1382,0.1883,60239.59);
   graph->SetPoint(1383,0.1884,60246.8);
   graph->SetPoint(1384,0.1885,60254.03);
   graph->SetPoint(1385,0.1886,60261.27);
   graph->SetPoint(1386,0.1887,60268.52);
   graph->SetPoint(1387,0.1888,60275.78);
   graph->SetPoint(1388,0.1889,60283.06);
   graph->SetPoint(1389,0.189,60290.34);
   graph->SetPoint(1390,0.1891,60297.64);
   graph->SetPoint(1391,0.1892,60304.95);
   graph->SetPoint(1392,0.1893,60312.28);
   graph->SetPoint(1393,0.1894,60319.62);
   graph->SetPoint(1394,0.1895,60326.97);
   graph->SetPoint(1395,0.1896,60334.33);
   graph->SetPoint(1396,0.1897,60341.7);
   graph->SetPoint(1397,0.1898,60349.09);
   graph->SetPoint(1398,0.1899,60356.48);
   graph->SetPoint(1399,0.19,60363.9);
   graph->SetPoint(1400,0.1901,60371.32);
   graph->SetPoint(1401,0.1902,60378.75);
   graph->SetPoint(1402,0.1903,60386.2);
   graph->SetPoint(1403,0.1904,60393.66);
   graph->SetPoint(1404,0.1905,60401.13);
   graph->SetPoint(1405,0.1906,60408.62);
   graph->SetPoint(1406,0.1907,60416.11);
   graph->SetPoint(1407,0.1908,60423.62);
   graph->SetPoint(1408,0.1909,60431.14);
   graph->SetPoint(1409,0.191,60438.68);
   graph->SetPoint(1410,0.1911,60446.22);
   graph->SetPoint(1411,0.1912,60453.78);
   graph->SetPoint(1412,0.1913,60461.35);
   graph->SetPoint(1413,0.1914,60468.93);
   graph->SetPoint(1414,0.1915,60476.53);
   graph->SetPoint(1415,0.1916,60484.14);
   graph->SetPoint(1416,0.1917,60491.75);
   graph->SetPoint(1417,0.1918,60499.39);
   graph->SetPoint(1418,0.1919,60507.03);
   graph->SetPoint(1419,0.192,60514.69);
   graph->SetPoint(1420,0.1921,60522.35);
   graph->SetPoint(1421,0.1922,60530.03);
   graph->SetPoint(1422,0.1923,60537.73);
   graph->SetPoint(1423,0.1924,60545.43);
   graph->SetPoint(1424,0.1925,60553.15);
   graph->SetPoint(1425,0.1926,60560.88);
   graph->SetPoint(1426,0.1927,60568.62);
   graph->SetPoint(1427,0.1928,60576.37);
   graph->SetPoint(1428,0.1929,60584.14);
   graph->SetPoint(1429,0.193,60591.92);
   graph->SetPoint(1430,0.1931,60599.71);
   graph->SetPoint(1431,0.1932,60607.51);
   graph->SetPoint(1432,0.1933,60615.32);
   graph->SetPoint(1433,0.1934,60623.15);
   graph->SetPoint(1434,0.1935,60630.99);
   graph->SetPoint(1435,0.1936,60638.84);
   graph->SetPoint(1436,0.1937,60646.71);
   graph->SetPoint(1437,0.1938,60654.58);
   graph->SetPoint(1438,0.1939,60662.47);
   graph->SetPoint(1439,0.194,60670.37);
   graph->SetPoint(1440,0.1941,60678.28);
   graph->SetPoint(1441,0.1942,60686.21);
   graph->SetPoint(1442,0.1943,60694.14);
   graph->SetPoint(1443,0.1944,60702.09);
   graph->SetPoint(1444,0.1945,60710.05);
   graph->SetPoint(1445,0.1946,60718.02);
   graph->SetPoint(1446,0.1947,60726.01);
   graph->SetPoint(1447,0.1948,60734.01);
   graph->SetPoint(1448,0.1949,60742.02);
   graph->SetPoint(1449,0.195,60750.04);
   graph->SetPoint(1450,0.1951,60758.07);
   graph->SetPoint(1451,0.1952,60766.12);
   graph->SetPoint(1452,0.1953,60774.17);
   graph->SetPoint(1453,0.1954,60782.24);
   graph->SetPoint(1454,0.1955,60790.33);
   graph->SetPoint(1455,0.1956,60798.42);
   graph->SetPoint(1456,0.1957,60806.53);
   graph->SetPoint(1457,0.1958,60814.65);
   graph->SetPoint(1458,0.1959,60822.78);
   graph->SetPoint(1459,0.196,60830.92);
   graph->SetPoint(1460,0.1961,60839.07);
   graph->SetPoint(1461,0.1962,60847.24);
   graph->SetPoint(1462,0.1963,60855.42);
   graph->SetPoint(1463,0.1964,60863.61);
   graph->SetPoint(1464,0.1965,60871.81);
   graph->SetPoint(1465,0.1966,60880.03);
   graph->SetPoint(1466,0.1967,60888.26);
   graph->SetPoint(1467,0.1968,60896.5);
   graph->SetPoint(1468,0.1969,60904.75);
   graph->SetPoint(1469,0.197,60913.01);
   graph->SetPoint(1470,0.1971,60921.29);
   graph->SetPoint(1471,0.1972,60929.57);
   graph->SetPoint(1472,0.1973,60937.87);
   graph->SetPoint(1473,0.1974,60946.19);
   graph->SetPoint(1474,0.1975,60954.51);
   graph->SetPoint(1475,0.1976,60962.85);
   graph->SetPoint(1476,0.1977,60971.19);
   graph->SetPoint(1477,0.1978,60979.55);
   graph->SetPoint(1478,0.1979,60987.93);
   graph->SetPoint(1479,0.198,60996.31);
   graph->SetPoint(1480,0.1981,61004.71);
   graph->SetPoint(1481,0.1982,61013.11);
   graph->SetPoint(1482,0.1983,61021.53);
   graph->SetPoint(1483,0.1984,61029.97);
   graph->SetPoint(1484,0.1985,61038.41);
   graph->SetPoint(1485,0.1986,61046.87);
   graph->SetPoint(1486,0.1987,61055.34);
   graph->SetPoint(1487,0.1988,61063.82);
   graph->SetPoint(1488,0.1989,61072.31);
   graph->SetPoint(1489,0.199,61080.81);
   graph->SetPoint(1490,0.1991,61089.33);
   graph->SetPoint(1491,0.1992,61097.86);
   graph->SetPoint(1492,0.1993,61106.4);
   graph->SetPoint(1493,0.1994,61114.95);
   graph->SetPoint(1494,0.1995,61123.51);
   graph->SetPoint(1495,0.1996,61132.09);
   graph->SetPoint(1496,0.1997,61140.68);
   graph->SetPoint(1497,0.1998,61149.28);
   graph->SetPoint(1498,0.1999,61157.89);
   graph->SetPoint(1499,0.2,61166.51);
   graph->SetPoint(1500,0.2001,61175.15);
   graph->SetPoint(1501,0.2002,61183.8);
   graph->SetPoint(1502,0.2003,61192.46);
   graph->SetPoint(1503,0.2004,61201.13);
   graph->SetPoint(1504,0.2005,61209.81);
   graph->SetPoint(1505,0.2006,61218.51);
   graph->SetPoint(1506,0.2007,61227.22);
   graph->SetPoint(1507,0.2008,61235.94);
   graph->SetPoint(1508,0.2009,61244.67);
   graph->SetPoint(1509,0.201,61253.41);
   graph->SetPoint(1510,0.2011,61262.17);
   graph->SetPoint(1511,0.2012,61270.94);
   graph->SetPoint(1512,0.2013,61279.72);
   graph->SetPoint(1513,0.2014,61288.51);
   graph->SetPoint(1514,0.2015,61297.31);
   graph->SetPoint(1515,0.2016,61306.12);
   graph->SetPoint(1516,0.2017,61314.95);
   graph->SetPoint(1517,0.2018,61323.79);
   graph->SetPoint(1518,0.2019,61332.64);
   graph->SetPoint(1519,0.202,61341.5);
   graph->SetPoint(1520,0.2021,61350.38);
   graph->SetPoint(1521,0.2022,61359.27);
   graph->SetPoint(1522,0.2023,61368.16);
   graph->SetPoint(1523,0.2024,61377.07);
   graph->SetPoint(1524,0.2025,61386);
   graph->SetPoint(1525,0.2026,61394.93);
   graph->SetPoint(1526,0.2027,61403.88);
   graph->SetPoint(1527,0.2028,61412.83);
   graph->SetPoint(1528,0.2029,61421.8);
   graph->SetPoint(1529,0.203,61430.79);
   graph->SetPoint(1530,0.2031,61439.78);
   graph->SetPoint(1531,0.2032,61448.78);
   graph->SetPoint(1532,0.2033,61457.8);
   graph->SetPoint(1533,0.2034,61466.83);
   graph->SetPoint(1534,0.2035,61475.87);
   graph->SetPoint(1535,0.2036,61484.92);
   graph->SetPoint(1536,0.2037,61493.99);
   graph->SetPoint(1537,0.2038,61503.06);
   graph->SetPoint(1538,0.2039,61512.15);
   graph->SetPoint(1539,0.204,61521.25);
   graph->SetPoint(1540,0.2041,61530.36);
   graph->SetPoint(1541,0.2042,61539.49);
   graph->SetPoint(1542,0.2043,61548.62);
   graph->SetPoint(1543,0.2044,61557.77);
   graph->SetPoint(1544,0.2045,61566.93);
   graph->SetPoint(1545,0.2046,61576.1);
   graph->SetPoint(1546,0.2047,61585.28);
   graph->SetPoint(1547,0.2048,61594.48);
   graph->SetPoint(1548,0.2049,61603.68);
   graph->SetPoint(1549,0.205,61612.9);
   graph->SetPoint(1550,0.2051,61622.13);
   graph->SetPoint(1551,0.2052,61631.37);
   graph->SetPoint(1552,0.2053,61640.63);
   graph->SetPoint(1553,0.2054,61649.89);
   graph->SetPoint(1554,0.2055,61659.17);
   graph->SetPoint(1555,0.2056,61668.46);
   graph->SetPoint(1556,0.2057,61677.76);
   graph->SetPoint(1557,0.2058,61687.07);
   graph->SetPoint(1558,0.2059,61696.4);
   graph->SetPoint(1559,0.206,61705.73);
   graph->SetPoint(1560,0.2061,61715.08);
   graph->SetPoint(1561,0.2062,61724.44);
   graph->SetPoint(1562,0.2063,61733.81);
   graph->SetPoint(1563,0.2064,61743.19);
   graph->SetPoint(1564,0.2065,61752.59);
   graph->SetPoint(1565,0.2066,61761.99);
   graph->SetPoint(1566,0.2067,61771.41);
   graph->SetPoint(1567,0.2068,61780.84);
   graph->SetPoint(1568,0.2069,61790.28);
   graph->SetPoint(1569,0.207,61799.74);
   graph->SetPoint(1570,0.2071,61809.2);
   graph->SetPoint(1571,0.2072,61818.68);
   graph->SetPoint(1572,0.2073,61828.17);
   graph->SetPoint(1573,0.2074,61837.67);
   graph->SetPoint(1574,0.2075,61847.18);
   graph->SetPoint(1575,0.2076,61856.7);
   graph->SetPoint(1576,0.2077,61866.24);
   graph->SetPoint(1577,0.2078,61875.78);
   graph->SetPoint(1578,0.2079,61885.34);
   graph->SetPoint(1579,0.208,61894.91);
   graph->SetPoint(1580,0.2081,61904.49);
   graph->SetPoint(1581,0.2082,61914.09);
   graph->SetPoint(1582,0.2083,61923.69);
   graph->SetPoint(1583,0.2084,61933.31);
   graph->SetPoint(1584,0.2085,61942.94);
   graph->SetPoint(1585,0.2086,61952.58);
   graph->SetPoint(1586,0.2087,61962.23);
   graph->SetPoint(1587,0.2088,61971.89);
   graph->SetPoint(1588,0.2089,61981.57);
   graph->SetPoint(1589,0.209,61991.26);
   graph->SetPoint(1590,0.2091,62000.95);
   graph->SetPoint(1591,0.2092,62010.66);
   graph->SetPoint(1592,0.2093,62020.39);
   graph->SetPoint(1593,0.2094,62030.12);
   graph->SetPoint(1594,0.2095,62039.87);
   graph->SetPoint(1595,0.2096,62049.62);
   graph->SetPoint(1596,0.2097,62059.39);
   graph->SetPoint(1597,0.2098,62069.17);
   graph->SetPoint(1598,0.2099,62078.96);
   graph->SetPoint(1599,0.21,62088.77);
   graph->SetPoint(1600,0.2101,62098.58);
   graph->SetPoint(1601,0.2102,62108.41);
   graph->SetPoint(1602,0.2103,62118.24);
   graph->SetPoint(1603,0.2104,62128.09);
   graph->SetPoint(1604,0.2105,62137.96);
   graph->SetPoint(1605,0.2106,62147.83);
   graph->SetPoint(1606,0.2107,62157.71);
   graph->SetPoint(1607,0.2108,62167.61);
   graph->SetPoint(1608,0.2109,62177.52);
   graph->SetPoint(1609,0.211,62187.44);
   graph->SetPoint(1610,0.2111,62197.37);
   graph->SetPoint(1611,0.2112,62207.31);
   graph->SetPoint(1612,0.2113,62217.26);
   graph->SetPoint(1613,0.2114,62227.23);
   graph->SetPoint(1614,0.2115,62237.21);
   graph->SetPoint(1615,0.2116,62247.19);
   graph->SetPoint(1616,0.2117,62257.19);
   graph->SetPoint(1617,0.2118,62267.21);
   graph->SetPoint(1618,0.2119,62277.23);
   graph->SetPoint(1619,0.212,62287.26);
   graph->SetPoint(1620,0.2121,62297.31);
   graph->SetPoint(1621,0.2122,62307.37);
   graph->SetPoint(1622,0.2123,62317.44);
   graph->SetPoint(1623,0.2124,62327.52);
   graph->SetPoint(1624,0.2125,62337.61);
   graph->SetPoint(1625,0.2126,62347.71);
   graph->SetPoint(1626,0.2127,62357.83);
   graph->SetPoint(1627,0.2128,62367.96);
   graph->SetPoint(1628,0.2129,62378.1);
   graph->SetPoint(1629,0.213,62388.25);
   graph->SetPoint(1630,0.2131,62398.41);
   graph->SetPoint(1631,0.2132,62408.58);
   graph->SetPoint(1632,0.2133,62418.76);
   graph->SetPoint(1633,0.2134,62428.96);
   graph->SetPoint(1634,0.2135,62439.17);
   graph->SetPoint(1635,0.2136,62449.39);
   graph->SetPoint(1636,0.2137,62459.62);
   graph->SetPoint(1637,0.2138,62469.86);
   graph->SetPoint(1638,0.2139,62480.11);
   graph->SetPoint(1639,0.214,62490.38);
   graph->SetPoint(1640,0.2141,62500.65);
   graph->SetPoint(1641,0.2142,62510.94);
   graph->SetPoint(1642,0.2143,62521.24);
   graph->SetPoint(1643,0.2144,62531.55);
   graph->SetPoint(1644,0.2145,62541.87);
   graph->SetPoint(1645,0.2146,62552.21);
   graph->SetPoint(1646,0.2147,62562.55);
   graph->SetPoint(1647,0.2148,62572.91);
   graph->SetPoint(1648,0.2149,62583.28);
   graph->SetPoint(1649,0.215,62593.66);
   graph->SetPoint(1650,0.2151,62604.05);
   graph->SetPoint(1651,0.2152,62614.45);
   graph->SetPoint(1652,0.2153,62624.86);
   graph->SetPoint(1653,0.2154,62635.29);
   graph->SetPoint(1654,0.2155,62645.72);
   graph->SetPoint(1655,0.2156,62656.17);
   graph->SetPoint(1656,0.2157,62666.63);
   graph->SetPoint(1657,0.2158,62677.1);
   graph->SetPoint(1658,0.2159,62687.58);
   graph->SetPoint(1659,0.216,62698.08);
   graph->SetPoint(1660,0.2161,62708.58);
   graph->SetPoint(1661,0.2162,62719.1);
   graph->SetPoint(1662,0.2163,62729.62);
   graph->SetPoint(1663,0.2164,62740.16);
   graph->SetPoint(1664,0.2165,62750.71);
   graph->SetPoint(1665,0.2166,62761.28);
   graph->SetPoint(1666,0.2167,62771.85);
   graph->SetPoint(1667,0.2168,62782.43);
   graph->SetPoint(1668,0.2169,62793.03);
   graph->SetPoint(1669,0.217,62803.64);
   graph->SetPoint(1670,0.2171,62814.25);
   graph->SetPoint(1671,0.2172,62824.88);
   graph->SetPoint(1672,0.2173,62835.53);
   graph->SetPoint(1673,0.2174,62846.18);
   graph->SetPoint(1674,0.2175,62856.84);
   graph->SetPoint(1675,0.2176,62867.52);
   graph->SetPoint(1676,0.2177,62878.2);
   graph->SetPoint(1677,0.2178,62888.9);
   graph->SetPoint(1678,0.2179,62899.61);
   graph->SetPoint(1679,0.218,62910.33);
   graph->SetPoint(1680,0.2181,62921.06);
   graph->SetPoint(1681,0.2182,62931.81);
   graph->SetPoint(1682,0.2183,62942.56);
   graph->SetPoint(1683,0.2184,62953.33);
   graph->SetPoint(1684,0.2185,62964.1);
   graph->SetPoint(1685,0.2186,62974.89);
   graph->SetPoint(1686,0.2187,62985.69);
   graph->SetPoint(1687,0.2188,62996.5);
   graph->SetPoint(1688,0.2189,63007.33);
   graph->SetPoint(1689,0.219,63018.16);
   graph->SetPoint(1690,0.2191,63029);
   graph->SetPoint(1691,0.2192,63039.86);
   graph->SetPoint(1692,0.2193,63050.73);
   graph->SetPoint(1693,0.2194,63061.61);
   graph->SetPoint(1694,0.2195,63072.5);
   graph->SetPoint(1695,0.2196,63083.4);
   graph->SetPoint(1696,0.2197,63094.31);
   graph->SetPoint(1697,0.2198,63105.23);
   graph->SetPoint(1698,0.2199,63116.17);
   graph->SetPoint(1699,0.22,63127.11);
   graph->SetPoint(1700,0.2201,63138.07);
   graph->SetPoint(1701,0.2202,63149.04);
   graph->SetPoint(1702,0.2203,63160.02);
   graph->SetPoint(1703,0.2204,63171.01);
   graph->SetPoint(1704,0.2205,63182.01);
   graph->SetPoint(1705,0.2206,63193.03);
   graph->SetPoint(1706,0.2207,63204.05);
   graph->SetPoint(1707,0.2208,63215.09);
   graph->SetPoint(1708,0.2209,63226.13);
   graph->SetPoint(1709,0.221,63237.19);
   graph->SetPoint(1710,0.2211,63248.26);
   graph->SetPoint(1711,0.2212,63259.34);
   graph->SetPoint(1712,0.2213,63270.44);
   graph->SetPoint(1713,0.2214,63281.54);
   graph->SetPoint(1714,0.2215,63292.65);
   graph->SetPoint(1715,0.2216,63303.78);
   graph->SetPoint(1716,0.2217,63314.92);
   graph->SetPoint(1717,0.2218,63326.06);
   graph->SetPoint(1718,0.2219,63337.22);
   graph->SetPoint(1719,0.222,63348.39);
   graph->SetPoint(1720,0.2221,63359.57);
   graph->SetPoint(1721,0.2222,63370.77);
   graph->SetPoint(1722,0.2223,63381.97);
   graph->SetPoint(1723,0.2224,63393.19);
   graph->SetPoint(1724,0.2225,63404.41);
   graph->SetPoint(1725,0.2226,63415.65);
   graph->SetPoint(1726,0.2227,63426.9);
   graph->SetPoint(1727,0.2228,63438.16);
   graph->SetPoint(1728,0.2229,63449.43);
   graph->SetPoint(1729,0.223,63460.71);
   graph->SetPoint(1730,0.2231,63472);
   graph->SetPoint(1731,0.2232,63483.31);
   graph->SetPoint(1732,0.2233,63494.62);
   graph->SetPoint(1733,0.2234,63505.95);
   graph->SetPoint(1734,0.2235,63517.28);
   graph->SetPoint(1735,0.2236,63528.63);
   graph->SetPoint(1736,0.2237,63539.99);
   graph->SetPoint(1737,0.2238,63551.36);
   graph->SetPoint(1738,0.2239,63562.74);
   graph->SetPoint(1739,0.224,63574.14);
   graph->SetPoint(1740,0.2241,63585.54);
   graph->SetPoint(1741,0.2242,63596.96);
   graph->SetPoint(1742,0.2243,63608.38);
   graph->SetPoint(1743,0.2244,63619.82);
   graph->SetPoint(1744,0.2245,63631.27);
   graph->SetPoint(1745,0.2246,63642.73);
   graph->SetPoint(1746,0.2247,63654.2);
   graph->SetPoint(1747,0.2248,63665.68);
   graph->SetPoint(1748,0.2249,63677.17);
   graph->SetPoint(1749,0.225,63688.67);
   graph->SetPoint(1750,0.2251,63700.19);
   graph->SetPoint(1751,0.2252,63711.72);
   graph->SetPoint(1752,0.2253,63723.25);
   graph->SetPoint(1753,0.2254,63734.8);
   graph->SetPoint(1754,0.2255,63746.36);
   graph->SetPoint(1755,0.2256,63757.93);
   graph->SetPoint(1756,0.2257,63769.51);
   graph->SetPoint(1757,0.2258,63781.1);
   graph->SetPoint(1758,0.2259,63792.7);
   graph->SetPoint(1759,0.226,63804.32);
   graph->SetPoint(1760,0.2261,63815.94);
   graph->SetPoint(1761,0.2262,63827.58);
   graph->SetPoint(1762,0.2263,63839.23);
   graph->SetPoint(1763,0.2264,63850.88);
   graph->SetPoint(1764,0.2265,63862.55);
   graph->SetPoint(1765,0.2266,63874.23);
   graph->SetPoint(1766,0.2267,63885.92);
   graph->SetPoint(1767,0.2268,63897.62);
   graph->SetPoint(1768,0.2269,63909.34);
   graph->SetPoint(1769,0.227,63921.06);
   graph->SetPoint(1770,0.2271,63932.8);
   graph->SetPoint(1771,0.2272,63944.54);
   graph->SetPoint(1772,0.2273,63956.3);
   graph->SetPoint(1773,0.2274,63968.07);
   graph->SetPoint(1774,0.2275,63979.85);
   graph->SetPoint(1775,0.2276,63991.63);
   graph->SetPoint(1776,0.2277,64003.44);
   graph->SetPoint(1777,0.2278,64015.25);
   graph->SetPoint(1778,0.2279,64027.07);
   graph->SetPoint(1779,0.228,64038.9);
   graph->SetPoint(1780,0.2281,64050.75);
   graph->SetPoint(1781,0.2282,64062.6);
   graph->SetPoint(1782,0.2283,64074.47);
   graph->SetPoint(1783,0.2284,64086.35);
   graph->SetPoint(1784,0.2285,64098.23);
   graph->SetPoint(1785,0.2286,64110.13);
   graph->SetPoint(1786,0.2287,64122.04);
   graph->SetPoint(1787,0.2288,64133.96);
   graph->SetPoint(1788,0.2289,64145.89);
   graph->SetPoint(1789,0.229,64157.84);
   graph->SetPoint(1790,0.2291,64169.79);
   graph->SetPoint(1791,0.2292,64181.76);
   graph->SetPoint(1792,0.2293,64193.73);
   graph->SetPoint(1793,0.2294,64205.72);
   graph->SetPoint(1794,0.2295,64217.71);
   graph->SetPoint(1795,0.2296,64229.72);
   graph->SetPoint(1796,0.2297,64241.74);
   graph->SetPoint(1797,0.2298,64253.77);
   graph->SetPoint(1798,0.2299,64265.81);
   graph->SetPoint(1799,0.23,64277.86);
   graph->SetPoint(1800,0.2301,64289.92);
   graph->SetPoint(1801,0.2302,64302);
   graph->SetPoint(1802,0.2303,64314.08);
   graph->SetPoint(1803,0.2304,64326.18);
   graph->SetPoint(1804,0.2305,64338.28);
   graph->SetPoint(1805,0.2306,64350.4);
   graph->SetPoint(1806,0.2307,64362.53);
   graph->SetPoint(1807,0.2308,64374.66);
   graph->SetPoint(1808,0.2309,64386.81);
   graph->SetPoint(1809,0.231,64398.97);
   graph->SetPoint(1810,0.2311,64411.14);
   graph->SetPoint(1811,0.2312,64423.32);
   graph->SetPoint(1812,0.2313,64435.52);
   graph->SetPoint(1813,0.2314,64447.72);
   graph->SetPoint(1814,0.2315,64459.93);
   graph->SetPoint(1815,0.2316,64472.16);
   graph->SetPoint(1816,0.2317,64484.39);
   graph->SetPoint(1817,0.2318,64496.64);
   graph->SetPoint(1818,0.2319,64508.9);
   graph->SetPoint(1819,0.232,64521.16);
   graph->SetPoint(1820,0.2321,64533.44);
   graph->SetPoint(1821,0.2322,64545.73);
   graph->SetPoint(1822,0.2323,64558.03);
   graph->SetPoint(1823,0.2324,64570.34);
   graph->SetPoint(1824,0.2325,64582.67);
   graph->SetPoint(1825,0.2326,64595);
   graph->SetPoint(1826,0.2327,64607.34);
   graph->SetPoint(1827,0.2328,64619.7);
   graph->SetPoint(1828,0.2329,64632.06);
   graph->SetPoint(1829,0.233,64644.44);
   graph->SetPoint(1830,0.2331,64656.82);
   graph->SetPoint(1831,0.2332,64669.22);
   graph->SetPoint(1832,0.2333,64681.63);
   graph->SetPoint(1833,0.2334,64694.04);
   graph->SetPoint(1834,0.2335,64706.47);
   graph->SetPoint(1835,0.2336,64718.91);
   graph->SetPoint(1836,0.2337,64731.36);
   graph->SetPoint(1837,0.2338,64743.83);
   graph->SetPoint(1838,0.2339,64756.3);
   graph->SetPoint(1839,0.234,64768.78);
   graph->SetPoint(1840,0.2341,64781.27);
   graph->SetPoint(1841,0.2342,64793.78);
   graph->SetPoint(1842,0.2343,64806.29);
   graph->SetPoint(1843,0.2344,64818.82);
   graph->SetPoint(1844,0.2345,64831.35);
   graph->SetPoint(1845,0.2346,64843.9);
   graph->SetPoint(1846,0.2347,64856.46);
   graph->SetPoint(1847,0.2348,64869.03);
   graph->SetPoint(1848,0.2349,64881.6);
   graph->SetPoint(1849,0.235,64894.19);
   graph->SetPoint(1850,0.2351,64906.79);
   graph->SetPoint(1851,0.2352,64919.41);
   graph->SetPoint(1852,0.2353,64932.03);
   graph->SetPoint(1853,0.2354,64944.66);
   graph->SetPoint(1854,0.2355,64957.3);
   graph->SetPoint(1855,0.2356,64969.96);
   graph->SetPoint(1856,0.2357,64982.62);
   graph->SetPoint(1857,0.2358,64995.29);
   graph->SetPoint(1858,0.2359,65007.98);
   graph->SetPoint(1859,0.236,65020.68);
   graph->SetPoint(1860,0.2361,65033.38);
   graph->SetPoint(1861,0.2362,65046.1);
   graph->SetPoint(1862,0.2363,65058.83);
   graph->SetPoint(1863,0.2364,65071.57);
   graph->SetPoint(1864,0.2365,65084.31);
   graph->SetPoint(1865,0.2366,65097.07);
   graph->SetPoint(1866,0.2367,65109.84);
   graph->SetPoint(1867,0.2368,65122.63);
   graph->SetPoint(1868,0.2369,65135.42);
   graph->SetPoint(1869,0.237,65148.22);
   graph->SetPoint(1870,0.2371,65161.03);
   graph->SetPoint(1871,0.2372,65173.85);
   graph->SetPoint(1872,0.2373,65186.69);
   graph->SetPoint(1873,0.2374,65199.53);
   graph->SetPoint(1874,0.2375,65212.39);
   graph->SetPoint(1875,0.2376,65225.25);
   graph->SetPoint(1876,0.2377,65238.13);
   graph->SetPoint(1877,0.2378,65251.02);
   graph->SetPoint(1878,0.2379,65263.91);
   graph->SetPoint(1879,0.238,65276.82);
   graph->SetPoint(1880,0.2381,65289.74);
   graph->SetPoint(1881,0.2382,65302.67);
   graph->SetPoint(1882,0.2383,65315.61);
   graph->SetPoint(1883,0.2384,65328.56);
   graph->SetPoint(1884,0.2385,65341.52);
   graph->SetPoint(1885,0.2386,65354.49);
   graph->SetPoint(1886,0.2387,65367.47);
   graph->SetPoint(1887,0.2388,65380.46);
   graph->SetPoint(1888,0.2389,65393.46);
   graph->SetPoint(1889,0.239,65406.48);
   graph->SetPoint(1890,0.2391,65419.5);
   graph->SetPoint(1891,0.2392,65432.53);
   graph->SetPoint(1892,0.2393,65445.58);
   graph->SetPoint(1893,0.2394,65458.63);
   graph->SetPoint(1894,0.2395,65471.7);
   graph->SetPoint(1895,0.2396,65484.78);
   graph->SetPoint(1896,0.2397,65497.86);
   graph->SetPoint(1897,0.2398,65510.96);
   graph->SetPoint(1898,0.2399,65524.07);
   graph->SetPoint(1899,0.24,65537.18);
   graph->SetPoint(1900,0.2401,65550.31);
   graph->SetPoint(1901,0.2402,65563.45);
   graph->SetPoint(1902,0.2403,65576.6);
   graph->SetPoint(1903,0.2404,65589.76);
   graph->SetPoint(1904,0.2405,65602.93);
   graph->SetPoint(1905,0.2406,65616.11);
   graph->SetPoint(1906,0.2407,65629.3);
   graph->SetPoint(1907,0.2408,65642.5);
   graph->SetPoint(1908,0.2409,65655.71);
   graph->SetPoint(1909,0.241,65668.94);
   graph->SetPoint(1910,0.2411,65682.17);
   graph->SetPoint(1911,0.2412,65695.41);
   graph->SetPoint(1912,0.2413,65708.67);
   graph->SetPoint(1913,0.2414,65721.93);
   graph->SetPoint(1914,0.2415,65735.21);
   graph->SetPoint(1915,0.2416,65748.49);
   graph->SetPoint(1916,0.2417,65761.79);
   graph->SetPoint(1917,0.2418,65775.09);
   graph->SetPoint(1918,0.2419,65788.41);
   graph->SetPoint(1919,0.242,65801.73);
   graph->SetPoint(1920,0.2421,65815.07);
   graph->SetPoint(1921,0.2422,65828.42);
   graph->SetPoint(1922,0.2423,65841.77);
   graph->SetPoint(1923,0.2424,65855.14);
   graph->SetPoint(1924,0.2425,65868.52);
   graph->SetPoint(1925,0.2426,65881.91);
   graph->SetPoint(1926,0.2427,65895.31);
   graph->SetPoint(1927,0.2428,65908.72);
   graph->SetPoint(1928,0.2429,65922.14);
   graph->SetPoint(1929,0.243,65935.57);
   graph->SetPoint(1930,0.2431,65949.01);
   graph->SetPoint(1931,0.2432,65962.46);
   graph->SetPoint(1932,0.2433,65975.92);
   graph->SetPoint(1933,0.2434,65989.39);
   graph->SetPoint(1934,0.2435,66002.87);
   graph->SetPoint(1935,0.2436,66016.37);
   graph->SetPoint(1936,0.2437,66029.87);
   graph->SetPoint(1937,0.2438,66043.38);
   graph->SetPoint(1938,0.2439,66056.9);
   graph->SetPoint(1939,0.244,66070.44);
   graph->SetPoint(1940,0.2441,66083.98);
   graph->SetPoint(1941,0.2442,66097.54);
   graph->SetPoint(1942,0.2443,66111.1);
   graph->SetPoint(1943,0.2444,66124.67);
   graph->SetPoint(1944,0.2445,66138.26);
   graph->SetPoint(1945,0.2446,66151.85);
   graph->SetPoint(1946,0.2447,66165.46);
   graph->SetPoint(1947,0.2448,66179.08);
   graph->SetPoint(1948,0.2449,66192.7);
   graph->SetPoint(1949,0.245,66206.34);
   graph->SetPoint(1950,0.2451,66219.98);
   graph->SetPoint(1951,0.2452,66233.64);
   graph->SetPoint(1952,0.2453,66247.31);
   graph->SetPoint(1953,0.2454,66260.99);
   graph->SetPoint(1954,0.2455,66274.67);
   graph->SetPoint(1955,0.2456,66288.37);
   graph->SetPoint(1956,0.2457,66302.08);
   graph->SetPoint(1957,0.2458,66315.8);
   graph->SetPoint(1958,0.2459,66329.53);
   graph->SetPoint(1959,0.246,66343.27);
   graph->SetPoint(1960,0.2461,66357.01);
   graph->SetPoint(1961,0.2462,66370.77);
   graph->SetPoint(1962,0.2463,66384.54);
   graph->SetPoint(1963,0.2464,66398.32);
   graph->SetPoint(1964,0.2465,66412.11);
   graph->SetPoint(1965,0.2466,66425.91);
   graph->SetPoint(1966,0.2467,66439.72);
   graph->SetPoint(1967,0.2468,66453.54);
   graph->SetPoint(1968,0.2469,66467.37);
   graph->SetPoint(1969,0.247,66481.21);
   graph->SetPoint(1970,0.2471,66495.07);
   graph->SetPoint(1971,0.2472,66508.93);
   graph->SetPoint(1972,0.2473,66522.8);
   graph->SetPoint(1973,0.2474,66536.68);
   graph->SetPoint(1974,0.2475,66550.57);
   graph->SetPoint(1975,0.2476,66564.47);
   graph->SetPoint(1976,0.2477,66578.39);
   graph->SetPoint(1977,0.2478,66592.31);
   graph->SetPoint(1978,0.2479,66606.24);
   graph->SetPoint(1979,0.248,66620.18);
   graph->SetPoint(1980,0.2481,66634.14);
   graph->SetPoint(1981,0.2482,66648.1);
   graph->SetPoint(1982,0.2483,66662.07);
   graph->SetPoint(1983,0.2484,66676.06);
   graph->SetPoint(1984,0.2485,66690.05);
   graph->SetPoint(1985,0.2486,66704.05);
   graph->SetPoint(1986,0.2487,66718.07);
   graph->SetPoint(1987,0.2488,66732.09);
   graph->SetPoint(1988,0.2489,66746.12);
   graph->SetPoint(1989,0.249,66760.17);
   graph->SetPoint(1990,0.2491,66774.22);
   graph->SetPoint(1991,0.2492,66788.29);
   graph->SetPoint(1992,0.2493,66802.36);
   graph->SetPoint(1993,0.2494,66816.44);
   graph->SetPoint(1994,0.2495,66830.54);
   graph->SetPoint(1995,0.2496,66844.64);
   graph->SetPoint(1996,0.2497,66858.76);
   graph->SetPoint(1997,0.2498,66872.88);
   graph->SetPoint(1998,0.2499,66887.02);
   graph->SetPoint(1999,0.25,66901.16);
   graph->SetPoint(2000,0.2501,66915.32);
   graph->SetPoint(2001,0.2502,66929.48);
   graph->SetPoint(2002,0.2503,66943.66);
   graph->SetPoint(2003,0.2504,66957.84);
   graph->SetPoint(2004,0.2505,66972.04);
   graph->SetPoint(2005,0.2506,66986.24);
   graph->SetPoint(2006,0.2507,67000.46);
   graph->SetPoint(2007,0.2508,67014.68);
   graph->SetPoint(2008,0.2509,67028.92);
   graph->SetPoint(2009,0.251,67043.16);
   graph->SetPoint(2010,0.2511,67057.42);
   graph->SetPoint(2011,0.2512,67071.68);
   graph->SetPoint(2012,0.2513,67085.96);
   graph->SetPoint(2013,0.2514,67100.24);
   graph->SetPoint(2014,0.2515,67114.54);
   graph->SetPoint(2015,0.2516,67128.84);
   graph->SetPoint(2016,0.2517,67143.16);
   graph->SetPoint(2017,0.2518,67157.49);
   graph->SetPoint(2018,0.2519,67171.82);
   graph->SetPoint(2019,0.252,67186.17);
   graph->SetPoint(2020,0.2521,67200.52);
   graph->SetPoint(2021,0.2522,67214.89);
   graph->SetPoint(2022,0.2523,67229.26);
   graph->SetPoint(2023,0.2524,67243.65);
   graph->SetPoint(2024,0.2525,67258.04);
   graph->SetPoint(2025,0.2526,67272.45);
   graph->SetPoint(2026,0.2527,67286.86);
   graph->SetPoint(2027,0.2528,67301.29);
   graph->SetPoint(2028,0.2529,67315.72);
   graph->SetPoint(2029,0.253,67330.17);
   graph->SetPoint(2030,0.2531,67344.62);
   graph->SetPoint(2031,0.2532,67359.09);
   graph->SetPoint(2032,0.2533,67373.56);
   graph->SetPoint(2033,0.2534,67388.05);
   graph->SetPoint(2034,0.2535,67402.54);
   graph->SetPoint(2035,0.2536,67417.05);
   graph->SetPoint(2036,0.2537,67431.56);
   graph->SetPoint(2037,0.2538,67446.09);
   graph->SetPoint(2038,0.2539,67460.62);
   graph->SetPoint(2039,0.254,67475.17);
   graph->SetPoint(2040,0.2541,67489.72);
   graph->SetPoint(2041,0.2542,67504.28);
   graph->SetPoint(2042,0.2543,67518.86);
   graph->SetPoint(2043,0.2544,67533.44);
   graph->SetPoint(2044,0.2545,67548.04);
   graph->SetPoint(2045,0.2546,67562.64);
   graph->SetPoint(2046,0.2547,67577.25);
   graph->SetPoint(2047,0.2548,67591.88);
   graph->SetPoint(2048,0.2549,67606.51);
   graph->SetPoint(2049,0.255,67621.15);
   graph->SetPoint(2050,0.2551,67635.81);
   graph->SetPoint(2051,0.2552,67650.47);
   graph->SetPoint(2052,0.2553,67665.14);
   graph->SetPoint(2053,0.2554,67679.83);
   graph->SetPoint(2054,0.2555,67694.52);
   graph->SetPoint(2055,0.2556,67709.22);
   graph->SetPoint(2056,0.2557,67723.93);
   graph->SetPoint(2057,0.2558,67738.66);
   graph->SetPoint(2058,0.2559,67753.39);
   graph->SetPoint(2059,0.256,67768.13);
   graph->SetPoint(2060,0.2561,67782.88);
   graph->SetPoint(2061,0.2562,67797.64);
   graph->SetPoint(2062,0.2563,67812.41);
   graph->SetPoint(2063,0.2564,67827.2);
   graph->SetPoint(2064,0.2565,67841.99);
   graph->SetPoint(2065,0.2566,67856.79);
   graph->SetPoint(2066,0.2567,67871.6);
   graph->SetPoint(2067,0.2568,67886.42);
   graph->SetPoint(2068,0.2569,67901.25);
   graph->SetPoint(2069,0.257,67916.09);
   graph->SetPoint(2070,0.2571,67930.94);
   graph->SetPoint(2071,0.2572,67945.8);
   graph->SetPoint(2072,0.2573,67960.67);
   graph->SetPoint(2073,0.2574,67975.55);
   graph->SetPoint(2074,0.2575,67990.43);
   graph->SetPoint(2075,0.2576,68005.33);
   graph->SetPoint(2076,0.2577,68020.24);
   graph->SetPoint(2077,0.2578,68035.16);
   graph->SetPoint(2078,0.2579,68050.09);
   graph->SetPoint(2079,0.258,68065.02);
   graph->SetPoint(2080,0.2581,68079.97);
   graph->SetPoint(2081,0.2582,68094.93);
   graph->SetPoint(2082,0.2583,68109.9);
   graph->SetPoint(2083,0.2584,68124.87);
   graph->SetPoint(2084,0.2585,68139.86);
   graph->SetPoint(2085,0.2586,68154.85);
   graph->SetPoint(2086,0.2587,68169.86);
   graph->SetPoint(2087,0.2588,68184.88);
   graph->SetPoint(2088,0.2589,68199.9);
   graph->SetPoint(2089,0.259,68214.94);
   graph->SetPoint(2090,0.2591,68229.98);
   graph->SetPoint(2091,0.2592,68245.03);
   graph->SetPoint(2092,0.2593,68260.1);
   graph->SetPoint(2093,0.2594,68275.17);
   graph->SetPoint(2094,0.2595,68290.26);
   graph->SetPoint(2095,0.2596,68305.35);
   graph->SetPoint(2096,0.2597,68320.45);
   graph->SetPoint(2097,0.2598,68335.56);
   graph->SetPoint(2098,0.2599,68350.69);
   graph->SetPoint(2099,0.26,68365.82);
   graph->SetPoint(2100,0.2601,68380.96);
   graph->SetPoint(2101,0.2602,68396.11);
   graph->SetPoint(2102,0.2603,68411.27);
   graph->SetPoint(2103,0.2604,68426.44);
   graph->SetPoint(2104,0.2605,68441.62);
   graph->SetPoint(2105,0.2606,68456.81);
   graph->SetPoint(2106,0.2607,68472.01);
   graph->SetPoint(2107,0.2608,68487.22);
   graph->SetPoint(2108,0.2609,68502.44);
   graph->SetPoint(2109,0.261,68517.67);
   graph->SetPoint(2110,0.2611,68532.9);
   graph->SetPoint(2111,0.2612,68548.15);
   graph->SetPoint(2112,0.2613,68563.41);
   graph->SetPoint(2113,0.2614,68578.68);
   graph->SetPoint(2114,0.2615,68593.95);
   graph->SetPoint(2115,0.2616,68609.24);
   graph->SetPoint(2116,0.2617,68624.53);
   graph->SetPoint(2117,0.2618,68639.84);
   graph->SetPoint(2118,0.2619,68655.15);
   graph->SetPoint(2119,0.262,68670.48);
   graph->SetPoint(2120,0.2621,68685.81);
   graph->SetPoint(2121,0.2622,68701.16);
   graph->SetPoint(2122,0.2623,68716.51);
   graph->SetPoint(2123,0.2624,68731.87);
   graph->SetPoint(2124,0.2625,68747.24);
   graph->SetPoint(2125,0.2626,68762.63);
   graph->SetPoint(2126,0.2627,68778.02);
   graph->SetPoint(2127,0.2628,68793.42);
   graph->SetPoint(2128,0.2629,68808.83);
   graph->SetPoint(2129,0.263,68824.25);
   graph->SetPoint(2130,0.2631,68839.68);
   graph->SetPoint(2131,0.2632,68855.12);
   graph->SetPoint(2132,0.2633,68870.57);
   graph->SetPoint(2133,0.2634,68886.02);
   graph->SetPoint(2134,0.2635,68901.49);
   graph->SetPoint(2135,0.2636,68916.97);
   graph->SetPoint(2136,0.2637,68932.46);
   graph->SetPoint(2137,0.2638,68947.95);
   graph->SetPoint(2138,0.2639,68963.46);
   graph->SetPoint(2139,0.264,68978.97);
   graph->SetPoint(2140,0.2641,68994.5);
   graph->SetPoint(2141,0.2642,69010.03);
   graph->SetPoint(2142,0.2643,69025.58);
   graph->SetPoint(2143,0.2644,69041.13);
   graph->SetPoint(2144,0.2645,69056.69);
   graph->SetPoint(2145,0.2646,69072.26);
   graph->SetPoint(2146,0.2647,69087.85);
   graph->SetPoint(2147,0.2648,69103.44);
   graph->SetPoint(2148,0.2649,69119.04);
   graph->SetPoint(2149,0.265,69134.65);
   graph->SetPoint(2150,0.2651,69150.27);
   graph->SetPoint(2151,0.2652,69165.9);
   graph->SetPoint(2152,0.2653,69181.54);
   graph->SetPoint(2153,0.2654,69197.18);
   graph->SetPoint(2154,0.2655,69212.84);
   graph->SetPoint(2155,0.2656,69228.51);
   graph->SetPoint(2156,0.2657,69244.19);
   graph->SetPoint(2157,0.2658,69259.87);
   graph->SetPoint(2158,0.2659,69275.57);
   graph->SetPoint(2159,0.266,69291.27);
   graph->SetPoint(2160,0.2661,69306.99);
   graph->SetPoint(2161,0.2662,69322.71);
   graph->SetPoint(2162,0.2663,69338.44);
   graph->SetPoint(2163,0.2664,69354.18);
   graph->SetPoint(2164,0.2665,69369.94);
   graph->SetPoint(2165,0.2666,69385.7);
   graph->SetPoint(2166,0.2667,69401.47);
   graph->SetPoint(2167,0.2668,69417.25);
   graph->SetPoint(2168,0.2669,69433.04);
   graph->SetPoint(2169,0.267,69448.84);
   graph->SetPoint(2170,0.2671,69464.64);
   graph->SetPoint(2171,0.2672,69480.46);
   graph->SetPoint(2172,0.2673,69496.29);
   graph->SetPoint(2173,0.2674,69512.12);
   graph->SetPoint(2174,0.2675,69527.97);
   graph->SetPoint(2175,0.2676,69543.83);
   graph->SetPoint(2176,0.2677,69559.69);
   graph->SetPoint(2177,0.2678,69575.56);
   graph->SetPoint(2178,0.2679,69591.45);
   graph->SetPoint(2179,0.268,69607.34);
   graph->SetPoint(2180,0.2681,69623.24);
   graph->SetPoint(2181,0.2682,69639.15);
   graph->SetPoint(2182,0.2683,69655.07);
   graph->SetPoint(2183,0.2684,69671);
   graph->SetPoint(2184,0.2685,69686.94);
   graph->SetPoint(2185,0.2686,69702.89);
   graph->SetPoint(2186,0.2687,69718.85);
   graph->SetPoint(2187,0.2688,69734.82);
   graph->SetPoint(2188,0.2689,69750.79);
   graph->SetPoint(2189,0.269,69766.78);
   graph->SetPoint(2190,0.2691,69782.77);
   graph->SetPoint(2191,0.2692,69798.78);
   graph->SetPoint(2192,0.2693,69814.79);
   graph->SetPoint(2193,0.2694,69830.81);
   graph->SetPoint(2194,0.2695,69846.85);
   graph->SetPoint(2195,0.2696,69862.89);
   graph->SetPoint(2196,0.2697,69878.94);
   graph->SetPoint(2197,0.2698,69895);
   graph->SetPoint(2198,0.2699,69911.07);
   graph->SetPoint(2199,0.27,69927.15);
   graph->SetPoint(2200,0.2701,69943.23);
   graph->SetPoint(2201,0.2702,69959.33);
   graph->SetPoint(2202,0.2703,69975.44);
   graph->SetPoint(2203,0.2704,69991.55);
   graph->SetPoint(2204,0.2705,70007.68);
   graph->SetPoint(2205,0.2706,70023.81);
   graph->SetPoint(2206,0.2707,70039.96);
   graph->SetPoint(2207,0.2708,70056.11);
   graph->SetPoint(2208,0.2709,70072.27);
   graph->SetPoint(2209,0.271,70088.44);
   graph->SetPoint(2210,0.2711,70104.62);
   graph->SetPoint(2211,0.2712,70120.81);
   graph->SetPoint(2212,0.2713,70137.01);
   graph->SetPoint(2213,0.2714,70153.22);
   graph->SetPoint(2214,0.2715,70169.44);
   graph->SetPoint(2215,0.2716,70185.66);
   graph->SetPoint(2216,0.2717,70201.9);
   graph->SetPoint(2217,0.2718,70218.14);
   graph->SetPoint(2218,0.2719,70234.4);
   graph->SetPoint(2219,0.272,70250.66);
   graph->SetPoint(2220,0.2721,70266.93);
   graph->SetPoint(2221,0.2722,70283.21);
   graph->SetPoint(2222,0.2723,70299.5);
   graph->SetPoint(2223,0.2724,70315.8);
   graph->SetPoint(2224,0.2725,70332.11);
   graph->SetPoint(2225,0.2726,70348.43);
   graph->SetPoint(2226,0.2727,70364.76);
   graph->SetPoint(2227,0.2728,70381.1);
   graph->SetPoint(2228,0.2729,70397.44);
   graph->SetPoint(2229,0.273,70413.8);
   graph->SetPoint(2230,0.2731,70430.16);
   graph->SetPoint(2231,0.2732,70446.53);
   graph->SetPoint(2232,0.2733,70462.92);
   graph->SetPoint(2233,0.2734,70479.31);
   graph->SetPoint(2234,0.2735,70495.71);
   graph->SetPoint(2235,0.2736,70512.12);
   graph->SetPoint(2236,0.2737,70528.54);
   graph->SetPoint(2237,0.2738,70544.96);
   graph->SetPoint(2238,0.2739,70561.4);
   graph->SetPoint(2239,0.274,70577.85);
   graph->SetPoint(2240,0.2741,70594.3);
   graph->SetPoint(2241,0.2742,70610.77);
   graph->SetPoint(2242,0.2743,70627.24);
   graph->SetPoint(2243,0.2744,70643.72);
   graph->SetPoint(2244,0.2745,70660.21);
   graph->SetPoint(2245,0.2746,70676.72);
   graph->SetPoint(2246,0.2747,70693.23);
   graph->SetPoint(2247,0.2748,70709.74);
   graph->SetPoint(2248,0.2749,70726.27);
   graph->SetPoint(2249,0.275,70742.81);
   graph->SetPoint(2250,0.2751,70759.36);
   graph->SetPoint(2251,0.2752,70775.91);
   graph->SetPoint(2252,0.2753,70792.47);
   graph->SetPoint(2253,0.2754,70809.05);
   graph->SetPoint(2254,0.2755,70825.63);
   graph->SetPoint(2255,0.2756,70842.22);
   graph->SetPoint(2256,0.2757,70858.82);
   graph->SetPoint(2257,0.2758,70875.43);
   graph->SetPoint(2258,0.2759,70892.05);
   graph->SetPoint(2259,0.276,70908.68);
   graph->SetPoint(2260,0.2761,70925.31);
   graph->SetPoint(2261,0.2762,70941.96);
   graph->SetPoint(2262,0.2763,70958.61);
   graph->SetPoint(2263,0.2764,70975.28);
   graph->SetPoint(2264,0.2765,70991.95);
   graph->SetPoint(2265,0.2766,71008.63);
   graph->SetPoint(2266,0.2767,71025.32);
   graph->SetPoint(2267,0.2768,71042.02);
   graph->SetPoint(2268,0.2769,71058.73);
   graph->SetPoint(2269,0.277,71075.45);
   graph->SetPoint(2270,0.2771,71092.18);
   graph->SetPoint(2271,0.2772,71108.91);
   graph->SetPoint(2272,0.2773,71125.66);
   graph->SetPoint(2273,0.2774,71142.41);
   graph->SetPoint(2274,0.2775,71159.17);
   graph->SetPoint(2275,0.2776,71175.94);
   graph->SetPoint(2276,0.2777,71192.72);
   graph->SetPoint(2277,0.2778,71209.51);
   graph->SetPoint(2278,0.2779,71226.31);
   graph->SetPoint(2279,0.278,71243.12);
   graph->SetPoint(2280,0.2781,71259.93);
   graph->SetPoint(2281,0.2782,71276.76);
   graph->SetPoint(2282,0.2783,71293.59);
   graph->SetPoint(2283,0.2784,71310.44);
   graph->SetPoint(2284,0.2785,71327.29);
   graph->SetPoint(2285,0.2786,71344.15);
   graph->SetPoint(2286,0.2787,71361.02);
   graph->SetPoint(2287,0.2788,71377.9);
   graph->SetPoint(2288,0.2789,71394.79);
   graph->SetPoint(2289,0.279,71411.68);
   graph->SetPoint(2290,0.2791,71428.59);
   graph->SetPoint(2291,0.2792,71445.5);
   graph->SetPoint(2292,0.2793,71462.43);
   graph->SetPoint(2293,0.2794,71479.36);
   graph->SetPoint(2294,0.2795,71496.3);
   graph->SetPoint(2295,0.2796,71513.25);
   graph->SetPoint(2296,0.2797,71530.21);
   graph->SetPoint(2297,0.2798,71547.18);
   graph->SetPoint(2298,0.2799,71564.15);
   graph->SetPoint(2299,0.28,71581.14);
   graph->SetPoint(2300,0.2801,71598.13);
   graph->SetPoint(2301,0.2802,71615.13);
   graph->SetPoint(2302,0.2803,71632.15);
   graph->SetPoint(2303,0.2804,71649.17);
   graph->SetPoint(2304,0.2805,71666.2);
   graph->SetPoint(2305,0.2806,71683.24);
   graph->SetPoint(2306,0.2807,71700.28);
   graph->SetPoint(2307,0.2808,71717.34);
   graph->SetPoint(2308,0.2809,71734.41);
   graph->SetPoint(2309,0.281,71751.48);
   graph->SetPoint(2310,0.2811,71768.56);
   graph->SetPoint(2311,0.2812,71785.65);
   graph->SetPoint(2312,0.2813,71802.75);
   graph->SetPoint(2313,0.2814,71819.86);
   graph->SetPoint(2314,0.2815,71836.98);
   graph->SetPoint(2315,0.2816,71854.11);
   graph->SetPoint(2316,0.2817,71871.24);
   graph->SetPoint(2317,0.2818,71888.39);
   graph->SetPoint(2318,0.2819,71905.54);
   graph->SetPoint(2319,0.282,71922.7);
   graph->SetPoint(2320,0.2821,71939.87);
   graph->SetPoint(2321,0.2822,71957.05);
   graph->SetPoint(2322,0.2823,71974.24);
   graph->SetPoint(2323,0.2824,71991.44);
   graph->SetPoint(2324,0.2825,72008.65);
   graph->SetPoint(2325,0.2826,72025.86);
   graph->SetPoint(2326,0.2827,72043.08);
   graph->SetPoint(2327,0.2828,72060.32);
   graph->SetPoint(2328,0.2829,72077.56);
   graph->SetPoint(2329,0.283,72094.81);
   graph->SetPoint(2330,0.2831,72112.06);
   graph->SetPoint(2331,0.2832,72129.33);
   graph->SetPoint(2332,0.2833,72146.61);
   graph->SetPoint(2333,0.2834,72163.89);
   graph->SetPoint(2334,0.2835,72181.19);
   graph->SetPoint(2335,0.2836,72198.49);
   graph->SetPoint(2336,0.2837,72215.8);
   graph->SetPoint(2337,0.2838,72233.12);
   graph->SetPoint(2338,0.2839,72250.45);
   graph->SetPoint(2339,0.284,72267.78);
   graph->SetPoint(2340,0.2841,72285.13);
   graph->SetPoint(2341,0.2842,72302.48);
   graph->SetPoint(2342,0.2843,72319.85);
   graph->SetPoint(2343,0.2844,72337.22);
   graph->SetPoint(2344,0.2845,72354.6);
   graph->SetPoint(2345,0.2846,72371.99);
   graph->SetPoint(2346,0.2847,72389.39);
   graph->SetPoint(2347,0.2848,72406.79);
   graph->SetPoint(2348,0.2849,72424.21);
   graph->SetPoint(2349,0.285,72441.63);
   graph->SetPoint(2350,0.2851,72459.07);
   graph->SetPoint(2351,0.2852,72476.51);
   graph->SetPoint(2352,0.2853,72493.96);
   graph->SetPoint(2353,0.2854,72511.42);
   graph->SetPoint(2354,0.2855,72528.88);
   graph->SetPoint(2355,0.2856,72546.36);
   graph->SetPoint(2356,0.2857,72563.84);
   graph->SetPoint(2357,0.2858,72581.34);
   graph->SetPoint(2358,0.2859,72598.84);
   graph->SetPoint(2359,0.286,72616.35);
   graph->SetPoint(2360,0.2861,72633.87);
   graph->SetPoint(2361,0.2862,72651.4);
   graph->SetPoint(2362,0.2863,72668.93);
   graph->SetPoint(2363,0.2864,72686.48);
   graph->SetPoint(2364,0.2865,72704.03);
   graph->SetPoint(2365,0.2866,72721.59);
   graph->SetPoint(2366,0.2867,72739.16);
   graph->SetPoint(2367,0.2868,72756.74);
   graph->SetPoint(2368,0.2869,72774.33);
   graph->SetPoint(2369,0.287,72791.93);
   graph->SetPoint(2370,0.2871,72809.53);
   graph->SetPoint(2371,0.2872,72827.15);
   graph->SetPoint(2372,0.2873,72844.77);
   graph->SetPoint(2373,0.2874,72862.4);
   graph->SetPoint(2374,0.2875,72880.04);
   graph->SetPoint(2375,0.2876,72897.69);
   graph->SetPoint(2376,0.2877,72915.34);
   graph->SetPoint(2377,0.2878,72933.01);
   graph->SetPoint(2378,0.2879,72950.68);
   graph->SetPoint(2379,0.288,72968.36);
   graph->SetPoint(2380,0.2881,72986.06);
   graph->SetPoint(2381,0.2882,73003.76);
   graph->SetPoint(2382,0.2883,73021.46);
   graph->SetPoint(2383,0.2884,73039.18);
   graph->SetPoint(2384,0.2885,73056.9);
   graph->SetPoint(2385,0.2886,73074.64);
   graph->SetPoint(2386,0.2887,73092.38);
   graph->SetPoint(2387,0.2888,73110.13);
   graph->SetPoint(2388,0.2889,73127.89);
   graph->SetPoint(2389,0.289,73145.66);
   graph->SetPoint(2390,0.2891,73163.43);
   graph->SetPoint(2391,0.2892,73181.22);
   graph->SetPoint(2392,0.2893,73199.01);
   graph->SetPoint(2393,0.2894,73216.81);
   graph->SetPoint(2394,0.2895,73234.62);
   graph->SetPoint(2395,0.2896,73252.44);
   graph->SetPoint(2396,0.2897,73270.27);
   graph->SetPoint(2397,0.2898,73288.1);
   graph->SetPoint(2398,0.2899,73305.95);
   graph->SetPoint(2399,0.29,73323.8);
   graph->SetPoint(2400,0.2901,73341.66);
   graph->SetPoint(2401,0.2902,73359.53);
   graph->SetPoint(2402,0.2903,73377.41);
   graph->SetPoint(2403,0.2904,73395.3);
   graph->SetPoint(2404,0.2905,73413.19);
   graph->SetPoint(2405,0.2906,73431.09);
   graph->SetPoint(2406,0.2907,73449.01);
   graph->SetPoint(2407,0.2908,73466.93);
   graph->SetPoint(2408,0.2909,73484.86);
   graph->SetPoint(2409,0.291,73502.79);
   graph->SetPoint(2410,0.2911,73520.74);
   graph->SetPoint(2411,0.2912,73538.69);
   graph->SetPoint(2412,0.2913,73556.65);
   graph->SetPoint(2413,0.2914,73574.62);
   graph->SetPoint(2414,0.2915,73592.6);
   graph->SetPoint(2415,0.2916,73610.59);
   graph->SetPoint(2416,0.2917,73628.59);
   graph->SetPoint(2417,0.2918,73646.59);
   graph->SetPoint(2418,0.2919,73664.61);
   graph->SetPoint(2419,0.292,73682.63);
   graph->SetPoint(2420,0.2921,73700.66);
   graph->SetPoint(2421,0.2922,73718.69);
   graph->SetPoint(2422,0.2923,73736.74);
   graph->SetPoint(2423,0.2924,73754.8);
   graph->SetPoint(2424,0.2925,73772.86);
   graph->SetPoint(2425,0.2926,73790.93);
   graph->SetPoint(2426,0.2927,73809.01);
   graph->SetPoint(2427,0.2928,73827.1);
   graph->SetPoint(2428,0.2929,73845.2);
   graph->SetPoint(2429,0.293,73863.3);
   graph->SetPoint(2430,0.2931,73881.41);
   graph->SetPoint(2431,0.2932,73899.54);
   graph->SetPoint(2432,0.2933,73917.67);
   graph->SetPoint(2433,0.2934,73935.8);
   graph->SetPoint(2434,0.2935,73953.95);
   graph->SetPoint(2435,0.2936,73972.11);
   graph->SetPoint(2436,0.2937,73990.27);
   graph->SetPoint(2437,0.2938,74008.44);
   graph->SetPoint(2438,0.2939,74026.62);
   graph->SetPoint(2439,0.294,74044.81);
   graph->SetPoint(2440,0.2941,74063.01);
   graph->SetPoint(2441,0.2942,74081.21);
   graph->SetPoint(2442,0.2943,74099.42);
   graph->SetPoint(2443,0.2944,74117.65);
   graph->SetPoint(2444,0.2945,74135.88);
   graph->SetPoint(2445,0.2946,74154.11);
   graph->SetPoint(2446,0.2947,74172.36);
   graph->SetPoint(2447,0.2948,74190.62);
   graph->SetPoint(2448,0.2949,74208.88);
   graph->SetPoint(2449,0.295,74227.15);
   graph->SetPoint(2450,0.2951,74245.43);
   graph->SetPoint(2451,0.2952,74263.72);
   graph->SetPoint(2452,0.2953,74282.01);
   graph->SetPoint(2453,0.2954,74300.32);
   graph->SetPoint(2454,0.2955,74318.63);
   graph->SetPoint(2455,0.2956,74336.95);
   graph->SetPoint(2456,0.2957,74355.28);
   graph->SetPoint(2457,0.2958,74373.62);
   graph->SetPoint(2458,0.2959,74391.96);
   graph->SetPoint(2459,0.296,74410.32);
   graph->SetPoint(2460,0.2961,74428.68);
   graph->SetPoint(2461,0.2962,74447.05);
   graph->SetPoint(2462,0.2963,74465.43);
   graph->SetPoint(2463,0.2964,74483.82);
   graph->SetPoint(2464,0.2965,74502.21);
   graph->SetPoint(2465,0.2966,74520.61);
   graph->SetPoint(2466,0.2967,74539.03);
   graph->SetPoint(2467,0.2968,74557.45);
   graph->SetPoint(2468,0.2969,74575.87);
   graph->SetPoint(2469,0.297,74594.31);
   graph->SetPoint(2470,0.2971,74612.75);
   graph->SetPoint(2471,0.2972,74631.21);
   graph->SetPoint(2472,0.2973,74649.67);
   graph->SetPoint(2473,0.2974,74668.14);
   graph->SetPoint(2474,0.2975,74686.61);
   graph->SetPoint(2475,0.2976,74705.1);
   graph->SetPoint(2476,0.2977,74723.59);
   graph->SetPoint(2477,0.2978,74742.09);
   graph->SetPoint(2478,0.2979,74760.6);
   graph->SetPoint(2479,0.298,74779.12);
   graph->SetPoint(2480,0.2981,74797.65);
   graph->SetPoint(2481,0.2982,74816.18);
   graph->SetPoint(2482,0.2983,74834.73);
   graph->SetPoint(2483,0.2984,74853.28);
   graph->SetPoint(2484,0.2985,74871.83);
   graph->SetPoint(2485,0.2986,74890.4);
   graph->SetPoint(2486,0.2987,74908.98);
   graph->SetPoint(2487,0.2988,74927.56);
   graph->SetPoint(2488,0.2989,74946.15);
   graph->SetPoint(2489,0.299,74964.75);
   graph->SetPoint(2490,0.2991,74983.36);
   graph->SetPoint(2491,0.2992,75001.97);
   graph->SetPoint(2492,0.2993,75020.6);
   graph->SetPoint(2493,0.2994,75039.23);
   graph->SetPoint(2494,0.2995,75057.87);
   graph->SetPoint(2495,0.2996,75076.52);
   graph->SetPoint(2496,0.2997,75095.17);
   graph->SetPoint(2497,0.2998,75113.84);
   graph->SetPoint(2498,0.2999,75132.51);
   graph->SetPoint(2499,0.3,75151.19);
   graph->SetPoint(2500,0.3001,75169.88);
   graph->SetPoint(2501,0.3002,75188.58);
   graph->SetPoint(2502,0.3003,75207.28);
   graph->SetPoint(2503,0.3004,75225.99);
   graph->SetPoint(2504,0.3005,75244.71);
   graph->SetPoint(2505,0.3006,75263.44);
   graph->SetPoint(2506,0.3007,75282.18);
   graph->SetPoint(2507,0.3008,75300.92);
   graph->SetPoint(2508,0.3009,75319.68);
   graph->SetPoint(2509,0.301,75338.44);
   graph->SetPoint(2510,0.3011,75357.21);
   graph->SetPoint(2511,0.3012,75375.99);
   graph->SetPoint(2512,0.3013,75394.77);
   graph->SetPoint(2513,0.3014,75413.56);
   graph->SetPoint(2514,0.3015,75432.37);
   graph->SetPoint(2515,0.3016,75451.17);
   graph->SetPoint(2516,0.3017,75469.99);
   graph->SetPoint(2517,0.3018,75488.82);
   graph->SetPoint(2518,0.3019,75507.65);
   graph->SetPoint(2519,0.302,75526.49);
   graph->SetPoint(2520,0.3021,75545.34);
   graph->SetPoint(2521,0.3022,75564.2);
   graph->SetPoint(2522,0.3023,75583.06);
   graph->SetPoint(2523,0.3024,75601.94);
   graph->SetPoint(2524,0.3025,75620.82);
   graph->SetPoint(2525,0.3026,75639.71);
   graph->SetPoint(2526,0.3027,75658.61);
   graph->SetPoint(2527,0.3028,75677.51);
   graph->SetPoint(2528,0.3029,75696.42);
   graph->SetPoint(2529,0.303,75715.35);
   graph->SetPoint(2530,0.3031,75734.27);
   graph->SetPoint(2531,0.3032,75753.21);
   graph->SetPoint(2532,0.3033,75772.16);
   graph->SetPoint(2533,0.3034,75791.11);
   graph->SetPoint(2534,0.3035,75810.07);
   graph->SetPoint(2535,0.3036,75829.04);
   graph->SetPoint(2536,0.3037,75848.02);
   graph->SetPoint(2537,0.3038,75867);
   graph->SetPoint(2538,0.3039,75886);
   graph->SetPoint(2539,0.304,75905);
   graph->SetPoint(2540,0.3041,75924);
   graph->SetPoint(2541,0.3042,75943.02);
   graph->SetPoint(2542,0.3043,75962.05);
   graph->SetPoint(2543,0.3044,75981.08);
   graph->SetPoint(2544,0.3045,76000.12);
   graph->SetPoint(2545,0.3046,76019.17);
   graph->SetPoint(2546,0.3047,76038.22);
   graph->SetPoint(2547,0.3048,76057.29);
   graph->SetPoint(2548,0.3049,76076.36);
   graph->SetPoint(2549,0.305,76095.44);
   graph->SetPoint(2550,0.3051,76114.53);
   graph->SetPoint(2551,0.3052,76133.62);
   graph->SetPoint(2552,0.3053,76152.73);
   graph->SetPoint(2553,0.3054,76171.84);
   graph->SetPoint(2554,0.3055,76190.96);
   graph->SetPoint(2555,0.3056,76210.08);
   graph->SetPoint(2556,0.3057,76229.22);
   graph->SetPoint(2557,0.3058,76248.36);
   graph->SetPoint(2558,0.3059,76267.51);
   graph->SetPoint(2559,0.306,76286.67);
   graph->SetPoint(2560,0.3061,76305.84);
   graph->SetPoint(2561,0.3062,76325.01);
   graph->SetPoint(2562,0.3063,76344.19);
   graph->SetPoint(2563,0.3064,76363.38);
   graph->SetPoint(2564,0.3065,76382.58);
   graph->SetPoint(2565,0.3066,76401.79);
   graph->SetPoint(2566,0.3067,76421);
   graph->SetPoint(2567,0.3068,76440.22);
   graph->SetPoint(2568,0.3069,76459.45);
   graph->SetPoint(2569,0.307,76478.69);
   graph->SetPoint(2570,0.3071,76497.93);
   graph->SetPoint(2571,0.3072,76517.19);
   graph->SetPoint(2572,0.3073,76536.45);
   graph->SetPoint(2573,0.3074,76555.72);
   graph->SetPoint(2574,0.3075,76574.99);
   graph->SetPoint(2575,0.3076,76594.28);
   graph->SetPoint(2576,0.3077,76613.57);
   graph->SetPoint(2577,0.3078,76632.87);
   graph->SetPoint(2578,0.3079,76652.17);
   graph->SetPoint(2579,0.308,76671.49);
   graph->SetPoint(2580,0.3081,76690.81);
   graph->SetPoint(2581,0.3082,76710.14);
   graph->SetPoint(2582,0.3083,76729.48);
   graph->SetPoint(2583,0.3084,76748.83);
   graph->SetPoint(2584,0.3085,76768.18);
   graph->SetPoint(2585,0.3086,76787.54);
   graph->SetPoint(2586,0.3087,76806.91);
   graph->SetPoint(2587,0.3088,76826.29);
   graph->SetPoint(2588,0.3089,76845.67);
   graph->SetPoint(2589,0.309,76865.07);
   graph->SetPoint(2590,0.3091,76884.47);
   graph->SetPoint(2591,0.3092,76903.87);
   graph->SetPoint(2592,0.3093,76923.29);
   graph->SetPoint(2593,0.3094,76942.71);
   graph->SetPoint(2594,0.3095,76962.14);
   graph->SetPoint(2595,0.3096,76981.58);
   graph->SetPoint(2596,0.3097,77001.03);
   graph->SetPoint(2597,0.3098,77020.48);
   graph->SetPoint(2598,0.3099,77039.95);
   graph->SetPoint(2599,0.31,77059.42);
   graph->SetPoint(2600,0.3101,77078.89);
   graph->SetPoint(2601,0.3102,77098.38);
   graph->SetPoint(2602,0.3103,77117.87);
   graph->SetPoint(2603,0.3104,77137.37);
   graph->SetPoint(2604,0.3105,77156.88);
   graph->SetPoint(2605,0.3106,77176.4);
   graph->SetPoint(2606,0.3107,77195.92);
   graph->SetPoint(2607,0.3108,77215.45);
   graph->SetPoint(2608,0.3109,77234.99);
   graph->SetPoint(2609,0.311,77254.54);
   graph->SetPoint(2610,0.3111,77274.09);
   graph->SetPoint(2611,0.3112,77293.65);
   graph->SetPoint(2612,0.3113,77313.22);
   graph->SetPoint(2613,0.3114,77332.8);
   graph->SetPoint(2614,0.3115,77352.39);
   graph->SetPoint(2615,0.3116,77371.98);
   graph->SetPoint(2616,0.3117,77391.58);
   graph->SetPoint(2617,0.3118,77411.19);
   graph->SetPoint(2618,0.3119,77430.8);
   graph->SetPoint(2619,0.312,77450.42);
   graph->SetPoint(2620,0.3121,77470.06);
   graph->SetPoint(2621,0.3122,77489.69);
   graph->SetPoint(2622,0.3123,77509.34);
   graph->SetPoint(2623,0.3124,77528.99);
   graph->SetPoint(2624,0.3125,77548.65);
   graph->SetPoint(2625,0.3126,77568.32);
   graph->SetPoint(2626,0.3127,77588);
   graph->SetPoint(2627,0.3128,77607.68);
   graph->SetPoint(2628,0.3129,77627.38);
   graph->SetPoint(2629,0.313,77647.07);
   graph->SetPoint(2630,0.3131,77666.78);
   graph->SetPoint(2631,0.3132,77686.5);
   graph->SetPoint(2632,0.3133,77706.22);
   graph->SetPoint(2633,0.3134,77725.95);
   graph->SetPoint(2634,0.3135,77745.68);
   graph->SetPoint(2635,0.3136,77765.43);
   graph->SetPoint(2636,0.3137,77785.18);
   graph->SetPoint(2637,0.3138,77804.94);
   graph->SetPoint(2638,0.3139,77824.71);
   graph->SetPoint(2639,0.314,77844.48);
   graph->SetPoint(2640,0.3141,77864.27);
   graph->SetPoint(2641,0.3142,77884.06);
   graph->SetPoint(2642,0.3143,77903.85);
   graph->SetPoint(2643,0.3144,77923.66);
   graph->SetPoint(2644,0.3145,77943.47);
   graph->SetPoint(2645,0.3146,77963.29);
   graph->SetPoint(2646,0.3147,77983.12);
   graph->SetPoint(2647,0.3148,78002.95);
   graph->SetPoint(2648,0.3149,78022.8);
   graph->SetPoint(2649,0.315,78042.65);
   graph->SetPoint(2650,0.3151,78062.51);
   graph->SetPoint(2651,0.3152,78082.37);
   graph->SetPoint(2652,0.3153,78102.24);
   graph->SetPoint(2653,0.3154,78122.12);
   graph->SetPoint(2654,0.3155,78142.01);
   graph->SetPoint(2655,0.3156,78161.91);
   graph->SetPoint(2656,0.3157,78181.81);
   graph->SetPoint(2657,0.3158,78201.72);
   graph->SetPoint(2658,0.3159,78221.64);
   graph->SetPoint(2659,0.316,78241.56);
   graph->SetPoint(2660,0.3161,78261.5);
   graph->SetPoint(2661,0.3162,78281.44);
   graph->SetPoint(2662,0.3163,78301.38);
   graph->SetPoint(2663,0.3164,78321.34);
   graph->SetPoint(2664,0.3165,78341.3);
   graph->SetPoint(2665,0.3166,78361.27);
   graph->SetPoint(2666,0.3167,78381.25);
   graph->SetPoint(2667,0.3168,78401.23);
   graph->SetPoint(2668,0.3169,78421.23);
   graph->SetPoint(2669,0.317,78441.23);
   graph->SetPoint(2670,0.3171,78461.23);
   graph->SetPoint(2671,0.3172,78481.25);
   graph->SetPoint(2672,0.3173,78501.27);
   graph->SetPoint(2673,0.3174,78521.3);
   graph->SetPoint(2674,0.3175,78541.34);
   graph->SetPoint(2675,0.3176,78561.38);
   graph->SetPoint(2676,0.3177,78581.43);
   graph->SetPoint(2677,0.3178,78601.49);
   graph->SetPoint(2678,0.3179,78621.56);
   graph->SetPoint(2679,0.318,78641.63);
   graph->SetPoint(2680,0.3181,78661.71);
   graph->SetPoint(2681,0.3182,78681.8);
   graph->SetPoint(2682,0.3183,78701.9);
   graph->SetPoint(2683,0.3184,78722);
   graph->SetPoint(2684,0.3185,78742.11);
   graph->SetPoint(2685,0.3186,78762.23);
   graph->SetPoint(2686,0.3187,78782.36);
   graph->SetPoint(2687,0.3188,78802.49);
   graph->SetPoint(2688,0.3189,78822.63);
   graph->SetPoint(2689,0.319,78842.78);
   graph->SetPoint(2690,0.3191,78862.94);
   graph->SetPoint(2691,0.3192,78883.1);
   graph->SetPoint(2692,0.3193,78903.27);
   graph->SetPoint(2693,0.3194,78923.45);
   graph->SetPoint(2694,0.3195,78943.63);
   graph->SetPoint(2695,0.3196,78963.82);
   graph->SetPoint(2696,0.3197,78984.02);
   graph->SetPoint(2697,0.3198,79004.23);
   graph->SetPoint(2698,0.3199,79024.44);
   graph->SetPoint(2699,0.32,79044.66);
   graph->SetPoint(2700,0.3201,79064.89);
   graph->SetPoint(2701,0.3202,79085.13);
   graph->SetPoint(2702,0.3203,79105.37);
   graph->SetPoint(2703,0.3204,79125.62);
   graph->SetPoint(2704,0.3205,79145.88);
   graph->SetPoint(2705,0.3206,79166.15);
   graph->SetPoint(2706,0.3207,79186.42);
   graph->SetPoint(2707,0.3208,79206.7);
   graph->SetPoint(2708,0.3209,79226.99);
   graph->SetPoint(2709,0.321,79247.28);
   graph->SetPoint(2710,0.3211,79267.58);
   graph->SetPoint(2711,0.3212,79287.89);
   graph->SetPoint(2712,0.3213,79308.21);
   graph->SetPoint(2713,0.3214,79328.53);
   graph->SetPoint(2714,0.3215,79348.86);
   graph->SetPoint(2715,0.3216,79369.2);
   graph->SetPoint(2716,0.3217,79389.55);
   graph->SetPoint(2717,0.3218,79409.9);
   graph->SetPoint(2718,0.3219,79430.26);
   graph->SetPoint(2719,0.322,79450.63);
   graph->SetPoint(2720,0.3221,79471);
   graph->SetPoint(2721,0.3222,79491.38);
   graph->SetPoint(2722,0.3223,79511.77);
   graph->SetPoint(2723,0.3224,79532.17);
   graph->SetPoint(2724,0.3225,79552.57);
   graph->SetPoint(2725,0.3226,79572.98);
   graph->SetPoint(2726,0.3227,79593.4);
   graph->SetPoint(2727,0.3228,79613.83);
   graph->SetPoint(2728,0.3229,79634.26);
   graph->SetPoint(2729,0.323,79654.7);
   graph->SetPoint(2730,0.3231,79675.15);
   graph->SetPoint(2731,0.3232,79695.6);
   graph->SetPoint(2732,0.3233,79716.06);
   graph->SetPoint(2733,0.3234,79736.53);
   graph->SetPoint(2734,0.3235,79757.01);
   graph->SetPoint(2735,0.3236,79777.49);
   graph->SetPoint(2736,0.3237,79797.98);
   graph->SetPoint(2737,0.3238,79818.48);
   graph->SetPoint(2738,0.3239,79838.98);
   graph->SetPoint(2739,0.324,79859.49);
   graph->SetPoint(2740,0.3241,79880.01);
   graph->SetPoint(2741,0.3242,79900.54);
   graph->SetPoint(2742,0.3243,79921.07);
   graph->SetPoint(2743,0.3244,79941.61);
   graph->SetPoint(2744,0.3245,79962.16);
   graph->SetPoint(2745,0.3246,79982.71);
   graph->SetPoint(2746,0.3247,80003.27);
   graph->SetPoint(2747,0.3248,80023.84);
   graph->SetPoint(2748,0.3249,80044.42);
   graph->SetPoint(2749,0.325,80065);
   graph->SetPoint(2750,0.3251,80085.59);
   graph->SetPoint(2751,0.3252,80106.19);
   graph->SetPoint(2752,0.3253,80126.8);
   graph->SetPoint(2753,0.3254,80147.41);
   graph->SetPoint(2754,0.3255,80168.03);
   graph->SetPoint(2755,0.3256,80188.65);
   graph->SetPoint(2756,0.3257,80209.29);
   graph->SetPoint(2757,0.3258,80229.93);
   graph->SetPoint(2758,0.3259,80250.57);
   graph->SetPoint(2759,0.326,80271.23);
   graph->SetPoint(2760,0.3261,80291.89);
   graph->SetPoint(2761,0.3262,80312.56);
   graph->SetPoint(2762,0.3263,80333.24);
   graph->SetPoint(2763,0.3264,80353.92);
   graph->SetPoint(2764,0.3265,80374.61);
   graph->SetPoint(2765,0.3266,80395.31);
   graph->SetPoint(2766,0.3267,80416.01);
   graph->SetPoint(2767,0.3268,80436.72);
   graph->SetPoint(2768,0.3269,80457.44);
   graph->SetPoint(2769,0.327,80478.17);
   graph->SetPoint(2770,0.3271,80498.9);
   graph->SetPoint(2771,0.3272,80519.64);
   graph->SetPoint(2772,0.3273,80540.39);
   graph->SetPoint(2773,0.3274,80561.14);
   graph->SetPoint(2774,0.3275,80581.9);
   graph->SetPoint(2775,0.3276,80602.67);
   graph->SetPoint(2776,0.3277,80623.44);
   graph->SetPoint(2777,0.3278,80644.23);
   graph->SetPoint(2778,0.3279,80665.01);
   graph->SetPoint(2779,0.328,80685.81);
   graph->SetPoint(2780,0.3281,80706.61);
   graph->SetPoint(2781,0.3282,80727.42);
   graph->SetPoint(2782,0.3283,80748.24);
   graph->SetPoint(2783,0.3284,80769.07);
   graph->SetPoint(2784,0.3285,80789.9);
   graph->SetPoint(2785,0.3286,80810.74);
   graph->SetPoint(2786,0.3287,80831.58);
   graph->SetPoint(2787,0.3288,80852.43);
   graph->SetPoint(2788,0.3289,80873.29);
   graph->SetPoint(2789,0.329,80894.16);
   graph->SetPoint(2790,0.3291,80915.03);
   graph->SetPoint(2791,0.3292,80935.91);
   graph->SetPoint(2792,0.3293,80956.8);
   graph->SetPoint(2793,0.3294,80977.69);
   graph->SetPoint(2794,0.3295,80998.6);
   graph->SetPoint(2795,0.3296,81019.5);
   graph->SetPoint(2796,0.3297,81040.42);
   graph->SetPoint(2797,0.3298,81061.34);
   graph->SetPoint(2798,0.3299,81082.27);
   graph->SetPoint(2799,0.33,81103.21);
   graph->SetPoint(2800,0.3301,81124.15);
   graph->SetPoint(2801,0.3302,81145.1);
   graph->SetPoint(2802,0.3303,81166.06);
   graph->SetPoint(2803,0.3304,81187.02);
   graph->SetPoint(2804,0.3305,81207.99);
   graph->SetPoint(2805,0.3306,81228.97);
   graph->SetPoint(2806,0.3307,81249.96);
   graph->SetPoint(2807,0.3308,81270.95);
   graph->SetPoint(2808,0.3309,81291.95);
   graph->SetPoint(2809,0.331,81312.95);
   graph->SetPoint(2810,0.3311,81333.96);
   graph->SetPoint(2811,0.3312,81354.98);
   graph->SetPoint(2812,0.3313,81376.01);
   graph->SetPoint(2813,0.3314,81397.04);
   graph->SetPoint(2814,0.3315,81418.08);
   graph->SetPoint(2815,0.3316,81439.13);
   graph->SetPoint(2816,0.3317,81460.19);
   graph->SetPoint(2817,0.3318,81481.25);
   graph->SetPoint(2818,0.3319,81502.32);
   graph->SetPoint(2819,0.332,81523.39);
   graph->SetPoint(2820,0.3321,81544.47);
   graph->SetPoint(2821,0.3322,81565.56);
   graph->SetPoint(2822,0.3323,81586.66);
   graph->SetPoint(2823,0.3324,81607.76);
   graph->SetPoint(2824,0.3325,81628.87);
   graph->SetPoint(2825,0.3326,81649.98);
   graph->SetPoint(2826,0.3327,81671.11);
   graph->SetPoint(2827,0.3328,81692.24);
   graph->SetPoint(2828,0.3329,81713.37);
   graph->SetPoint(2829,0.333,81734.52);
   graph->SetPoint(2830,0.3331,81755.67);
   graph->SetPoint(2831,0.3332,81776.82);
   graph->SetPoint(2832,0.3333,81797.99);
   graph->SetPoint(2833,0.3334,81819.16);
   graph->SetPoint(2834,0.3335,81840.34);
   graph->SetPoint(2835,0.3336,81861.52);
   graph->SetPoint(2836,0.3337,81882.71);
   graph->SetPoint(2837,0.3338,81903.91);
   graph->SetPoint(2838,0.3339,81925.12);
   graph->SetPoint(2839,0.334,81946.33);
   graph->SetPoint(2840,0.3341,81967.55);
   graph->SetPoint(2841,0.3342,81988.77);
   graph->SetPoint(2842,0.3343,82010.01);
   graph->SetPoint(2843,0.3344,82031.25);
   graph->SetPoint(2844,0.3345,82052.49);
   graph->SetPoint(2845,0.3346,82073.75);
   graph->SetPoint(2846,0.3347,82095.01);
   graph->SetPoint(2847,0.3348,82116.27);
   graph->SetPoint(2848,0.3349,82137.55);
   graph->SetPoint(2849,0.335,82158.83);
   graph->SetPoint(2850,0.3351,82180.11);
   graph->SetPoint(2851,0.3352,82201.41);
   graph->SetPoint(2852,0.3353,82222.71);
   graph->SetPoint(2853,0.3354,82244.01);
   graph->SetPoint(2854,0.3355,82265.33);
   graph->SetPoint(2855,0.3356,82286.65);
   graph->SetPoint(2856,0.3357,82307.98);
   graph->SetPoint(2857,0.3358,82329.31);
   graph->SetPoint(2858,0.3359,82350.65);
   graph->SetPoint(2859,0.336,82372);
   graph->SetPoint(2860,0.3361,82393.35);
   graph->SetPoint(2861,0.3362,82414.72);
   graph->SetPoint(2862,0.3363,82436.08);
   graph->SetPoint(2863,0.3364,82457.46);
   graph->SetPoint(2864,0.3365,82478.84);
   graph->SetPoint(2865,0.3366,82500.23);
   graph->SetPoint(2866,0.3367,82521.62);
   graph->SetPoint(2867,0.3368,82543.03);
   graph->SetPoint(2868,0.3369,82564.43);
   graph->SetPoint(2869,0.337,82585.85);
   graph->SetPoint(2870,0.3371,82607.27);
   graph->SetPoint(2871,0.3372,82628.7);
   graph->SetPoint(2872,0.3373,82650.13);
   graph->SetPoint(2873,0.3374,82671.58);
   graph->SetPoint(2874,0.3375,82693.03);
   graph->SetPoint(2875,0.3376,82714.48);
   graph->SetPoint(2876,0.3377,82735.94);
   graph->SetPoint(2877,0.3378,82757.41);
   graph->SetPoint(2878,0.3379,82778.89);
   graph->SetPoint(2879,0.338,82800.37);
   graph->SetPoint(2880,0.3381,82821.86);
   graph->SetPoint(2881,0.3382,82843.35);
   graph->SetPoint(2882,0.3383,82864.86);
   graph->SetPoint(2883,0.3384,82886.37);
   graph->SetPoint(2884,0.3385,82907.88);
   graph->SetPoint(2885,0.3386,82929.4);
   graph->SetPoint(2886,0.3387,82950.93);
   graph->SetPoint(2887,0.3388,82972.47);
   graph->SetPoint(2888,0.3389,82994.01);
   graph->SetPoint(2889,0.339,83015.56);
   graph->SetPoint(2890,0.3391,83037.11);
   graph->SetPoint(2891,0.3392,83058.68);
   graph->SetPoint(2892,0.3393,83080.25);
   graph->SetPoint(2893,0.3394,83101.82);
   graph->SetPoint(2894,0.3395,83123.4);
   graph->SetPoint(2895,0.3396,83144.99);
   graph->SetPoint(2896,0.3397,83166.59);
   graph->SetPoint(2897,0.3398,83188.19);
   graph->SetPoint(2898,0.3399,83209.8);
   graph->SetPoint(2899,0.34,83231.41);
   graph->SetPoint(2900,0.3401,83253.04);
   graph->SetPoint(2901,0.3402,83274.66);
   graph->SetPoint(2902,0.3403,83296.3);
   graph->SetPoint(2903,0.3404,83317.94);
   graph->SetPoint(2904,0.3405,83339.59);
   graph->SetPoint(2905,0.3406,83361.24);
   graph->SetPoint(2906,0.3407,83382.9);
   graph->SetPoint(2907,0.3408,83404.57);
   graph->SetPoint(2908,0.3409,83426.25);
   graph->SetPoint(2909,0.341,83447.93);
   graph->SetPoint(2910,0.3411,83469.62);
   graph->SetPoint(2911,0.3412,83491.31);
   graph->SetPoint(2912,0.3413,83513.01);
   graph->SetPoint(2913,0.3414,83534.72);
   graph->SetPoint(2914,0.3415,83556.43);
   graph->SetPoint(2915,0.3416,83578.15);
   graph->SetPoint(2916,0.3417,83599.88);
   graph->SetPoint(2917,0.3418,83621.61);
   graph->SetPoint(2918,0.3419,83643.36);
   graph->SetPoint(2919,0.342,83665.1);
   graph->SetPoint(2920,0.3421,83686.86);
   graph->SetPoint(2921,0.3422,83708.62);
   graph->SetPoint(2922,0.3423,83730.38);
   graph->SetPoint(2923,0.3424,83752.15);
   graph->SetPoint(2924,0.3425,83773.93);
   graph->SetPoint(2925,0.3426,83795.72);
   graph->SetPoint(2926,0.3427,83817.51);
   graph->SetPoint(2927,0.3428,83839.31);
   graph->SetPoint(2928,0.3429,83861.12);
   graph->SetPoint(2929,0.343,83882.93);
   graph->SetPoint(2930,0.3431,83904.75);
   graph->SetPoint(2931,0.3432,83926.57);
   graph->SetPoint(2932,0.3433,83948.4);
   graph->SetPoint(2933,0.3434,83970.24);
   graph->SetPoint(2934,0.3435,83992.09);
   graph->SetPoint(2935,0.3436,84013.94);
   graph->SetPoint(2936,0.3437,84035.8);
   graph->SetPoint(2937,0.3438,84057.66);
   graph->SetPoint(2938,0.3439,84079.53);
   graph->SetPoint(2939,0.344,84101.41);
   graph->SetPoint(2940,0.3441,84123.29);
   graph->SetPoint(2941,0.3442,84145.18);
   graph->SetPoint(2942,0.3443,84167.08);
   graph->SetPoint(2943,0.3444,84188.98);
   graph->SetPoint(2944,0.3445,84210.89);
   graph->SetPoint(2945,0.3446,84232.81);
   graph->SetPoint(2946,0.3447,84254.73);
   graph->SetPoint(2947,0.3448,84276.66);
   graph->SetPoint(2948,0.3449,84298.59);
   graph->SetPoint(2949,0.345,84320.53);
   graph->SetPoint(2950,0.3451,84342.48);
   graph->SetPoint(2951,0.3452,84364.44);
   graph->SetPoint(2952,0.3453,84386.4);
   graph->SetPoint(2953,0.3454,84408.36);
   graph->SetPoint(2954,0.3455,84430.34);
   graph->SetPoint(2955,0.3456,84452.32);
   graph->SetPoint(2956,0.3457,84474.3);
   graph->SetPoint(2957,0.3458,84496.3);
   graph->SetPoint(2958,0.3459,84518.3);
   graph->SetPoint(2959,0.346,84540.3);
   graph->SetPoint(2960,0.3461,84562.32);
   graph->SetPoint(2961,0.3462,84584.33);
   graph->SetPoint(2962,0.3463,84606.36);
   graph->SetPoint(2963,0.3464,84628.39);
   graph->SetPoint(2964,0.3465,84650.43);
   graph->SetPoint(2965,0.3466,84672.47);
   graph->SetPoint(2966,0.3467,84694.52);
   graph->SetPoint(2967,0.3468,84716.58);
   graph->SetPoint(2968,0.3469,84738.64);
   graph->SetPoint(2969,0.347,84760.71);
   graph->SetPoint(2970,0.3471,84782.79);
   graph->SetPoint(2971,0.3472,84804.87);
   graph->SetPoint(2972,0.3473,84826.96);
   graph->SetPoint(2973,0.3474,84849.06);
   graph->SetPoint(2974,0.3475,84871.16);
   graph->SetPoint(2975,0.3476,84893.27);
   graph->SetPoint(2976,0.3477,84915.38);
   graph->SetPoint(2977,0.3478,84937.5);
   graph->SetPoint(2978,0.3479,84959.63);
   graph->SetPoint(2979,0.348,84981.76);
   graph->SetPoint(2980,0.3481,85003.9);
   graph->SetPoint(2981,0.3482,85026.05);
   graph->SetPoint(2982,0.3483,85048.2);
   graph->SetPoint(2983,0.3484,85070.36);
   graph->SetPoint(2984,0.3485,85092.52);
   graph->SetPoint(2985,0.3486,85114.69);
   graph->SetPoint(2986,0.3487,85136.87);
   graph->SetPoint(2987,0.3488,85159.06);
   graph->SetPoint(2988,0.3489,85181.25);
   graph->SetPoint(2989,0.349,85203.44);
   graph->SetPoint(2990,0.3491,85225.65);
   graph->SetPoint(2991,0.3492,85247.85);
   graph->SetPoint(2992,0.3493,85270.07);
   graph->SetPoint(2993,0.3494,85292.29);
   graph->SetPoint(2994,0.3495,85314.52);
   graph->SetPoint(2995,0.3496,85336.75);
   graph->SetPoint(2996,0.3497,85358.99);
   graph->SetPoint(2997,0.3498,85381.24);
   graph->SetPoint(2998,0.3499,85403.49);
   graph->SetPoint(2999,0.35,85425.75);
   
   TH1F *Graph1 = new TH1F("Graph1","",3000,0.02011,0.37999);
   Graph1->SetMinimum(58218.66);
   Graph1->SetMaximum(58224.46);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->GetXaxis()->SetTitle("#alpha");
   Graph1->GetXaxis()->SetRange(912,971);
   Graph1->GetYaxis()->SetTitle("#chi^{2}");
   Graph1->GetYaxis()->SetLabelSize(0.03);
   graph->SetHistogram(Graph1);
   
   graph->Draw("ap");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/Chi2New3.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Mar  7 12:22:17 2011) by ROOT version5.28/00a
   TCanvas *c1 = new TCanvas("c1", "c1",84,49,700,550);
   c1->ToggleEventStatus();
   c1->Range(-0.04874938,12804.94,0.4387444,24855.03);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   
   TGraph *graph = new TGraph(7000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetPoint(0,0.00505,16179.44);
   graph->SetPoint(1,0.0051,16178.13);
   graph->SetPoint(2,0.00515,16176.82);
   graph->SetPoint(3,0.0052,16175.52);
   graph->SetPoint(4,0.00525,16174.21);
   graph->SetPoint(5,0.0053,16172.9);
   graph->SetPoint(6,0.00535,16171.59);
   graph->SetPoint(7,0.0054,16170.29);
   graph->SetPoint(8,0.00545,16168.98);
   graph->SetPoint(9,0.0055,16167.68);
   graph->SetPoint(10,0.00555,16166.37);
   graph->SetPoint(11,0.0056,16165.07);
   graph->SetPoint(12,0.00565,16163.76);
   graph->SetPoint(13,0.0057,16162.46);
   graph->SetPoint(14,0.00575,16161.16);
   graph->SetPoint(15,0.0058,16159.85);
   graph->SetPoint(16,0.00585,16158.55);
   graph->SetPoint(17,0.0059,16157.25);
   graph->SetPoint(18,0.00595,16155.95);
   graph->SetPoint(19,0.006,16154.65);
   graph->SetPoint(20,0.00605,16153.35);
   graph->SetPoint(21,0.0061,16152.05);
   graph->SetPoint(22,0.00615,16150.75);
   graph->SetPoint(23,0.0062,16149.46);
   graph->SetPoint(24,0.00625,16148.16);
   graph->SetPoint(25,0.0063,16146.86);
   graph->SetPoint(26,0.00635,16145.56);
   graph->SetPoint(27,0.0064,16144.27);
   graph->SetPoint(28,0.00645,16142.97);
   graph->SetPoint(29,0.0065,16141.68);
   graph->SetPoint(30,0.00655,16140.38);
   graph->SetPoint(31,0.0066,16139.09);
   graph->SetPoint(32,0.00665,16137.8);
   graph->SetPoint(33,0.0067,16136.5);
   graph->SetPoint(34,0.00675,16135.21);
   graph->SetPoint(35,0.0068,16133.92);
   graph->SetPoint(36,0.00685,16132.63);
   graph->SetPoint(37,0.0069,16131.34);
   graph->SetPoint(38,0.00695,16130.04);
   graph->SetPoint(39,0.007,16128.76);
   graph->SetPoint(40,0.00705,16127.47);
   graph->SetPoint(41,0.0071,16126.18);
   graph->SetPoint(42,0.00715,16124.89);
   graph->SetPoint(43,0.0072,16123.6);
   graph->SetPoint(44,0.00725,16122.31);
   graph->SetPoint(45,0.0073,16121.03);
   graph->SetPoint(46,0.00735,16119.74);
   graph->SetPoint(47,0.0074,16118.45);
   graph->SetPoint(48,0.00745,16117.17);
   graph->SetPoint(49,0.0075,16115.88);
   graph->SetPoint(50,0.00755,16114.6);
   graph->SetPoint(51,0.0076,16113.32);
   graph->SetPoint(52,0.00765,16112.03);
   graph->SetPoint(53,0.0077,16110.75);
   graph->SetPoint(54,0.00775,16109.47);
   graph->SetPoint(55,0.0078,16108.19);
   graph->SetPoint(56,0.00785,16106.91);
   graph->SetPoint(57,0.0079,16105.63);
   graph->SetPoint(58,0.00795,16104.35);
   graph->SetPoint(59,0.008,16103.07);
   graph->SetPoint(60,0.00805,16101.79);
   graph->SetPoint(61,0.0081,16100.51);
   graph->SetPoint(62,0.00815,16099.23);
   graph->SetPoint(63,0.0082,16097.95);
   graph->SetPoint(64,0.00825,16096.68);
   graph->SetPoint(65,0.0083,16095.4);
   graph->SetPoint(66,0.00835,16094.13);
   graph->SetPoint(67,0.0084,16092.85);
   graph->SetPoint(68,0.00845,16091.58);
   graph->SetPoint(69,0.0085,16090.3);
   graph->SetPoint(70,0.00855,16089.03);
   graph->SetPoint(71,0.0086,16087.75);
   graph->SetPoint(72,0.00865,16086.48);
   graph->SetPoint(73,0.0087,16085.21);
   graph->SetPoint(74,0.00875,16083.94);
   graph->SetPoint(75,0.0088,16082.67);
   graph->SetPoint(76,0.00885,16081.4);
   graph->SetPoint(77,0.0089,16080.13);
   graph->SetPoint(78,0.00895,16078.86);
   graph->SetPoint(79,0.009,16077.59);
   graph->SetPoint(80,0.00905,16076.32);
   graph->SetPoint(81,0.0091,16075.05);
   graph->SetPoint(82,0.00915,16073.78);
   graph->SetPoint(83,0.0092,16072.52);
   graph->SetPoint(84,0.00925,16071.25);
   graph->SetPoint(85,0.0093,16069.99);
   graph->SetPoint(86,0.00935,16068.72);
   graph->SetPoint(87,0.0094,16067.46);
   graph->SetPoint(88,0.00945,16066.19);
   graph->SetPoint(89,0.0095,16064.93);
   graph->SetPoint(90,0.00955,16063.66);
   graph->SetPoint(91,0.0096,16062.4);
   graph->SetPoint(92,0.00965,16061.14);
   graph->SetPoint(93,0.0097,16059.88);
   graph->SetPoint(94,0.00975,16058.62);
   graph->SetPoint(95,0.0098,16057.36);
   graph->SetPoint(96,0.00985,16056.1);
   graph->SetPoint(97,0.0099,16054.84);
   graph->SetPoint(98,0.00995,16053.58);
   graph->SetPoint(99,0.01,16052.32);
   graph->SetPoint(100,0.01005,16051.06);
   graph->SetPoint(101,0.0101,16049.81);
   graph->SetPoint(102,0.01015,16048.55);
   graph->SetPoint(103,0.0102,16047.29);
   graph->SetPoint(104,0.01025,16046.04);
   graph->SetPoint(105,0.0103,16044.78);
   graph->SetPoint(106,0.01035,16043.53);
   graph->SetPoint(107,0.0104,16042.27);
   graph->SetPoint(108,0.01045,16041.02);
   graph->SetPoint(109,0.0105,16039.77);
   graph->SetPoint(110,0.01055,16038.51);
   graph->SetPoint(111,0.0106,16037.26);
   graph->SetPoint(112,0.01065,16036.01);
   graph->SetPoint(113,0.0107,16034.76);
   graph->SetPoint(114,0.01075,16033.51);
   graph->SetPoint(115,0.0108,16032.26);
   graph->SetPoint(116,0.01085,16031.01);
   graph->SetPoint(117,0.0109,16029.76);
   graph->SetPoint(118,0.01095,16028.51);
   graph->SetPoint(119,0.011,16027.27);
   graph->SetPoint(120,0.01105,16026.02);
   graph->SetPoint(121,0.0111,16024.77);
   graph->SetPoint(122,0.01115,16023.53);
   graph->SetPoint(123,0.0112,16022.28);
   graph->SetPoint(124,0.01125,16021.03);
   graph->SetPoint(125,0.0113,16019.79);
   graph->SetPoint(126,0.01135,16018.55);
   graph->SetPoint(127,0.0114,16017.3);
   graph->SetPoint(128,0.01145,16016.06);
   graph->SetPoint(129,0.0115,16014.82);
   graph->SetPoint(130,0.01155,16013.58);
   graph->SetPoint(131,0.0116,16012.34);
   graph->SetPoint(132,0.01165,16011.09);
   graph->SetPoint(133,0.0117,16009.85);
   graph->SetPoint(134,0.01175,16008.61);
   graph->SetPoint(135,0.0118,16007.38);
   graph->SetPoint(136,0.01185,16006.14);
   graph->SetPoint(137,0.0119,16004.9);
   graph->SetPoint(138,0.01195,16003.66);
   graph->SetPoint(139,0.012,16002.42);
   graph->SetPoint(140,0.01205,16001.19);
   graph->SetPoint(141,0.0121,15999.95);
   graph->SetPoint(142,0.01215,15998.72);
   graph->SetPoint(143,0.0122,15997.48);
   graph->SetPoint(144,0.01225,15996.25);
   graph->SetPoint(145,0.0123,15995.01);
   graph->SetPoint(146,0.01235,15993.78);
   graph->SetPoint(147,0.0124,15992.55);
   graph->SetPoint(148,0.01245,15991.32);
   graph->SetPoint(149,0.0125,15990.09);
   graph->SetPoint(150,0.01255,15988.85);
   graph->SetPoint(151,0.0126,15987.62);
   graph->SetPoint(152,0.01265,15986.39);
   graph->SetPoint(153,0.0127,15985.16);
   graph->SetPoint(154,0.01275,15983.94);
   graph->SetPoint(155,0.0128,15982.71);
   graph->SetPoint(156,0.01285,15981.48);
   graph->SetPoint(157,0.0129,15980.25);
   graph->SetPoint(158,0.01295,15979.03);
   graph->SetPoint(159,0.013,15977.8);
   graph->SetPoint(160,0.01305,15976.57);
   graph->SetPoint(161,0.0131,15975.35);
   graph->SetPoint(162,0.01315,15974.13);
   graph->SetPoint(163,0.0132,15972.9);
   graph->SetPoint(164,0.01325,15971.68);
   graph->SetPoint(165,0.0133,15970.46);
   graph->SetPoint(166,0.01335,15969.23);
   graph->SetPoint(167,0.0134,15968.01);
   graph->SetPoint(168,0.01345,15966.79);
   graph->SetPoint(169,0.0135,15965.57);
   graph->SetPoint(170,0.01355,15964.35);
   graph->SetPoint(171,0.0136,15963.13);
   graph->SetPoint(172,0.01365,15961.91);
   graph->SetPoint(173,0.0137,15960.69);
   graph->SetPoint(174,0.01375,15959.48);
   graph->SetPoint(175,0.0138,15958.26);
   graph->SetPoint(176,0.01385,15957.04);
   graph->SetPoint(177,0.0139,15955.82);
   graph->SetPoint(178,0.01395,15954.61);
   graph->SetPoint(179,0.014,15953.39);
   graph->SetPoint(180,0.01405,15952.18);
   graph->SetPoint(181,0.0141,15950.97);
   graph->SetPoint(182,0.01415,15949.75);
   graph->SetPoint(183,0.0142,15948.54);
   graph->SetPoint(184,0.01425,15947.33);
   graph->SetPoint(185,0.0143,15946.11);
   graph->SetPoint(186,0.01435,15944.9);
   graph->SetPoint(187,0.0144,15943.69);
   graph->SetPoint(188,0.01445,15942.48);
   graph->SetPoint(189,0.0145,15941.27);
   graph->SetPoint(190,0.01455,15940.06);
   graph->SetPoint(191,0.0146,15938.86);
   graph->SetPoint(192,0.01465,15937.65);
   graph->SetPoint(193,0.0147,15936.44);
   graph->SetPoint(194,0.01475,15935.23);
   graph->SetPoint(195,0.0148,15934.03);
   graph->SetPoint(196,0.01485,15932.82);
   graph->SetPoint(197,0.0149,15931.62);
   graph->SetPoint(198,0.01495,15930.41);
   graph->SetPoint(199,0.015,15929.21);
   graph->SetPoint(200,0.01505,15928);
   graph->SetPoint(201,0.0151,15926.8);
   graph->SetPoint(202,0.01515,15925.6);
   graph->SetPoint(203,0.0152,15924.4);
   graph->SetPoint(204,0.01525,15923.19);
   graph->SetPoint(205,0.0153,15921.99);
   graph->SetPoint(206,0.01535,15920.79);
   graph->SetPoint(207,0.0154,15919.59);
   graph->SetPoint(208,0.01545,15918.4);
   graph->SetPoint(209,0.0155,15917.2);
   graph->SetPoint(210,0.01555,15916);
   graph->SetPoint(211,0.0156,15914.8);
   graph->SetPoint(212,0.01565,15913.6);
   graph->SetPoint(213,0.0157,15912.41);
   graph->SetPoint(214,0.01575,15911.21);
   graph->SetPoint(215,0.0158,15910.02);
   graph->SetPoint(216,0.01585,15908.82);
   graph->SetPoint(217,0.0159,15907.63);
   graph->SetPoint(218,0.01595,15906.43);
   graph->SetPoint(219,0.016,15905.24);
   graph->SetPoint(220,0.01605,15904.05);
   graph->SetPoint(221,0.0161,15902.86);
   graph->SetPoint(222,0.01615,15901.67);
   graph->SetPoint(223,0.0162,15900.48);
   graph->SetPoint(224,0.01625,15899.28);
   graph->SetPoint(225,0.0163,15898.1);
   graph->SetPoint(226,0.01635,15896.91);
   graph->SetPoint(227,0.0164,15895.72);
   graph->SetPoint(228,0.01645,15894.53);
   graph->SetPoint(229,0.0165,15893.34);
   graph->SetPoint(230,0.01655,15892.16);
   graph->SetPoint(231,0.0166,15890.97);
   graph->SetPoint(232,0.01665,15889.78);
   graph->SetPoint(233,0.0167,15888.6);
   graph->SetPoint(234,0.01675,15887.41);
   graph->SetPoint(235,0.0168,15886.23);
   graph->SetPoint(236,0.01685,15885.05);
   graph->SetPoint(237,0.0169,15883.86);
   graph->SetPoint(238,0.01695,15882.68);
   graph->SetPoint(239,0.017,15881.5);
   graph->SetPoint(240,0.01705,15880.32);
   graph->SetPoint(241,0.0171,15879.14);
   graph->SetPoint(242,0.01715,15877.96);
   graph->SetPoint(243,0.0172,15876.78);
   graph->SetPoint(244,0.01725,15875.6);
   graph->SetPoint(245,0.0173,15874.42);
   graph->SetPoint(246,0.01735,15873.24);
   graph->SetPoint(247,0.0174,15872.06);
   graph->SetPoint(248,0.01745,15870.89);
   graph->SetPoint(249,0.0175,15869.71);
   graph->SetPoint(250,0.01755,15868.54);
   graph->SetPoint(251,0.0176,15867.36);
   graph->SetPoint(252,0.01765,15866.19);
   graph->SetPoint(253,0.0177,15865.01);
   graph->SetPoint(254,0.01775,15863.84);
   graph->SetPoint(255,0.0178,15862.67);
   graph->SetPoint(256,0.01785,15861.49);
   graph->SetPoint(257,0.0179,15860.32);
   graph->SetPoint(258,0.01795,15859.15);
   graph->SetPoint(259,0.018,15857.98);
   graph->SetPoint(260,0.01805,15856.81);
   graph->SetPoint(261,0.0181,15855.64);
   graph->SetPoint(262,0.01815,15854.47);
   graph->SetPoint(263,0.0182,15853.3);
   graph->SetPoint(264,0.01825,15852.14);
   graph->SetPoint(265,0.0183,15850.97);
   graph->SetPoint(266,0.01835,15849.8);
   graph->SetPoint(267,0.0184,15848.64);
   graph->SetPoint(268,0.01845,15847.47);
   graph->SetPoint(269,0.0185,15846.31);
   graph->SetPoint(270,0.01855,15845.14);
   graph->SetPoint(271,0.0186,15843.98);
   graph->SetPoint(272,0.01865,15842.81);
   graph->SetPoint(273,0.0187,15841.65);
   graph->SetPoint(274,0.01875,15840.49);
   graph->SetPoint(275,0.0188,15839.33);
   graph->SetPoint(276,0.01885,15838.17);
   graph->SetPoint(277,0.0189,15837.01);
   graph->SetPoint(278,0.01895,15835.85);
   graph->SetPoint(279,0.019,15834.69);
   graph->SetPoint(280,0.01905,15833.53);
   graph->SetPoint(281,0.0191,15832.37);
   graph->SetPoint(282,0.01915,15831.21);
   graph->SetPoint(283,0.0192,15830.06);
   graph->SetPoint(284,0.01925,15828.9);
   graph->SetPoint(285,0.0193,15827.74);
   graph->SetPoint(286,0.01935,15826.59);
   graph->SetPoint(287,0.0194,15825.43);
   graph->SetPoint(288,0.01945,15824.28);
   graph->SetPoint(289,0.0195,15823.13);
   graph->SetPoint(290,0.01955,15821.97);
   graph->SetPoint(291,0.0196,15820.82);
   graph->SetPoint(292,0.01965,15819.67);
   graph->SetPoint(293,0.0197,15818.52);
   graph->SetPoint(294,0.01975,15817.37);
   graph->SetPoint(295,0.0198,15816.22);
   graph->SetPoint(296,0.01985,15815.07);
   graph->SetPoint(297,0.0199,15813.92);
   graph->SetPoint(298,0.01995,15812.77);
   graph->SetPoint(299,0.02,15811.62);
   graph->SetPoint(300,0.02005,15810.48);
   graph->SetPoint(301,0.0201,15809.33);
   graph->SetPoint(302,0.02015,15808.18);
   graph->SetPoint(303,0.0202,15807.04);
   graph->SetPoint(304,0.02025,15805.89);
   graph->SetPoint(305,0.0203,15804.75);
   graph->SetPoint(306,0.02035,15803.6);
   graph->SetPoint(307,0.0204,15802.46);
   graph->SetPoint(308,0.02045,15801.32);
   graph->SetPoint(309,0.0205,15800.18);
   graph->SetPoint(310,0.02055,15799.04);
   graph->SetPoint(311,0.0206,15797.89);
   graph->SetPoint(312,0.02065,15796.75);
   graph->SetPoint(313,0.0207,15795.61);
   graph->SetPoint(314,0.02075,15794.47);
   graph->SetPoint(315,0.0208,15793.34);
   graph->SetPoint(316,0.02085,15792.2);
   graph->SetPoint(317,0.0209,15791.06);
   graph->SetPoint(318,0.02095,15789.92);
   graph->SetPoint(319,0.021,15788.79);
   graph->SetPoint(320,0.02105,15787.65);
   graph->SetPoint(321,0.0211,15786.52);
   graph->SetPoint(322,0.02115,15785.38);
   graph->SetPoint(323,0.0212,15784.25);
   graph->SetPoint(324,0.02125,15783.11);
   graph->SetPoint(325,0.0213,15781.98);
   graph->SetPoint(326,0.02135,15780.85);
   graph->SetPoint(327,0.0214,15779.72);
   graph->SetPoint(328,0.02145,15778.59);
   graph->SetPoint(329,0.0215,15777.46);
   graph->SetPoint(330,0.02155,15776.33);
   graph->SetPoint(331,0.0216,15775.2);
   graph->SetPoint(332,0.02165,15774.07);
   graph->SetPoint(333,0.0217,15772.94);
   graph->SetPoint(334,0.02175,15771.81);
   graph->SetPoint(335,0.0218,15770.69);
   graph->SetPoint(336,0.02185,15769.56);
   graph->SetPoint(337,0.0219,15768.43);
   graph->SetPoint(338,0.02195,15767.31);
   graph->SetPoint(339,0.022,15766.18);
   graph->SetPoint(340,0.02205,15765.06);
   graph->SetPoint(341,0.0221,15763.94);
   graph->SetPoint(342,0.02215,15762.81);
   graph->SetPoint(343,0.0222,15761.69);
   graph->SetPoint(344,0.02225,15760.57);
   graph->SetPoint(345,0.0223,15759.45);
   graph->SetPoint(346,0.02235,15758.33);
   graph->SetPoint(347,0.0224,15757.21);
   graph->SetPoint(348,0.02245,15756.09);
   graph->SetPoint(349,0.0225,15754.97);
   graph->SetPoint(350,0.02255,15753.85);
   graph->SetPoint(351,0.0226,15752.73);
   graph->SetPoint(352,0.02265,15751.61);
   graph->SetPoint(353,0.0227,15750.5);
   graph->SetPoint(354,0.02275,15749.38);
   graph->SetPoint(355,0.0228,15748.27);
   graph->SetPoint(356,0.02285,15747.15);
   graph->SetPoint(357,0.0229,15746.04);
   graph->SetPoint(358,0.02295,15744.92);
   graph->SetPoint(359,0.023,15743.81);
   graph->SetPoint(360,0.02305,15742.7);
   graph->SetPoint(361,0.0231,15741.59);
   graph->SetPoint(362,0.02315,15740.47);
   graph->SetPoint(363,0.0232,15739.36);
   graph->SetPoint(364,0.02325,15738.25);
   graph->SetPoint(365,0.0233,15737.14);
   graph->SetPoint(366,0.02335,15736.04);
   graph->SetPoint(367,0.0234,15734.93);
   graph->SetPoint(368,0.02345,15733.82);
   graph->SetPoint(369,0.0235,15732.71);
   graph->SetPoint(370,0.02355,15731.61);
   graph->SetPoint(371,0.0236,15730.5);
   graph->SetPoint(372,0.02365,15729.39);
   graph->SetPoint(373,0.0237,15728.29);
   graph->SetPoint(374,0.02375,15727.18);
   graph->SetPoint(375,0.0238,15726.08);
   graph->SetPoint(376,0.02385,15724.98);
   graph->SetPoint(377,0.0239,15723.88);
   graph->SetPoint(378,0.02395,15722.77);
   graph->SetPoint(379,0.024,15721.67);
   graph->SetPoint(380,0.02405,15720.57);
   graph->SetPoint(381,0.0241,15719.47);
   graph->SetPoint(382,0.02415,15718.37);
   graph->SetPoint(383,0.0242,15717.27);
   graph->SetPoint(384,0.02425,15716.17);
   graph->SetPoint(385,0.0243,15715.08);
   graph->SetPoint(386,0.02435,15713.98);
   graph->SetPoint(387,0.0244,15712.88);
   graph->SetPoint(388,0.02445,15711.79);
   graph->SetPoint(389,0.0245,15710.69);
   graph->SetPoint(390,0.02455,15709.6);
   graph->SetPoint(391,0.0246,15708.5);
   graph->SetPoint(392,0.02465,15707.41);
   graph->SetPoint(393,0.0247,15706.32);
   graph->SetPoint(394,0.02475,15705.22);
   graph->SetPoint(395,0.0248,15704.13);
   graph->SetPoint(396,0.02485,15703.04);
   graph->SetPoint(397,0.0249,15701.95);
   graph->SetPoint(398,0.02495,15700.86);
   graph->SetPoint(399,0.025,15699.77);
   graph->SetPoint(400,0.02505,15698.68);
   graph->SetPoint(401,0.0251,15697.59);
   graph->SetPoint(402,0.02515,15696.5);
   graph->SetPoint(403,0.0252,15695.42);
   graph->SetPoint(404,0.02525,15694.33);
   graph->SetPoint(405,0.0253,15693.24);
   graph->SetPoint(406,0.02535,15692.16);
   graph->SetPoint(407,0.0254,15691.07);
   graph->SetPoint(408,0.02545,15689.99);
   graph->SetPoint(409,0.0255,15688.91);
   graph->SetPoint(410,0.02555,15687.82);
   graph->SetPoint(411,0.0256,15686.74);
   graph->SetPoint(412,0.02565,15685.66);
   graph->SetPoint(413,0.0257,15684.58);
   graph->SetPoint(414,0.02575,15683.5);
   graph->SetPoint(415,0.0258,15682.42);
   graph->SetPoint(416,0.02585,15681.34);
   graph->SetPoint(417,0.0259,15680.26);
   graph->SetPoint(418,0.02595,15679.18);
   graph->SetPoint(419,0.026,15678.1);
   graph->SetPoint(420,0.02605,15677.03);
   graph->SetPoint(421,0.0261,15675.95);
   graph->SetPoint(422,0.02615,15674.87);
   graph->SetPoint(423,0.0262,15673.8);
   graph->SetPoint(424,0.02625,15672.72);
   graph->SetPoint(425,0.0263,15671.65);
   graph->SetPoint(426,0.02635,15670.58);
   graph->SetPoint(427,0.0264,15669.5);
   graph->SetPoint(428,0.02645,15668.43);
   graph->SetPoint(429,0.0265,15667.36);
   graph->SetPoint(430,0.02655,15666.29);
   graph->SetPoint(431,0.0266,15665.22);
   graph->SetPoint(432,0.02665,15664.15);
   graph->SetPoint(433,0.0267,15663.08);
   graph->SetPoint(434,0.02675,15662.01);
   graph->SetPoint(435,0.0268,15660.94);
   graph->SetPoint(436,0.02685,15659.87);
   graph->SetPoint(437,0.0269,15658.81);
   graph->SetPoint(438,0.02695,15657.74);
   graph->SetPoint(439,0.027,15656.68);
   graph->SetPoint(440,0.02705,15655.61);
   graph->SetPoint(441,0.0271,15654.55);
   graph->SetPoint(442,0.02715,15653.48);
   graph->SetPoint(443,0.0272,15652.42);
   graph->SetPoint(444,0.02725,15651.36);
   graph->SetPoint(445,0.0273,15650.29);
   graph->SetPoint(446,0.02735,15649.23);
   graph->SetPoint(447,0.0274,15648.17);
   graph->SetPoint(448,0.02745,15647.11);
   graph->SetPoint(449,0.0275,15646.05);
   graph->SetPoint(450,0.02755,15644.99);
   graph->SetPoint(451,0.0276,15643.93);
   graph->SetPoint(452,0.02765,15642.88);
   graph->SetPoint(453,0.0277,15641.82);
   graph->SetPoint(454,0.02775,15640.76);
   graph->SetPoint(455,0.0278,15639.71);
   graph->SetPoint(456,0.02785,15638.65);
   graph->SetPoint(457,0.0279,15637.6);
   graph->SetPoint(458,0.02795,15636.54);
   graph->SetPoint(459,0.028,15635.49);
   graph->SetPoint(460,0.02805,15634.44);
   graph->SetPoint(461,0.0281,15633.38);
   graph->SetPoint(462,0.02815,15632.33);
   graph->SetPoint(463,0.0282,15631.28);
   graph->SetPoint(464,0.02825,15630.23);
   graph->SetPoint(465,0.0283,15629.18);
   graph->SetPoint(466,0.02835,15628.13);
   graph->SetPoint(467,0.0284,15627.08);
   graph->SetPoint(468,0.02845,15626.03);
   graph->SetPoint(469,0.0285,15624.99);
   graph->SetPoint(470,0.02855,15623.94);
   graph->SetPoint(471,0.0286,15622.89);
   graph->SetPoint(472,0.02865,15621.85);
   graph->SetPoint(473,0.0287,15620.8);
   graph->SetPoint(474,0.02875,15619.76);
   graph->SetPoint(475,0.0288,15618.71);
   graph->SetPoint(476,0.02885,15617.67);
   graph->SetPoint(477,0.0289,15616.63);
   graph->SetPoint(478,0.02895,15615.58);
   graph->SetPoint(479,0.029,15614.54);
   graph->SetPoint(480,0.02905,15613.5);
   graph->SetPoint(481,0.0291,15612.46);
   graph->SetPoint(482,0.02915,15611.42);
   graph->SetPoint(483,0.0292,15610.38);
   graph->SetPoint(484,0.02925,15609.34);
   graph->SetPoint(485,0.0293,15608.31);
   graph->SetPoint(486,0.02935,15607.27);
   graph->SetPoint(487,0.0294,15606.23);
   graph->SetPoint(488,0.02945,15605.2);
   graph->SetPoint(489,0.0295,15604.16);
   graph->SetPoint(490,0.02955,15603.13);
   graph->SetPoint(491,0.0296,15602.09);
   graph->SetPoint(492,0.02965,15601.06);
   graph->SetPoint(493,0.0297,15600.02);
   graph->SetPoint(494,0.02975,15598.99);
   graph->SetPoint(495,0.0298,15597.96);
   graph->SetPoint(496,0.02985,15596.93);
   graph->SetPoint(497,0.0299,15595.9);
   graph->SetPoint(498,0.02995,15594.87);
   graph->SetPoint(499,0.03,15593.84);
   graph->SetPoint(500,0.03005,15592.81);
   graph->SetPoint(501,0.0301,15591.78);
   graph->SetPoint(502,0.03015,15590.76);
   graph->SetPoint(503,0.0302,15589.73);
   graph->SetPoint(504,0.03025,15588.7);
   graph->SetPoint(505,0.0303,15587.68);
   graph->SetPoint(506,0.03035,15586.65);
   graph->SetPoint(507,0.0304,15585.63);
   graph->SetPoint(508,0.03045,15584.6);
   graph->SetPoint(509,0.0305,15583.58);
   graph->SetPoint(510,0.03055,15582.56);
   graph->SetPoint(511,0.0306,15581.53);
   graph->SetPoint(512,0.03065,15580.51);
   graph->SetPoint(513,0.0307,15579.49);
   graph->SetPoint(514,0.03075,15578.47);
   graph->SetPoint(515,0.0308,15577.45);
   graph->SetPoint(516,0.03085,15576.43);
   graph->SetPoint(517,0.0309,15575.42);
   graph->SetPoint(518,0.03095,15574.4);
   graph->SetPoint(519,0.031,15573.38);
   graph->SetPoint(520,0.03105,15572.36);
   graph->SetPoint(521,0.0311,15571.35);
   graph->SetPoint(522,0.03115,15570.33);
   graph->SetPoint(523,0.0312,15569.32);
   graph->SetPoint(524,0.03125,15568.3);
   graph->SetPoint(525,0.0313,15567.29);
   graph->SetPoint(526,0.03135,15566.28);
   graph->SetPoint(527,0.0314,15565.27);
   graph->SetPoint(528,0.03145,15564.25);
   graph->SetPoint(529,0.0315,15563.24);
   graph->SetPoint(530,0.03155,15562.23);
   graph->SetPoint(531,0.0316,15561.22);
   graph->SetPoint(532,0.03165,15560.21);
   graph->SetPoint(533,0.0317,15559.21);
   graph->SetPoint(534,0.03175,15558.2);
   graph->SetPoint(535,0.0318,15557.19);
   graph->SetPoint(536,0.03185,15556.18);
   graph->SetPoint(537,0.0319,15555.18);
   graph->SetPoint(538,0.03195,15554.17);
   graph->SetPoint(539,0.032,15553.17);
   graph->SetPoint(540,0.03205,15552.16);
   graph->SetPoint(541,0.0321,15551.16);
   graph->SetPoint(542,0.03215,15550.16);
   graph->SetPoint(543,0.0322,15549.15);
   graph->SetPoint(544,0.03225,15548.15);
   graph->SetPoint(545,0.0323,15547.15);
   graph->SetPoint(546,0.03235,15546.15);
   graph->SetPoint(547,0.0324,15545.15);
   graph->SetPoint(548,0.03245,15544.15);
   graph->SetPoint(549,0.0325,15543.15);
   graph->SetPoint(550,0.03255,15542.16);
   graph->SetPoint(551,0.0326,15541.16);
   graph->SetPoint(552,0.03265,15540.16);
   graph->SetPoint(553,0.0327,15539.17);
   graph->SetPoint(554,0.03275,15538.17);
   graph->SetPoint(555,0.0328,15537.18);
   graph->SetPoint(556,0.03285,15536.18);
   graph->SetPoint(557,0.0329,15535.19);
   graph->SetPoint(558,0.03295,15534.19);
   graph->SetPoint(559,0.033,15533.2);
   graph->SetPoint(560,0.03305,15532.21);
   graph->SetPoint(561,0.0331,15531.22);
   graph->SetPoint(562,0.03315,15530.23);
   graph->SetPoint(563,0.0332,15529.24);
   graph->SetPoint(564,0.03325,15528.25);
   graph->SetPoint(565,0.0333,15527.26);
   graph->SetPoint(566,0.03335,15526.27);
   graph->SetPoint(567,0.0334,15525.29);
   graph->SetPoint(568,0.03345,15524.3);
   graph->SetPoint(569,0.0335,15523.31);
   graph->SetPoint(570,0.03355,15522.33);
   graph->SetPoint(571,0.0336,15521.34);
   graph->SetPoint(572,0.03365,15520.36);
   graph->SetPoint(573,0.0337,15519.37);
   graph->SetPoint(574,0.03375,15518.39);
   graph->SetPoint(575,0.0338,15517.41);
   graph->SetPoint(576,0.03385,15516.43);
   graph->SetPoint(577,0.0339,15515.45);
   graph->SetPoint(578,0.03395,15514.46);
   graph->SetPoint(579,0.034,15513.48);
   graph->SetPoint(580,0.03405,15512.51);
   graph->SetPoint(581,0.0341,15511.53);
   graph->SetPoint(582,0.03415,15510.55);
   graph->SetPoint(583,0.0342,15509.57);
   graph->SetPoint(584,0.03425,15508.59);
   graph->SetPoint(585,0.0343,15507.62);
   graph->SetPoint(586,0.03435,15506.64);
   graph->SetPoint(587,0.0344,15505.67);
   graph->SetPoint(588,0.03445,15504.69);
   graph->SetPoint(589,0.0345,15503.72);
   graph->SetPoint(590,0.03455,15502.75);
   graph->SetPoint(591,0.0346,15501.77);
   graph->SetPoint(592,0.03465,15500.8);
   graph->SetPoint(593,0.0347,15499.83);
   graph->SetPoint(594,0.03475,15498.86);
   graph->SetPoint(595,0.0348,15497.89);
   graph->SetPoint(596,0.03485,15496.92);
   graph->SetPoint(597,0.0349,15495.95);
   graph->SetPoint(598,0.03495,15494.98);
   graph->SetPoint(599,0.035,15494.02);
   graph->SetPoint(600,0.03505,15493.05);
   graph->SetPoint(601,0.0351,15492.08);
   graph->SetPoint(602,0.03515,15491.12);
   graph->SetPoint(603,0.0352,15490.15);
   graph->SetPoint(604,0.03525,15489.19);
   graph->SetPoint(605,0.0353,15488.23);
   graph->SetPoint(606,0.03535,15487.26);
   graph->SetPoint(607,0.0354,15486.3);
   graph->SetPoint(608,0.03545,15485.34);
   graph->SetPoint(609,0.0355,15484.38);
   graph->SetPoint(610,0.03555,15483.42);
   graph->SetPoint(611,0.0356,15482.46);
   graph->SetPoint(612,0.03565,15481.5);
   graph->SetPoint(613,0.0357,15480.54);
   graph->SetPoint(614,0.03575,15479.58);
   graph->SetPoint(615,0.0358,15478.62);
   graph->SetPoint(616,0.03585,15477.67);
   graph->SetPoint(617,0.0359,15476.71);
   graph->SetPoint(618,0.03595,15475.76);
   graph->SetPoint(619,0.036,15474.8);
   graph->SetPoint(620,0.03605,15473.85);
   graph->SetPoint(621,0.0361,15472.89);
   graph->SetPoint(622,0.03615,15471.94);
   graph->SetPoint(623,0.0362,15470.99);
   graph->SetPoint(624,0.03625,15470.04);
   graph->SetPoint(625,0.0363,15469.09);
   graph->SetPoint(626,0.03635,15468.13);
   graph->SetPoint(627,0.0364,15467.19);
   graph->SetPoint(628,0.03645,15466.24);
   graph->SetPoint(629,0.0365,15465.29);
   graph->SetPoint(630,0.03655,15464.34);
   graph->SetPoint(631,0.0366,15463.39);
   graph->SetPoint(632,0.03665,15462.45);
   graph->SetPoint(633,0.0367,15461.5);
   graph->SetPoint(634,0.03675,15460.55);
   graph->SetPoint(635,0.0368,15459.61);
   graph->SetPoint(636,0.03685,15458.67);
   graph->SetPoint(637,0.0369,15457.72);
   graph->SetPoint(638,0.03695,15456.78);
   graph->SetPoint(639,0.037,15455.84);
   graph->SetPoint(640,0.03705,15454.9);
   graph->SetPoint(641,0.0371,15453.96);
   graph->SetPoint(642,0.03715,15453.01);
   graph->SetPoint(643,0.0372,15452.08);
   graph->SetPoint(644,0.03725,15451.14);
   graph->SetPoint(645,0.0373,15450.2);
   graph->SetPoint(646,0.03735,15449.26);
   graph->SetPoint(647,0.0374,15448.32);
   graph->SetPoint(648,0.03745,15447.39);
   graph->SetPoint(649,0.0375,15446.45);
   graph->SetPoint(650,0.03755,15445.52);
   graph->SetPoint(651,0.0376,15444.58);
   graph->SetPoint(652,0.03765,15443.65);
   graph->SetPoint(653,0.0377,15442.71);
   graph->SetPoint(654,0.03775,15441.78);
   graph->SetPoint(655,0.0378,15440.85);
   graph->SetPoint(656,0.03785,15439.92);
   graph->SetPoint(657,0.0379,15438.99);
   graph->SetPoint(658,0.03795,15438.06);
   graph->SetPoint(659,0.038,15437.13);
   graph->SetPoint(660,0.03805,15436.2);
   graph->SetPoint(661,0.0381,15435.27);
   graph->SetPoint(662,0.03815,15434.34);
   graph->SetPoint(663,0.0382,15433.42);
   graph->SetPoint(664,0.03825,15432.49);
   graph->SetPoint(665,0.0383,15431.56);
   graph->SetPoint(666,0.03835,15430.64);
   graph->SetPoint(667,0.0384,15429.72);
   graph->SetPoint(668,0.03845,15428.79);
   graph->SetPoint(669,0.0385,15427.87);
   graph->SetPoint(670,0.03855,15426.95);
   graph->SetPoint(671,0.0386,15426.02);
   graph->SetPoint(672,0.03865,15425.1);
   graph->SetPoint(673,0.0387,15424.18);
   graph->SetPoint(674,0.03875,15423.26);
   graph->SetPoint(675,0.0388,15422.34);
   graph->SetPoint(676,0.03885,15421.43);
   graph->SetPoint(677,0.0389,15420.51);
   graph->SetPoint(678,0.03895,15419.59);
   graph->SetPoint(679,0.039,15418.67);
   graph->SetPoint(680,0.03905,15417.76);
   graph->SetPoint(681,0.0391,15416.84);
   graph->SetPoint(682,0.03915,15415.93);
   graph->SetPoint(683,0.0392,15415.01);
   graph->SetPoint(684,0.03925,15414.1);
   graph->SetPoint(685,0.0393,15413.19);
   graph->SetPoint(686,0.03935,15412.27);
   graph->SetPoint(687,0.0394,15411.36);
   graph->SetPoint(688,0.03945,15410.45);
   graph->SetPoint(689,0.0395,15409.54);
   graph->SetPoint(690,0.03955,15408.63);
   graph->SetPoint(691,0.0396,15407.72);
   graph->SetPoint(692,0.03965,15406.82);
   graph->SetPoint(693,0.0397,15405.91);
   graph->SetPoint(694,0.03975,15405);
   graph->SetPoint(695,0.0398,15404.09);
   graph->SetPoint(696,0.03985,15403.19);
   graph->SetPoint(697,0.0399,15402.28);
   graph->SetPoint(698,0.03995,15401.38);
   graph->SetPoint(699,0.04,15400.48);
   graph->SetPoint(700,0.04005,15399.57);
   graph->SetPoint(701,0.0401,15398.67);
   graph->SetPoint(702,0.04015,15397.77);
   graph->SetPoint(703,0.0402,15396.87);
   graph->SetPoint(704,0.04025,15395.97);
   graph->SetPoint(705,0.0403,15395.07);
   graph->SetPoint(706,0.04035,15394.17);
   graph->SetPoint(707,0.0404,15393.27);
   graph->SetPoint(708,0.04045,15392.37);
   graph->SetPoint(709,0.0405,15391.47);
   graph->SetPoint(710,0.04055,15390.58);
   graph->SetPoint(711,0.0406,15389.68);
   graph->SetPoint(712,0.04065,15388.79);
   graph->SetPoint(713,0.0407,15387.89);
   graph->SetPoint(714,0.04075,15387);
   graph->SetPoint(715,0.0408,15386.1);
   graph->SetPoint(716,0.04085,15385.21);
   graph->SetPoint(717,0.0409,15384.32);
   graph->SetPoint(718,0.04095,15383.43);
   graph->SetPoint(719,0.041,15382.54);
   graph->SetPoint(720,0.04105,15381.65);
   graph->SetPoint(721,0.0411,15380.76);
   graph->SetPoint(722,0.04115,15379.87);
   graph->SetPoint(723,0.0412,15378.98);
   graph->SetPoint(724,0.04125,15378.09);
   graph->SetPoint(725,0.0413,15377.2);
   graph->SetPoint(726,0.04135,15376.32);
   graph->SetPoint(727,0.0414,15375.43);
   graph->SetPoint(728,0.04145,15374.55);
   graph->SetPoint(729,0.0415,15373.66);
   graph->SetPoint(730,0.04155,15372.78);
   graph->SetPoint(731,0.0416,15371.9);
   graph->SetPoint(732,0.04165,15371.01);
   graph->SetPoint(733,0.0417,15370.13);
   graph->SetPoint(734,0.04175,15369.25);
   graph->SetPoint(735,0.0418,15368.37);
   graph->SetPoint(736,0.04185,15367.49);
   graph->SetPoint(737,0.0419,15366.61);
   graph->SetPoint(738,0.04195,15365.73);
   graph->SetPoint(739,0.042,15364.85);
   graph->SetPoint(740,0.04205,15363.98);
   graph->SetPoint(741,0.0421,15363.1);
   graph->SetPoint(742,0.04215,15362.22);
   graph->SetPoint(743,0.0422,15361.35);
   graph->SetPoint(744,0.04225,15360.47);
   graph->SetPoint(745,0.0423,15359.6);
   graph->SetPoint(746,0.04235,15358.73);
   graph->SetPoint(747,0.0424,15357.85);
   graph->SetPoint(748,0.04245,15356.98);
   graph->SetPoint(749,0.0425,15356.11);
   graph->SetPoint(750,0.04255,15355.24);
   graph->SetPoint(751,0.0426,15354.37);
   graph->SetPoint(752,0.04265,15353.5);
   graph->SetPoint(753,0.0427,15352.63);
   graph->SetPoint(754,0.04275,15351.76);
   graph->SetPoint(755,0.0428,15350.9);
   graph->SetPoint(756,0.04285,15350.03);
   graph->SetPoint(757,0.0429,15349.16);
   graph->SetPoint(758,0.04295,15348.3);
   graph->SetPoint(759,0.043,15347.43);
   graph->SetPoint(760,0.04305,15346.57);
   graph->SetPoint(761,0.0431,15345.71);
   graph->SetPoint(762,0.04315,15344.84);
   graph->SetPoint(763,0.0432,15343.98);
   graph->SetPoint(764,0.04325,15343.12);
   graph->SetPoint(765,0.0433,15342.26);
   graph->SetPoint(766,0.04335,15341.4);
   graph->SetPoint(767,0.0434,15340.54);
   graph->SetPoint(768,0.04345,15339.68);
   graph->SetPoint(769,0.0435,15338.82);
   graph->SetPoint(770,0.04355,15337.96);
   graph->SetPoint(771,0.0436,15337.11);
   graph->SetPoint(772,0.04365,15336.25);
   graph->SetPoint(773,0.0437,15335.39);
   graph->SetPoint(774,0.04375,15334.54);
   graph->SetPoint(775,0.0438,15333.69);
   graph->SetPoint(776,0.04385,15332.83);
   graph->SetPoint(777,0.0439,15331.98);
   graph->SetPoint(778,0.04395,15331.13);
   graph->SetPoint(779,0.044,15330.27);
   graph->SetPoint(780,0.04405,15329.42);
   graph->SetPoint(781,0.0441,15328.57);
   graph->SetPoint(782,0.04415,15327.72);
   graph->SetPoint(783,0.0442,15326.87);
   graph->SetPoint(784,0.04425,15326.03);
   graph->SetPoint(785,0.0443,15325.18);
   graph->SetPoint(786,0.04435,15324.33);
   graph->SetPoint(787,0.0444,15323.48);
   graph->SetPoint(788,0.04445,15322.64);
   graph->SetPoint(789,0.0445,15321.79);
   graph->SetPoint(790,0.04455,15320.95);
   graph->SetPoint(791,0.0446,15320.1);
   graph->SetPoint(792,0.04465,15319.26);
   graph->SetPoint(793,0.0447,15318.42);
   graph->SetPoint(794,0.04475,15317.58);
   graph->SetPoint(795,0.0448,15316.74);
   graph->SetPoint(796,0.04485,15315.9);
   graph->SetPoint(797,0.0449,15315.06);
   graph->SetPoint(798,0.04495,15314.22);
   graph->SetPoint(799,0.045,15313.38);
   graph->SetPoint(800,0.04505,15312.54);
   graph->SetPoint(801,0.0451,15311.7);
   graph->SetPoint(802,0.04515,15310.87);
   graph->SetPoint(803,0.0452,15310.03);
   graph->SetPoint(804,0.04525,15309.19);
   graph->SetPoint(805,0.0453,15308.36);
   graph->SetPoint(806,0.04535,15307.53);
   graph->SetPoint(807,0.0454,15306.69);
   graph->SetPoint(808,0.04545,15305.86);
   graph->SetPoint(809,0.0455,15305.03);
   graph->SetPoint(810,0.04555,15304.2);
   graph->SetPoint(811,0.0456,15303.37);
   graph->SetPoint(812,0.04565,15302.54);
   graph->SetPoint(813,0.0457,15301.71);
   graph->SetPoint(814,0.04575,15300.88);
   graph->SetPoint(815,0.0458,15300.05);
   graph->SetPoint(816,0.04585,15299.22);
   graph->SetPoint(817,0.0459,15298.4);
   graph->SetPoint(818,0.04595,15297.57);
   graph->SetPoint(819,0.046,15296.74);
   graph->SetPoint(820,0.04605,15295.92);
   graph->SetPoint(821,0.0461,15295.1);
   graph->SetPoint(822,0.04615,15294.27);
   graph->SetPoint(823,0.0462,15293.45);
   graph->SetPoint(824,0.04625,15292.63);
   graph->SetPoint(825,0.0463,15291.81);
   graph->SetPoint(826,0.04635,15290.99);
   graph->SetPoint(827,0.0464,15290.17);
   graph->SetPoint(828,0.04645,15289.35);
   graph->SetPoint(829,0.0465,15288.53);
   graph->SetPoint(830,0.04655,15287.71);
   graph->SetPoint(831,0.0466,15286.89);
   graph->SetPoint(832,0.04665,15286.08);
   graph->SetPoint(833,0.0467,15285.26);
   graph->SetPoint(834,0.04675,15284.44);
   graph->SetPoint(835,0.0468,15283.63);
   graph->SetPoint(836,0.04685,15282.81);
   graph->SetPoint(837,0.0469,15282);
   graph->SetPoint(838,0.04695,15281.19);
   graph->SetPoint(839,0.047,15280.38);
   graph->SetPoint(840,0.04705,15279.57);
   graph->SetPoint(841,0.0471,15278.75);
   graph->SetPoint(842,0.04715,15277.94);
   graph->SetPoint(843,0.0472,15277.13);
   graph->SetPoint(844,0.04725,15276.33);
   graph->SetPoint(845,0.0473,15275.52);
   graph->SetPoint(846,0.04735,15274.71);
   graph->SetPoint(847,0.0474,15273.9);
   graph->SetPoint(848,0.04745,15273.1);
   graph->SetPoint(849,0.0475,15272.29);
   graph->SetPoint(850,0.04755,15271.49);
   graph->SetPoint(851,0.0476,15270.68);
   graph->SetPoint(852,0.04765,15269.88);
   graph->SetPoint(853,0.0477,15269.08);
   graph->SetPoint(854,0.04775,15268.28);
   graph->SetPoint(855,0.0478,15267.47);
   graph->SetPoint(856,0.04785,15266.67);
   graph->SetPoint(857,0.0479,15265.87);
   graph->SetPoint(858,0.04795,15265.07);
   graph->SetPoint(859,0.048,15264.27);
   graph->SetPoint(860,0.04805,15263.48);
   graph->SetPoint(861,0.0481,15262.68);
   graph->SetPoint(862,0.04815,15261.88);
   graph->SetPoint(863,0.0482,15261.09);
   graph->SetPoint(864,0.04825,15260.29);
   graph->SetPoint(865,0.0483,15259.5);
   graph->SetPoint(866,0.04835,15258.7);
   graph->SetPoint(867,0.0484,15257.91);
   graph->SetPoint(868,0.04845,15257.12);
   graph->SetPoint(869,0.0485,15256.32);
   graph->SetPoint(870,0.04855,15255.53);
   graph->SetPoint(871,0.0486,15254.74);
   graph->SetPoint(872,0.04865,15253.95);
   graph->SetPoint(873,0.0487,15253.16);
   graph->SetPoint(874,0.04875,15252.37);
   graph->SetPoint(875,0.0488,15251.59);
   graph->SetPoint(876,0.04885,15250.8);
   graph->SetPoint(877,0.0489,15250.01);
   graph->SetPoint(878,0.04895,15249.23);
   graph->SetPoint(879,0.049,15248.44);
   graph->SetPoint(880,0.04905,15247.66);
   graph->SetPoint(881,0.0491,15246.87);
   graph->SetPoint(882,0.04915,15246.09);
   graph->SetPoint(883,0.0492,15245.31);
   graph->SetPoint(884,0.04925,15244.52);
   graph->SetPoint(885,0.0493,15243.74);
   graph->SetPoint(886,0.04935,15242.96);
   graph->SetPoint(887,0.0494,15242.18);
   graph->SetPoint(888,0.04945,15241.4);
   graph->SetPoint(889,0.0495,15240.62);
   graph->SetPoint(890,0.04955,15239.85);
   graph->SetPoint(891,0.0496,15239.07);
   graph->SetPoint(892,0.04965,15238.29);
   graph->SetPoint(893,0.0497,15237.52);
   graph->SetPoint(894,0.04975,15236.74);
   graph->SetPoint(895,0.0498,15235.97);
   graph->SetPoint(896,0.04985,15235.19);
   graph->SetPoint(897,0.0499,15234.42);
   graph->SetPoint(898,0.04995,15233.65);
   graph->SetPoint(899,0.05,15232.87);
   graph->SetPoint(900,0.05005,15232.1);
   graph->SetPoint(901,0.0501,15231.33);
   graph->SetPoint(902,0.05015,15230.56);
   graph->SetPoint(903,0.0502,15229.79);
   graph->SetPoint(904,0.05025,15229.02);
   graph->SetPoint(905,0.0503,15228.26);
   graph->SetPoint(906,0.05035,15227.49);
   graph->SetPoint(907,0.0504,15226.72);
   graph->SetPoint(908,0.05045,15225.96);
   graph->SetPoint(909,0.0505,15225.19);
   graph->SetPoint(910,0.05055,15224.43);
   graph->SetPoint(911,0.0506,15223.66);
   graph->SetPoint(912,0.05065,15222.9);
   graph->SetPoint(913,0.0507,15222.14);
   graph->SetPoint(914,0.05075,15221.38);
   graph->SetPoint(915,0.0508,15220.61);
   graph->SetPoint(916,0.05085,15219.85);
   graph->SetPoint(917,0.0509,15219.09);
   graph->SetPoint(918,0.05095,15218.34);
   graph->SetPoint(919,0.051,15217.58);
   graph->SetPoint(920,0.05105,15216.82);
   graph->SetPoint(921,0.0511,15216.06);
   graph->SetPoint(922,0.05115,15215.31);
   graph->SetPoint(923,0.0512,15214.55);
   graph->SetPoint(924,0.05125,15213.79);
   graph->SetPoint(925,0.0513,15213.04);
   graph->SetPoint(926,0.05135,15212.29);
   graph->SetPoint(927,0.0514,15211.53);
   graph->SetPoint(928,0.05145,15210.78);
   graph->SetPoint(929,0.0515,15210.03);
   graph->SetPoint(930,0.05155,15209.28);
   graph->SetPoint(931,0.0516,15208.53);
   graph->SetPoint(932,0.05165,15207.78);
   graph->SetPoint(933,0.0517,15207.03);
   graph->SetPoint(934,0.05175,15206.28);
   graph->SetPoint(935,0.0518,15205.53);
   graph->SetPoint(936,0.05185,15204.79);
   graph->SetPoint(937,0.0519,15204.04);
   graph->SetPoint(938,0.05195,15203.3);
   graph->SetPoint(939,0.052,15202.55);
   graph->SetPoint(940,0.05205,15201.81);
   graph->SetPoint(941,0.0521,15201.06);
   graph->SetPoint(942,0.05215,15200.32);
   graph->SetPoint(943,0.0522,15199.58);
   graph->SetPoint(944,0.05225,15198.84);
   graph->SetPoint(945,0.0523,15198.1);
   graph->SetPoint(946,0.05235,15197.36);
   graph->SetPoint(947,0.0524,15196.62);
   graph->SetPoint(948,0.05245,15195.88);
   graph->SetPoint(949,0.0525,15195.14);
   graph->SetPoint(950,0.05255,15194.4);
   graph->SetPoint(951,0.0526,15193.66);
   graph->SetPoint(952,0.05265,15192.93);
   graph->SetPoint(953,0.0527,15192.19);
   graph->SetPoint(954,0.05275,15191.46);
   graph->SetPoint(955,0.0528,15190.72);
   graph->SetPoint(956,0.05285,15189.99);
   graph->SetPoint(957,0.0529,15189.26);
   graph->SetPoint(958,0.05295,15188.53);
   graph->SetPoint(959,0.053,15187.8);
   graph->SetPoint(960,0.05305,15187.06);
   graph->SetPoint(961,0.0531,15186.33);
   graph->SetPoint(962,0.05315,15185.61);
   graph->SetPoint(963,0.0532,15184.88);
   graph->SetPoint(964,0.05325,15184.15);
   graph->SetPoint(965,0.0533,15183.42);
   graph->SetPoint(966,0.05335,15182.7);
   graph->SetPoint(967,0.0534,15181.97);
   graph->SetPoint(968,0.05345,15181.24);
   graph->SetPoint(969,0.0535,15180.52);
   graph->SetPoint(970,0.05355,15179.8);
   graph->SetPoint(971,0.0536,15179.07);
   graph->SetPoint(972,0.05365,15178.35);
   graph->SetPoint(973,0.0537,15177.63);
   graph->SetPoint(974,0.05375,15176.91);
   graph->SetPoint(975,0.0538,15176.19);
   graph->SetPoint(976,0.05385,15175.47);
   graph->SetPoint(977,0.0539,15174.75);
   graph->SetPoint(978,0.05395,15174.03);
   graph->SetPoint(979,0.054,15173.31);
   graph->SetPoint(980,0.05405,15172.6);
   graph->SetPoint(981,0.0541,15171.88);
   graph->SetPoint(982,0.05415,15171.16);
   graph->SetPoint(983,0.0542,15170.45);
   graph->SetPoint(984,0.05425,15169.74);
   graph->SetPoint(985,0.0543,15169.02);
   graph->SetPoint(986,0.05435,15168.31);
   graph->SetPoint(987,0.0544,15167.6);
   graph->SetPoint(988,0.05445,15166.88);
   graph->SetPoint(989,0.0545,15166.17);
   graph->SetPoint(990,0.05455,15165.46);
   graph->SetPoint(991,0.0546,15164.75);
   graph->SetPoint(992,0.05465,15164.05);
   graph->SetPoint(993,0.0547,15163.34);
   graph->SetPoint(994,0.05475,15162.63);
   graph->SetPoint(995,0.0548,15161.92);
   graph->SetPoint(996,0.05485,15161.22);
   graph->SetPoint(997,0.0549,15160.51);
   graph->SetPoint(998,0.05495,15159.81);
   graph->SetPoint(999,0.055,15159.1);
   graph->SetPoint(1000,0.05505,15158.4);
   graph->SetPoint(1001,0.0551,15157.7);
   graph->SetPoint(1002,0.05515,15157);
   graph->SetPoint(1003,0.0552,15156.3);
   graph->SetPoint(1004,0.05525,15155.59);
   graph->SetPoint(1005,0.0553,15154.89);
   graph->SetPoint(1006,0.05535,15154.2);
   graph->SetPoint(1007,0.0554,15153.5);
   graph->SetPoint(1008,0.05545,15152.8);
   graph->SetPoint(1009,0.0555,15152.1);
   graph->SetPoint(1010,0.05555,15151.41);
   graph->SetPoint(1011,0.0556,15150.71);
   graph->SetPoint(1012,0.05565,15150.02);
   graph->SetPoint(1013,0.0557,15149.32);
   graph->SetPoint(1014,0.05575,15148.63);
   graph->SetPoint(1015,0.0558,15147.93);
   graph->SetPoint(1016,0.05585,15147.24);
   graph->SetPoint(1017,0.0559,15146.55);
   graph->SetPoint(1018,0.05595,15145.86);
   graph->SetPoint(1019,0.056,15145.17);
   graph->SetPoint(1020,0.05605,15144.48);
   graph->SetPoint(1021,0.0561,15143.79);
   graph->SetPoint(1022,0.05615,15143.1);
   graph->SetPoint(1023,0.0562,15142.42);
   graph->SetPoint(1024,0.05625,15141.73);
   graph->SetPoint(1025,0.0563,15141.04);
   graph->SetPoint(1026,0.05635,15140.36);
   graph->SetPoint(1027,0.0564,15139.67);
   graph->SetPoint(1028,0.05645,15138.99);
   graph->SetPoint(1029,0.0565,15138.31);
   graph->SetPoint(1030,0.05655,15137.62);
   graph->SetPoint(1031,0.0566,15136.94);
   graph->SetPoint(1032,0.05665,15136.26);
   graph->SetPoint(1033,0.0567,15135.58);
   graph->SetPoint(1034,0.05675,15134.9);
   graph->SetPoint(1035,0.0568,15134.22);
   graph->SetPoint(1036,0.05685,15133.54);
   graph->SetPoint(1037,0.0569,15132.86);
   graph->SetPoint(1038,0.05695,15132.19);
   graph->SetPoint(1039,0.057,15131.51);
   graph->SetPoint(1040,0.05705,15130.83);
   graph->SetPoint(1041,0.0571,15130.16);
   graph->SetPoint(1042,0.05715,15129.49);
   graph->SetPoint(1043,0.0572,15128.81);
   graph->SetPoint(1044,0.05725,15128.14);
   graph->SetPoint(1045,0.0573,15127.47);
   graph->SetPoint(1046,0.05735,15126.79);
   graph->SetPoint(1047,0.0574,15126.12);
   graph->SetPoint(1048,0.05745,15125.45);
   graph->SetPoint(1049,0.0575,15124.78);
   graph->SetPoint(1050,0.05755,15124.12);
   graph->SetPoint(1051,0.0576,15123.45);
   graph->SetPoint(1052,0.05765,15122.78);
   graph->SetPoint(1053,0.0577,15122.11);
   graph->SetPoint(1054,0.05775,15121.45);
   graph->SetPoint(1055,0.0578,15120.78);
   graph->SetPoint(1056,0.05785,15120.12);
   graph->SetPoint(1057,0.0579,15119.45);
   graph->SetPoint(1058,0.05795,15118.79);
   graph->SetPoint(1059,0.058,15118.13);
   graph->SetPoint(1060,0.05805,15117.47);
   graph->SetPoint(1061,0.0581,15116.8);
   graph->SetPoint(1062,0.05815,15116.14);
   graph->SetPoint(1063,0.0582,15115.48);
   graph->SetPoint(1064,0.05825,15114.83);
   graph->SetPoint(1065,0.0583,15114.17);
   graph->SetPoint(1066,0.05835,15113.51);
   graph->SetPoint(1067,0.0584,15112.85);
   graph->SetPoint(1068,0.05845,15112.2);
   graph->SetPoint(1069,0.0585,15111.54);
   graph->SetPoint(1070,0.05855,15110.89);
   graph->SetPoint(1071,0.0586,15110.23);
   graph->SetPoint(1072,0.05865,15109.58);
   graph->SetPoint(1073,0.0587,15108.92);
   graph->SetPoint(1074,0.05875,15108.27);
   graph->SetPoint(1075,0.0588,15107.62);
   graph->SetPoint(1076,0.05885,15106.97);
   graph->SetPoint(1077,0.0589,15106.32);
   graph->SetPoint(1078,0.05895,15105.67);
   graph->SetPoint(1079,0.059,15105.02);
   graph->SetPoint(1080,0.05905,15104.37);
   graph->SetPoint(1081,0.0591,15103.73);
   graph->SetPoint(1082,0.05915,15103.08);
   graph->SetPoint(1083,0.0592,15102.43);
   graph->SetPoint(1084,0.05925,15101.79);
   graph->SetPoint(1085,0.0593,15101.14);
   graph->SetPoint(1086,0.05935,15100.5);
   graph->SetPoint(1087,0.0594,15099.86);
   graph->SetPoint(1088,0.05945,15099.22);
   graph->SetPoint(1089,0.0595,15098.57);
   graph->SetPoint(1090,0.05955,15097.93);
   graph->SetPoint(1091,0.0596,15097.29);
   graph->SetPoint(1092,0.05965,15096.65);
   graph->SetPoint(1093,0.0597,15096.01);
   graph->SetPoint(1094,0.05975,15095.38);
   graph->SetPoint(1095,0.0598,15094.74);
   graph->SetPoint(1096,0.05985,15094.1);
   graph->SetPoint(1097,0.0599,15093.47);
   graph->SetPoint(1098,0.05995,15092.83);
   graph->SetPoint(1099,0.06,15092.19);
   graph->SetPoint(1100,0.06005,15091.56);
   graph->SetPoint(1101,0.0601,15090.93);
   graph->SetPoint(1102,0.06015,15090.29);
   graph->SetPoint(1103,0.0602,15089.66);
   graph->SetPoint(1104,0.06025,15089.03);
   graph->SetPoint(1105,0.0603,15088.4);
   graph->SetPoint(1106,0.06035,15087.77);
   graph->SetPoint(1107,0.0604,15087.14);
   graph->SetPoint(1108,0.06045,15086.51);
   graph->SetPoint(1109,0.0605,15085.89);
   graph->SetPoint(1110,0.06055,15085.26);
   graph->SetPoint(1111,0.0606,15084.63);
   graph->SetPoint(1112,0.06065,15084.01);
   graph->SetPoint(1113,0.0607,15083.38);
   graph->SetPoint(1114,0.06075,15082.76);
   graph->SetPoint(1115,0.0608,15082.13);
   graph->SetPoint(1116,0.06085,15081.51);
   graph->SetPoint(1117,0.0609,15080.89);
   graph->SetPoint(1118,0.06095,15080.27);
   graph->SetPoint(1119,0.061,15079.65);
   graph->SetPoint(1120,0.06105,15079.03);
   graph->SetPoint(1121,0.0611,15078.41);
   graph->SetPoint(1122,0.06115,15077.79);
   graph->SetPoint(1123,0.0612,15077.17);
   graph->SetPoint(1124,0.06125,15076.55);
   graph->SetPoint(1125,0.0613,15075.94);
   graph->SetPoint(1126,0.06135,15075.32);
   graph->SetPoint(1127,0.0614,15074.71);
   graph->SetPoint(1128,0.06145,15074.09);
   graph->SetPoint(1129,0.0615,15073.48);
   graph->SetPoint(1130,0.06155,15072.86);
   graph->SetPoint(1131,0.0616,15072.25);
   graph->SetPoint(1132,0.06165,15071.64);
   graph->SetPoint(1133,0.0617,15071.03);
   graph->SetPoint(1134,0.06175,15070.42);
   graph->SetPoint(1135,0.0618,15069.81);
   graph->SetPoint(1136,0.06185,15069.2);
   graph->SetPoint(1137,0.0619,15068.59);
   graph->SetPoint(1138,0.06195,15067.99);
   graph->SetPoint(1139,0.062,15067.38);
   graph->SetPoint(1140,0.06205,15066.77);
   graph->SetPoint(1141,0.0621,15066.17);
   graph->SetPoint(1142,0.06215,15065.56);
   graph->SetPoint(1143,0.0622,15064.96);
   graph->SetPoint(1144,0.06225,15064.36);
   graph->SetPoint(1145,0.0623,15063.75);
   graph->SetPoint(1146,0.06235,15063.15);
   graph->SetPoint(1147,0.0624,15062.55);
   graph->SetPoint(1148,0.06245,15061.95);
   graph->SetPoint(1149,0.0625,15061.35);
   graph->SetPoint(1150,0.06255,15060.75);
   graph->SetPoint(1151,0.0626,15060.15);
   graph->SetPoint(1152,0.06265,15059.55);
   graph->SetPoint(1153,0.0627,15058.96);
   graph->SetPoint(1154,0.06275,15058.36);
   graph->SetPoint(1155,0.0628,15057.77);
   graph->SetPoint(1156,0.06285,15057.17);
   graph->SetPoint(1157,0.0629,15056.58);
   graph->SetPoint(1158,0.06295,15055.98);
   graph->SetPoint(1159,0.063,15055.39);
   graph->SetPoint(1160,0.06305,15054.8);
   graph->SetPoint(1161,0.0631,15054.21);
   graph->SetPoint(1162,0.06315,15053.62);
   graph->SetPoint(1163,0.0632,15053.03);
   graph->SetPoint(1164,0.06325,15052.44);
   graph->SetPoint(1165,0.0633,15051.85);
   graph->SetPoint(1166,0.06335,15051.26);
   graph->SetPoint(1167,0.0634,15050.67);
   graph->SetPoint(1168,0.06345,15050.09);
   graph->SetPoint(1169,0.0635,15049.5);
   graph->SetPoint(1170,0.06355,15048.92);
   graph->SetPoint(1171,0.0636,15048.33);
   graph->SetPoint(1172,0.06365,15047.75);
   graph->SetPoint(1173,0.0637,15047.17);
   graph->SetPoint(1174,0.06375,15046.58);
   graph->SetPoint(1175,0.0638,15046);
   graph->SetPoint(1176,0.06385,15045.42);
   graph->SetPoint(1177,0.0639,15044.84);
   graph->SetPoint(1178,0.06395,15044.26);
   graph->SetPoint(1179,0.064,15043.68);
   graph->SetPoint(1180,0.06405,15043.11);
   graph->SetPoint(1181,0.0641,15042.53);
   graph->SetPoint(1182,0.06415,15041.95);
   graph->SetPoint(1183,0.0642,15041.38);
   graph->SetPoint(1184,0.06425,15040.8);
   graph->SetPoint(1185,0.0643,15040.23);
   graph->SetPoint(1186,0.06435,15039.65);
   graph->SetPoint(1187,0.0644,15039.08);
   graph->SetPoint(1188,0.06445,15038.51);
   graph->SetPoint(1189,0.0645,15037.94);
   graph->SetPoint(1190,0.06455,15037.37);
   graph->SetPoint(1191,0.0646,15036.8);
   graph->SetPoint(1192,0.06465,15036.23);
   graph->SetPoint(1193,0.0647,15035.66);
   graph->SetPoint(1194,0.06475,15035.09);
   graph->SetPoint(1195,0.0648,15034.52);
   graph->SetPoint(1196,0.06485,15033.96);
   graph->SetPoint(1197,0.0649,15033.39);
   graph->SetPoint(1198,0.06495,15032.83);
   graph->SetPoint(1199,0.065,15032.26);
   graph->SetPoint(1200,0.06505,15031.7);
   graph->SetPoint(1201,0.0651,15031.13);
   graph->SetPoint(1202,0.06515,15030.57);
   graph->SetPoint(1203,0.0652,15030.01);
   graph->SetPoint(1204,0.06525,15029.45);
   graph->SetPoint(1205,0.0653,15028.89);
   graph->SetPoint(1206,0.06535,15028.33);
   graph->SetPoint(1207,0.0654,15027.77);
   graph->SetPoint(1208,0.06545,15027.21);
   graph->SetPoint(1209,0.0655,15026.66);
   graph->SetPoint(1210,0.06555,15026.1);
   graph->SetPoint(1211,0.0656,15025.54);
   graph->SetPoint(1212,0.06565,15024.99);
   graph->SetPoint(1213,0.0657,15024.43);
   graph->SetPoint(1214,0.06575,15023.88);
   graph->SetPoint(1215,0.0658,15023.33);
   graph->SetPoint(1216,0.06585,15022.77);
   graph->SetPoint(1217,0.0659,15022.22);
   graph->SetPoint(1218,0.06595,15021.67);
   graph->SetPoint(1219,0.066,15021.12);
   graph->SetPoint(1220,0.06605,15020.57);
   graph->SetPoint(1221,0.0661,15020.02);
   graph->SetPoint(1222,0.06615,15019.47);
   graph->SetPoint(1223,0.0662,15018.93);
   graph->SetPoint(1224,0.06625,15018.38);
   graph->SetPoint(1225,0.0663,15017.83);
   graph->SetPoint(1226,0.06635,15017.29);
   graph->SetPoint(1227,0.0664,15016.74);
   graph->SetPoint(1228,0.06645,15016.2);
   graph->SetPoint(1229,0.0665,15015.66);
   graph->SetPoint(1230,0.06655,15015.11);
   graph->SetPoint(1231,0.0666,15014.57);
   graph->SetPoint(1232,0.06665,15014.03);
   graph->SetPoint(1233,0.0667,15013.49);
   graph->SetPoint(1234,0.06675,15012.95);
   graph->SetPoint(1235,0.0668,15012.41);
   graph->SetPoint(1236,0.06685,15011.87);
   graph->SetPoint(1237,0.0669,15011.34);
   graph->SetPoint(1238,0.06695,15010.8);
   graph->SetPoint(1239,0.067,15010.26);
   graph->SetPoint(1240,0.06705,15009.73);
   graph->SetPoint(1241,0.0671,15009.19);
   graph->SetPoint(1242,0.06715,15008.66);
   graph->SetPoint(1243,0.0672,15008.13);
   graph->SetPoint(1244,0.06725,15007.59);
   graph->SetPoint(1245,0.0673,15007.06);
   graph->SetPoint(1246,0.06735,15006.53);
   graph->SetPoint(1247,0.0674,15006);
   graph->SetPoint(1248,0.06745,15005.47);
   graph->SetPoint(1249,0.0675,15004.94);
   graph->SetPoint(1250,0.06755,15004.41);
   graph->SetPoint(1251,0.0676,15003.89);
   graph->SetPoint(1252,0.06765,15003.36);
   graph->SetPoint(1253,0.0677,15002.83);
   graph->SetPoint(1254,0.06775,15002.31);
   graph->SetPoint(1255,0.0678,15001.78);
   graph->SetPoint(1256,0.06785,15001.26);
   graph->SetPoint(1257,0.0679,15000.74);
   graph->SetPoint(1258,0.06795,15000.21);
   graph->SetPoint(1259,0.068,14999.69);
   graph->SetPoint(1260,0.06805,14999.17);
   graph->SetPoint(1261,0.0681,14998.65);
   graph->SetPoint(1262,0.06815,14998.13);
   graph->SetPoint(1263,0.0682,14997.61);
   graph->SetPoint(1264,0.06825,14997.09);
   graph->SetPoint(1265,0.0683,14996.58);
   graph->SetPoint(1266,0.06835,14996.06);
   graph->SetPoint(1267,0.0684,14995.54);
   graph->SetPoint(1268,0.06845,14995.03);
   graph->SetPoint(1269,0.0685,14994.51);
   graph->SetPoint(1270,0.06855,14994);
   graph->SetPoint(1271,0.0686,14993.49);
   graph->SetPoint(1272,0.06865,14992.97);
   graph->SetPoint(1273,0.0687,14992.46);
   graph->SetPoint(1274,0.06875,14991.95);
   graph->SetPoint(1275,0.0688,14991.44);
   graph->SetPoint(1276,0.06885,14990.93);
   graph->SetPoint(1277,0.0689,14990.42);
   graph->SetPoint(1278,0.06895,14989.91);
   graph->SetPoint(1279,0.069,14989.41);
   graph->SetPoint(1280,0.06905,14988.9);
   graph->SetPoint(1281,0.0691,14988.39);
   graph->SetPoint(1282,0.06915,14987.89);
   graph->SetPoint(1283,0.0692,14987.38);
   graph->SetPoint(1284,0.06925,14986.88);
   graph->SetPoint(1285,0.0693,14986.38);
   graph->SetPoint(1286,0.06935,14985.87);
   graph->SetPoint(1287,0.0694,14985.37);
   graph->SetPoint(1288,0.06945,14984.87);
   graph->SetPoint(1289,0.0695,14984.37);
   graph->SetPoint(1290,0.06955,14983.87);
   graph->SetPoint(1291,0.0696,14983.37);
   graph->SetPoint(1292,0.06965,14982.87);
   graph->SetPoint(1293,0.0697,14982.38);
   graph->SetPoint(1294,0.06975,14981.88);
   graph->SetPoint(1295,0.0698,14981.38);
   graph->SetPoint(1296,0.06985,14980.89);
   graph->SetPoint(1297,0.0699,14980.39);
   graph->SetPoint(1298,0.06995,14979.9);
   graph->SetPoint(1299,0.07,14979.41);
   graph->SetPoint(1300,0.07005,14978.91);
   graph->SetPoint(1301,0.0701,14978.42);
   graph->SetPoint(1302,0.07015,14977.93);
   graph->SetPoint(1303,0.0702,14977.44);
   graph->SetPoint(1304,0.07025,14976.95);
   graph->SetPoint(1305,0.0703,14976.46);
   graph->SetPoint(1306,0.07035,14975.97);
   graph->SetPoint(1307,0.0704,14975.49);
   graph->SetPoint(1308,0.07045,14975);
   graph->SetPoint(1309,0.0705,14974.51);
   graph->SetPoint(1310,0.07055,14974.03);
   graph->SetPoint(1311,0.0706,14973.54);
   graph->SetPoint(1312,0.07065,14973.06);
   graph->SetPoint(1313,0.0707,14972.58);
   graph->SetPoint(1314,0.07075,14972.09);
   graph->SetPoint(1315,0.0708,14971.61);
   graph->SetPoint(1316,0.07085,14971.13);
   graph->SetPoint(1317,0.0709,14970.65);
   graph->SetPoint(1318,0.07095,14970.17);
   graph->SetPoint(1319,0.071,14969.69);
   graph->SetPoint(1320,0.07105,14969.21);
   graph->SetPoint(1321,0.0711,14968.74);
   graph->SetPoint(1322,0.07115,14968.26);
   graph->SetPoint(1323,0.0712,14967.78);
   graph->SetPoint(1324,0.07125,14967.31);
   graph->SetPoint(1325,0.0713,14966.83);
   graph->SetPoint(1326,0.07135,14966.36);
   graph->SetPoint(1327,0.0714,14965.89);
   graph->SetPoint(1328,0.07145,14965.41);
   graph->SetPoint(1329,0.0715,14964.94);
   graph->SetPoint(1330,0.07155,14964.47);
   graph->SetPoint(1331,0.0716,14964);
   graph->SetPoint(1332,0.07165,14963.53);
   graph->SetPoint(1333,0.0717,14963.06);
   graph->SetPoint(1334,0.07175,14962.6);
   graph->SetPoint(1335,0.0718,14962.13);
   graph->SetPoint(1336,0.07185,14961.66);
   graph->SetPoint(1337,0.0719,14961.2);
   graph->SetPoint(1338,0.07195,14960.73);
   graph->SetPoint(1339,0.072,14960.27);
   graph->SetPoint(1340,0.07205,14959.8);
   graph->SetPoint(1341,0.0721,14959.34);
   graph->SetPoint(1342,0.07215,14958.88);
   graph->SetPoint(1343,0.0722,14958.42);
   graph->SetPoint(1344,0.07225,14957.95);
   graph->SetPoint(1345,0.0723,14957.49);
   graph->SetPoint(1346,0.07235,14957.03);
   graph->SetPoint(1347,0.0724,14956.58);
   graph->SetPoint(1348,0.07245,14956.12);
   graph->SetPoint(1349,0.0725,14955.66);
   graph->SetPoint(1350,0.07255,14955.2);
   graph->SetPoint(1351,0.0726,14954.75);
   graph->SetPoint(1352,0.07265,14954.29);
   graph->SetPoint(1353,0.0727,14953.84);
   graph->SetPoint(1354,0.07275,14953.39);
   graph->SetPoint(1355,0.0728,14952.93);
   graph->SetPoint(1356,0.07285,14952.48);
   graph->SetPoint(1357,0.0729,14952.03);
   graph->SetPoint(1358,0.07295,14951.58);
   graph->SetPoint(1359,0.073,14951.13);
   graph->SetPoint(1360,0.07305,14950.68);
   graph->SetPoint(1361,0.0731,14950.23);
   graph->SetPoint(1362,0.07315,14949.78);
   graph->SetPoint(1363,0.0732,14949.33);
   graph->SetPoint(1364,0.07325,14948.89);
   graph->SetPoint(1365,0.0733,14948.44);
   graph->SetPoint(1366,0.07335,14948);
   graph->SetPoint(1367,0.0734,14947.55);
   graph->SetPoint(1368,0.07345,14947.11);
   graph->SetPoint(1369,0.0735,14946.67);
   graph->SetPoint(1370,0.07355,14946.22);
   graph->SetPoint(1371,0.0736,14945.78);
   graph->SetPoint(1372,0.07365,14945.34);
   graph->SetPoint(1373,0.0737,14944.9);
   graph->SetPoint(1374,0.07375,14944.46);
   graph->SetPoint(1375,0.0738,14944.02);
   graph->SetPoint(1376,0.07385,14943.59);
   graph->SetPoint(1377,0.0739,14943.15);
   graph->SetPoint(1378,0.07395,14942.71);
   graph->SetPoint(1379,0.074,14942.28);
   graph->SetPoint(1380,0.07405,14941.84);
   graph->SetPoint(1381,0.0741,14941.41);
   graph->SetPoint(1382,0.07415,14940.98);
   graph->SetPoint(1383,0.0742,14940.54);
   graph->SetPoint(1384,0.07425,14940.11);
   graph->SetPoint(1385,0.0743,14939.68);
   graph->SetPoint(1386,0.07435,14939.25);
   graph->SetPoint(1387,0.0744,14938.82);
   graph->SetPoint(1388,0.07445,14938.39);
   graph->SetPoint(1389,0.0745,14937.96);
   graph->SetPoint(1390,0.07455,14937.53);
   graph->SetPoint(1391,0.0746,14937.11);
   graph->SetPoint(1392,0.07465,14936.68);
   graph->SetPoint(1393,0.0747,14936.26);
   graph->SetPoint(1394,0.07475,14935.83);
   graph->SetPoint(1395,0.0748,14935.41);
   graph->SetPoint(1396,0.07485,14934.98);
   graph->SetPoint(1397,0.0749,14934.56);
   graph->SetPoint(1398,0.07495,14934.14);
   graph->SetPoint(1399,0.075,14933.72);
   graph->SetPoint(1400,0.07505,14933.3);
   graph->SetPoint(1401,0.0751,14932.88);
   graph->SetPoint(1402,0.07515,14932.46);
   graph->SetPoint(1403,0.0752,14932.04);
   graph->SetPoint(1404,0.07525,14931.62);
   graph->SetPoint(1405,0.0753,14931.21);
   graph->SetPoint(1406,0.07535,14930.79);
   graph->SetPoint(1407,0.0754,14930.37);
   graph->SetPoint(1408,0.07545,14929.96);
   graph->SetPoint(1409,0.0755,14929.55);
   graph->SetPoint(1410,0.07555,14929.13);
   graph->SetPoint(1411,0.0756,14928.72);
   graph->SetPoint(1412,0.07565,14928.31);
   graph->SetPoint(1413,0.0757,14927.9);
   graph->SetPoint(1414,0.07575,14927.49);
   graph->SetPoint(1415,0.0758,14927.08);
   graph->SetPoint(1416,0.07585,14926.67);
   graph->SetPoint(1417,0.0759,14926.26);
   graph->SetPoint(1418,0.07595,14925.85);
   graph->SetPoint(1419,0.076,14925.45);
   graph->SetPoint(1420,0.07605,14925.04);
   graph->SetPoint(1421,0.0761,14924.64);
   graph->SetPoint(1422,0.07615,14924.23);
   graph->SetPoint(1423,0.0762,14923.83);
   graph->SetPoint(1424,0.07625,14923.43);
   graph->SetPoint(1425,0.0763,14923.02);
   graph->SetPoint(1426,0.07635,14922.62);
   graph->SetPoint(1427,0.0764,14922.22);
   graph->SetPoint(1428,0.07645,14921.82);
   graph->SetPoint(1429,0.0765,14921.42);
   graph->SetPoint(1430,0.07655,14921.02);
   graph->SetPoint(1431,0.0766,14920.62);
   graph->SetPoint(1432,0.07665,14920.23);
   graph->SetPoint(1433,0.0767,14919.83);
   graph->SetPoint(1434,0.07675,14919.44);
   graph->SetPoint(1435,0.0768,14919.04);
   graph->SetPoint(1436,0.07685,14918.65);
   graph->SetPoint(1437,0.0769,14918.25);
   graph->SetPoint(1438,0.07695,14917.86);
   graph->SetPoint(1439,0.077,14917.47);
   graph->SetPoint(1440,0.07705,14917.08);
   graph->SetPoint(1441,0.0771,14916.69);
   graph->SetPoint(1442,0.07715,14916.3);
   graph->SetPoint(1443,0.0772,14915.91);
   graph->SetPoint(1444,0.07725,14915.52);
   graph->SetPoint(1445,0.0773,14915.13);
   graph->SetPoint(1446,0.07735,14914.74);
   graph->SetPoint(1447,0.0774,14914.36);
   graph->SetPoint(1448,0.07745,14913.97);
   graph->SetPoint(1449,0.0775,14913.59);
   graph->SetPoint(1450,0.07755,14913.2);
   graph->SetPoint(1451,0.0776,14912.82);
   graph->SetPoint(1452,0.07765,14912.44);
   graph->SetPoint(1453,0.0777,14912.05);
   graph->SetPoint(1454,0.07775,14911.67);
   graph->SetPoint(1455,0.0778,14911.29);
   graph->SetPoint(1456,0.07785,14910.91);
   graph->SetPoint(1457,0.0779,14910.53);
   graph->SetPoint(1458,0.07795,14910.16);
   graph->SetPoint(1459,0.078,14909.78);
   graph->SetPoint(1460,0.07805,14909.4);
   graph->SetPoint(1461,0.0781,14909.03);
   graph->SetPoint(1462,0.07815,14908.65);
   graph->SetPoint(1463,0.0782,14908.28);
   graph->SetPoint(1464,0.07825,14907.9);
   graph->SetPoint(1465,0.0783,14907.53);
   graph->SetPoint(1466,0.07835,14907.16);
   graph->SetPoint(1467,0.0784,14906.78);
   graph->SetPoint(1468,0.07845,14906.41);
   graph->SetPoint(1469,0.0785,14906.04);
   graph->SetPoint(1470,0.07855,14905.67);
   graph->SetPoint(1471,0.0786,14905.31);
   graph->SetPoint(1472,0.07865,14904.94);
   graph->SetPoint(1473,0.0787,14904.57);
   graph->SetPoint(1474,0.07875,14904.2);
   graph->SetPoint(1475,0.0788,14903.84);
   graph->SetPoint(1476,0.07885,14903.47);
   graph->SetPoint(1477,0.0789,14903.11);
   graph->SetPoint(1478,0.07895,14902.74);
   graph->SetPoint(1479,0.079,14902.38);
   graph->SetPoint(1480,0.07905,14902.02);
   graph->SetPoint(1481,0.0791,14901.66);
   graph->SetPoint(1482,0.07915,14901.3);
   graph->SetPoint(1483,0.0792,14900.94);
   graph->SetPoint(1484,0.07925,14900.58);
   graph->SetPoint(1485,0.0793,14900.22);
   graph->SetPoint(1486,0.07935,14899.86);
   graph->SetPoint(1487,0.0794,14899.5);
   graph->SetPoint(1488,0.07945,14899.15);
   graph->SetPoint(1489,0.0795,14898.79);
   graph->SetPoint(1490,0.07955,14898.44);
   graph->SetPoint(1491,0.0796,14898.08);
   graph->SetPoint(1492,0.07965,14897.73);
   graph->SetPoint(1493,0.0797,14897.38);
   graph->SetPoint(1494,0.07975,14897.02);
   graph->SetPoint(1495,0.0798,14896.67);
   graph->SetPoint(1496,0.07985,14896.32);
   graph->SetPoint(1497,0.0799,14895.97);
   graph->SetPoint(1498,0.07995,14895.62);
   graph->SetPoint(1499,0.08,14895.28);
   graph->SetPoint(1500,0.08005,14894.93);
   graph->SetPoint(1501,0.0801,14894.58);
   graph->SetPoint(1502,0.08015,14894.24);
   graph->SetPoint(1503,0.0802,14893.89);
   graph->SetPoint(1504,0.08025,14893.54);
   graph->SetPoint(1505,0.0803,14893.2);
   graph->SetPoint(1506,0.08035,14892.86);
   graph->SetPoint(1507,0.0804,14892.52);
   graph->SetPoint(1508,0.08045,14892.17);
   graph->SetPoint(1509,0.0805,14891.83);
   graph->SetPoint(1510,0.08055,14891.49);
   graph->SetPoint(1511,0.0806,14891.15);
   graph->SetPoint(1512,0.08065,14890.81);
   graph->SetPoint(1513,0.0807,14890.48);
   graph->SetPoint(1514,0.08075,14890.14);
   graph->SetPoint(1515,0.0808,14889.8);
   graph->SetPoint(1516,0.08085,14889.47);
   graph->SetPoint(1517,0.0809,14889.13);
   graph->SetPoint(1518,0.08095,14888.8);
   graph->SetPoint(1519,0.081,14888.46);
   graph->SetPoint(1520,0.08105,14888.13);
   graph->SetPoint(1521,0.0811,14887.8);
   graph->SetPoint(1522,0.08115,14887.47);
   graph->SetPoint(1523,0.0812,14887.14);
   graph->SetPoint(1524,0.08125,14886.81);
   graph->SetPoint(1525,0.0813,14886.48);
   graph->SetPoint(1526,0.08135,14886.15);
   graph->SetPoint(1527,0.0814,14885.82);
   graph->SetPoint(1528,0.08145,14885.49);
   graph->SetPoint(1529,0.0815,14885.17);
   graph->SetPoint(1530,0.08155,14884.84);
   graph->SetPoint(1531,0.0816,14884.52);
   graph->SetPoint(1532,0.08165,14884.19);
   graph->SetPoint(1533,0.0817,14883.87);
   graph->SetPoint(1534,0.08175,14883.55);
   graph->SetPoint(1535,0.0818,14883.22);
   graph->SetPoint(1536,0.08185,14882.9);
   graph->SetPoint(1537,0.0819,14882.58);
   graph->SetPoint(1538,0.08195,14882.26);
   graph->SetPoint(1539,0.082,14881.94);
   graph->SetPoint(1540,0.08205,14881.62);
   graph->SetPoint(1541,0.0821,14881.31);
   graph->SetPoint(1542,0.08215,14880.99);
   graph->SetPoint(1543,0.0822,14880.67);
   graph->SetPoint(1544,0.08225,14880.36);
   graph->SetPoint(1545,0.0823,14880.04);
   graph->SetPoint(1546,0.08235,14879.73);
   graph->SetPoint(1547,0.0824,14879.42);
   graph->SetPoint(1548,0.08245,14879.1);
   graph->SetPoint(1549,0.0825,14878.79);
   graph->SetPoint(1550,0.08255,14878.48);
   graph->SetPoint(1551,0.0826,14878.17);
   graph->SetPoint(1552,0.08265,14877.86);
   graph->SetPoint(1553,0.0827,14877.55);
   graph->SetPoint(1554,0.08275,14877.25);
   graph->SetPoint(1555,0.0828,14876.94);
   graph->SetPoint(1556,0.08285,14876.63);
   graph->SetPoint(1557,0.0829,14876.33);
   graph->SetPoint(1558,0.08295,14876.02);
   graph->SetPoint(1559,0.083,14875.72);
   graph->SetPoint(1560,0.08305,14875.41);
   graph->SetPoint(1561,0.0831,14875.11);
   graph->SetPoint(1562,0.08315,14874.81);
   graph->SetPoint(1563,0.0832,14874.51);
   graph->SetPoint(1564,0.08325,14874.21);
   graph->SetPoint(1565,0.0833,14873.91);
   graph->SetPoint(1566,0.08335,14873.61);
   graph->SetPoint(1567,0.0834,14873.31);
   graph->SetPoint(1568,0.08345,14873.01);
   graph->SetPoint(1569,0.0835,14872.71);
   graph->SetPoint(1570,0.08355,14872.42);
   graph->SetPoint(1571,0.0836,14872.12);
   graph->SetPoint(1572,0.08365,14871.83);
   graph->SetPoint(1573,0.0837,14871.53);
   graph->SetPoint(1574,0.08375,14871.24);
   graph->SetPoint(1575,0.0838,14870.95);
   graph->SetPoint(1576,0.08385,14870.65);
   graph->SetPoint(1577,0.0839,14870.36);
   graph->SetPoint(1578,0.08395,14870.07);
   graph->SetPoint(1579,0.084,14869.78);
   graph->SetPoint(1580,0.08405,14869.49);
   graph->SetPoint(1581,0.0841,14869.21);
   graph->SetPoint(1582,0.08415,14868.92);
   graph->SetPoint(1583,0.0842,14868.63);
   graph->SetPoint(1584,0.08425,14868.35);
   graph->SetPoint(1585,0.0843,14868.06);
   graph->SetPoint(1586,0.08435,14867.78);
   graph->SetPoint(1587,0.0844,14867.49);
   graph->SetPoint(1588,0.08445,14867.21);
   graph->SetPoint(1589,0.0845,14866.93);
   graph->SetPoint(1590,0.08455,14866.65);
   graph->SetPoint(1591,0.0846,14866.36);
   graph->SetPoint(1592,0.08465,14866.08);
   graph->SetPoint(1593,0.0847,14865.81);
   graph->SetPoint(1594,0.08475,14865.53);
   graph->SetPoint(1595,0.0848,14865.25);
   graph->SetPoint(1596,0.08485,14864.97);
   graph->SetPoint(1597,0.0849,14864.7);
   graph->SetPoint(1598,0.08495,14864.42);
   graph->SetPoint(1599,0.085,14864.14);
   graph->SetPoint(1600,0.08505,14863.87);
   graph->SetPoint(1601,0.0851,14863.6);
   graph->SetPoint(1602,0.08515,14863.32);
   graph->SetPoint(1603,0.0852,14863.05);
   graph->SetPoint(1604,0.08525,14862.78);
   graph->SetPoint(1605,0.0853,14862.51);
   graph->SetPoint(1606,0.08535,14862.24);
   graph->SetPoint(1607,0.0854,14861.97);
   graph->SetPoint(1608,0.08545,14861.7);
   graph->SetPoint(1609,0.0855,14861.44);
   graph->SetPoint(1610,0.08555,14861.17);
   graph->SetPoint(1611,0.0856,14860.9);
   graph->SetPoint(1612,0.08565,14860.64);
   graph->SetPoint(1613,0.0857,14860.37);
   graph->SetPoint(1614,0.08575,14860.11);
   graph->SetPoint(1615,0.0858,14859.85);
   graph->SetPoint(1616,0.08585,14859.58);
   graph->SetPoint(1617,0.0859,14859.32);
   graph->SetPoint(1618,0.08595,14859.06);
   graph->SetPoint(1619,0.086,14858.8);
   graph->SetPoint(1620,0.08605,14858.54);
   graph->SetPoint(1621,0.0861,14858.28);
   graph->SetPoint(1622,0.08615,14858.02);
   graph->SetPoint(1623,0.0862,14857.77);
   graph->SetPoint(1624,0.08625,14857.51);
   graph->SetPoint(1625,0.0863,14857.25);
   graph->SetPoint(1626,0.08635,14857);
   graph->SetPoint(1627,0.0864,14856.75);
   graph->SetPoint(1628,0.08645,14856.49);
   graph->SetPoint(1629,0.0865,14856.24);
   graph->SetPoint(1630,0.08655,14855.99);
   graph->SetPoint(1631,0.0866,14855.74);
   graph->SetPoint(1632,0.08665,14855.49);
   graph->SetPoint(1633,0.0867,14855.24);
   graph->SetPoint(1634,0.08675,14854.99);
   graph->SetPoint(1635,0.0868,14854.74);
   graph->SetPoint(1636,0.08685,14854.49);
   graph->SetPoint(1637,0.0869,14854.24);
   graph->SetPoint(1638,0.08695,14854);
   graph->SetPoint(1639,0.087,14853.75);
   graph->SetPoint(1640,0.08705,14853.51);
   graph->SetPoint(1641,0.0871,14853.26);
   graph->SetPoint(1642,0.08715,14853.02);
   graph->SetPoint(1643,0.0872,14852.78);
   graph->SetPoint(1644,0.08725,14852.54);
   graph->SetPoint(1645,0.0873,14852.29);
   graph->SetPoint(1646,0.08735,14852.05);
   graph->SetPoint(1647,0.0874,14851.81);
   graph->SetPoint(1648,0.08745,14851.58);
   graph->SetPoint(1649,0.0875,14851.34);
   graph->SetPoint(1650,0.08755,14851.1);
   graph->SetPoint(1651,0.0876,14850.86);
   graph->SetPoint(1652,0.08765,14850.63);
   graph->SetPoint(1653,0.0877,14850.39);
   graph->SetPoint(1654,0.08775,14850.16);
   graph->SetPoint(1655,0.0878,14849.93);
   graph->SetPoint(1656,0.08785,14849.69);
   graph->SetPoint(1657,0.0879,14849.46);
   graph->SetPoint(1658,0.08795,14849.23);
   graph->SetPoint(1659,0.088,14849);
   graph->SetPoint(1660,0.08805,14848.77);
   graph->SetPoint(1661,0.0881,14848.54);
   graph->SetPoint(1662,0.08815,14848.31);
   graph->SetPoint(1663,0.0882,14848.08);
   graph->SetPoint(1664,0.08825,14847.86);
   graph->SetPoint(1665,0.0883,14847.63);
   graph->SetPoint(1666,0.08835,14847.4);
   graph->SetPoint(1667,0.0884,14847.18);
   graph->SetPoint(1668,0.08845,14846.96);
   graph->SetPoint(1669,0.0885,14846.73);
   graph->SetPoint(1670,0.08855,14846.51);
   graph->SetPoint(1671,0.0886,14846.29);
   graph->SetPoint(1672,0.08865,14846.07);
   graph->SetPoint(1673,0.0887,14845.85);
   graph->SetPoint(1674,0.08875,14845.63);
   graph->SetPoint(1675,0.0888,14845.41);
   graph->SetPoint(1676,0.08885,14845.19);
   graph->SetPoint(1677,0.0889,14844.97);
   graph->SetPoint(1678,0.08895,14844.76);
   graph->SetPoint(1679,0.089,14844.54);
   graph->SetPoint(1680,0.08905,14844.33);
   graph->SetPoint(1681,0.0891,14844.11);
   graph->SetPoint(1682,0.08915,14843.9);
   graph->SetPoint(1683,0.0892,14843.68);
   graph->SetPoint(1684,0.08925,14843.47);
   graph->SetPoint(1685,0.0893,14843.26);
   graph->SetPoint(1686,0.08935,14843.05);
   graph->SetPoint(1687,0.0894,14842.84);
   graph->SetPoint(1688,0.08945,14842.63);
   graph->SetPoint(1689,0.0895,14842.42);
   graph->SetPoint(1690,0.08955,14842.21);
   graph->SetPoint(1691,0.0896,14842.01);
   graph->SetPoint(1692,0.08965,14841.8);
   graph->SetPoint(1693,0.0897,14841.6);
   graph->SetPoint(1694,0.08975,14841.39);
   graph->SetPoint(1695,0.0898,14841.19);
   graph->SetPoint(1696,0.08985,14840.98);
   graph->SetPoint(1697,0.0899,14840.78);
   graph->SetPoint(1698,0.08995,14840.58);
   graph->SetPoint(1699,0.09,14840.38);
   graph->SetPoint(1700,0.09005,14840.18);
   graph->SetPoint(1701,0.0901,14839.98);
   graph->SetPoint(1702,0.09015,14839.78);
   graph->SetPoint(1703,0.0902,14839.58);
   graph->SetPoint(1704,0.09025,14839.38);
   graph->SetPoint(1705,0.0903,14839.19);
   graph->SetPoint(1706,0.09035,14838.99);
   graph->SetPoint(1707,0.0904,14838.8);
   graph->SetPoint(1708,0.09045,14838.6);
   graph->SetPoint(1709,0.0905,14838.41);
   graph->SetPoint(1710,0.09055,14838.22);
   graph->SetPoint(1711,0.0906,14838.02);
   graph->SetPoint(1712,0.09065,14837.83);
   graph->SetPoint(1713,0.0907,14837.64);
   graph->SetPoint(1714,0.09075,14837.45);
   graph->SetPoint(1715,0.0908,14837.26);
   graph->SetPoint(1716,0.09085,14837.07);
   graph->SetPoint(1717,0.0909,14836.89);
   graph->SetPoint(1718,0.09095,14836.7);
   graph->SetPoint(1719,0.091,14836.51);
   graph->SetPoint(1720,0.09105,14836.33);
   graph->SetPoint(1721,0.0911,14836.14);
   graph->SetPoint(1722,0.09115,14835.96);
   graph->SetPoint(1723,0.0912,14835.78);
   graph->SetPoint(1724,0.09125,14835.59);
   graph->SetPoint(1725,0.0913,14835.41);
   graph->SetPoint(1726,0.09135,14835.23);
   graph->SetPoint(1727,0.0914,14835.05);
   graph->SetPoint(1728,0.09145,14834.87);
   graph->SetPoint(1729,0.0915,14834.69);
   graph->SetPoint(1730,0.09155,14834.51);
   graph->SetPoint(1731,0.0916,14834.34);
   graph->SetPoint(1732,0.09165,14834.16);
   graph->SetPoint(1733,0.0917,14833.98);
   graph->SetPoint(1734,0.09175,14833.81);
   graph->SetPoint(1735,0.0918,14833.63);
   graph->SetPoint(1736,0.09185,14833.46);
   graph->SetPoint(1737,0.0919,14833.29);
   graph->SetPoint(1738,0.09195,14833.12);
   graph->SetPoint(1739,0.092,14832.94);
   graph->SetPoint(1740,0.09205,14832.77);
   graph->SetPoint(1741,0.0921,14832.6);
   graph->SetPoint(1742,0.09215,14832.43);
   graph->SetPoint(1743,0.0922,14832.27);
   graph->SetPoint(1744,0.09225,14832.1);
   graph->SetPoint(1745,0.0923,14831.93);
   graph->SetPoint(1746,0.09235,14831.76);
   graph->SetPoint(1747,0.0924,14831.6);
   graph->SetPoint(1748,0.09245,14831.43);
   graph->SetPoint(1749,0.0925,14831.27);
   graph->SetPoint(1750,0.09255,14831.11);
   graph->SetPoint(1751,0.0926,14830.94);
   graph->SetPoint(1752,0.09265,14830.78);
   graph->SetPoint(1753,0.0927,14830.62);
   graph->SetPoint(1754,0.09275,14830.46);
   graph->SetPoint(1755,0.0928,14830.3);
   graph->SetPoint(1756,0.09285,14830.14);
   graph->SetPoint(1757,0.0929,14829.99);
   graph->SetPoint(1758,0.09295,14829.83);
   graph->SetPoint(1759,0.093,14829.67);
   graph->SetPoint(1760,0.09305,14829.52);
   graph->SetPoint(1761,0.0931,14829.36);
   graph->SetPoint(1762,0.09315,14829.21);
   graph->SetPoint(1763,0.0932,14829.05);
   graph->SetPoint(1764,0.09325,14828.9);
   graph->SetPoint(1765,0.0933,14828.75);
   graph->SetPoint(1766,0.09335,14828.6);
   graph->SetPoint(1767,0.0934,14828.45);
   graph->SetPoint(1768,0.09345,14828.3);
   graph->SetPoint(1769,0.0935,14828.15);
   graph->SetPoint(1770,0.09355,14828);
   graph->SetPoint(1771,0.0936,14827.85);
   graph->SetPoint(1772,0.09365,14827.7);
   graph->SetPoint(1773,0.0937,14827.56);
   graph->SetPoint(1774,0.09375,14827.41);
   graph->SetPoint(1775,0.0938,14827.27);
   graph->SetPoint(1776,0.09385,14827.12);
   graph->SetPoint(1777,0.0939,14826.98);
   graph->SetPoint(1778,0.09395,14826.84);
   graph->SetPoint(1779,0.094,14826.7);
   graph->SetPoint(1780,0.09405,14826.56);
   graph->SetPoint(1781,0.0941,14826.42);
   graph->SetPoint(1782,0.09415,14826.28);
   graph->SetPoint(1783,0.0942,14826.14);
   graph->SetPoint(1784,0.09425,14826);
   graph->SetPoint(1785,0.0943,14825.86);
   graph->SetPoint(1786,0.09435,14825.73);
   graph->SetPoint(1787,0.0944,14825.59);
   graph->SetPoint(1788,0.09445,14825.46);
   graph->SetPoint(1789,0.0945,14825.32);
   graph->SetPoint(1790,0.09455,14825.19);
   graph->SetPoint(1791,0.0946,14825.05);
   graph->SetPoint(1792,0.09465,14824.92);
   graph->SetPoint(1793,0.0947,14824.79);
   graph->SetPoint(1794,0.09475,14824.66);
   graph->SetPoint(1795,0.0948,14824.53);
   graph->SetPoint(1796,0.09485,14824.4);
   graph->SetPoint(1797,0.0949,14824.27);
   graph->SetPoint(1798,0.09495,14824.15);
   graph->SetPoint(1799,0.095,14824.02);
   graph->SetPoint(1800,0.09505,14823.89);
   graph->SetPoint(1801,0.0951,14823.77);
   graph->SetPoint(1802,0.09515,14823.64);
   graph->SetPoint(1803,0.0952,14823.52);
   graph->SetPoint(1804,0.09525,14823.4);
   graph->SetPoint(1805,0.0953,14823.27);
   graph->SetPoint(1806,0.09535,14823.15);
   graph->SetPoint(1807,0.0954,14823.03);
   graph->SetPoint(1808,0.09545,14822.91);
   graph->SetPoint(1809,0.0955,14822.79);
   graph->SetPoint(1810,0.09555,14822.67);
   graph->SetPoint(1811,0.0956,14822.56);
   graph->SetPoint(1812,0.09565,14822.44);
   graph->SetPoint(1813,0.0957,14822.32);
   graph->SetPoint(1814,0.09575,14822.21);
   graph->SetPoint(1815,0.0958,14822.09);
   graph->SetPoint(1816,0.09585,14821.98);
   graph->SetPoint(1817,0.0959,14821.86);
   graph->SetPoint(1818,0.09595,14821.75);
   graph->SetPoint(1819,0.096,14821.64);
   graph->SetPoint(1820,0.09605,14821.53);
   graph->SetPoint(1821,0.0961,14821.42);
   graph->SetPoint(1822,0.09615,14821.31);
   graph->SetPoint(1823,0.0962,14821.2);
   graph->SetPoint(1824,0.09625,14821.09);
   graph->SetPoint(1825,0.0963,14820.98);
   graph->SetPoint(1826,0.09635,14820.88);
   graph->SetPoint(1827,0.0964,14820.77);
   graph->SetPoint(1828,0.09645,14820.67);
   graph->SetPoint(1829,0.0965,14820.56);
   graph->SetPoint(1830,0.09655,14820.46);
   graph->SetPoint(1831,0.0966,14820.35);
   graph->SetPoint(1832,0.09665,14820.25);
   graph->SetPoint(1833,0.0967,14820.15);
   graph->SetPoint(1834,0.09675,14820.05);
   graph->SetPoint(1835,0.0968,14819.95);
   graph->SetPoint(1836,0.09685,14819.85);
   graph->SetPoint(1837,0.0969,14819.75);
   graph->SetPoint(1838,0.09695,14819.65);
   graph->SetPoint(1839,0.097,14819.56);
   graph->SetPoint(1840,0.09705,14819.46);
   graph->SetPoint(1841,0.0971,14819.37);
   graph->SetPoint(1842,0.09715,14819.27);
   graph->SetPoint(1843,0.0972,14819.18);
   graph->SetPoint(1844,0.09725,14819.08);
   graph->SetPoint(1845,0.0973,14818.99);
   graph->SetPoint(1846,0.09735,14818.9);
   graph->SetPoint(1847,0.0974,14818.81);
   graph->SetPoint(1848,0.09745,14818.72);
   graph->SetPoint(1849,0.0975,14818.63);
   graph->SetPoint(1850,0.09755,14818.54);
   graph->SetPoint(1851,0.0976,14818.45);
   graph->SetPoint(1852,0.09765,14818.36);
   graph->SetPoint(1853,0.0977,14818.28);
   graph->SetPoint(1854,0.09775,14818.19);
   graph->SetPoint(1855,0.0978,14818.11);
   graph->SetPoint(1856,0.09785,14818.02);
   graph->SetPoint(1857,0.0979,14817.94);
   graph->SetPoint(1858,0.09795,14817.86);
   graph->SetPoint(1859,0.098,14817.77);
   graph->SetPoint(1860,0.09805,14817.69);
   graph->SetPoint(1861,0.0981,14817.61);
   graph->SetPoint(1862,0.09815,14817.53);
   graph->SetPoint(1863,0.0982,14817.45);
   graph->SetPoint(1864,0.09825,14817.37);
   graph->SetPoint(1865,0.0983,14817.3);
   graph->SetPoint(1866,0.09835,14817.22);
   graph->SetPoint(1867,0.0984,14817.14);
   graph->SetPoint(1868,0.09845,14817.07);
   graph->SetPoint(1869,0.0985,14816.99);
   graph->SetPoint(1870,0.09855,14816.92);
   graph->SetPoint(1871,0.0986,14816.85);
   graph->SetPoint(1872,0.09865,14816.77);
   graph->SetPoint(1873,0.0987,14816.7);
   graph->SetPoint(1874,0.09875,14816.63);
   graph->SetPoint(1875,0.0988,14816.56);
   graph->SetPoint(1876,0.09885,14816.49);
   graph->SetPoint(1877,0.0989,14816.42);
   graph->SetPoint(1878,0.09895,14816.35);
   graph->SetPoint(1879,0.099,14816.29);
   graph->SetPoint(1880,0.09905,14816.22);
   graph->SetPoint(1881,0.0991,14816.15);
   graph->SetPoint(1882,0.09915,14816.09);
   graph->SetPoint(1883,0.0992,14816.03);
   graph->SetPoint(1884,0.09925,14815.96);
   graph->SetPoint(1885,0.0993,14815.9);
   graph->SetPoint(1886,0.09935,14815.84);
   graph->SetPoint(1887,0.0994,14815.78);
   graph->SetPoint(1888,0.09945,14815.72);
   graph->SetPoint(1889,0.0995,14815.66);
   graph->SetPoint(1890,0.09955,14815.6);
   graph->SetPoint(1891,0.0996,14815.54);
   graph->SetPoint(1892,0.09965,14815.48);
   graph->SetPoint(1893,0.0997,14815.42);
   graph->SetPoint(1894,0.09975,14815.37);
   graph->SetPoint(1895,0.0998,14815.31);
   graph->SetPoint(1896,0.09985,14815.26);
   graph->SetPoint(1897,0.0999,14815.2);
   graph->SetPoint(1898,0.09995,14815.15);
   graph->SetPoint(1899,0.1,14815.1);
   graph->SetPoint(1900,0.10005,14815.05);
   graph->SetPoint(1901,0.1001,14815);
   graph->SetPoint(1902,0.10015,14814.95);
   graph->SetPoint(1903,0.1002,14814.9);
   graph->SetPoint(1904,0.10025,14814.85);
   graph->SetPoint(1905,0.1003,14814.8);
   graph->SetPoint(1906,0.10035,14814.75);
   graph->SetPoint(1907,0.1004,14814.71);
   graph->SetPoint(1908,0.10045,14814.66);
   graph->SetPoint(1909,0.1005,14814.62);
   graph->SetPoint(1910,0.10055,14814.57);
   graph->SetPoint(1911,0.1006,14814.53);
   graph->SetPoint(1912,0.10065,14814.49);
   graph->SetPoint(1913,0.1007,14814.44);
   graph->SetPoint(1914,0.10075,14814.4);
   graph->SetPoint(1915,0.1008,14814.36);
   graph->SetPoint(1916,0.10085,14814.32);
   graph->SetPoint(1917,0.1009,14814.28);
   graph->SetPoint(1918,0.10095,14814.25);
   graph->SetPoint(1919,0.101,14814.21);
   graph->SetPoint(1920,0.10105,14814.17);
   graph->SetPoint(1921,0.1011,14814.14);
   graph->SetPoint(1922,0.10115,14814.1);
   graph->SetPoint(1923,0.1012,14814.07);
   graph->SetPoint(1924,0.10125,14814.03);
   graph->SetPoint(1925,0.1013,14814);
   graph->SetPoint(1926,0.10135,14813.97);
   graph->SetPoint(1927,0.1014,14813.94);
   graph->SetPoint(1928,0.10145,14813.91);
   graph->SetPoint(1929,0.1015,14813.88);
   graph->SetPoint(1930,0.10155,14813.85);
   graph->SetPoint(1931,0.1016,14813.82);
   graph->SetPoint(1932,0.10165,14813.79);
   graph->SetPoint(1933,0.1017,14813.76);
   graph->SetPoint(1934,0.10175,14813.74);
   graph->SetPoint(1935,0.1018,14813.71);
   graph->SetPoint(1936,0.10185,14813.69);
   graph->SetPoint(1937,0.1019,14813.66);
   graph->SetPoint(1938,0.10195,14813.64);
   graph->SetPoint(1939,0.102,14813.62);
   graph->SetPoint(1940,0.10205,14813.6);
   graph->SetPoint(1941,0.1021,14813.58);
   graph->SetPoint(1942,0.10215,14813.56);
   graph->SetPoint(1943,0.1022,14813.54);
   graph->SetPoint(1944,0.10225,14813.52);
   graph->SetPoint(1945,0.1023,14813.5);
   graph->SetPoint(1946,0.10235,14813.48);
   graph->SetPoint(1947,0.1024,14813.47);
   graph->SetPoint(1948,0.10245,14813.45);
   graph->SetPoint(1949,0.1025,14813.43);
   graph->SetPoint(1950,0.10255,14813.42);
   graph->SetPoint(1951,0.1026,14813.41);
   graph->SetPoint(1952,0.10265,14813.39);
   graph->SetPoint(1953,0.1027,14813.38);
   graph->SetPoint(1954,0.10275,14813.37);
   graph->SetPoint(1955,0.1028,14813.36);
   graph->SetPoint(1956,0.10285,14813.35);
   graph->SetPoint(1957,0.1029,14813.34);
   graph->SetPoint(1958,0.10295,14813.33);
   graph->SetPoint(1959,0.103,14813.33);
   graph->SetPoint(1960,0.10305,14813.32);
   graph->SetPoint(1961,0.1031,14813.31);
   graph->SetPoint(1962,0.10315,14813.31);
   graph->SetPoint(1963,0.1032,14813.3);
   graph->SetPoint(1964,0.10325,14813.3);
   graph->SetPoint(1965,0.1033,14813.3);
   graph->SetPoint(1966,0.10335,14813.29);
   graph->SetPoint(1967,0.1034,14813.29);
   graph->SetPoint(1968,0.10345,14813.29);
   graph->SetPoint(1969,0.1035,14813.29);
   graph->SetPoint(1970,0.10355,14813.29);
   graph->SetPoint(1971,0.1036,14813.29);
   graph->SetPoint(1972,0.10365,14813.3);
   graph->SetPoint(1973,0.1037,14813.3);
   graph->SetPoint(1974,0.10375,14813.3);
   graph->SetPoint(1975,0.1038,14813.31);
   graph->SetPoint(1976,0.10385,14813.31);
   graph->SetPoint(1977,0.1039,14813.32);
   graph->SetPoint(1978,0.10395,14813.32);
   graph->SetPoint(1979,0.104,14813.33);
   graph->SetPoint(1980,0.10405,14813.34);
   graph->SetPoint(1981,0.1041,14813.35);
   graph->SetPoint(1982,0.10415,14813.36);
   graph->SetPoint(1983,0.1042,14813.37);
   graph->SetPoint(1984,0.10425,14813.38);
   graph->SetPoint(1985,0.1043,14813.39);
   graph->SetPoint(1986,0.10435,14813.41);
   graph->SetPoint(1987,0.1044,14813.42);
   graph->SetPoint(1988,0.10445,14813.43);
   graph->SetPoint(1989,0.1045,14813.45);
   graph->SetPoint(1990,0.10455,14813.46);
   graph->SetPoint(1991,0.1046,14813.48);
   graph->SetPoint(1992,0.10465,14813.5);
   graph->SetPoint(1993,0.1047,14813.51);
   graph->SetPoint(1994,0.10475,14813.53);
   graph->SetPoint(1995,0.1048,14813.55);
   graph->SetPoint(1996,0.10485,14813.57);
   graph->SetPoint(1997,0.1049,14813.59);
   graph->SetPoint(1998,0.10495,14813.62);
   graph->SetPoint(1999,0.105,14813.64);
   graph->SetPoint(2000,0.10505,14813.66);
   graph->SetPoint(2001,0.1051,14813.68);
   graph->SetPoint(2002,0.10515,14813.71);
   graph->SetPoint(2003,0.1052,14813.73);
   graph->SetPoint(2004,0.10525,14813.76);
   graph->SetPoint(2005,0.1053,14813.79);
   graph->SetPoint(2006,0.10535,14813.81);
   graph->SetPoint(2007,0.1054,14813.84);
   graph->SetPoint(2008,0.10545,14813.87);
   graph->SetPoint(2009,0.1055,14813.9);
   graph->SetPoint(2010,0.10555,14813.93);
   graph->SetPoint(2011,0.1056,14813.96);
   graph->SetPoint(2012,0.10565,14814);
   graph->SetPoint(2013,0.1057,14814.03);
   graph->SetPoint(2014,0.10575,14814.06);
   graph->SetPoint(2015,0.1058,14814.1);
   graph->SetPoint(2016,0.10585,14814.13);
   graph->SetPoint(2017,0.1059,14814.17);
   graph->SetPoint(2018,0.10595,14814.2);
   graph->SetPoint(2019,0.106,14814.24);
   graph->SetPoint(2020,0.10605,14814.28);
   graph->SetPoint(2021,0.1061,14814.32);
   graph->SetPoint(2022,0.10615,14814.36);
   graph->SetPoint(2023,0.1062,14814.4);
   graph->SetPoint(2024,0.10625,14814.44);
   graph->SetPoint(2025,0.1063,14814.48);
   graph->SetPoint(2026,0.10635,14814.52);
   graph->SetPoint(2027,0.1064,14814.57);
   graph->SetPoint(2028,0.10645,14814.61);
   graph->SetPoint(2029,0.1065,14814.66);
   graph->SetPoint(2030,0.10655,14814.7);
   graph->SetPoint(2031,0.1066,14814.75);
   graph->SetPoint(2032,0.10665,14814.79);
   graph->SetPoint(2033,0.1067,14814.84);
   graph->SetPoint(2034,0.10675,14814.89);
   graph->SetPoint(2035,0.1068,14814.94);
   graph->SetPoint(2036,0.10685,14814.99);
   graph->SetPoint(2037,0.1069,14815.04);
   graph->SetPoint(2038,0.10695,14815.09);
   graph->SetPoint(2039,0.107,14815.14);
   graph->SetPoint(2040,0.10705,14815.2);
   graph->SetPoint(2041,0.1071,14815.25);
   graph->SetPoint(2042,0.10715,14815.31);
   graph->SetPoint(2043,0.1072,14815.36);
   graph->SetPoint(2044,0.10725,14815.42);
   graph->SetPoint(2045,0.1073,14815.47);
   graph->SetPoint(2046,0.10735,14815.53);
   graph->SetPoint(2047,0.1074,14815.59);
   graph->SetPoint(2048,0.10745,14815.65);
   graph->SetPoint(2049,0.1075,14815.71);
   graph->SetPoint(2050,0.10755,14815.77);
   graph->SetPoint(2051,0.1076,14815.83);
   graph->SetPoint(2052,0.10765,14815.89);
   graph->SetPoint(2053,0.1077,14815.95);
   graph->SetPoint(2054,0.10775,14816.02);
   graph->SetPoint(2055,0.1078,14816.08);
   graph->SetPoint(2056,0.10785,14816.15);
   graph->SetPoint(2057,0.1079,14816.21);
   graph->SetPoint(2058,0.10795,14816.28);
   graph->SetPoint(2059,0.108,14816.35);
   graph->SetPoint(2060,0.10805,14816.41);
   graph->SetPoint(2061,0.1081,14816.48);
   graph->SetPoint(2062,0.10815,14816.55);
   graph->SetPoint(2063,0.1082,14816.62);
   graph->SetPoint(2064,0.10825,14816.69);
   graph->SetPoint(2065,0.1083,14816.76);
   graph->SetPoint(2066,0.10835,14816.84);
   graph->SetPoint(2067,0.1084,14816.91);
   graph->SetPoint(2068,0.10845,14816.98);
   graph->SetPoint(2069,0.1085,14817.06);
   graph->SetPoint(2070,0.10855,14817.13);
   graph->SetPoint(2071,0.1086,14817.21);
   graph->SetPoint(2072,0.10865,14817.29);
   graph->SetPoint(2073,0.1087,14817.36);
   graph->SetPoint(2074,0.10875,14817.44);
   graph->SetPoint(2075,0.1088,14817.52);
   graph->SetPoint(2076,0.10885,14817.6);
   graph->SetPoint(2077,0.1089,14817.68);
   graph->SetPoint(2078,0.10895,14817.76);
   graph->SetPoint(2079,0.109,14817.85);
   graph->SetPoint(2080,0.10905,14817.93);
   graph->SetPoint(2081,0.1091,14818.01);
   graph->SetPoint(2082,0.10915,14818.1);
   graph->SetPoint(2083,0.1092,14818.18);
   graph->SetPoint(2084,0.10925,14818.27);
   graph->SetPoint(2085,0.1093,14818.35);
   graph->SetPoint(2086,0.10935,14818.44);
   graph->SetPoint(2087,0.1094,14818.53);
   graph->SetPoint(2088,0.10945,14818.62);
   graph->SetPoint(2089,0.1095,14818.71);
   graph->SetPoint(2090,0.10955,14818.8);
   graph->SetPoint(2091,0.1096,14818.89);
   graph->SetPoint(2092,0.10965,14818.98);
   graph->SetPoint(2093,0.1097,14819.07);
   graph->SetPoint(2094,0.10975,14819.17);
   graph->SetPoint(2095,0.1098,14819.26);
   graph->SetPoint(2096,0.10985,14819.36);
   graph->SetPoint(2097,0.1099,14819.45);
   graph->SetPoint(2098,0.10995,14819.55);
   graph->SetPoint(2099,0.11,14819.64);
   graph->SetPoint(2100,0.11005,14819.74);
   graph->SetPoint(2101,0.1101,14819.84);
   graph->SetPoint(2102,0.11015,14819.94);
   graph->SetPoint(2103,0.1102,14820.04);
   graph->SetPoint(2104,0.11025,14820.14);
   graph->SetPoint(2105,0.1103,14820.24);
   graph->SetPoint(2106,0.11035,14820.35);
   graph->SetPoint(2107,0.1104,14820.45);
   graph->SetPoint(2108,0.11045,14820.55);
   graph->SetPoint(2109,0.1105,14820.66);
   graph->SetPoint(2110,0.11055,14820.76);
   graph->SetPoint(2111,0.1106,14820.87);
   graph->SetPoint(2112,0.11065,14820.97);
   graph->SetPoint(2113,0.1107,14821.08);
   graph->SetPoint(2114,0.11075,14821.19);
   graph->SetPoint(2115,0.1108,14821.3);
   graph->SetPoint(2116,0.11085,14821.41);
   graph->SetPoint(2117,0.1109,14821.52);
   graph->SetPoint(2118,0.11095,14821.63);
   graph->SetPoint(2119,0.111,14821.74);
   graph->SetPoint(2120,0.11105,14821.86);
   graph->SetPoint(2121,0.1111,14821.97);
   graph->SetPoint(2122,0.11115,14822.08);
   graph->SetPoint(2123,0.1112,14822.2);
   graph->SetPoint(2124,0.11125,14822.31);
   graph->SetPoint(2125,0.1113,14822.43);
   graph->SetPoint(2126,0.11135,14822.55);
   graph->SetPoint(2127,0.1114,14822.67);
   graph->SetPoint(2128,0.11145,14822.78);
   graph->SetPoint(2129,0.1115,14822.9);
   graph->SetPoint(2130,0.11155,14823.02);
   graph->SetPoint(2131,0.1116,14823.15);
   graph->SetPoint(2132,0.11165,14823.27);
   graph->SetPoint(2133,0.1117,14823.39);
   graph->SetPoint(2134,0.11175,14823.51);
   graph->SetPoint(2135,0.1118,14823.64);
   graph->SetPoint(2136,0.11185,14823.76);
   graph->SetPoint(2137,0.1119,14823.89);
   graph->SetPoint(2138,0.11195,14824.01);
   graph->SetPoint(2139,0.112,14824.14);
   graph->SetPoint(2140,0.11205,14824.27);
   graph->SetPoint(2141,0.1121,14824.4);
   graph->SetPoint(2142,0.11215,14824.53);
   graph->SetPoint(2143,0.1122,14824.65);
   graph->SetPoint(2144,0.11225,14824.79);
   graph->SetPoint(2145,0.1123,14824.92);
   graph->SetPoint(2146,0.11235,14825.05);
   graph->SetPoint(2147,0.1124,14825.18);
   graph->SetPoint(2148,0.11245,14825.32);
   graph->SetPoint(2149,0.1125,14825.45);
   graph->SetPoint(2150,0.11255,14825.59);
   graph->SetPoint(2151,0.1126,14825.72);
   graph->SetPoint(2152,0.11265,14825.86);
   graph->SetPoint(2153,0.1127,14826);
   graph->SetPoint(2154,0.11275,14826.13);
   graph->SetPoint(2155,0.1128,14826.27);
   graph->SetPoint(2156,0.11285,14826.41);
   graph->SetPoint(2157,0.1129,14826.55);
   graph->SetPoint(2158,0.11295,14826.69);
   graph->SetPoint(2159,0.113,14826.84);
   graph->SetPoint(2160,0.11305,14826.98);
   graph->SetPoint(2161,0.1131,14827.12);
   graph->SetPoint(2162,0.11315,14827.27);
   graph->SetPoint(2163,0.1132,14827.41);
   graph->SetPoint(2164,0.11325,14827.56);
   graph->SetPoint(2165,0.1133,14827.7);
   graph->SetPoint(2166,0.11335,14827.85);
   graph->SetPoint(2167,0.1134,14828);
   graph->SetPoint(2168,0.11345,14828.15);
   graph->SetPoint(2169,0.1135,14828.3);
   graph->SetPoint(2170,0.11355,14828.45);
   graph->SetPoint(2171,0.1136,14828.6);
   graph->SetPoint(2172,0.11365,14828.75);
   graph->SetPoint(2173,0.1137,14828.9);
   graph->SetPoint(2174,0.11375,14829.05);
   graph->SetPoint(2175,0.1138,14829.21);
   graph->SetPoint(2176,0.11385,14829.36);
   graph->SetPoint(2177,0.1139,14829.52);
   graph->SetPoint(2178,0.11395,14829.67);
   graph->SetPoint(2179,0.114,14829.83);
   graph->SetPoint(2180,0.11405,14829.99);
   graph->SetPoint(2181,0.1141,14830.15);
   graph->SetPoint(2182,0.11415,14830.3);
   graph->SetPoint(2183,0.1142,14830.46);
   graph->SetPoint(2184,0.11425,14830.62);
   graph->SetPoint(2185,0.1143,14830.79);
   graph->SetPoint(2186,0.11435,14830.95);
   graph->SetPoint(2187,0.1144,14831.11);
   graph->SetPoint(2188,0.11445,14831.27);
   graph->SetPoint(2189,0.1145,14831.44);
   graph->SetPoint(2190,0.11455,14831.6);
   graph->SetPoint(2191,0.1146,14831.77);
   graph->SetPoint(2192,0.11465,14831.94);
   graph->SetPoint(2193,0.1147,14832.1);
   graph->SetPoint(2194,0.11475,14832.27);
   graph->SetPoint(2195,0.1148,14832.44);
   graph->SetPoint(2196,0.11485,14832.61);
   graph->SetPoint(2197,0.1149,14832.78);
   graph->SetPoint(2198,0.11495,14832.95);
   graph->SetPoint(2199,0.115,14833.12);
   graph->SetPoint(2200,0.11505,14833.29);
   graph->SetPoint(2201,0.1151,14833.47);
   graph->SetPoint(2202,0.11515,14833.64);
   graph->SetPoint(2203,0.1152,14833.82);
   graph->SetPoint(2204,0.11525,14833.99);
   graph->SetPoint(2205,0.1153,14834.17);
   graph->SetPoint(2206,0.11535,14834.35);
   graph->SetPoint(2207,0.1154,14834.52);
   graph->SetPoint(2208,0.11545,14834.7);
   graph->SetPoint(2209,0.1155,14834.88);
   graph->SetPoint(2210,0.11555,14835.06);
   graph->SetPoint(2211,0.1156,14835.24);
   graph->SetPoint(2212,0.11565,14835.42);
   graph->SetPoint(2213,0.1157,14835.6);
   graph->SetPoint(2214,0.11575,14835.79);
   graph->SetPoint(2215,0.1158,14835.97);
   graph->SetPoint(2216,0.11585,14836.16);
   graph->SetPoint(2217,0.1159,14836.34);
   graph->SetPoint(2218,0.11595,14836.53);
   graph->SetPoint(2219,0.116,14836.71);
   graph->SetPoint(2220,0.11605,14836.9);
   graph->SetPoint(2221,0.1161,14837.09);
   graph->SetPoint(2222,0.11615,14837.28);
   graph->SetPoint(2223,0.1162,14837.47);
   graph->SetPoint(2224,0.11625,14837.66);
   graph->SetPoint(2225,0.1163,14837.85);
   graph->SetPoint(2226,0.11635,14838.04);
   graph->SetPoint(2227,0.1164,14838.23);
   graph->SetPoint(2228,0.11645,14838.43);
   graph->SetPoint(2229,0.1165,14838.62);
   graph->SetPoint(2230,0.11655,14838.82);
   graph->SetPoint(2231,0.1166,14839.01);
   graph->SetPoint(2232,0.11665,14839.21);
   graph->SetPoint(2233,0.1167,14839.4);
   graph->SetPoint(2234,0.11675,14839.6);
   graph->SetPoint(2235,0.1168,14839.8);
   graph->SetPoint(2236,0.11685,14840);
   graph->SetPoint(2237,0.1169,14840.2);
   graph->SetPoint(2238,0.11695,14840.4);
   graph->SetPoint(2239,0.117,14840.6);
   graph->SetPoint(2240,0.11705,14840.8);
   graph->SetPoint(2241,0.1171,14841.01);
   graph->SetPoint(2242,0.11715,14841.21);
   graph->SetPoint(2243,0.1172,14841.42);
   graph->SetPoint(2244,0.11725,14841.62);
   graph->SetPoint(2245,0.1173,14841.83);
   graph->SetPoint(2246,0.11735,14842.03);
   graph->SetPoint(2247,0.1174,14842.24);
   graph->SetPoint(2248,0.11745,14842.45);
   graph->SetPoint(2249,0.1175,14842.66);
   graph->SetPoint(2250,0.11755,14842.87);
   graph->SetPoint(2251,0.1176,14843.08);
   graph->SetPoint(2252,0.11765,14843.29);
   graph->SetPoint(2253,0.1177,14843.5);
   graph->SetPoint(2254,0.11775,14843.72);
   graph->SetPoint(2255,0.1178,14843.93);
   graph->SetPoint(2256,0.11785,14844.14);
   graph->SetPoint(2257,0.1179,14844.36);
   graph->SetPoint(2258,0.11795,14844.57);
   graph->SetPoint(2259,0.118,14844.79);
   graph->SetPoint(2260,0.11805,14845.01);
   graph->SetPoint(2261,0.1181,14845.23);
   graph->SetPoint(2262,0.11815,14845.44);
   graph->SetPoint(2263,0.1182,14845.66);
   graph->SetPoint(2264,0.11825,14845.88);
   graph->SetPoint(2265,0.1183,14846.1);
   graph->SetPoint(2266,0.11835,14846.33);
   graph->SetPoint(2267,0.1184,14846.55);
   graph->SetPoint(2268,0.11845,14846.77);
   graph->SetPoint(2269,0.1185,14847);
   graph->SetPoint(2270,0.11855,14847.22);
   graph->SetPoint(2271,0.1186,14847.45);
   graph->SetPoint(2272,0.11865,14847.67);
   graph->SetPoint(2273,0.1187,14847.9);
   graph->SetPoint(2274,0.11875,14848.13);
   graph->SetPoint(2275,0.1188,14848.35);
   graph->SetPoint(2276,0.11885,14848.58);
   graph->SetPoint(2277,0.1189,14848.81);
   graph->SetPoint(2278,0.11895,14849.04);
   graph->SetPoint(2279,0.119,14849.28);
   graph->SetPoint(2280,0.11905,14849.51);
   graph->SetPoint(2281,0.1191,14849.74);
   graph->SetPoint(2282,0.11915,14849.97);
   graph->SetPoint(2283,0.1192,14850.21);
   graph->SetPoint(2284,0.11925,14850.44);
   graph->SetPoint(2285,0.1193,14850.68);
   graph->SetPoint(2286,0.11935,14850.92);
   graph->SetPoint(2287,0.1194,14851.15);
   graph->SetPoint(2288,0.11945,14851.39);
   graph->SetPoint(2289,0.1195,14851.63);
   graph->SetPoint(2290,0.11955,14851.87);
   graph->SetPoint(2291,0.1196,14852.11);
   graph->SetPoint(2292,0.11965,14852.35);
   graph->SetPoint(2293,0.1197,14852.59);
   graph->SetPoint(2294,0.11975,14852.84);
   graph->SetPoint(2295,0.1198,14853.08);
   graph->SetPoint(2296,0.11985,14853.32);
   graph->SetPoint(2297,0.1199,14853.57);
   graph->SetPoint(2298,0.11995,14853.81);
   graph->SetPoint(2299,0.12,14854.06);
   graph->SetPoint(2300,0.12005,14854.31);
   graph->SetPoint(2301,0.1201,14854.55);
   graph->SetPoint(2302,0.12015,14854.8);
   graph->SetPoint(2303,0.1202,14855.05);
   graph->SetPoint(2304,0.12025,14855.3);
   graph->SetPoint(2305,0.1203,14855.55);
   graph->SetPoint(2306,0.12035,14855.8);
   graph->SetPoint(2307,0.1204,14856.06);
   graph->SetPoint(2308,0.12045,14856.31);
   graph->SetPoint(2309,0.1205,14856.56);
   graph->SetPoint(2310,0.12055,14856.82);
   graph->SetPoint(2311,0.1206,14857.07);
   graph->SetPoint(2312,0.12065,14857.33);
   graph->SetPoint(2313,0.1207,14857.59);
   graph->SetPoint(2314,0.12075,14857.84);
   graph->SetPoint(2315,0.1208,14858.1);
   graph->SetPoint(2316,0.12085,14858.36);
   graph->SetPoint(2317,0.1209,14858.62);
   graph->SetPoint(2318,0.12095,14858.88);
   graph->SetPoint(2319,0.121,14859.14);
   graph->SetPoint(2320,0.12105,14859.4);
   graph->SetPoint(2321,0.1211,14859.67);
   graph->SetPoint(2322,0.12115,14859.93);
   graph->SetPoint(2323,0.1212,14860.19);
   graph->SetPoint(2324,0.12125,14860.46);
   graph->SetPoint(2325,0.1213,14860.72);
   graph->SetPoint(2326,0.12135,14860.99);
   graph->SetPoint(2327,0.1214,14861.26);
   graph->SetPoint(2328,0.12145,14861.52);
   graph->SetPoint(2329,0.1215,14861.79);
   graph->SetPoint(2330,0.12155,14862.06);
   graph->SetPoint(2331,0.1216,14862.33);
   graph->SetPoint(2332,0.12165,14862.6);
   graph->SetPoint(2333,0.1217,14862.87);
   graph->SetPoint(2334,0.12175,14863.15);
   graph->SetPoint(2335,0.1218,14863.42);
   graph->SetPoint(2336,0.12185,14863.69);
   graph->SetPoint(2337,0.1219,14863.97);
   graph->SetPoint(2338,0.12195,14864.24);
   graph->SetPoint(2339,0.122,14864.52);
   graph->SetPoint(2340,0.12205,14864.8);
   graph->SetPoint(2341,0.1221,14865.07);
   graph->SetPoint(2342,0.12215,14865.35);
   graph->SetPoint(2343,0.1222,14865.63);
   graph->SetPoint(2344,0.12225,14865.91);
   graph->SetPoint(2345,0.1223,14866.19);
   graph->SetPoint(2346,0.12235,14866.47);
   graph->SetPoint(2347,0.1224,14866.75);
   graph->SetPoint(2348,0.12245,14867.04);
   graph->SetPoint(2349,0.1225,14867.32);
   graph->SetPoint(2350,0.12255,14867.6);
   graph->SetPoint(2351,0.1226,14867.89);
   graph->SetPoint(2352,0.12265,14868.18);
   graph->SetPoint(2353,0.1227,14868.46);
   graph->SetPoint(2354,0.12275,14868.75);
   graph->SetPoint(2355,0.1228,14869.04);
   graph->SetPoint(2356,0.12285,14869.33);
   graph->SetPoint(2357,0.1229,14869.61);
   graph->SetPoint(2358,0.12295,14869.9);
   graph->SetPoint(2359,0.123,14870.2);
   graph->SetPoint(2360,0.12305,14870.49);
   graph->SetPoint(2361,0.1231,14870.78);
   graph->SetPoint(2362,0.12315,14871.07);
   graph->SetPoint(2363,0.1232,14871.37);
   graph->SetPoint(2364,0.12325,14871.66);
   graph->SetPoint(2365,0.1233,14871.96);
   graph->SetPoint(2366,0.12335,14872.25);
   graph->SetPoint(2367,0.1234,14872.55);
   graph->SetPoint(2368,0.12345,14872.85);
   graph->SetPoint(2369,0.1235,14873.15);
   graph->SetPoint(2370,0.12355,14873.44);
   graph->SetPoint(2371,0.1236,14873.74);
   graph->SetPoint(2372,0.12365,14874.04);
   graph->SetPoint(2373,0.1237,14874.35);
   graph->SetPoint(2374,0.12375,14874.65);
   graph->SetPoint(2375,0.1238,14874.95);
   graph->SetPoint(2376,0.12385,14875.25);
   graph->SetPoint(2377,0.1239,14875.56);
   graph->SetPoint(2378,0.12395,14875.86);
   graph->SetPoint(2379,0.124,14876.17);
   graph->SetPoint(2380,0.12405,14876.48);
   graph->SetPoint(2381,0.1241,14876.78);
   graph->SetPoint(2382,0.12415,14877.09);
   graph->SetPoint(2383,0.1242,14877.4);
   graph->SetPoint(2384,0.12425,14877.71);
   graph->SetPoint(2385,0.1243,14878.02);
   graph->SetPoint(2386,0.12435,14878.33);
   graph->SetPoint(2387,0.1244,14878.64);
   graph->SetPoint(2388,0.12445,14878.95);
   graph->SetPoint(2389,0.1245,14879.27);
   graph->SetPoint(2390,0.12455,14879.58);
   graph->SetPoint(2391,0.1246,14879.9);
   graph->SetPoint(2392,0.12465,14880.21);
   graph->SetPoint(2393,0.1247,14880.53);
   graph->SetPoint(2394,0.12475,14880.84);
   graph->SetPoint(2395,0.1248,14881.16);
   graph->SetPoint(2396,0.12485,14881.48);
   graph->SetPoint(2397,0.1249,14881.8);
   graph->SetPoint(2398,0.12495,14882.12);
   graph->SetPoint(2399,0.125,14882.44);
   graph->SetPoint(2400,0.12505,14882.76);
   graph->SetPoint(2401,0.1251,14883.08);
   graph->SetPoint(2402,0.12515,14883.41);
   graph->SetPoint(2403,0.1252,14883.73);
   graph->SetPoint(2404,0.12525,14884.05);
   graph->SetPoint(2405,0.1253,14884.38);
   graph->SetPoint(2406,0.12535,14884.7);
   graph->SetPoint(2407,0.1254,14885.03);
   graph->SetPoint(2408,0.12545,14885.36);
   graph->SetPoint(2409,0.1255,14885.69);
   graph->SetPoint(2410,0.12555,14886.01);
   graph->SetPoint(2411,0.1256,14886.34);
   graph->SetPoint(2412,0.12565,14886.67);
   graph->SetPoint(2413,0.1257,14887);
   graph->SetPoint(2414,0.12575,14887.34);
   graph->SetPoint(2415,0.1258,14887.67);
   graph->SetPoint(2416,0.12585,14888);
   graph->SetPoint(2417,0.1259,14888.34);
   graph->SetPoint(2418,0.12595,14888.67);
   graph->SetPoint(2419,0.126,14889.01);
   graph->SetPoint(2420,0.12605,14889.34);
   graph->SetPoint(2421,0.1261,14889.68);
   graph->SetPoint(2422,0.12615,14890.02);
   graph->SetPoint(2423,0.1262,14890.35);
   graph->SetPoint(2424,0.12625,14890.69);
   graph->SetPoint(2425,0.1263,14891.03);
   graph->SetPoint(2426,0.12635,14891.37);
   graph->SetPoint(2427,0.1264,14891.72);
   graph->SetPoint(2428,0.12645,14892.06);
   graph->SetPoint(2429,0.1265,14892.4);
   graph->SetPoint(2430,0.12655,14892.74);
   graph->SetPoint(2431,0.1266,14893.09);
   graph->SetPoint(2432,0.12665,14893.43);
   graph->SetPoint(2433,0.1267,14893.78);
   graph->SetPoint(2434,0.12675,14894.13);
   graph->SetPoint(2435,0.1268,14894.47);
   graph->SetPoint(2436,0.12685,14894.82);
   graph->SetPoint(2437,0.1269,14895.17);
   graph->SetPoint(2438,0.12695,14895.52);
   graph->SetPoint(2439,0.127,14895.87);
   graph->SetPoint(2440,0.12705,14896.22);
   graph->SetPoint(2441,0.1271,14896.57);
   graph->SetPoint(2442,0.12715,14896.92);
   graph->SetPoint(2443,0.1272,14897.28);
   graph->SetPoint(2444,0.12725,14897.63);
   graph->SetPoint(2445,0.1273,14897.99);
   graph->SetPoint(2446,0.12735,14898.34);
   graph->SetPoint(2447,0.1274,14898.7);
   graph->SetPoint(2448,0.12745,14899.05);
   graph->SetPoint(2449,0.1275,14899.41);
   graph->SetPoint(2450,0.12755,14899.77);
   graph->SetPoint(2451,0.1276,14900.13);
   graph->SetPoint(2452,0.12765,14900.49);
   graph->SetPoint(2453,0.1277,14900.85);
   graph->SetPoint(2454,0.12775,14901.21);
   graph->SetPoint(2455,0.1278,14901.57);
   graph->SetPoint(2456,0.12785,14901.94);
   graph->SetPoint(2457,0.1279,14902.3);
   graph->SetPoint(2458,0.12795,14902.66);
   graph->SetPoint(2459,0.128,14903.03);
   graph->SetPoint(2460,0.12805,14903.39);
   graph->SetPoint(2461,0.1281,14903.76);
   graph->SetPoint(2462,0.12815,14904.13);
   graph->SetPoint(2463,0.1282,14904.5);
   graph->SetPoint(2464,0.12825,14904.86);
   graph->SetPoint(2465,0.1283,14905.23);
   graph->SetPoint(2466,0.12835,14905.6);
   graph->SetPoint(2467,0.1284,14905.98);
   graph->SetPoint(2468,0.12845,14906.35);
   graph->SetPoint(2469,0.1285,14906.72);
   graph->SetPoint(2470,0.12855,14907.09);
   graph->SetPoint(2471,0.1286,14907.47);
   graph->SetPoint(2472,0.12865,14907.84);
   graph->SetPoint(2473,0.1287,14908.22);
   graph->SetPoint(2474,0.12875,14908.59);
   graph->SetPoint(2475,0.1288,14908.97);
   graph->SetPoint(2476,0.12885,14909.35);
   graph->SetPoint(2477,0.1289,14909.72);
   graph->SetPoint(2478,0.12895,14910.1);
   graph->SetPoint(2479,0.129,14910.48);
   graph->SetPoint(2480,0.12905,14910.86);
   graph->SetPoint(2481,0.1291,14911.25);
   graph->SetPoint(2482,0.12915,14911.63);
   graph->SetPoint(2483,0.1292,14912.01);
   graph->SetPoint(2484,0.12925,14912.39);
   graph->SetPoint(2485,0.1293,14912.78);
   graph->SetPoint(2486,0.12935,14913.16);
   graph->SetPoint(2487,0.1294,14913.55);
   graph->SetPoint(2488,0.12945,14913.94);
   graph->SetPoint(2489,0.1295,14914.32);
   graph->SetPoint(2490,0.12955,14914.71);
   graph->SetPoint(2491,0.1296,14915.1);
   graph->SetPoint(2492,0.12965,14915.49);
   graph->SetPoint(2493,0.1297,14915.88);
   graph->SetPoint(2494,0.12975,14916.27);
   graph->SetPoint(2495,0.1298,14916.66);
   graph->SetPoint(2496,0.12985,14917.05);
   graph->SetPoint(2497,0.1299,14917.45);
   graph->SetPoint(2498,0.12995,14917.84);
   graph->SetPoint(2499,0.13,14918.23);
   graph->SetPoint(2500,0.13005,14918.63);
   graph->SetPoint(2501,0.1301,14919.03);
   graph->SetPoint(2502,0.13015,14919.42);
   graph->SetPoint(2503,0.1302,14919.82);
   graph->SetPoint(2504,0.13025,14920.22);
   graph->SetPoint(2505,0.1303,14920.62);
   graph->SetPoint(2506,0.13035,14921.02);
   graph->SetPoint(2507,0.1304,14921.42);
   graph->SetPoint(2508,0.13045,14921.82);
   graph->SetPoint(2509,0.1305,14922.22);
   graph->SetPoint(2510,0.13055,14922.62);
   graph->SetPoint(2511,0.1306,14923.03);
   graph->SetPoint(2512,0.13065,14923.43);
   graph->SetPoint(2513,0.1307,14923.84);
   graph->SetPoint(2514,0.13075,14924.24);
   graph->SetPoint(2515,0.1308,14924.65);
   graph->SetPoint(2516,0.13085,14925.05);
   graph->SetPoint(2517,0.1309,14925.46);
   graph->SetPoint(2518,0.13095,14925.87);
   graph->SetPoint(2519,0.131,14926.28);
   graph->SetPoint(2520,0.13105,14926.69);
   graph->SetPoint(2521,0.1311,14927.1);
   graph->SetPoint(2522,0.13115,14927.51);
   graph->SetPoint(2523,0.1312,14927.93);
   graph->SetPoint(2524,0.13125,14928.34);
   graph->SetPoint(2525,0.1313,14928.75);
   graph->SetPoint(2526,0.13135,14929.17);
   graph->SetPoint(2527,0.1314,14929.58);
   graph->SetPoint(2528,0.13145,14930);
   graph->SetPoint(2529,0.1315,14930.41);
   graph->SetPoint(2530,0.13155,14930.83);
   graph->SetPoint(2531,0.1316,14931.25);
   graph->SetPoint(2532,0.13165,14931.67);
   graph->SetPoint(2533,0.1317,14932.09);
   graph->SetPoint(2534,0.13175,14932.51);
   graph->SetPoint(2535,0.1318,14932.93);
   graph->SetPoint(2536,0.13185,14933.35);
   graph->SetPoint(2537,0.1319,14933.77);
   graph->SetPoint(2538,0.13195,14934.2);
   graph->SetPoint(2539,0.132,14934.62);
   graph->SetPoint(2540,0.13205,14935.05);
   graph->SetPoint(2541,0.1321,14935.47);
   graph->SetPoint(2542,0.13215,14935.9);
   graph->SetPoint(2543,0.1322,14936.33);
   graph->SetPoint(2544,0.13225,14936.75);
   graph->SetPoint(2545,0.1323,14937.18);
   graph->SetPoint(2546,0.13235,14937.61);
   graph->SetPoint(2547,0.1324,14938.04);
   graph->SetPoint(2548,0.13245,14938.47);
   graph->SetPoint(2549,0.1325,14938.9);
   graph->SetPoint(2550,0.13255,14939.33);
   graph->SetPoint(2551,0.1326,14939.77);
   graph->SetPoint(2552,0.13265,14940.2);
   graph->SetPoint(2553,0.1327,14940.64);
   graph->SetPoint(2554,0.13275,14941.07);
   graph->SetPoint(2555,0.1328,14941.51);
   graph->SetPoint(2556,0.13285,14941.94);
   graph->SetPoint(2557,0.1329,14942.38);
   graph->SetPoint(2558,0.13295,14942.82);
   graph->SetPoint(2559,0.133,14943.26);
   graph->SetPoint(2560,0.13305,14943.7);
   graph->SetPoint(2561,0.1331,14944.14);
   graph->SetPoint(2562,0.13315,14944.58);
   graph->SetPoint(2563,0.1332,14945.02);
   graph->SetPoint(2564,0.13325,14945.46);
   graph->SetPoint(2565,0.1333,14945.91);
   graph->SetPoint(2566,0.13335,14946.35);
   graph->SetPoint(2567,0.1334,14946.79);
   graph->SetPoint(2568,0.13345,14947.24);
   graph->SetPoint(2569,0.1335,14947.69);
   graph->SetPoint(2570,0.13355,14948.13);
   graph->SetPoint(2571,0.1336,14948.58);
   graph->SetPoint(2572,0.13365,14949.03);
   graph->SetPoint(2573,0.1337,14949.48);
   graph->SetPoint(2574,0.13375,14949.93);
   graph->SetPoint(2575,0.1338,14950.38);
   graph->SetPoint(2576,0.13385,14950.83);
   graph->SetPoint(2577,0.1339,14951.28);
   graph->SetPoint(2578,0.13395,14951.73);
   graph->SetPoint(2579,0.134,14952.19);
   graph->SetPoint(2580,0.13405,14952.64);
   graph->SetPoint(2581,0.1341,14953.1);
   graph->SetPoint(2582,0.13415,14953.55);
   graph->SetPoint(2583,0.1342,14954.01);
   graph->SetPoint(2584,0.13425,14954.47);
   graph->SetPoint(2585,0.1343,14954.92);
   graph->SetPoint(2586,0.13435,14955.38);
   graph->SetPoint(2587,0.1344,14955.84);
   graph->SetPoint(2588,0.13445,14956.3);
   graph->SetPoint(2589,0.1345,14956.76);
   graph->SetPoint(2590,0.13455,14957.22);
   graph->SetPoint(2591,0.1346,14957.69);
   graph->SetPoint(2592,0.13465,14958.15);
   graph->SetPoint(2593,0.1347,14958.61);
   graph->SetPoint(2594,0.13475,14959.08);
   graph->SetPoint(2595,0.1348,14959.54);
   graph->SetPoint(2596,0.13485,14960.01);
   graph->SetPoint(2597,0.1349,14960.48);
   graph->SetPoint(2598,0.13495,14960.94);
   graph->SetPoint(2599,0.135,14961.41);
   graph->SetPoint(2600,0.13505,14961.88);
   graph->SetPoint(2601,0.1351,14962.35);
   graph->SetPoint(2602,0.13515,14962.82);
   graph->SetPoint(2603,0.1352,14963.29);
   graph->SetPoint(2604,0.13525,14963.76);
   graph->SetPoint(2605,0.1353,14964.24);
   graph->SetPoint(2606,0.13535,14964.71);
   graph->SetPoint(2607,0.1354,14965.18);
   graph->SetPoint(2608,0.13545,14965.66);
   graph->SetPoint(2609,0.1355,14966.13);
   graph->SetPoint(2610,0.13555,14966.61);
   graph->SetPoint(2611,0.1356,14967.09);
   graph->SetPoint(2612,0.13565,14967.56);
   graph->SetPoint(2613,0.1357,14968.04);
   graph->SetPoint(2614,0.13575,14968.52);
   graph->SetPoint(2615,0.1358,14969);
   graph->SetPoint(2616,0.13585,14969.48);
   graph->SetPoint(2617,0.1359,14969.96);
   graph->SetPoint(2618,0.13595,14970.45);
   graph->SetPoint(2619,0.136,14970.93);
   graph->SetPoint(2620,0.13605,14971.41);
   graph->SetPoint(2621,0.1361,14971.9);
   graph->SetPoint(2622,0.13615,14972.38);
   graph->SetPoint(2623,0.1362,14972.87);
   graph->SetPoint(2624,0.13625,14973.35);
   graph->SetPoint(2625,0.1363,14973.84);
   graph->SetPoint(2626,0.13635,14974.33);
   graph->SetPoint(2627,0.1364,14974.82);
   graph->SetPoint(2628,0.13645,14975.31);
   graph->SetPoint(2629,0.1365,14975.8);
   graph->SetPoint(2630,0.13655,14976.29);
   graph->SetPoint(2631,0.1366,14976.78);
   graph->SetPoint(2632,0.13665,14977.27);
   graph->SetPoint(2633,0.1367,14977.77);
   graph->SetPoint(2634,0.13675,14978.26);
   graph->SetPoint(2635,0.1368,14978.75);
   graph->SetPoint(2636,0.13685,14979.25);
   graph->SetPoint(2637,0.1369,14979.74);
   graph->SetPoint(2638,0.13695,14980.24);
   graph->SetPoint(2639,0.137,14980.74);
   graph->SetPoint(2640,0.13705,14981.24);
   graph->SetPoint(2641,0.1371,14981.74);
   graph->SetPoint(2642,0.13715,14982.24);
   graph->SetPoint(2643,0.1372,14982.74);
   graph->SetPoint(2644,0.13725,14983.24);
   graph->SetPoint(2645,0.1373,14983.74);
   graph->SetPoint(2646,0.13735,14984.24);
   graph->SetPoint(2647,0.1374,14984.75);
   graph->SetPoint(2648,0.13745,14985.25);
   graph->SetPoint(2649,0.1375,14985.75);
   graph->SetPoint(2650,0.13755,14986.26);
   graph->SetPoint(2651,0.1376,14986.77);
   graph->SetPoint(2652,0.13765,14987.27);
   graph->SetPoint(2653,0.1377,14987.78);
   graph->SetPoint(2654,0.13775,14988.29);
   graph->SetPoint(2655,0.1378,14988.8);
   graph->SetPoint(2656,0.13785,14989.31);
   graph->SetPoint(2657,0.1379,14989.82);
   graph->SetPoint(2658,0.13795,14990.33);
   graph->SetPoint(2659,0.138,14990.84);
   graph->SetPoint(2660,0.13805,14991.36);
   graph->SetPoint(2661,0.1381,14991.87);
   graph->SetPoint(2662,0.13815,14992.38);
   graph->SetPoint(2663,0.1382,14992.9);
   graph->SetPoint(2664,0.13825,14993.41);
   graph->SetPoint(2665,0.1383,14993.93);
   graph->SetPoint(2666,0.13835,14994.45);
   graph->SetPoint(2667,0.1384,14994.97);
   graph->SetPoint(2668,0.13845,14995.48);
   graph->SetPoint(2669,0.1385,14996);
   graph->SetPoint(2670,0.13855,14996.52);
   graph->SetPoint(2671,0.1386,14997.05);
   graph->SetPoint(2672,0.13865,14997.57);
   graph->SetPoint(2673,0.1387,14998.09);
   graph->SetPoint(2674,0.13875,14998.61);
   graph->SetPoint(2675,0.1388,14999.14);
   graph->SetPoint(2676,0.13885,14999.66);
   graph->SetPoint(2677,0.1389,15000.19);
   graph->SetPoint(2678,0.13895,15000.71);
   graph->SetPoint(2679,0.139,15001.24);
   graph->SetPoint(2680,0.13905,15001.77);
   graph->SetPoint(2681,0.1391,15002.29);
   graph->SetPoint(2682,0.13915,15002.82);
   graph->SetPoint(2683,0.1392,15003.35);
   graph->SetPoint(2684,0.13925,15003.88);
   graph->SetPoint(2685,0.1393,15004.41);
   graph->SetPoint(2686,0.13935,15004.95);
   graph->SetPoint(2687,0.1394,15005.48);
   graph->SetPoint(2688,0.13945,15006.01);
   graph->SetPoint(2689,0.1395,15006.55);
   graph->SetPoint(2690,0.13955,15007.08);
   graph->SetPoint(2691,0.1396,15007.62);
   graph->SetPoint(2692,0.13965,15008.15);
   graph->SetPoint(2693,0.1397,15008.69);
   graph->SetPoint(2694,0.13975,15009.23);
   graph->SetPoint(2695,0.1398,15009.77);
   graph->SetPoint(2696,0.13985,15010.3);
   graph->SetPoint(2697,0.1399,15010.84);
   graph->SetPoint(2698,0.13995,15011.39);
   graph->SetPoint(2699,0.14,15011.93);
   graph->SetPoint(2700,0.14005,15012.47);
   graph->SetPoint(2701,0.1401,15013.01);
   graph->SetPoint(2702,0.14015,15013.55);
   graph->SetPoint(2703,0.1402,15014.1);
   graph->SetPoint(2704,0.14025,15014.64);
   graph->SetPoint(2705,0.1403,15015.19);
   graph->SetPoint(2706,0.14035,15015.74);
   graph->SetPoint(2707,0.1404,15016.28);
   graph->SetPoint(2708,0.14045,15016.83);
   graph->SetPoint(2709,0.1405,15017.38);
   graph->SetPoint(2710,0.14055,15017.93);
   graph->SetPoint(2711,0.1406,15018.48);
   graph->SetPoint(2712,0.14065,15019.03);
   graph->SetPoint(2713,0.1407,15019.58);
   graph->SetPoint(2714,0.14075,15020.13);
   graph->SetPoint(2715,0.1408,15020.69);
   graph->SetPoint(2716,0.14085,15021.24);
   graph->SetPoint(2717,0.1409,15021.79);
   graph->SetPoint(2718,0.14095,15022.35);
   graph->SetPoint(2719,0.141,15022.91);
   graph->SetPoint(2720,0.14105,15023.46);
   graph->SetPoint(2721,0.1411,15024.02);
   graph->SetPoint(2722,0.14115,15024.58);
   graph->SetPoint(2723,0.1412,15025.14);
   graph->SetPoint(2724,0.14125,15025.7);
   graph->SetPoint(2725,0.1413,15026.26);
   graph->SetPoint(2726,0.14135,15026.82);
   graph->SetPoint(2727,0.1414,15027.38);
   graph->SetPoint(2728,0.14145,15027.94);
   graph->SetPoint(2729,0.1415,15028.5);
   graph->SetPoint(2730,0.14155,15029.07);
   graph->SetPoint(2731,0.1416,15029.63);
   graph->SetPoint(2732,0.14165,15030.2);
   graph->SetPoint(2733,0.1417,15030.76);
   graph->SetPoint(2734,0.14175,15031.33);
   graph->SetPoint(2735,0.1418,15031.9);
   graph->SetPoint(2736,0.14185,15032.47);
   graph->SetPoint(2737,0.1419,15033.04);
   graph->SetPoint(2738,0.14195,15033.61);
   graph->SetPoint(2739,0.142,15034.18);
   graph->SetPoint(2740,0.14205,15034.75);
   graph->SetPoint(2741,0.1421,15035.32);
   graph->SetPoint(2742,0.14215,15035.89);
   graph->SetPoint(2743,0.1422,15036.47);
   graph->SetPoint(2744,0.14225,15037.04);
   graph->SetPoint(2745,0.1423,15037.61);
   graph->SetPoint(2746,0.14235,15038.19);
   graph->SetPoint(2747,0.1424,15038.77);
   graph->SetPoint(2748,0.14245,15039.34);
   graph->SetPoint(2749,0.1425,15039.92);
   graph->SetPoint(2750,0.14255,15040.5);
   graph->SetPoint(2751,0.1426,15041.08);
   graph->SetPoint(2752,0.14265,15041.66);
   graph->SetPoint(2753,0.1427,15042.24);
   graph->SetPoint(2754,0.14275,15042.82);
   graph->SetPoint(2755,0.1428,15043.4);
   graph->SetPoint(2756,0.14285,15043.99);
   graph->SetPoint(2757,0.1429,15044.57);
   graph->SetPoint(2758,0.14295,15045.15);
   graph->SetPoint(2759,0.143,15045.74);
   graph->SetPoint(2760,0.14305,15046.32);
   graph->SetPoint(2761,0.1431,15046.91);
   graph->SetPoint(2762,0.14315,15047.5);
   graph->SetPoint(2763,0.1432,15048.09);
   graph->SetPoint(2764,0.14325,15048.67);
   graph->SetPoint(2765,0.1433,15049.26);
   graph->SetPoint(2766,0.14335,15049.85);
   graph->SetPoint(2767,0.1434,15050.44);
   graph->SetPoint(2768,0.14345,15051.04);
   graph->SetPoint(2769,0.1435,15051.63);
   graph->SetPoint(2770,0.14355,15052.22);
   graph->SetPoint(2771,0.1436,15052.81);
   graph->SetPoint(2772,0.14365,15053.41);
   graph->SetPoint(2773,0.1437,15054);
   graph->SetPoint(2774,0.14375,15054.6);
   graph->SetPoint(2775,0.1438,15055.2);
   graph->SetPoint(2776,0.14385,15055.79);
   graph->SetPoint(2777,0.1439,15056.39);
   graph->SetPoint(2778,0.14395,15056.99);
   graph->SetPoint(2779,0.144,15057.59);
   graph->SetPoint(2780,0.14405,15058.19);
   graph->SetPoint(2781,0.1441,15058.79);
   graph->SetPoint(2782,0.14415,15059.39);
   graph->SetPoint(2783,0.1442,15059.99);
   graph->SetPoint(2784,0.14425,15060.6);
   graph->SetPoint(2785,0.1443,15061.2);
   graph->SetPoint(2786,0.14435,15061.81);
   graph->SetPoint(2787,0.1444,15062.41);
   graph->SetPoint(2788,0.14445,15063.02);
   graph->SetPoint(2789,0.1445,15063.62);
   graph->SetPoint(2790,0.14455,15064.23);
   graph->SetPoint(2791,0.1446,15064.84);
   graph->SetPoint(2792,0.14465,15065.45);
   graph->SetPoint(2793,0.1447,15066.06);
   graph->SetPoint(2794,0.14475,15066.67);
   graph->SetPoint(2795,0.1448,15067.28);
   graph->SetPoint(2796,0.14485,15067.89);
   graph->SetPoint(2797,0.1449,15068.5);
   graph->SetPoint(2798,0.14495,15069.12);
   graph->SetPoint(2799,0.145,15069.73);
   graph->SetPoint(2800,0.14505,15070.35);
   graph->SetPoint(2801,0.1451,15070.96);
   graph->SetPoint(2802,0.14515,15071.58);
   graph->SetPoint(2803,0.1452,15072.19);
   graph->SetPoint(2804,0.14525,15072.81);
   graph->SetPoint(2805,0.1453,15073.43);
   graph->SetPoint(2806,0.14535,15074.05);
   graph->SetPoint(2807,0.1454,15074.67);
   graph->SetPoint(2808,0.14545,15075.29);
   graph->SetPoint(2809,0.1455,15075.91);
   graph->SetPoint(2810,0.14555,15076.53);
   graph->SetPoint(2811,0.1456,15077.16);
   graph->SetPoint(2812,0.14565,15077.78);
   graph->SetPoint(2813,0.1457,15078.4);
   graph->SetPoint(2814,0.14575,15079.03);
   graph->SetPoint(2815,0.1458,15079.65);
   graph->SetPoint(2816,0.14585,15080.28);
   graph->SetPoint(2817,0.1459,15080.91);
   graph->SetPoint(2818,0.14595,15081.53);
   graph->SetPoint(2819,0.146,15082.16);
   graph->SetPoint(2820,0.14605,15082.79);
   graph->SetPoint(2821,0.1461,15083.42);
   graph->SetPoint(2822,0.14615,15084.05);
   graph->SetPoint(2823,0.1462,15084.68);
   graph->SetPoint(2824,0.14625,15085.32);
   graph->SetPoint(2825,0.1463,15085.95);
   graph->SetPoint(2826,0.14635,15086.58);
   graph->SetPoint(2827,0.1464,15087.22);
   graph->SetPoint(2828,0.14645,15087.85);
   graph->SetPoint(2829,0.1465,15088.49);
   graph->SetPoint(2830,0.14655,15089.12);
   graph->SetPoint(2831,0.1466,15089.76);
   graph->SetPoint(2832,0.14665,15090.4);
   graph->SetPoint(2833,0.1467,15091.04);
   graph->SetPoint(2834,0.14675,15091.67);
   graph->SetPoint(2835,0.1468,15092.31);
   graph->SetPoint(2836,0.14685,15092.96);
   graph->SetPoint(2837,0.1469,15093.6);
   graph->SetPoint(2838,0.14695,15094.24);
   graph->SetPoint(2839,0.147,15094.88);
   graph->SetPoint(2840,0.14705,15095.53);
   graph->SetPoint(2841,0.1471,15096.17);
   graph->SetPoint(2842,0.14715,15096.81);
   graph->SetPoint(2843,0.1472,15097.46);
   graph->SetPoint(2844,0.14725,15098.11);
   graph->SetPoint(2845,0.1473,15098.75);
   graph->SetPoint(2846,0.14735,15099.4);
   graph->SetPoint(2847,0.1474,15100.05);
   graph->SetPoint(2848,0.14745,15100.7);
   graph->SetPoint(2849,0.1475,15101.35);
   graph->SetPoint(2850,0.14755,15102);
   graph->SetPoint(2851,0.1476,15102.65);
   graph->SetPoint(2852,0.14765,15103.3);
   graph->SetPoint(2853,0.1477,15103.96);
   graph->SetPoint(2854,0.14775,15104.61);
   graph->SetPoint(2855,0.1478,15105.27);
   graph->SetPoint(2856,0.14785,15105.92);
   graph->SetPoint(2857,0.1479,15106.58);
   graph->SetPoint(2858,0.14795,15107.23);
   graph->SetPoint(2859,0.148,15107.89);
   graph->SetPoint(2860,0.14805,15108.55);
   graph->SetPoint(2861,0.1481,15109.21);
   graph->SetPoint(2862,0.14815,15109.87);
   graph->SetPoint(2863,0.1482,15110.53);
   graph->SetPoint(2864,0.14825,15111.19);
   graph->SetPoint(2865,0.1483,15111.85);
   graph->SetPoint(2866,0.14835,15112.51);
   graph->SetPoint(2867,0.1484,15113.17);
   graph->SetPoint(2868,0.14845,15113.84);
   graph->SetPoint(2869,0.1485,15114.5);
   graph->SetPoint(2870,0.14855,15115.17);
   graph->SetPoint(2871,0.1486,15115.83);
   graph->SetPoint(2872,0.14865,15116.5);
   graph->SetPoint(2873,0.1487,15117.17);
   graph->SetPoint(2874,0.14875,15117.84);
   graph->SetPoint(2875,0.1488,15118.5);
   graph->SetPoint(2876,0.14885,15119.17);
   graph->SetPoint(2877,0.1489,15119.84);
   graph->SetPoint(2878,0.14895,15120.51);
   graph->SetPoint(2879,0.149,15121.19);
   graph->SetPoint(2880,0.14905,15121.86);
   graph->SetPoint(2881,0.1491,15122.53);
   graph->SetPoint(2882,0.14915,15123.21);
   graph->SetPoint(2883,0.1492,15123.88);
   graph->SetPoint(2884,0.14925,15124.56);
   graph->SetPoint(2885,0.1493,15125.23);
   graph->SetPoint(2886,0.14935,15125.91);
   graph->SetPoint(2887,0.1494,15126.59);
   graph->SetPoint(2888,0.14945,15127.26);
   graph->SetPoint(2889,0.1495,15127.94);
   graph->SetPoint(2890,0.14955,15128.62);
   graph->SetPoint(2891,0.1496,15129.3);
   graph->SetPoint(2892,0.14965,15129.98);
   graph->SetPoint(2893,0.1497,15130.66);
   graph->SetPoint(2894,0.14975,15131.35);
   graph->SetPoint(2895,0.1498,15132.03);
   graph->SetPoint(2896,0.14985,15132.71);
   graph->SetPoint(2897,0.1499,15133.4);
   graph->SetPoint(2898,0.14995,15134.08);
   graph->SetPoint(2899,0.15,15134.77);
   graph->SetPoint(2900,0.15005,15135.46);
   graph->SetPoint(2901,0.1501,15136.14);
   graph->SetPoint(2902,0.15015,15136.83);
   graph->SetPoint(2903,0.1502,15137.52);
   graph->SetPoint(2904,0.15025,15138.21);
   graph->SetPoint(2905,0.1503,15138.9);
   graph->SetPoint(2906,0.15035,15139.59);
   graph->SetPoint(2907,0.1504,15140.28);
   graph->SetPoint(2908,0.15045,15140.98);
   graph->SetPoint(2909,0.1505,15141.67);
   graph->SetPoint(2910,0.15055,15142.36);
   graph->SetPoint(2911,0.1506,15143.06);
   graph->SetPoint(2912,0.15065,15143.75);
   graph->SetPoint(2913,0.1507,15144.45);
   graph->SetPoint(2914,0.15075,15145.15);
   graph->SetPoint(2915,0.1508,15145.84);
   graph->SetPoint(2916,0.15085,15146.54);
   graph->SetPoint(2917,0.1509,15147.24);
   graph->SetPoint(2918,0.15095,15147.94);
   graph->SetPoint(2919,0.151,15148.64);
   graph->SetPoint(2920,0.15105,15149.34);
   graph->SetPoint(2921,0.1511,15150.04);
   graph->SetPoint(2922,0.15115,15150.75);
   graph->SetPoint(2923,0.1512,15151.45);
   graph->SetPoint(2924,0.15125,15152.15);
   graph->SetPoint(2925,0.1513,15152.86);
   graph->SetPoint(2926,0.15135,15153.56);
   graph->SetPoint(2927,0.1514,15154.27);
   graph->SetPoint(2928,0.15145,15154.97);
   graph->SetPoint(2929,0.1515,15155.68);
   graph->SetPoint(2930,0.15155,15156.39);
   graph->SetPoint(2931,0.1516,15157.1);
   graph->SetPoint(2932,0.15165,15157.81);
   graph->SetPoint(2933,0.1517,15158.52);
   graph->SetPoint(2934,0.15175,15159.23);
   graph->SetPoint(2935,0.1518,15159.94);
   graph->SetPoint(2936,0.15185,15160.65);
   graph->SetPoint(2937,0.1519,15161.37);
   graph->SetPoint(2938,0.15195,15162.08);
   graph->SetPoint(2939,0.152,15162.8);
   graph->SetPoint(2940,0.15205,15163.51);
   graph->SetPoint(2941,0.1521,15164.23);
   graph->SetPoint(2942,0.15215,15164.94);
   graph->SetPoint(2943,0.1522,15165.66);
   graph->SetPoint(2944,0.15225,15166.38);
   graph->SetPoint(2945,0.1523,15167.1);
   graph->SetPoint(2946,0.15235,15167.82);
   graph->SetPoint(2947,0.1524,15168.54);
   graph->SetPoint(2948,0.15245,15169.26);
   graph->SetPoint(2949,0.1525,15169.98);
   graph->SetPoint(2950,0.15255,15170.7);
   graph->SetPoint(2951,0.1526,15171.43);
   graph->SetPoint(2952,0.15265,15172.15);
   graph->SetPoint(2953,0.1527,15172.88);
   graph->SetPoint(2954,0.15275,15173.6);
   graph->SetPoint(2955,0.1528,15174.33);
   graph->SetPoint(2956,0.15285,15175.05);
   graph->SetPoint(2957,0.1529,15175.78);
   graph->SetPoint(2958,0.15295,15176.51);
   graph->SetPoint(2959,0.153,15177.24);
   graph->SetPoint(2960,0.15305,15177.97);
   graph->SetPoint(2961,0.1531,15178.7);
   graph->SetPoint(2962,0.15315,15179.43);
   graph->SetPoint(2963,0.1532,15180.16);
   graph->SetPoint(2964,0.15325,15180.89);
   graph->SetPoint(2965,0.1533,15181.63);
   graph->SetPoint(2966,0.15335,15182.36);
   graph->SetPoint(2967,0.1534,15183.1);
   graph->SetPoint(2968,0.15345,15183.83);
   graph->SetPoint(2969,0.1535,15184.57);
   graph->SetPoint(2970,0.15355,15185.3);
   graph->SetPoint(2971,0.1536,15186.04);
   graph->SetPoint(2972,0.15365,15186.78);
   graph->SetPoint(2973,0.1537,15187.52);
   graph->SetPoint(2974,0.15375,15188.26);
   graph->SetPoint(2975,0.1538,15189);
   graph->SetPoint(2976,0.15385,15189.74);
   graph->SetPoint(2977,0.1539,15190.48);
   graph->SetPoint(2978,0.15395,15191.22);
   graph->SetPoint(2979,0.154,15191.97);
   graph->SetPoint(2980,0.15405,15192.71);
   graph->SetPoint(2981,0.1541,15193.45);
   graph->SetPoint(2982,0.15415,15194.2);
   graph->SetPoint(2983,0.1542,15194.95);
   graph->SetPoint(2984,0.15425,15195.69);
   graph->SetPoint(2985,0.1543,15196.44);
   graph->SetPoint(2986,0.15435,15197.19);
   graph->SetPoint(2987,0.1544,15197.94);
   graph->SetPoint(2988,0.15445,15198.69);
   graph->SetPoint(2989,0.1545,15199.44);
   graph->SetPoint(2990,0.15455,15200.19);
   graph->SetPoint(2991,0.1546,15200.94);
   graph->SetPoint(2992,0.15465,15201.69);
   graph->SetPoint(2993,0.1547,15202.45);
   graph->SetPoint(2994,0.15475,15203.2);
   graph->SetPoint(2995,0.1548,15203.95);
   graph->SetPoint(2996,0.15485,15204.71);
   graph->SetPoint(2997,0.1549,15205.46);
   graph->SetPoint(2998,0.15495,15206.22);
   graph->SetPoint(2999,0.155,15206.98);
   graph->SetPoint(3000,0.15505,15207.74);
   graph->SetPoint(3001,0.1551,15208.5);
   graph->SetPoint(3002,0.15515,15209.26);
   graph->SetPoint(3003,0.1552,15210.02);
   graph->SetPoint(3004,0.15525,15210.78);
   graph->SetPoint(3005,0.1553,15211.54);
   graph->SetPoint(3006,0.15535,15212.3);
   graph->SetPoint(3007,0.1554,15213.06);
   graph->SetPoint(3008,0.15545,15213.83);
   graph->SetPoint(3009,0.1555,15214.59);
   graph->SetPoint(3010,0.15555,15215.36);
   graph->SetPoint(3011,0.1556,15216.12);
   graph->SetPoint(3012,0.15565,15216.89);
   graph->SetPoint(3013,0.1557,15217.66);
   graph->SetPoint(3014,0.15575,15218.42);
   graph->SetPoint(3015,0.1558,15219.19);
   graph->SetPoint(3016,0.15585,15219.96);
   graph->SetPoint(3017,0.1559,15220.73);
   graph->SetPoint(3018,0.15595,15221.5);
   graph->SetPoint(3019,0.156,15222.28);
   graph->SetPoint(3020,0.15605,15223.05);
   graph->SetPoint(3021,0.1561,15223.82);
   graph->SetPoint(3022,0.15615,15224.59);
   graph->SetPoint(3023,0.1562,15225.37);
   graph->SetPoint(3024,0.15625,15226.14);
   graph->SetPoint(3025,0.1563,15226.92);
   graph->SetPoint(3026,0.15635,15227.7);
   graph->SetPoint(3027,0.1564,15228.47);
   graph->SetPoint(3028,0.15645,15229.25);
   graph->SetPoint(3029,0.1565,15230.03);
   graph->SetPoint(3030,0.15655,15230.81);
   graph->SetPoint(3031,0.1566,15231.59);
   graph->SetPoint(3032,0.15665,15232.37);
   graph->SetPoint(3033,0.1567,15233.15);
   graph->SetPoint(3034,0.15675,15233.93);
   graph->SetPoint(3035,0.1568,15234.72);
   graph->SetPoint(3036,0.15685,15235.5);
   graph->SetPoint(3037,0.1569,15236.28);
   graph->SetPoint(3038,0.15695,15237.07);
   graph->SetPoint(3039,0.157,15237.86);
   graph->SetPoint(3040,0.15705,15238.64);
   graph->SetPoint(3041,0.1571,15239.43);
   graph->SetPoint(3042,0.15715,15240.22);
   graph->SetPoint(3043,0.1572,15241.01);
   graph->SetPoint(3044,0.15725,15241.79);
   graph->SetPoint(3045,0.1573,15242.58);
   graph->SetPoint(3046,0.15735,15243.37);
   graph->SetPoint(3047,0.1574,15244.17);
   graph->SetPoint(3048,0.15745,15244.96);
   graph->SetPoint(3049,0.1575,15245.75);
   graph->SetPoint(3050,0.15755,15246.54);
   graph->SetPoint(3051,0.1576,15247.34);
   graph->SetPoint(3052,0.15765,15248.13);
   graph->SetPoint(3053,0.1577,15248.93);
   graph->SetPoint(3054,0.15775,15249.73);
   graph->SetPoint(3055,0.1578,15250.52);
   graph->SetPoint(3056,0.15785,15251.32);
   graph->SetPoint(3057,0.1579,15252.12);
   graph->SetPoint(3058,0.15795,15252.92);
   graph->SetPoint(3059,0.158,15253.72);
   graph->SetPoint(3060,0.15805,15254.52);
   graph->SetPoint(3061,0.1581,15255.32);
   graph->SetPoint(3062,0.15815,15256.12);
   graph->SetPoint(3063,0.1582,15256.92);
   graph->SetPoint(3064,0.15825,15257.73);
   graph->SetPoint(3065,0.1583,15258.53);
   graph->SetPoint(3066,0.15835,15259.34);
   graph->SetPoint(3067,0.1584,15260.14);
   graph->SetPoint(3068,0.15845,15260.95);
   graph->SetPoint(3069,0.1585,15261.76);
   graph->SetPoint(3070,0.15855,15262.56);
   graph->SetPoint(3071,0.1586,15263.37);
   graph->SetPoint(3072,0.15865,15264.18);
   graph->SetPoint(3073,0.1587,15264.99);
   graph->SetPoint(3074,0.15875,15265.8);
   graph->SetPoint(3075,0.1588,15266.61);
   graph->SetPoint(3076,0.15885,15267.42);
   graph->SetPoint(3077,0.1589,15268.24);
   graph->SetPoint(3078,0.15895,15269.05);
   graph->SetPoint(3079,0.159,15269.86);
   graph->SetPoint(3080,0.15905,15270.68);
   graph->SetPoint(3081,0.1591,15271.49);
   graph->SetPoint(3082,0.15915,15272.31);
   graph->SetPoint(3083,0.1592,15273.13);
   graph->SetPoint(3084,0.15925,15273.94);
   graph->SetPoint(3085,0.1593,15274.76);
   graph->SetPoint(3086,0.15935,15275.58);
   graph->SetPoint(3087,0.1594,15276.4);
   graph->SetPoint(3088,0.15945,15277.22);
   graph->SetPoint(3089,0.1595,15278.04);
   graph->SetPoint(3090,0.15955,15278.86);
   graph->SetPoint(3091,0.1596,15279.69);
   graph->SetPoint(3092,0.15965,15280.51);
   graph->SetPoint(3093,0.1597,15281.33);
   graph->SetPoint(3094,0.15975,15282.16);
   graph->SetPoint(3095,0.1598,15282.98);
   graph->SetPoint(3096,0.15985,15283.81);
   graph->SetPoint(3097,0.1599,15284.64);
   graph->SetPoint(3098,0.15995,15285.46);
   graph->SetPoint(3099,0.16,15286.29);
   graph->SetPoint(3100,0.16005,15287.12);
   graph->SetPoint(3101,0.1601,15287.95);
   graph->SetPoint(3102,0.16015,15288.78);
   graph->SetPoint(3103,0.1602,15289.61);
   graph->SetPoint(3104,0.16025,15290.44);
   graph->SetPoint(3105,0.1603,15291.27);
   graph->SetPoint(3106,0.16035,15292.11);
   graph->SetPoint(3107,0.1604,15292.94);
   graph->SetPoint(3108,0.16045,15293.77);
   graph->SetPoint(3109,0.1605,15294.61);
   graph->SetPoint(3110,0.16055,15295.45);
   graph->SetPoint(3111,0.1606,15296.28);
   graph->SetPoint(3112,0.16065,15297.12);
   graph->SetPoint(3113,0.1607,15297.96);
   graph->SetPoint(3114,0.16075,15298.8);
   graph->SetPoint(3115,0.1608,15299.63);
   graph->SetPoint(3116,0.16085,15300.47);
   graph->SetPoint(3117,0.1609,15301.32);
   graph->SetPoint(3118,0.16095,15302.16);
   graph->SetPoint(3119,0.161,15303);
   graph->SetPoint(3120,0.16105,15303.84);
   graph->SetPoint(3121,0.1611,15304.69);
   graph->SetPoint(3122,0.16115,15305.53);
   graph->SetPoint(3123,0.1612,15306.37);
   graph->SetPoint(3124,0.16125,15307.22);
   graph->SetPoint(3125,0.1613,15308.07);
   graph->SetPoint(3126,0.16135,15308.91);
   graph->SetPoint(3127,0.1614,15309.76);
   graph->SetPoint(3128,0.16145,15310.61);
   graph->SetPoint(3129,0.1615,15311.46);
   graph->SetPoint(3130,0.16155,15312.31);
   graph->SetPoint(3131,0.1616,15313.16);
   graph->SetPoint(3132,0.16165,15314.01);
   graph->SetPoint(3133,0.1617,15314.86);
   graph->SetPoint(3134,0.16175,15315.71);
   graph->SetPoint(3135,0.1618,15316.57);
   graph->SetPoint(3136,0.16185,15317.42);
   graph->SetPoint(3137,0.1619,15318.28);
   graph->SetPoint(3138,0.16195,15319.13);
   graph->SetPoint(3139,0.162,15319.99);
   graph->SetPoint(3140,0.16205,15320.84);
   graph->SetPoint(3141,0.1621,15321.7);
   graph->SetPoint(3142,0.16215,15322.56);
   graph->SetPoint(3143,0.1622,15323.42);
   graph->SetPoint(3144,0.16225,15324.28);
   graph->SetPoint(3145,0.1623,15325.14);
   graph->SetPoint(3146,0.16235,15326);
   graph->SetPoint(3147,0.1624,15326.86);
   graph->SetPoint(3148,0.16245,15327.72);
   graph->SetPoint(3149,0.1625,15328.59);
   graph->SetPoint(3150,0.16255,15329.45);
   graph->SetPoint(3151,0.1626,15330.32);
   graph->SetPoint(3152,0.16265,15331.18);
   graph->SetPoint(3153,0.1627,15332.05);
   graph->SetPoint(3154,0.16275,15332.91);
   graph->SetPoint(3155,0.1628,15333.78);
   graph->SetPoint(3156,0.16285,15334.65);
   graph->SetPoint(3157,0.1629,15335.52);
   graph->SetPoint(3158,0.16295,15336.39);
   graph->SetPoint(3159,0.163,15337.26);
   graph->SetPoint(3160,0.16305,15338.13);
   graph->SetPoint(3161,0.1631,15339);
   graph->SetPoint(3162,0.16315,15339.87);
   graph->SetPoint(3163,0.1632,15340.74);
   graph->SetPoint(3164,0.16325,15341.62);
   graph->SetPoint(3165,0.1633,15342.49);
   graph->SetPoint(3166,0.16335,15343.37);
   graph->SetPoint(3167,0.1634,15344.24);
   graph->SetPoint(3168,0.16345,15345.12);
   graph->SetPoint(3169,0.1635,15346);
   graph->SetPoint(3170,0.16355,15346.87);
   graph->SetPoint(3171,0.1636,15347.75);
   graph->SetPoint(3172,0.16365,15348.63);
   graph->SetPoint(3173,0.1637,15349.51);
   graph->SetPoint(3174,0.16375,15350.39);
   graph->SetPoint(3175,0.1638,15351.27);
   graph->SetPoint(3176,0.16385,15352.15);
   graph->SetPoint(3177,0.1639,15353.04);
   graph->SetPoint(3178,0.16395,15353.92);
   graph->SetPoint(3179,0.164,15354.8);
   graph->SetPoint(3180,0.16405,15355.69);
   graph->SetPoint(3181,0.1641,15356.57);
   graph->SetPoint(3182,0.16415,15357.46);
   graph->SetPoint(3183,0.1642,15358.35);
   graph->SetPoint(3184,0.16425,15359.23);
   graph->SetPoint(3185,0.1643,15360.12);
   graph->SetPoint(3186,0.16435,15361.01);
   graph->SetPoint(3187,0.1644,15361.9);
   graph->SetPoint(3188,0.16445,15362.79);
   graph->SetPoint(3189,0.1645,15363.68);
   graph->SetPoint(3190,0.16455,15364.57);
   graph->SetPoint(3191,0.1646,15365.47);
   graph->SetPoint(3192,0.16465,15366.36);
   graph->SetPoint(3193,0.1647,15367.25);
   graph->SetPoint(3194,0.16475,15368.15);
   graph->SetPoint(3195,0.1648,15369.04);
   graph->SetPoint(3196,0.16485,15369.94);
   graph->SetPoint(3197,0.1649,15370.84);
   graph->SetPoint(3198,0.16495,15371.73);
   graph->SetPoint(3199,0.165,15372.63);
   graph->SetPoint(3200,0.16505,15373.53);
   graph->SetPoint(3201,0.1651,15374.43);
   graph->SetPoint(3202,0.16515,15375.33);
   graph->SetPoint(3203,0.1652,15376.23);
   graph->SetPoint(3204,0.16525,15377.13);
   graph->SetPoint(3205,0.1653,15378.03);
   graph->SetPoint(3206,0.16535,15378.94);
   graph->SetPoint(3207,0.1654,15379.84);
   graph->SetPoint(3208,0.16545,15380.74);
   graph->SetPoint(3209,0.1655,15381.65);
   graph->SetPoint(3210,0.16555,15382.55);
   graph->SetPoint(3211,0.1656,15383.46);
   graph->SetPoint(3212,0.16565,15384.37);
   graph->SetPoint(3213,0.1657,15385.28);
   graph->SetPoint(3214,0.16575,15386.18);
   graph->SetPoint(3215,0.1658,15387.09);
   graph->SetPoint(3216,0.16585,15388);
   graph->SetPoint(3217,0.1659,15388.91);
   graph->SetPoint(3218,0.16595,15389.82);
   graph->SetPoint(3219,0.166,15390.74);
   graph->SetPoint(3220,0.16605,15391.65);
   graph->SetPoint(3221,0.1661,15392.56);
   graph->SetPoint(3222,0.16615,15393.48);
   graph->SetPoint(3223,0.1662,15394.39);
   graph->SetPoint(3224,0.16625,15395.31);
   graph->SetPoint(3225,0.1663,15396.22);
   graph->SetPoint(3226,0.16635,15397.14);
   graph->SetPoint(3227,0.1664,15398.06);
   graph->SetPoint(3228,0.16645,15398.97);
   graph->SetPoint(3229,0.1665,15399.89);
   graph->SetPoint(3230,0.16655,15400.81);
   graph->SetPoint(3231,0.1666,15401.73);
   graph->SetPoint(3232,0.16665,15402.65);
   graph->SetPoint(3233,0.1667,15403.57);
   graph->SetPoint(3234,0.16675,15404.5);
   graph->SetPoint(3235,0.1668,15405.42);
   graph->SetPoint(3236,0.16685,15406.34);
   graph->SetPoint(3237,0.1669,15407.27);
   graph->SetPoint(3238,0.16695,15408.19);
   graph->SetPoint(3239,0.167,15409.12);
   graph->SetPoint(3240,0.16705,15410.04);
   graph->SetPoint(3241,0.1671,15410.97);
   graph->SetPoint(3242,0.16715,15411.9);
   graph->SetPoint(3243,0.1672,15412.83);
   graph->SetPoint(3244,0.16725,15413.76);
   graph->SetPoint(3245,0.1673,15414.69);
   graph->SetPoint(3246,0.16735,15415.62);
   graph->SetPoint(3247,0.1674,15416.55);
   graph->SetPoint(3248,0.16745,15417.48);
   graph->SetPoint(3249,0.1675,15418.41);
   graph->SetPoint(3250,0.16755,15419.35);
   graph->SetPoint(3251,0.1676,15420.28);
   graph->SetPoint(3252,0.16765,15421.21);
   graph->SetPoint(3253,0.1677,15422.15);
   graph->SetPoint(3254,0.16775,15423.09);
   graph->SetPoint(3255,0.1678,15424.02);
   graph->SetPoint(3256,0.16785,15424.96);
   graph->SetPoint(3257,0.1679,15425.9);
   graph->SetPoint(3258,0.16795,15426.84);
   graph->SetPoint(3259,0.168,15427.78);
   graph->SetPoint(3260,0.16805,15428.72);
   graph->SetPoint(3261,0.1681,15429.66);
   graph->SetPoint(3262,0.16815,15430.6);
   graph->SetPoint(3263,0.1682,15431.54);
   graph->SetPoint(3264,0.16825,15432.48);
   graph->SetPoint(3265,0.1683,15433.43);
   graph->SetPoint(3266,0.16835,15434.37);
   graph->SetPoint(3267,0.1684,15435.32);
   graph->SetPoint(3268,0.16845,15436.26);
   graph->SetPoint(3269,0.1685,15437.21);
   graph->SetPoint(3270,0.16855,15438.16);
   graph->SetPoint(3271,0.1686,15439.1);
   graph->SetPoint(3272,0.16865,15440.05);
   graph->SetPoint(3273,0.1687,15441);
   graph->SetPoint(3274,0.16875,15441.95);
   graph->SetPoint(3275,0.1688,15442.9);
   graph->SetPoint(3276,0.16885,15443.85);
   graph->SetPoint(3277,0.1689,15444.81);
   graph->SetPoint(3278,0.16895,15445.76);
   graph->SetPoint(3279,0.169,15446.71);
   graph->SetPoint(3280,0.16905,15447.67);
   graph->SetPoint(3281,0.1691,15448.62);
   graph->SetPoint(3282,0.16915,15449.58);
   graph->SetPoint(3283,0.1692,15450.53);
   graph->SetPoint(3284,0.16925,15451.49);
   graph->SetPoint(3285,0.1693,15452.45);
   graph->SetPoint(3286,0.16935,15453.4);
   graph->SetPoint(3287,0.1694,15454.36);
   graph->SetPoint(3288,0.16945,15455.32);
   graph->SetPoint(3289,0.1695,15456.28);
   graph->SetPoint(3290,0.16955,15457.24);
   graph->SetPoint(3291,0.1696,15458.2);
   graph->SetPoint(3292,0.16965,15459.17);
   graph->SetPoint(3293,0.1697,15460.13);
   graph->SetPoint(3294,0.16975,15461.09);
   graph->SetPoint(3295,0.1698,15462.06);
   graph->SetPoint(3296,0.16985,15463.02);
   graph->SetPoint(3297,0.1699,15463.99);
   graph->SetPoint(3298,0.16995,15464.95);
   graph->SetPoint(3299,0.17,15465.92);
   graph->SetPoint(3300,0.17005,15466.89);
   graph->SetPoint(3301,0.1701,15467.86);
   graph->SetPoint(3302,0.17015,15468.83);
   graph->SetPoint(3303,0.1702,15469.8);
   graph->SetPoint(3304,0.17025,15470.77);
   graph->SetPoint(3305,0.1703,15471.74);
   graph->SetPoint(3306,0.17035,15472.71);
   graph->SetPoint(3307,0.1704,15473.68);
   graph->SetPoint(3308,0.17045,15474.66);
   graph->SetPoint(3309,0.1705,15475.63);
   graph->SetPoint(3310,0.17055,15476.6);
   graph->SetPoint(3311,0.1706,15477.58);
   graph->SetPoint(3312,0.17065,15478.56);
   graph->SetPoint(3313,0.1707,15479.53);
   graph->SetPoint(3314,0.17075,15480.51);
   graph->SetPoint(3315,0.1708,15481.49);
   graph->SetPoint(3316,0.17085,15482.47);
   graph->SetPoint(3317,0.1709,15483.45);
   graph->SetPoint(3318,0.17095,15484.43);
   graph->SetPoint(3319,0.171,15485.41);
   graph->SetPoint(3320,0.17105,15486.39);
   graph->SetPoint(3321,0.1711,15487.37);
   graph->SetPoint(3322,0.17115,15488.35);
   graph->SetPoint(3323,0.1712,15489.34);
   graph->SetPoint(3324,0.17125,15490.32);
   graph->SetPoint(3325,0.1713,15491.3);
   graph->SetPoint(3326,0.17135,15492.29);
   graph->SetPoint(3327,0.1714,15493.28);
   graph->SetPoint(3328,0.17145,15494.26);
   graph->SetPoint(3329,0.1715,15495.25);
   graph->SetPoint(3330,0.17155,15496.24);
   graph->SetPoint(3331,0.1716,15497.23);
   graph->SetPoint(3332,0.17165,15498.22);
   graph->SetPoint(3333,0.1717,15499.21);
   graph->SetPoint(3334,0.17175,15500.2);
   graph->SetPoint(3335,0.1718,15501.19);
   graph->SetPoint(3336,0.17185,15502.18);
   graph->SetPoint(3337,0.1719,15503.18);
   graph->SetPoint(3338,0.17195,15504.17);
   graph->SetPoint(3339,0.172,15505.16);
   graph->SetPoint(3340,0.17205,15506.16);
   graph->SetPoint(3341,0.1721,15507.16);
   graph->SetPoint(3342,0.17215,15508.15);
   graph->SetPoint(3343,0.1722,15509.15);
   graph->SetPoint(3344,0.17225,15510.15);
   graph->SetPoint(3345,0.1723,15511.15);
   graph->SetPoint(3346,0.17235,15512.14);
   graph->SetPoint(3347,0.1724,15513.14);
   graph->SetPoint(3348,0.17245,15514.15);
   graph->SetPoint(3349,0.1725,15515.15);
   graph->SetPoint(3350,0.17255,15516.15);
   graph->SetPoint(3351,0.1726,15517.15);
   graph->SetPoint(3352,0.17265,15518.15);
   graph->SetPoint(3353,0.1727,15519.16);
   graph->SetPoint(3354,0.17275,15520.16);
   graph->SetPoint(3355,0.1728,15521.17);
   graph->SetPoint(3356,0.17285,15522.17);
   graph->SetPoint(3357,0.1729,15523.18);
   graph->SetPoint(3358,0.17295,15524.19);
   graph->SetPoint(3359,0.173,15525.2);
   graph->SetPoint(3360,0.17305,15526.21);
   graph->SetPoint(3361,0.1731,15527.21);
   graph->SetPoint(3362,0.17315,15528.23);
   graph->SetPoint(3363,0.1732,15529.24);
   graph->SetPoint(3364,0.17325,15530.25);
   graph->SetPoint(3365,0.1733,15531.26);
   graph->SetPoint(3366,0.17335,15532.27);
   graph->SetPoint(3367,0.1734,15533.29);
   graph->SetPoint(3368,0.17345,15534.3);
   graph->SetPoint(3369,0.1735,15535.31);
   graph->SetPoint(3370,0.17355,15536.33);
   graph->SetPoint(3371,0.1736,15537.35);
   graph->SetPoint(3372,0.17365,15538.36);
   graph->SetPoint(3373,0.1737,15539.38);
   graph->SetPoint(3374,0.17375,15540.4);
   graph->SetPoint(3375,0.1738,15541.42);
   graph->SetPoint(3376,0.17385,15542.44);
   graph->SetPoint(3377,0.1739,15543.46);
   graph->SetPoint(3378,0.17395,15544.48);
   graph->SetPoint(3379,0.174,15545.5);
   graph->SetPoint(3380,0.17405,15546.52);
   graph->SetPoint(3381,0.1741,15547.55);
   graph->SetPoint(3382,0.17415,15548.57);
   graph->SetPoint(3383,0.1742,15549.59);
   graph->SetPoint(3384,0.17425,15550.62);
   graph->SetPoint(3385,0.1743,15551.65);
   graph->SetPoint(3386,0.17435,15552.67);
   graph->SetPoint(3387,0.1744,15553.7);
   graph->SetPoint(3388,0.17445,15554.73);
   graph->SetPoint(3389,0.1745,15555.76);
   graph->SetPoint(3390,0.17455,15556.78);
   graph->SetPoint(3391,0.1746,15557.81);
   graph->SetPoint(3392,0.17465,15558.84);
   graph->SetPoint(3393,0.1747,15559.88);
   graph->SetPoint(3394,0.17475,15560.91);
   graph->SetPoint(3395,0.1748,15561.94);
   graph->SetPoint(3396,0.17485,15562.97);
   graph->SetPoint(3397,0.1749,15564.01);
   graph->SetPoint(3398,0.17495,15565.04);
   graph->SetPoint(3399,0.175,15566.08);
   graph->SetPoint(3400,0.17505,15567.11);
   graph->SetPoint(3401,0.1751,15568.15);
   graph->SetPoint(3402,0.17515,15569.19);
   graph->SetPoint(3403,0.1752,15570.23);
   graph->SetPoint(3404,0.17525,15571.26);
   graph->SetPoint(3405,0.1753,15572.3);
   graph->SetPoint(3406,0.17535,15573.34);
   graph->SetPoint(3407,0.1754,15574.38);
   graph->SetPoint(3408,0.17545,15575.43);
   graph->SetPoint(3409,0.1755,15576.47);
   graph->SetPoint(3410,0.17555,15577.51);
   graph->SetPoint(3411,0.1756,15578.55);
   graph->SetPoint(3412,0.17565,15579.6);
   graph->SetPoint(3413,0.1757,15580.64);
   graph->SetPoint(3414,0.17575,15581.69);
   graph->SetPoint(3415,0.1758,15582.73);
   graph->SetPoint(3416,0.17585,15583.78);
   graph->SetPoint(3417,0.1759,15584.83);
   graph->SetPoint(3418,0.17595,15585.88);
   graph->SetPoint(3419,0.176,15586.93);
   graph->SetPoint(3420,0.17605,15587.97);
   graph->SetPoint(3421,0.1761,15589.02);
   graph->SetPoint(3422,0.17615,15590.08);
   graph->SetPoint(3423,0.1762,15591.13);
   graph->SetPoint(3424,0.17625,15592.18);
   graph->SetPoint(3425,0.1763,15593.23);
   graph->SetPoint(3426,0.17635,15594.29);
   graph->SetPoint(3427,0.1764,15595.34);
   graph->SetPoint(3428,0.17645,15596.39);
   graph->SetPoint(3429,0.1765,15597.45);
   graph->SetPoint(3430,0.17655,15598.51);
   graph->SetPoint(3431,0.1766,15599.56);
   graph->SetPoint(3432,0.17665,15600.62);
   graph->SetPoint(3433,0.1767,15601.68);
   graph->SetPoint(3434,0.17675,15602.74);
   graph->SetPoint(3435,0.1768,15603.8);
   graph->SetPoint(3436,0.17685,15604.86);
   graph->SetPoint(3437,0.1769,15605.92);
   graph->SetPoint(3438,0.17695,15606.98);
   graph->SetPoint(3439,0.177,15608.04);
   graph->SetPoint(3440,0.17705,15609.11);
   graph->SetPoint(3441,0.1771,15610.17);
   graph->SetPoint(3442,0.17715,15611.23);
   graph->SetPoint(3443,0.1772,15612.3);
   graph->SetPoint(3444,0.17725,15613.36);
   graph->SetPoint(3445,0.1773,15614.43);
   graph->SetPoint(3446,0.17735,15615.5);
   graph->SetPoint(3447,0.1774,15616.57);
   graph->SetPoint(3448,0.17745,15617.63);
   graph->SetPoint(3449,0.1775,15618.7);
   graph->SetPoint(3450,0.17755,15619.77);
   graph->SetPoint(3451,0.1776,15620.84);
   graph->SetPoint(3452,0.17765,15621.91);
   graph->SetPoint(3453,0.1777,15622.99);
   graph->SetPoint(3454,0.17775,15624.06);
   graph->SetPoint(3455,0.1778,15625.13);
   graph->SetPoint(3456,0.17785,15626.21);
   graph->SetPoint(3457,0.1779,15627.28);
   graph->SetPoint(3458,0.17795,15628.35);
   graph->SetPoint(3459,0.178,15629.43);
   graph->SetPoint(3460,0.17805,15630.51);
   graph->SetPoint(3461,0.1781,15631.58);
   graph->SetPoint(3462,0.17815,15632.66);
   graph->SetPoint(3463,0.1782,15633.74);
   graph->SetPoint(3464,0.17825,15634.82);
   graph->SetPoint(3465,0.1783,15635.9);
   graph->SetPoint(3466,0.17835,15636.98);
   graph->SetPoint(3467,0.1784,15638.06);
   graph->SetPoint(3468,0.17845,15639.14);
   graph->SetPoint(3469,0.1785,15640.23);
   graph->SetPoint(3470,0.17855,15641.31);
   graph->SetPoint(3471,0.1786,15642.39);
   graph->SetPoint(3472,0.17865,15643.48);
   graph->SetPoint(3473,0.1787,15644.56);
   graph->SetPoint(3474,0.17875,15645.65);
   graph->SetPoint(3475,0.1788,15646.73);
   graph->SetPoint(3476,0.17885,15647.82);
   graph->SetPoint(3477,0.1789,15648.91);
   graph->SetPoint(3478,0.17895,15650);
   graph->SetPoint(3479,0.179,15651.09);
   graph->SetPoint(3480,0.17905,15652.18);
   graph->SetPoint(3481,0.1791,15653.27);
   graph->SetPoint(3482,0.17915,15654.36);
   graph->SetPoint(3483,0.1792,15655.45);
   graph->SetPoint(3484,0.17925,15656.54);
   graph->SetPoint(3485,0.1793,15657.64);
   graph->SetPoint(3486,0.17935,15658.73);
   graph->SetPoint(3487,0.1794,15659.82);
   graph->SetPoint(3488,0.17945,15660.92);
   graph->SetPoint(3489,0.1795,15662.02);
   graph->SetPoint(3490,0.17955,15663.11);
   graph->SetPoint(3491,0.1796,15664.21);
   graph->SetPoint(3492,0.17965,15665.31);
   graph->SetPoint(3493,0.1797,15666.41);
   graph->SetPoint(3494,0.17975,15667.51);
   graph->SetPoint(3495,0.1798,15668.61);
   graph->SetPoint(3496,0.17985,15669.71);
   graph->SetPoint(3497,0.1799,15670.81);
   graph->SetPoint(3498,0.17995,15671.91);
   graph->SetPoint(3499,0.18,15673.01);
   graph->SetPoint(3500,0.18005,15674.12);
   graph->SetPoint(3501,0.1801,15675.22);
   graph->SetPoint(3502,0.18015,15676.32);
   graph->SetPoint(3503,0.1802,15677.43);
   graph->SetPoint(3504,0.18025,15678.53);
   graph->SetPoint(3505,0.1803,15679.64);
   graph->SetPoint(3506,0.18035,15680.75);
   graph->SetPoint(3507,0.1804,15681.86);
   graph->SetPoint(3508,0.18045,15682.97);
   graph->SetPoint(3509,0.1805,15684.07);
   graph->SetPoint(3510,0.18055,15685.18);
   graph->SetPoint(3511,0.1806,15686.3);
   graph->SetPoint(3512,0.18065,15687.41);
   graph->SetPoint(3513,0.1807,15688.52);
   graph->SetPoint(3514,0.18075,15689.63);
   graph->SetPoint(3515,0.1808,15690.74);
   graph->SetPoint(3516,0.18085,15691.86);
   graph->SetPoint(3517,0.1809,15692.97);
   graph->SetPoint(3518,0.18095,15694.09);
   graph->SetPoint(3519,0.181,15695.2);
   graph->SetPoint(3520,0.18105,15696.32);
   graph->SetPoint(3521,0.1811,15697.44);
   graph->SetPoint(3522,0.18115,15698.56);
   graph->SetPoint(3523,0.1812,15699.67);
   graph->SetPoint(3524,0.18125,15700.79);
   graph->SetPoint(3525,0.1813,15701.91);
   graph->SetPoint(3526,0.18135,15703.03);
   graph->SetPoint(3527,0.1814,15704.16);
   graph->SetPoint(3528,0.18145,15705.28);
   graph->SetPoint(3529,0.1815,15706.4);
   graph->SetPoint(3530,0.18155,15707.52);
   graph->SetPoint(3531,0.1816,15708.65);
   graph->SetPoint(3532,0.18165,15709.77);
   graph->SetPoint(3533,0.1817,15710.9);
   graph->SetPoint(3534,0.18175,15712.02);
   graph->SetPoint(3535,0.1818,15713.15);
   graph->SetPoint(3536,0.18185,15714.28);
   graph->SetPoint(3537,0.1819,15715.4);
   graph->SetPoint(3538,0.18195,15716.53);
   graph->SetPoint(3539,0.182,15717.66);
   graph->SetPoint(3540,0.18205,15718.79);
   graph->SetPoint(3541,0.1821,15719.92);
   graph->SetPoint(3542,0.18215,15721.05);
   graph->SetPoint(3543,0.1822,15722.19);
   graph->SetPoint(3544,0.18225,15723.32);
   graph->SetPoint(3545,0.1823,15724.45);
   graph->SetPoint(3546,0.18235,15725.59);
   graph->SetPoint(3547,0.1824,15726.72);
   graph->SetPoint(3548,0.18245,15727.86);
   graph->SetPoint(3549,0.1825,15728.99);
   graph->SetPoint(3550,0.18255,15730.13);
   graph->SetPoint(3551,0.1826,15731.27);
   graph->SetPoint(3552,0.18265,15732.4);
   graph->SetPoint(3553,0.1827,15733.54);
   graph->SetPoint(3554,0.18275,15734.68);
   graph->SetPoint(3555,0.1828,15735.82);
   graph->SetPoint(3556,0.18285,15736.96);
   graph->SetPoint(3557,0.1829,15738.1);
   graph->SetPoint(3558,0.18295,15739.25);
   graph->SetPoint(3559,0.183,15740.39);
   graph->SetPoint(3560,0.18305,15741.53);
   graph->SetPoint(3561,0.1831,15742.67);
   graph->SetPoint(3562,0.18315,15743.82);
   graph->SetPoint(3563,0.1832,15744.96);
   graph->SetPoint(3564,0.18325,15746.11);
   graph->SetPoint(3565,0.1833,15747.26);
   graph->SetPoint(3566,0.18335,15748.4);
   graph->SetPoint(3567,0.1834,15749.55);
   graph->SetPoint(3568,0.18345,15750.7);
   graph->SetPoint(3569,0.1835,15751.85);
   graph->SetPoint(3570,0.18355,15753);
   graph->SetPoint(3571,0.1836,15754.15);
   graph->SetPoint(3572,0.18365,15755.3);
   graph->SetPoint(3573,0.1837,15756.45);
   graph->SetPoint(3574,0.18375,15757.61);
   graph->SetPoint(3575,0.1838,15758.76);
   graph->SetPoint(3576,0.18385,15759.91);
   graph->SetPoint(3577,0.1839,15761.07);
   graph->SetPoint(3578,0.18395,15762.22);
   graph->SetPoint(3579,0.184,15763.38);
   graph->SetPoint(3580,0.18405,15764.53);
   graph->SetPoint(3581,0.1841,15765.69);
   graph->SetPoint(3582,0.18415,15766.85);
   graph->SetPoint(3583,0.1842,15768.01);
   graph->SetPoint(3584,0.18425,15769.17);
   graph->SetPoint(3585,0.1843,15770.33);
   graph->SetPoint(3586,0.18435,15771.49);
   graph->SetPoint(3587,0.1844,15772.65);
   graph->SetPoint(3588,0.18445,15773.81);
   graph->SetPoint(3589,0.1845,15774.97);
   graph->SetPoint(3590,0.18455,15776.13);
   graph->SetPoint(3591,0.1846,15777.3);
   graph->SetPoint(3592,0.18465,15778.46);
   graph->SetPoint(3593,0.1847,15779.63);
   graph->SetPoint(3594,0.18475,15780.79);
   graph->SetPoint(3595,0.1848,15781.96);
   graph->SetPoint(3596,0.18485,15783.13);
   graph->SetPoint(3597,0.1849,15784.29);
   graph->SetPoint(3598,0.18495,15785.46);
   graph->SetPoint(3599,0.185,15786.63);
   graph->SetPoint(3600,0.18505,15787.8);
   graph->SetPoint(3601,0.1851,15788.97);
   graph->SetPoint(3602,0.18515,15790.14);
   graph->SetPoint(3603,0.1852,15791.31);
   graph->SetPoint(3604,0.18525,15792.49);
   graph->SetPoint(3605,0.1853,15793.66);
   graph->SetPoint(3606,0.18535,15794.83);
   graph->SetPoint(3607,0.1854,15796.01);
   graph->SetPoint(3608,0.18545,15797.18);
   graph->SetPoint(3609,0.1855,15798.36);
   graph->SetPoint(3610,0.18555,15799.53);
   graph->SetPoint(3611,0.1856,15800.71);
   graph->SetPoint(3612,0.18565,15801.89);
   graph->SetPoint(3613,0.1857,15803.07);
   graph->SetPoint(3614,0.18575,15804.25);
   graph->SetPoint(3615,0.1858,15805.43);
   graph->SetPoint(3616,0.18585,15806.61);
   graph->SetPoint(3617,0.1859,15807.79);
   graph->SetPoint(3618,0.18595,15808.97);
   graph->SetPoint(3619,0.186,15810.15);
   graph->SetPoint(3620,0.18605,15811.33);
   graph->SetPoint(3621,0.1861,15812.52);
   graph->SetPoint(3622,0.18615,15813.7);
   graph->SetPoint(3623,0.1862,15814.88);
   graph->SetPoint(3624,0.18625,15816.07);
   graph->SetPoint(3625,0.1863,15817.26);
   graph->SetPoint(3626,0.18635,15818.44);
   graph->SetPoint(3627,0.1864,15819.63);
   graph->SetPoint(3628,0.18645,15820.82);
   graph->SetPoint(3629,0.1865,15822.01);
   graph->SetPoint(3630,0.18655,15823.2);
   graph->SetPoint(3631,0.1866,15824.39);
   graph->SetPoint(3632,0.18665,15825.58);
   graph->SetPoint(3633,0.1867,15826.77);
   graph->SetPoint(3634,0.18675,15827.96);
   graph->SetPoint(3635,0.1868,15829.15);
   graph->SetPoint(3636,0.18685,15830.35);
   graph->SetPoint(3637,0.1869,15831.54);
   graph->SetPoint(3638,0.18695,15832.74);
   graph->SetPoint(3639,0.187,15833.93);
   graph->SetPoint(3640,0.18705,15835.13);
   graph->SetPoint(3641,0.1871,15836.32);
   graph->SetPoint(3642,0.18715,15837.52);
   graph->SetPoint(3643,0.1872,15838.72);
   graph->SetPoint(3644,0.18725,15839.92);
   graph->SetPoint(3645,0.1873,15841.12);
   graph->SetPoint(3646,0.18735,15842.32);
   graph->SetPoint(3647,0.1874,15843.52);
   graph->SetPoint(3648,0.18745,15844.72);
   graph->SetPoint(3649,0.1875,15845.92);
   graph->SetPoint(3650,0.18755,15847.12);
   graph->SetPoint(3651,0.1876,15848.32);
   graph->SetPoint(3652,0.18765,15849.53);
   graph->SetPoint(3653,0.1877,15850.73);
   graph->SetPoint(3654,0.18775,15851.94);
   graph->SetPoint(3655,0.1878,15853.14);
   graph->SetPoint(3656,0.18785,15854.35);
   graph->SetPoint(3657,0.1879,15855.56);
   graph->SetPoint(3658,0.18795,15856.76);
   graph->SetPoint(3659,0.188,15857.97);
   graph->SetPoint(3660,0.18805,15859.18);
   graph->SetPoint(3661,0.1881,15860.39);
   graph->SetPoint(3662,0.18815,15861.6);
   graph->SetPoint(3663,0.1882,15862.81);
   graph->SetPoint(3664,0.18825,15864.02);
   graph->SetPoint(3665,0.1883,15865.24);
   graph->SetPoint(3666,0.18835,15866.45);
   graph->SetPoint(3667,0.1884,15867.66);
   graph->SetPoint(3668,0.18845,15868.88);
   graph->SetPoint(3669,0.1885,15870.09);
   graph->SetPoint(3670,0.18855,15871.31);
   graph->SetPoint(3671,0.1886,15872.52);
   graph->SetPoint(3672,0.18865,15873.74);
   graph->SetPoint(3673,0.1887,15874.96);
   graph->SetPoint(3674,0.18875,15876.18);
   graph->SetPoint(3675,0.1888,15877.4);
   graph->SetPoint(3676,0.18885,15878.62);
   graph->SetPoint(3677,0.1889,15879.84);
   graph->SetPoint(3678,0.18895,15881.06);
   graph->SetPoint(3679,0.189,15882.28);
   graph->SetPoint(3680,0.18905,15883.5);
   graph->SetPoint(3681,0.1891,15884.72);
   graph->SetPoint(3682,0.18915,15885.95);
   graph->SetPoint(3683,0.1892,15887.17);
   graph->SetPoint(3684,0.18925,15888.39);
   graph->SetPoint(3685,0.1893,15889.62);
   graph->SetPoint(3686,0.18935,15890.85);
   graph->SetPoint(3687,0.1894,15892.07);
   graph->SetPoint(3688,0.18945,15893.3);
   graph->SetPoint(3689,0.1895,15894.53);
   graph->SetPoint(3690,0.18955,15895.76);
   graph->SetPoint(3691,0.1896,15896.98);
   graph->SetPoint(3692,0.18965,15898.21);
   graph->SetPoint(3693,0.1897,15899.45);
   graph->SetPoint(3694,0.18975,15900.68);
   graph->SetPoint(3695,0.1898,15901.91);
   graph->SetPoint(3696,0.18985,15903.14);
   graph->SetPoint(3697,0.1899,15904.37);
   graph->SetPoint(3698,0.18995,15905.61);
   graph->SetPoint(3699,0.19,15906.84);
   graph->SetPoint(3700,0.19005,15908.08);
   graph->SetPoint(3701,0.1901,15909.31);
   graph->SetPoint(3702,0.19015,15910.55);
   graph->SetPoint(3703,0.1902,15911.79);
   graph->SetPoint(3704,0.19025,15913.02);
   graph->SetPoint(3705,0.1903,15914.26);
   graph->SetPoint(3706,0.19035,15915.5);
   graph->SetPoint(3707,0.1904,15916.74);
   graph->SetPoint(3708,0.19045,15917.98);
   graph->SetPoint(3709,0.1905,15919.22);
   graph->SetPoint(3710,0.19055,15920.46);
   graph->SetPoint(3711,0.1906,15921.71);
   graph->SetPoint(3712,0.19065,15922.95);
   graph->SetPoint(3713,0.1907,15924.19);
   graph->SetPoint(3714,0.19075,15925.44);
   graph->SetPoint(3715,0.1908,15926.68);
   graph->SetPoint(3716,0.19085,15927.93);
   graph->SetPoint(3717,0.1909,15929.17);
   graph->SetPoint(3718,0.19095,15930.42);
   graph->SetPoint(3719,0.191,15931.67);
   graph->SetPoint(3720,0.19105,15932.91);
   graph->SetPoint(3721,0.1911,15934.16);
   graph->SetPoint(3722,0.19115,15935.41);
   graph->SetPoint(3723,0.1912,15936.66);
   graph->SetPoint(3724,0.19125,15937.91);
   graph->SetPoint(3725,0.1913,15939.16);
   graph->SetPoint(3726,0.19135,15940.42);
   graph->SetPoint(3727,0.1914,15941.67);
   graph->SetPoint(3728,0.19145,15942.92);
   graph->SetPoint(3729,0.1915,15944.17);
   graph->SetPoint(3730,0.19155,15945.43);
   graph->SetPoint(3731,0.1916,15946.68);
   graph->SetPoint(3732,0.19165,15947.94);
   graph->SetPoint(3733,0.1917,15949.2);
   graph->SetPoint(3734,0.19175,15950.45);
   graph->SetPoint(3735,0.1918,15951.71);
   graph->SetPoint(3736,0.19185,15952.97);
   graph->SetPoint(3737,0.1919,15954.23);
   graph->SetPoint(3738,0.19195,15955.49);
   graph->SetPoint(3739,0.192,15956.75);
   graph->SetPoint(3740,0.19205,15958.01);
   graph->SetPoint(3741,0.1921,15959.27);
   graph->SetPoint(3742,0.19215,15960.53);
   graph->SetPoint(3743,0.1922,15961.8);
   graph->SetPoint(3744,0.19225,15963.06);
   graph->SetPoint(3745,0.1923,15964.32);
   graph->SetPoint(3746,0.19235,15965.59);
   graph->SetPoint(3747,0.1924,15966.85);
   graph->SetPoint(3748,0.19245,15968.12);
   graph->SetPoint(3749,0.1925,15969.39);
   graph->SetPoint(3750,0.19255,15970.65);
   graph->SetPoint(3751,0.1926,15971.92);
   graph->SetPoint(3752,0.19265,15973.19);
   graph->SetPoint(3753,0.1927,15974.46);
   graph->SetPoint(3754,0.19275,15975.73);
   graph->SetPoint(3755,0.1928,15977);
   graph->SetPoint(3756,0.19285,15978.27);
   graph->SetPoint(3757,0.1929,15979.54);
   graph->SetPoint(3758,0.19295,15980.82);
   graph->SetPoint(3759,0.193,15982.09);
   graph->SetPoint(3760,0.19305,15983.36);
   graph->SetPoint(3761,0.1931,15984.64);
   graph->SetPoint(3762,0.19315,15985.91);
   graph->SetPoint(3763,0.1932,15987.19);
   graph->SetPoint(3764,0.19325,15988.47);
   graph->SetPoint(3765,0.1933,15989.74);
   graph->SetPoint(3766,0.19335,15991.02);
   graph->SetPoint(3767,0.1934,15992.3);
   graph->SetPoint(3768,0.19345,15993.58);
   graph->SetPoint(3769,0.1935,15994.86);
   graph->SetPoint(3770,0.19355,15996.14);
   graph->SetPoint(3771,0.1936,15997.42);
   graph->SetPoint(3772,0.19365,15998.7);
   graph->SetPoint(3773,0.1937,15999.98);
   graph->SetPoint(3774,0.19375,16001.26);
   graph->SetPoint(3775,0.1938,16002.55);
   graph->SetPoint(3776,0.19385,16003.83);
   graph->SetPoint(3777,0.1939,16005.12);
   graph->SetPoint(3778,0.19395,16006.4);
   graph->SetPoint(3779,0.194,16007.69);
   graph->SetPoint(3780,0.19405,16008.97);
   graph->SetPoint(3781,0.1941,16010.26);
   graph->SetPoint(3782,0.19415,16011.55);
   graph->SetPoint(3783,0.1942,16012.84);
   graph->SetPoint(3784,0.19425,16014.13);
   graph->SetPoint(3785,0.1943,16015.42);
   graph->SetPoint(3786,0.19435,16016.71);
   graph->SetPoint(3787,0.1944,16018);
   graph->SetPoint(3788,0.19445,16019.29);
   graph->SetPoint(3789,0.1945,16020.58);
   graph->SetPoint(3790,0.19455,16021.88);
   graph->SetPoint(3791,0.1946,16023.17);
   graph->SetPoint(3792,0.19465,16024.46);
   graph->SetPoint(3793,0.1947,16025.76);
   graph->SetPoint(3794,0.19475,16027.05);
   graph->SetPoint(3795,0.1948,16028.35);
   graph->SetPoint(3796,0.19485,16029.65);
   graph->SetPoint(3797,0.1949,16030.95);
   graph->SetPoint(3798,0.19495,16032.24);
   graph->SetPoint(3799,0.195,16033.54);
   graph->SetPoint(3800,0.19505,16034.84);
   graph->SetPoint(3801,0.1951,16036.14);
   graph->SetPoint(3802,0.19515,16037.44);
   graph->SetPoint(3803,0.1952,16038.74);
   graph->SetPoint(3804,0.19525,16040.05);
   graph->SetPoint(3805,0.1953,16041.35);
   graph->SetPoint(3806,0.19535,16042.65);
   graph->SetPoint(3807,0.1954,16043.96);
   graph->SetPoint(3808,0.19545,16045.26);
   graph->SetPoint(3809,0.1955,16046.57);
   graph->SetPoint(3810,0.19555,16047.87);
   graph->SetPoint(3811,0.1956,16049.18);
   graph->SetPoint(3812,0.19565,16050.48);
   graph->SetPoint(3813,0.1957,16051.79);
   graph->SetPoint(3814,0.19575,16053.1);
   graph->SetPoint(3815,0.1958,16054.41);
   graph->SetPoint(3816,0.19585,16055.72);
   graph->SetPoint(3817,0.1959,16057.03);
   graph->SetPoint(3818,0.19595,16058.34);
   graph->SetPoint(3819,0.196,16059.65);
   graph->SetPoint(3820,0.19605,16060.96);
   graph->SetPoint(3821,0.1961,16062.28);
   graph->SetPoint(3822,0.19615,16063.59);
   graph->SetPoint(3823,0.1962,16064.9);
   graph->SetPoint(3824,0.19625,16066.22);
   graph->SetPoint(3825,0.1963,16067.54);
   graph->SetPoint(3826,0.19635,16068.85);
   graph->SetPoint(3827,0.1964,16070.17);
   graph->SetPoint(3828,0.19645,16071.48);
   graph->SetPoint(3829,0.1965,16072.8);
   graph->SetPoint(3830,0.19655,16074.12);
   graph->SetPoint(3831,0.1966,16075.44);
   graph->SetPoint(3832,0.19665,16076.76);
   graph->SetPoint(3833,0.1967,16078.08);
   graph->SetPoint(3834,0.19675,16079.4);
   graph->SetPoint(3835,0.1968,16080.72);
   graph->SetPoint(3836,0.19685,16082.05);
   graph->SetPoint(3837,0.1969,16083.37);
   graph->SetPoint(3838,0.19695,16084.69);
   graph->SetPoint(3839,0.197,16086.02);
   graph->SetPoint(3840,0.19705,16087.34);
   graph->SetPoint(3841,0.1971,16088.67);
   graph->SetPoint(3842,0.19715,16089.99);
   graph->SetPoint(3843,0.1972,16091.32);
   graph->SetPoint(3844,0.19725,16092.65);
   graph->SetPoint(3845,0.1973,16093.98);
   graph->SetPoint(3846,0.19735,16095.3);
   graph->SetPoint(3847,0.1974,16096.63);
   graph->SetPoint(3848,0.19745,16097.96);
   graph->SetPoint(3849,0.1975,16099.29);
   graph->SetPoint(3850,0.19755,16100.63);
   graph->SetPoint(3851,0.1976,16101.96);
   graph->SetPoint(3852,0.19765,16103.29);
   graph->SetPoint(3853,0.1977,16104.62);
   graph->SetPoint(3854,0.19775,16105.96);
   graph->SetPoint(3855,0.1978,16107.29);
   graph->SetPoint(3856,0.19785,16108.63);
   graph->SetPoint(3857,0.1979,16109.96);
   graph->SetPoint(3858,0.19795,16111.3);
   graph->SetPoint(3859,0.198,16112.64);
   graph->SetPoint(3860,0.19805,16113.97);
   graph->SetPoint(3861,0.1981,16115.31);
   graph->SetPoint(3862,0.19815,16116.65);
   graph->SetPoint(3863,0.1982,16117.99);
   graph->SetPoint(3864,0.19825,16119.33);
   graph->SetPoint(3865,0.1983,16120.67);
   graph->SetPoint(3866,0.19835,16122.01);
   graph->SetPoint(3867,0.1984,16123.35);
   graph->SetPoint(3868,0.19845,16124.7);
   graph->SetPoint(3869,0.1985,16126.04);
   graph->SetPoint(3870,0.19855,16127.38);
   graph->SetPoint(3871,0.1986,16128.73);
   graph->SetPoint(3872,0.19865,16130.07);
   graph->SetPoint(3873,0.1987,16131.42);
   graph->SetPoint(3874,0.19875,16132.77);
   graph->SetPoint(3875,0.1988,16134.11);
   graph->SetPoint(3876,0.19885,16135.46);
   graph->SetPoint(3877,0.1989,16136.81);
   graph->SetPoint(3878,0.19895,16138.16);
   graph->SetPoint(3879,0.199,16139.51);
   graph->SetPoint(3880,0.19905,16140.86);
   graph->SetPoint(3881,0.1991,16142.21);
   graph->SetPoint(3882,0.19915,16143.56);
   graph->SetPoint(3883,0.1992,16144.91);
   graph->SetPoint(3884,0.19925,16146.26);
   graph->SetPoint(3885,0.1993,16147.62);
   graph->SetPoint(3886,0.19935,16148.97);
   graph->SetPoint(3887,0.1994,16150.33);
   graph->SetPoint(3888,0.19945,16151.68);
   graph->SetPoint(3889,0.1995,16153.04);
   graph->SetPoint(3890,0.19955,16154.39);
   graph->SetPoint(3891,0.1996,16155.75);
   graph->SetPoint(3892,0.19965,16157.11);
   graph->SetPoint(3893,0.1997,16158.47);
   graph->SetPoint(3894,0.19975,16159.83);
   graph->SetPoint(3895,0.1998,16161.19);
   graph->SetPoint(3896,0.19985,16162.55);
   graph->SetPoint(3897,0.1999,16163.91);
   graph->SetPoint(3898,0.19995,16165.27);
   graph->SetPoint(3899,0.2,16166.63);
   graph->SetPoint(3900,0.20005,16167.99);
   graph->SetPoint(3901,0.2001,16169.36);
   graph->SetPoint(3902,0.20015,16170.72);
   graph->SetPoint(3903,0.2002,16172.09);
   graph->SetPoint(3904,0.20025,16173.45);
   graph->SetPoint(3905,0.2003,16174.82);
   graph->SetPoint(3906,0.20035,16176.18);
   graph->SetPoint(3907,0.2004,16177.55);
   graph->SetPoint(3908,0.20045,16178.92);
   graph->SetPoint(3909,0.2005,16180.29);
   graph->SetPoint(3910,0.20055,16181.66);
   graph->SetPoint(3911,0.2006,16183.03);
   graph->SetPoint(3912,0.20065,16184.4);
   graph->SetPoint(3913,0.2007,16185.77);
   graph->SetPoint(3914,0.20075,16187.14);
   graph->SetPoint(3915,0.2008,16188.51);
   graph->SetPoint(3916,0.20085,16189.88);
   graph->SetPoint(3917,0.2009,16191.26);
   graph->SetPoint(3918,0.20095,16192.63);
   graph->SetPoint(3919,0.201,16194.01);
   graph->SetPoint(3920,0.20105,16195.38);
   graph->SetPoint(3921,0.2011,16196.76);
   graph->SetPoint(3922,0.20115,16198.13);
   graph->SetPoint(3923,0.2012,16199.51);
   graph->SetPoint(3924,0.20125,16200.89);
   graph->SetPoint(3925,0.2013,16202.27);
   graph->SetPoint(3926,0.20135,16203.65);
   graph->SetPoint(3927,0.2014,16205.03);
   graph->SetPoint(3928,0.20145,16206.41);
   graph->SetPoint(3929,0.2015,16207.79);
   graph->SetPoint(3930,0.20155,16209.17);
   graph->SetPoint(3931,0.2016,16210.55);
   graph->SetPoint(3932,0.20165,16211.93);
   graph->SetPoint(3933,0.2017,16213.32);
   graph->SetPoint(3934,0.20175,16214.7);
   graph->SetPoint(3935,0.2018,16216.09);
   graph->SetPoint(3936,0.20185,16217.47);
   graph->SetPoint(3937,0.2019,16218.86);
   graph->SetPoint(3938,0.20195,16220.24);
   graph->SetPoint(3939,0.202,16221.63);
   graph->SetPoint(3940,0.20205,16223.02);
   graph->SetPoint(3941,0.2021,16224.41);
   graph->SetPoint(3942,0.20215,16225.8);
   graph->SetPoint(3943,0.2022,16227.19);
   graph->SetPoint(3944,0.20225,16228.58);
   graph->SetPoint(3945,0.2023,16229.97);
   graph->SetPoint(3946,0.20235,16231.36);
   graph->SetPoint(3947,0.2024,16232.75);
   graph->SetPoint(3948,0.20245,16234.15);
   graph->SetPoint(3949,0.2025,16235.54);
   graph->SetPoint(3950,0.20255,16236.93);
   graph->SetPoint(3951,0.2026,16238.33);
   graph->SetPoint(3952,0.20265,16239.72);
   graph->SetPoint(3953,0.2027,16241.12);
   graph->SetPoint(3954,0.20275,16242.52);
   graph->SetPoint(3955,0.2028,16243.91);
   graph->SetPoint(3956,0.20285,16245.31);
   graph->SetPoint(3957,0.2029,16246.71);
   graph->SetPoint(3958,0.20295,16248.11);
   graph->SetPoint(3959,0.203,16249.51);
   graph->SetPoint(3960,0.20305,16250.91);
   graph->SetPoint(3961,0.2031,16252.31);
   graph->SetPoint(3962,0.20315,16253.71);
   graph->SetPoint(3963,0.2032,16255.11);
   graph->SetPoint(3964,0.20325,16256.52);
   graph->SetPoint(3965,0.2033,16257.92);
   graph->SetPoint(3966,0.20335,16259.32);
   graph->SetPoint(3967,0.2034,16260.73);
   graph->SetPoint(3968,0.20345,16262.13);
   graph->SetPoint(3969,0.2035,16263.54);
   graph->SetPoint(3970,0.20355,16264.94);
   graph->SetPoint(3971,0.2036,16266.35);
   graph->SetPoint(3972,0.20365,16267.76);
   graph->SetPoint(3973,0.2037,16269.17);
   graph->SetPoint(3974,0.20375,16270.58);
   graph->SetPoint(3975,0.2038,16271.99);
   graph->SetPoint(3976,0.20385,16273.4);
   graph->SetPoint(3977,0.2039,16274.81);
   graph->SetPoint(3978,0.20395,16276.22);
   graph->SetPoint(3979,0.204,16277.63);
   graph->SetPoint(3980,0.20405,16279.04);
   graph->SetPoint(3981,0.2041,16280.46);
   graph->SetPoint(3982,0.20415,16281.87);
   graph->SetPoint(3983,0.2042,16283.29);
   graph->SetPoint(3984,0.20425,16284.7);
   graph->SetPoint(3985,0.2043,16286.12);
   graph->SetPoint(3986,0.20435,16287.53);
   graph->SetPoint(3987,0.2044,16288.95);
   graph->SetPoint(3988,0.20445,16290.37);
   graph->SetPoint(3989,0.2045,16291.79);
   graph->SetPoint(3990,0.20455,16293.21);
   graph->SetPoint(3991,0.2046,16294.63);
   graph->SetPoint(3992,0.20465,16296.05);
   graph->SetPoint(3993,0.2047,16297.47);
   graph->SetPoint(3994,0.20475,16298.89);
   graph->SetPoint(3995,0.2048,16300.31);
   graph->SetPoint(3996,0.20485,16301.73);
   graph->SetPoint(3997,0.2049,16303.16);
   graph->SetPoint(3998,0.20495,16304.58);
   graph->SetPoint(3999,0.205,16306);
   graph->SetPoint(4000,0.20505,16307.43);
   graph->SetPoint(4001,0.2051,16308.85);
   graph->SetPoint(4002,0.20515,16310.28);
   graph->SetPoint(4003,0.2052,16311.71);
   graph->SetPoint(4004,0.20525,16313.14);
   graph->SetPoint(4005,0.2053,16314.56);
   graph->SetPoint(4006,0.20535,16315.99);
   graph->SetPoint(4007,0.2054,16317.42);
   graph->SetPoint(4008,0.20545,16318.85);
   graph->SetPoint(4009,0.2055,16320.28);
   graph->SetPoint(4010,0.20555,16321.71);
   graph->SetPoint(4011,0.2056,16323.15);
   graph->SetPoint(4012,0.20565,16324.58);
   graph->SetPoint(4013,0.2057,16326.01);
   graph->SetPoint(4014,0.20575,16327.44);
   graph->SetPoint(4015,0.2058,16328.88);
   graph->SetPoint(4016,0.20585,16330.31);
   graph->SetPoint(4017,0.2059,16331.75);
   graph->SetPoint(4018,0.20595,16333.19);
   graph->SetPoint(4019,0.206,16334.62);
   graph->SetPoint(4020,0.20605,16336.06);
   graph->SetPoint(4021,0.2061,16337.5);
   graph->SetPoint(4022,0.20615,16338.94);
   graph->SetPoint(4023,0.2062,16340.38);
   graph->SetPoint(4024,0.20625,16341.82);
   graph->SetPoint(4025,0.2063,16343.26);
   graph->SetPoint(4026,0.20635,16344.7);
   graph->SetPoint(4027,0.2064,16346.14);
   graph->SetPoint(4028,0.20645,16347.58);
   graph->SetPoint(4029,0.2065,16349.02);
   graph->SetPoint(4030,0.20655,16350.47);
   graph->SetPoint(4031,0.2066,16351.91);
   graph->SetPoint(4032,0.20665,16353.36);
   graph->SetPoint(4033,0.2067,16354.8);
   graph->SetPoint(4034,0.20675,16356.25);
   graph->SetPoint(4035,0.2068,16357.7);
   graph->SetPoint(4036,0.20685,16359.14);
   graph->SetPoint(4037,0.2069,16360.59);
   graph->SetPoint(4038,0.20695,16362.04);
   graph->SetPoint(4039,0.207,16363.49);
   graph->SetPoint(4040,0.20705,16364.94);
   graph->SetPoint(4041,0.2071,16366.39);
   graph->SetPoint(4042,0.20715,16367.84);
   graph->SetPoint(4043,0.2072,16369.29);
   graph->SetPoint(4044,0.20725,16370.74);
   graph->SetPoint(4045,0.2073,16372.2);
   graph->SetPoint(4046,0.20735,16373.65);
   graph->SetPoint(4047,0.2074,16375.1);
   graph->SetPoint(4048,0.20745,16376.56);
   graph->SetPoint(4049,0.2075,16378.01);
   graph->SetPoint(4050,0.20755,16379.47);
   graph->SetPoint(4051,0.2076,16380.92);
   graph->SetPoint(4052,0.20765,16382.38);
   graph->SetPoint(4053,0.2077,16383.84);
   graph->SetPoint(4054,0.20775,16385.3);
   graph->SetPoint(4055,0.2078,16386.76);
   graph->SetPoint(4056,0.20785,16388.22);
   graph->SetPoint(4057,0.2079,16389.68);
   graph->SetPoint(4058,0.20795,16391.14);
   graph->SetPoint(4059,0.208,16392.6);
   graph->SetPoint(4060,0.20805,16394.06);
   graph->SetPoint(4061,0.2081,16395.52);
   graph->SetPoint(4062,0.20815,16396.99);
   graph->SetPoint(4063,0.2082,16398.45);
   graph->SetPoint(4064,0.20825,16399.91);
   graph->SetPoint(4065,0.2083,16401.38);
   graph->SetPoint(4066,0.20835,16402.84);
   graph->SetPoint(4067,0.2084,16404.31);
   graph->SetPoint(4068,0.20845,16405.78);
   graph->SetPoint(4069,0.2085,16407.25);
   graph->SetPoint(4070,0.20855,16408.71);
   graph->SetPoint(4071,0.2086,16410.18);
   graph->SetPoint(4072,0.20865,16411.65);
   graph->SetPoint(4073,0.2087,16413.12);
   graph->SetPoint(4074,0.20875,16414.59);
   graph->SetPoint(4075,0.2088,16416.06);
   graph->SetPoint(4076,0.20885,16417.53);
   graph->SetPoint(4077,0.2089,16419.01);
   graph->SetPoint(4078,0.20895,16420.48);
   graph->SetPoint(4079,0.209,16421.95);
   graph->SetPoint(4080,0.20905,16423.43);
   graph->SetPoint(4081,0.2091,16424.9);
   graph->SetPoint(4082,0.20915,16426.38);
   graph->SetPoint(4083,0.2092,16427.85);
   graph->SetPoint(4084,0.20925,16429.33);
   graph->SetPoint(4085,0.2093,16430.81);
   graph->SetPoint(4086,0.20935,16432.29);
   graph->SetPoint(4087,0.2094,16433.76);
   graph->SetPoint(4088,0.20945,16435.24);
   graph->SetPoint(4089,0.2095,16436.72);
   graph->SetPoint(4090,0.20955,16438.2);
   graph->SetPoint(4091,0.2096,16439.68);
   graph->SetPoint(4092,0.20965,16441.16);
   graph->SetPoint(4093,0.2097,16442.65);
   graph->SetPoint(4094,0.20975,16444.13);
   graph->SetPoint(4095,0.2098,16445.61);
   graph->SetPoint(4096,0.20985,16447.1);
   graph->SetPoint(4097,0.2099,16448.58);
   graph->SetPoint(4098,0.20995,16450.07);
   graph->SetPoint(4099,0.21,16451.55);
   graph->SetPoint(4100,0.21005,16453.04);
   graph->SetPoint(4101,0.2101,16454.53);
   graph->SetPoint(4102,0.21015,16456.01);
   graph->SetPoint(4103,0.2102,16457.5);
   graph->SetPoint(4104,0.21025,16458.99);
   graph->SetPoint(4105,0.2103,16460.48);
   graph->SetPoint(4106,0.21035,16461.97);
   graph->SetPoint(4107,0.2104,16463.46);
   graph->SetPoint(4108,0.21045,16464.95);
   graph->SetPoint(4109,0.2105,16466.44);
   graph->SetPoint(4110,0.21055,16467.93);
   graph->SetPoint(4111,0.2106,16469.43);
   graph->SetPoint(4112,0.21065,16470.92);
   graph->SetPoint(4113,0.2107,16472.42);
   graph->SetPoint(4114,0.21075,16473.91);
   graph->SetPoint(4115,0.2108,16475.41);
   graph->SetPoint(4116,0.21085,16476.9);
   graph->SetPoint(4117,0.2109,16478.4);
   graph->SetPoint(4118,0.21095,16479.9);
   graph->SetPoint(4119,0.211,16481.39);
   graph->SetPoint(4120,0.21105,16482.89);
   graph->SetPoint(4121,0.2111,16484.39);
   graph->SetPoint(4122,0.21115,16485.89);
   graph->SetPoint(4123,0.2112,16487.39);
   graph->SetPoint(4124,0.21125,16488.89);
   graph->SetPoint(4125,0.2113,16490.39);
   graph->SetPoint(4126,0.21135,16491.89);
   graph->SetPoint(4127,0.2114,16493.4);
   graph->SetPoint(4128,0.21145,16494.9);
   graph->SetPoint(4129,0.2115,16496.4);
   graph->SetPoint(4130,0.21155,16497.91);
   graph->SetPoint(4131,0.2116,16499.41);
   graph->SetPoint(4132,0.21165,16500.92);
   graph->SetPoint(4133,0.2117,16502.43);
   graph->SetPoint(4134,0.21175,16503.93);
   graph->SetPoint(4135,0.2118,16505.44);
   graph->SetPoint(4136,0.21185,16506.95);
   graph->SetPoint(4137,0.2119,16508.46);
   graph->SetPoint(4138,0.21195,16509.97);
   graph->SetPoint(4139,0.212,16511.48);
   graph->SetPoint(4140,0.21205,16512.99);
   graph->SetPoint(4141,0.2121,16514.5);
   graph->SetPoint(4142,0.21215,16516.01);
   graph->SetPoint(4143,0.2122,16517.52);
   graph->SetPoint(4144,0.21225,16519.03);
   graph->SetPoint(4145,0.2123,16520.55);
   graph->SetPoint(4146,0.21235,16522.06);
   graph->SetPoint(4147,0.2124,16523.58);
   graph->SetPoint(4148,0.21245,16525.09);
   graph->SetPoint(4149,0.2125,16526.61);
   graph->SetPoint(4150,0.21255,16528.12);
   graph->SetPoint(4151,0.2126,16529.64);
   graph->SetPoint(4152,0.21265,16531.16);
   graph->SetPoint(4153,0.2127,16532.68);
   graph->SetPoint(4154,0.21275,16534.2);
   graph->SetPoint(4155,0.2128,16535.72);
   graph->SetPoint(4156,0.21285,16537.24);
   graph->SetPoint(4157,0.2129,16538.76);
   graph->SetPoint(4158,0.21295,16540.28);
   graph->SetPoint(4159,0.213,16541.8);
   graph->SetPoint(4160,0.21305,16543.32);
   graph->SetPoint(4161,0.2131,16544.85);
   graph->SetPoint(4162,0.21315,16546.37);
   graph->SetPoint(4163,0.2132,16547.89);
   graph->SetPoint(4164,0.21325,16549.42);
   graph->SetPoint(4165,0.2133,16550.94);
   graph->SetPoint(4166,0.21335,16552.47);
   graph->SetPoint(4167,0.2134,16554);
   graph->SetPoint(4168,0.21345,16555.52);
   graph->SetPoint(4169,0.2135,16557.05);
   graph->SetPoint(4170,0.21355,16558.58);
   graph->SetPoint(4171,0.2136,16560.11);
   graph->SetPoint(4172,0.21365,16561.64);
   graph->SetPoint(4173,0.2137,16563.17);
   graph->SetPoint(4174,0.21375,16564.7);
   graph->SetPoint(4175,0.2138,16566.23);
   graph->SetPoint(4176,0.21385,16567.76);
   graph->SetPoint(4177,0.2139,16569.3);
   graph->SetPoint(4178,0.21395,16570.83);
   graph->SetPoint(4179,0.214,16572.36);
   graph->SetPoint(4180,0.21405,16573.9);
   graph->SetPoint(4181,0.2141,16575.43);
   graph->SetPoint(4182,0.21415,16576.97);
   graph->SetPoint(4183,0.2142,16578.51);
   graph->SetPoint(4184,0.21425,16580.04);
   graph->SetPoint(4185,0.2143,16581.58);
   graph->SetPoint(4186,0.21435,16583.12);
   graph->SetPoint(4187,0.2144,16584.66);
   graph->SetPoint(4188,0.21445,16586.2);
   graph->SetPoint(4189,0.2145,16587.74);
   graph->SetPoint(4190,0.21455,16589.28);
   graph->SetPoint(4191,0.2146,16590.82);
   graph->SetPoint(4192,0.21465,16592.36);
   graph->SetPoint(4193,0.2147,16593.9);
   graph->SetPoint(4194,0.21475,16595.44);
   graph->SetPoint(4195,0.2148,16596.99);
   graph->SetPoint(4196,0.21485,16598.53);
   graph->SetPoint(4197,0.2149,16600.08);
   graph->SetPoint(4198,0.21495,16601.62);
   graph->SetPoint(4199,0.215,16603.17);
   graph->SetPoint(4200,0.21505,16604.71);
   graph->SetPoint(4201,0.2151,16606.26);
   graph->SetPoint(4202,0.21515,16607.81);
   graph->SetPoint(4203,0.2152,16609.36);
   graph->SetPoint(4204,0.21525,16610.9);
   graph->SetPoint(4205,0.2153,16612.45);
   graph->SetPoint(4206,0.21535,16614);
   graph->SetPoint(4207,0.2154,16615.55);
   graph->SetPoint(4208,0.21545,16617.11);
   graph->SetPoint(4209,0.2155,16618.66);
   graph->SetPoint(4210,0.21555,16620.21);
   graph->SetPoint(4211,0.2156,16621.76);
   graph->SetPoint(4212,0.21565,16623.32);
   graph->SetPoint(4213,0.2157,16624.87);
   graph->SetPoint(4214,0.21575,16626.43);
   graph->SetPoint(4215,0.2158,16627.98);
   graph->SetPoint(4216,0.21585,16629.54);
   graph->SetPoint(4217,0.2159,16631.09);
   graph->SetPoint(4218,0.21595,16632.65);
   graph->SetPoint(4219,0.216,16634.21);
   graph->SetPoint(4220,0.21605,16635.77);
   graph->SetPoint(4221,0.2161,16637.32);
   graph->SetPoint(4222,0.21615,16638.88);
   graph->SetPoint(4223,0.2162,16640.44);
   graph->SetPoint(4224,0.21625,16642);
   graph->SetPoint(4225,0.2163,16643.57);
   graph->SetPoint(4226,0.21635,16645.13);
   graph->SetPoint(4227,0.2164,16646.69);
   graph->SetPoint(4228,0.21645,16648.25);
   graph->SetPoint(4229,0.2165,16649.82);
   graph->SetPoint(4230,0.21655,16651.38);
   graph->SetPoint(4231,0.2166,16652.95);
   graph->SetPoint(4232,0.21665,16654.51);
   graph->SetPoint(4233,0.2167,16656.08);
   graph->SetPoint(4234,0.21675,16657.64);
   graph->SetPoint(4235,0.2168,16659.21);
   graph->SetPoint(4236,0.21685,16660.78);
   graph->SetPoint(4237,0.2169,16662.35);
   graph->SetPoint(4238,0.21695,16663.92);
   graph->SetPoint(4239,0.217,16665.49);
   graph->SetPoint(4240,0.21705,16667.06);
   graph->SetPoint(4241,0.2171,16668.63);
   graph->SetPoint(4242,0.21715,16670.2);
   graph->SetPoint(4243,0.2172,16671.77);
   graph->SetPoint(4244,0.21725,16673.34);
   graph->SetPoint(4245,0.2173,16674.92);
   graph->SetPoint(4246,0.21735,16676.49);
   graph->SetPoint(4247,0.2174,16678.06);
   graph->SetPoint(4248,0.21745,16679.64);
   graph->SetPoint(4249,0.2175,16681.21);
   graph->SetPoint(4250,0.21755,16682.79);
   graph->SetPoint(4251,0.2176,16684.37);
   graph->SetPoint(4252,0.21765,16685.94);
   graph->SetPoint(4253,0.2177,16687.52);
   graph->SetPoint(4254,0.21775,16689.1);
   graph->SetPoint(4255,0.2178,16690.68);
   graph->SetPoint(4256,0.21785,16692.26);
   graph->SetPoint(4257,0.2179,16693.84);
   graph->SetPoint(4258,0.21795,16695.42);
   graph->SetPoint(4259,0.218,16697);
   graph->SetPoint(4260,0.21805,16698.58);
   graph->SetPoint(4261,0.2181,16700.17);
   graph->SetPoint(4262,0.21815,16701.75);
   graph->SetPoint(4263,0.2182,16703.33);
   graph->SetPoint(4264,0.21825,16704.92);
   graph->SetPoint(4265,0.2183,16706.5);
   graph->SetPoint(4266,0.21835,16708.09);
   graph->SetPoint(4267,0.2184,16709.67);
   graph->SetPoint(4268,0.21845,16711.26);
   graph->SetPoint(4269,0.2185,16712.85);
   graph->SetPoint(4270,0.21855,16714.43);
   graph->SetPoint(4271,0.2186,16716.02);
   graph->SetPoint(4272,0.21865,16717.61);
   graph->SetPoint(4273,0.2187,16719.2);
   graph->SetPoint(4274,0.21875,16720.79);
   graph->SetPoint(4275,0.2188,16722.38);
   graph->SetPoint(4276,0.21885,16723.97);
   graph->SetPoint(4277,0.2189,16725.57);
   graph->SetPoint(4278,0.21895,16727.16);
   graph->SetPoint(4279,0.219,16728.75);
   graph->SetPoint(4280,0.21905,16730.34);
   graph->SetPoint(4281,0.2191,16731.94);
   graph->SetPoint(4282,0.21915,16733.53);
   graph->SetPoint(4283,0.2192,16735.13);
   graph->SetPoint(4284,0.21925,16736.73);
   graph->SetPoint(4285,0.2193,16738.32);
   graph->SetPoint(4286,0.21935,16739.92);
   graph->SetPoint(4287,0.2194,16741.52);
   graph->SetPoint(4288,0.21945,16743.12);
   graph->SetPoint(4289,0.2195,16744.71);
   graph->SetPoint(4290,0.21955,16746.31);
   graph->SetPoint(4291,0.2196,16747.91);
   graph->SetPoint(4292,0.21965,16749.51);
   graph->SetPoint(4293,0.2197,16751.12);
   graph->SetPoint(4294,0.21975,16752.72);
   graph->SetPoint(4295,0.2198,16754.32);
   graph->SetPoint(4296,0.21985,16755.92);
   graph->SetPoint(4297,0.2199,16757.53);
   graph->SetPoint(4298,0.21995,16759.13);
   graph->SetPoint(4299,0.22,16760.74);
   graph->SetPoint(4300,0.22005,16762.34);
   graph->SetPoint(4301,0.2201,16763.95);
   graph->SetPoint(4302,0.22015,16765.55);
   graph->SetPoint(4303,0.2202,16767.16);
   graph->SetPoint(4304,0.22025,16768.77);
   graph->SetPoint(4305,0.2203,16770.38);
   graph->SetPoint(4306,0.22035,16771.99);
   graph->SetPoint(4307,0.2204,16773.6);
   graph->SetPoint(4308,0.22045,16775.21);
   graph->SetPoint(4309,0.2205,16776.82);
   graph->SetPoint(4310,0.22055,16778.43);
   graph->SetPoint(4311,0.2206,16780.04);
   graph->SetPoint(4312,0.22065,16781.65);
   graph->SetPoint(4313,0.2207,16783.26);
   graph->SetPoint(4314,0.22075,16784.88);
   graph->SetPoint(4315,0.2208,16786.49);
   graph->SetPoint(4316,0.22085,16788.11);
   graph->SetPoint(4317,0.2209,16789.72);
   graph->SetPoint(4318,0.22095,16791.34);
   graph->SetPoint(4319,0.221,16792.95);
   graph->SetPoint(4320,0.22105,16794.57);
   graph->SetPoint(4321,0.2211,16796.19);
   graph->SetPoint(4322,0.22115,16797.81);
   graph->SetPoint(4323,0.2212,16799.43);
   graph->SetPoint(4324,0.22125,16801.05);
   graph->SetPoint(4325,0.2213,16802.67);
   graph->SetPoint(4326,0.22135,16804.29);
   graph->SetPoint(4327,0.2214,16805.91);
   graph->SetPoint(4328,0.22145,16807.53);
   graph->SetPoint(4329,0.2215,16809.15);
   graph->SetPoint(4330,0.22155,16810.77);
   graph->SetPoint(4331,0.2216,16812.4);
   graph->SetPoint(4332,0.22165,16814.02);
   graph->SetPoint(4333,0.2217,16815.65);
   graph->SetPoint(4334,0.22175,16817.27);
   graph->SetPoint(4335,0.2218,16818.9);
   graph->SetPoint(4336,0.22185,16820.52);
   graph->SetPoint(4337,0.2219,16822.15);
   graph->SetPoint(4338,0.22195,16823.78);
   graph->SetPoint(4339,0.222,16825.41);
   graph->SetPoint(4340,0.22205,16827.03);
   graph->SetPoint(4341,0.2221,16828.66);
   graph->SetPoint(4342,0.22215,16830.29);
   graph->SetPoint(4343,0.2222,16831.92);
   graph->SetPoint(4344,0.22225,16833.56);
   graph->SetPoint(4345,0.2223,16835.19);
   graph->SetPoint(4346,0.22235,16836.82);
   graph->SetPoint(4347,0.2224,16838.45);
   graph->SetPoint(4348,0.22245,16840.08);
   graph->SetPoint(4349,0.2225,16841.72);
   graph->SetPoint(4350,0.22255,16843.35);
   graph->SetPoint(4351,0.2226,16844.99);
   graph->SetPoint(4352,0.22265,16846.62);
   graph->SetPoint(4353,0.2227,16848.26);
   graph->SetPoint(4354,0.22275,16849.9);
   graph->SetPoint(4355,0.2228,16851.53);
   graph->SetPoint(4356,0.22285,16853.17);
   graph->SetPoint(4357,0.2229,16854.81);
   graph->SetPoint(4358,0.22295,16856.45);
   graph->SetPoint(4359,0.223,16858.09);
   graph->SetPoint(4360,0.22305,16859.73);
   graph->SetPoint(4361,0.2231,16861.37);
   graph->SetPoint(4362,0.22315,16863.01);
   graph->SetPoint(4363,0.2232,16864.65);
   graph->SetPoint(4364,0.22325,16866.3);
   graph->SetPoint(4365,0.2233,16867.94);
   graph->SetPoint(4366,0.22335,16869.58);
   graph->SetPoint(4367,0.2234,16871.23);
   graph->SetPoint(4368,0.22345,16872.87);
   graph->SetPoint(4369,0.2235,16874.52);
   graph->SetPoint(4370,0.22355,16876.16);
   graph->SetPoint(4371,0.2236,16877.81);
   graph->SetPoint(4372,0.22365,16879.46);
   graph->SetPoint(4373,0.2237,16881.1);
   graph->SetPoint(4374,0.22375,16882.75);
   graph->SetPoint(4375,0.2238,16884.4);
   graph->SetPoint(4376,0.22385,16886.05);
   graph->SetPoint(4377,0.2239,16887.7);
   graph->SetPoint(4378,0.22395,16889.35);
   graph->SetPoint(4379,0.224,16891);
   graph->SetPoint(4380,0.22405,16892.66);
   graph->SetPoint(4381,0.2241,16894.31);
   graph->SetPoint(4382,0.22415,16895.96);
   graph->SetPoint(4383,0.2242,16897.61);
   graph->SetPoint(4384,0.22425,16899.27);
   graph->SetPoint(4385,0.2243,16900.92);
   graph->SetPoint(4386,0.22435,16902.58);
   graph->SetPoint(4387,0.2244,16904.23);
   graph->SetPoint(4388,0.22445,16905.89);
   graph->SetPoint(4389,0.2245,16907.55);
   graph->SetPoint(4390,0.22455,16909.2);
   graph->SetPoint(4391,0.2246,16910.86);
   graph->SetPoint(4392,0.22465,16912.52);
   graph->SetPoint(4393,0.2247,16914.18);
   graph->SetPoint(4394,0.22475,16915.84);
   graph->SetPoint(4395,0.2248,16917.5);
   graph->SetPoint(4396,0.22485,16919.16);
   graph->SetPoint(4397,0.2249,16920.82);
   graph->SetPoint(4398,0.22495,16922.48);
   graph->SetPoint(4399,0.225,16924.15);
   graph->SetPoint(4400,0.22505,16925.81);
   graph->SetPoint(4401,0.2251,16927.47);
   graph->SetPoint(4402,0.22515,16929.14);
   graph->SetPoint(4403,0.2252,16930.8);
   graph->SetPoint(4404,0.22525,16932.47);
   graph->SetPoint(4405,0.2253,16934.14);
   graph->SetPoint(4406,0.22535,16935.8);
   graph->SetPoint(4407,0.2254,16937.47);
   graph->SetPoint(4408,0.22545,16939.14);
   graph->SetPoint(4409,0.2255,16940.81);
   graph->SetPoint(4410,0.22555,16942.47);
   graph->SetPoint(4411,0.2256,16944.14);
   graph->SetPoint(4412,0.22565,16945.81);
   graph->SetPoint(4413,0.2257,16947.48);
   graph->SetPoint(4414,0.22575,16949.16);
   graph->SetPoint(4415,0.2258,16950.83);
   graph->SetPoint(4416,0.22585,16952.5);
   graph->SetPoint(4417,0.2259,16954.17);
   graph->SetPoint(4418,0.22595,16955.85);
   graph->SetPoint(4419,0.226,16957.52);
   graph->SetPoint(4420,0.22605,16959.2);
   graph->SetPoint(4421,0.2261,16960.87);
   graph->SetPoint(4422,0.22615,16962.55);
   graph->SetPoint(4423,0.2262,16964.22);
   graph->SetPoint(4424,0.22625,16965.9);
   graph->SetPoint(4425,0.2263,16967.58);
   graph->SetPoint(4426,0.22635,16969.26);
   graph->SetPoint(4427,0.2264,16970.93);
   graph->SetPoint(4428,0.22645,16972.61);
   graph->SetPoint(4429,0.2265,16974.29);
   graph->SetPoint(4430,0.22655,16975.97);
   graph->SetPoint(4431,0.2266,16977.65);
   graph->SetPoint(4432,0.22665,16979.34);
   graph->SetPoint(4433,0.2267,16981.02);
   graph->SetPoint(4434,0.22675,16982.7);
   graph->SetPoint(4435,0.2268,16984.38);
   graph->SetPoint(4436,0.22685,16986.07);
   graph->SetPoint(4437,0.2269,16987.75);
   graph->SetPoint(4438,0.22695,16989.44);
   graph->SetPoint(4439,0.227,16991.12);
   graph->SetPoint(4440,0.22705,16992.81);
   graph->SetPoint(4441,0.2271,16994.49);
   graph->SetPoint(4442,0.22715,16996.18);
   graph->SetPoint(4443,0.2272,16997.87);
   graph->SetPoint(4444,0.22725,16999.56);
   graph->SetPoint(4445,0.2273,17001.25);
   graph->SetPoint(4446,0.22735,17002.94);
   graph->SetPoint(4447,0.2274,17004.63);
   graph->SetPoint(4448,0.22745,17006.32);
   graph->SetPoint(4449,0.2275,17008.01);
   graph->SetPoint(4450,0.22755,17009.7);
   graph->SetPoint(4451,0.2276,17011.39);
   graph->SetPoint(4452,0.22765,17013.09);
   graph->SetPoint(4453,0.2277,17014.78);
   graph->SetPoint(4454,0.22775,17016.47);
   graph->SetPoint(4455,0.2278,17018.17);
   graph->SetPoint(4456,0.22785,17019.86);
   graph->SetPoint(4457,0.2279,17021.56);
   graph->SetPoint(4458,0.22795,17023.25);
   graph->SetPoint(4459,0.228,17024.95);
   graph->SetPoint(4460,0.22805,17026.65);
   graph->SetPoint(4461,0.2281,17028.35);
   graph->SetPoint(4462,0.22815,17030.04);
   graph->SetPoint(4463,0.2282,17031.74);
   graph->SetPoint(4464,0.22825,17033.44);
   graph->SetPoint(4465,0.2283,17035.14);
   graph->SetPoint(4466,0.22835,17036.84);
   graph->SetPoint(4467,0.2284,17038.55);
   graph->SetPoint(4468,0.22845,17040.25);
   graph->SetPoint(4469,0.2285,17041.95);
   graph->SetPoint(4470,0.22855,17043.65);
   graph->SetPoint(4471,0.2286,17045.36);
   graph->SetPoint(4472,0.22865,17047.06);
   graph->SetPoint(4473,0.2287,17048.77);
   graph->SetPoint(4474,0.22875,17050.47);
   graph->SetPoint(4475,0.2288,17052.18);
   graph->SetPoint(4476,0.22885,17053.88);
   graph->SetPoint(4477,0.2289,17055.59);
   graph->SetPoint(4478,0.22895,17057.3);
   graph->SetPoint(4479,0.229,17059.01);
   graph->SetPoint(4480,0.22905,17060.71);
   graph->SetPoint(4481,0.2291,17062.42);
   graph->SetPoint(4482,0.22915,17064.13);
   graph->SetPoint(4483,0.2292,17065.84);
   graph->SetPoint(4484,0.22925,17067.55);
   graph->SetPoint(4485,0.2293,17069.27);
   graph->SetPoint(4486,0.22935,17070.98);
   graph->SetPoint(4487,0.2294,17072.69);
   graph->SetPoint(4488,0.22945,17074.4);
   graph->SetPoint(4489,0.2295,17076.12);
   graph->SetPoint(4490,0.22955,17077.83);
   graph->SetPoint(4491,0.2296,17079.55);
   graph->SetPoint(4492,0.22965,17081.26);
   graph->SetPoint(4493,0.2297,17082.98);
   graph->SetPoint(4494,0.22975,17084.7);
   graph->SetPoint(4495,0.2298,17086.41);
   graph->SetPoint(4496,0.22985,17088.13);
   graph->SetPoint(4497,0.2299,17089.85);
   graph->SetPoint(4498,0.22995,17091.57);
   graph->SetPoint(4499,0.23,17093.29);
   graph->SetPoint(4500,0.23005,17095.01);
   graph->SetPoint(4501,0.2301,17096.73);
   graph->SetPoint(4502,0.23015,17098.45);
   graph->SetPoint(4503,0.2302,17100.17);
   graph->SetPoint(4504,0.23025,17101.89);
   graph->SetPoint(4505,0.2303,17103.61);
   graph->SetPoint(4506,0.23035,17105.34);
   graph->SetPoint(4507,0.2304,17107.06);
   graph->SetPoint(4508,0.23045,17108.79);
   graph->SetPoint(4509,0.2305,17110.51);
   graph->SetPoint(4510,0.23055,17112.24);
   graph->SetPoint(4511,0.2306,17113.96);
   graph->SetPoint(4512,0.23065,17115.69);
   graph->SetPoint(4513,0.2307,17117.42);
   graph->SetPoint(4514,0.23075,17119.14);
   graph->SetPoint(4515,0.2308,17120.87);
   graph->SetPoint(4516,0.23085,17122.6);
   graph->SetPoint(4517,0.2309,17124.33);
   graph->SetPoint(4518,0.23095,17126.06);
   graph->SetPoint(4519,0.231,17127.79);
   graph->SetPoint(4520,0.23105,17129.52);
   graph->SetPoint(4521,0.2311,17131.25);
   graph->SetPoint(4522,0.23115,17132.99);
   graph->SetPoint(4523,0.2312,17134.72);
   graph->SetPoint(4524,0.23125,17136.45);
   graph->SetPoint(4525,0.2313,17138.19);
   graph->SetPoint(4526,0.23135,17139.92);
   graph->SetPoint(4527,0.2314,17141.66);
   graph->SetPoint(4528,0.23145,17143.39);
   graph->SetPoint(4529,0.2315,17145.13);
   graph->SetPoint(4530,0.23155,17146.86);
   graph->SetPoint(4531,0.2316,17148.6);
   graph->SetPoint(4532,0.23165,17150.34);
   graph->SetPoint(4533,0.2317,17152.08);
   graph->SetPoint(4534,0.23175,17153.82);
   graph->SetPoint(4535,0.2318,17155.56);
   graph->SetPoint(4536,0.23185,17157.3);
   graph->SetPoint(4537,0.2319,17159.04);
   graph->SetPoint(4538,0.23195,17160.78);
   graph->SetPoint(4539,0.232,17162.52);
   graph->SetPoint(4540,0.23205,17164.26);
   graph->SetPoint(4541,0.2321,17166);
   graph->SetPoint(4542,0.23215,17167.75);
   graph->SetPoint(4543,0.2322,17169.49);
   graph->SetPoint(4544,0.23225,17171.24);
   graph->SetPoint(4545,0.2323,17172.98);
   graph->SetPoint(4546,0.23235,17174.73);
   graph->SetPoint(4547,0.2324,17176.47);
   graph->SetPoint(4548,0.23245,17178.22);
   graph->SetPoint(4549,0.2325,17179.97);
   graph->SetPoint(4550,0.23255,17181.72);
   graph->SetPoint(4551,0.2326,17183.46);
   graph->SetPoint(4552,0.23265,17185.21);
   graph->SetPoint(4553,0.2327,17186.96);
   graph->SetPoint(4554,0.23275,17188.71);
   graph->SetPoint(4555,0.2328,17190.46);
   graph->SetPoint(4556,0.23285,17192.21);
   graph->SetPoint(4557,0.2329,17193.97);
   graph->SetPoint(4558,0.23295,17195.72);
   graph->SetPoint(4559,0.233,17197.47);
   graph->SetPoint(4560,0.23305,17199.22);
   graph->SetPoint(4561,0.2331,17200.98);
   graph->SetPoint(4562,0.23315,17202.73);
   graph->SetPoint(4563,0.2332,17204.49);
   graph->SetPoint(4564,0.23325,17206.24);
   graph->SetPoint(4565,0.2333,17208);
   graph->SetPoint(4566,0.23335,17209.76);
   graph->SetPoint(4567,0.2334,17211.51);
   graph->SetPoint(4568,0.23345,17213.27);
   graph->SetPoint(4569,0.2335,17215.03);
   graph->SetPoint(4570,0.23355,17216.79);
   graph->SetPoint(4571,0.2336,17218.55);
   graph->SetPoint(4572,0.23365,17220.31);
   graph->SetPoint(4573,0.2337,17222.07);
   graph->SetPoint(4574,0.23375,17223.83);
   graph->SetPoint(4575,0.2338,17225.59);
   graph->SetPoint(4576,0.23385,17227.35);
   graph->SetPoint(4577,0.2339,17229.12);
   graph->SetPoint(4578,0.23395,17230.88);
   graph->SetPoint(4579,0.234,17232.64);
   graph->SetPoint(4580,0.23405,17234.41);
   graph->SetPoint(4581,0.2341,17236.17);
   graph->SetPoint(4582,0.23415,17237.94);
   graph->SetPoint(4583,0.2342,17239.7);
   graph->SetPoint(4584,0.23425,17241.47);
   graph->SetPoint(4585,0.2343,17243.24);
   graph->SetPoint(4586,0.23435,17245.01);
   graph->SetPoint(4587,0.2344,17246.77);
   graph->SetPoint(4588,0.23445,17248.54);
   graph->SetPoint(4589,0.2345,17250.31);
   graph->SetPoint(4590,0.23455,17252.08);
   graph->SetPoint(4591,0.2346,17253.85);
   graph->SetPoint(4592,0.23465,17255.62);
   graph->SetPoint(4593,0.2347,17257.4);
   graph->SetPoint(4594,0.23475,17259.17);
   graph->SetPoint(4595,0.2348,17260.94);
   graph->SetPoint(4596,0.23485,17262.71);
   graph->SetPoint(4597,0.2349,17264.49);
   graph->SetPoint(4598,0.23495,17266.26);
   graph->SetPoint(4599,0.235,17268.04);
   graph->SetPoint(4600,0.23505,17269.81);
   graph->SetPoint(4601,0.2351,17271.59);
   graph->SetPoint(4602,0.23515,17273.37);
   graph->SetPoint(4603,0.2352,17275.14);
   graph->SetPoint(4604,0.23525,17276.92);
   graph->SetPoint(4605,0.2353,17278.7);
   graph->SetPoint(4606,0.23535,17280.48);
   graph->SetPoint(4607,0.2354,17282.26);
   graph->SetPoint(4608,0.23545,17284.04);
   graph->SetPoint(4609,0.2355,17285.82);
   graph->SetPoint(4610,0.23555,17287.6);
   graph->SetPoint(4611,0.2356,17289.38);
   graph->SetPoint(4612,0.23565,17291.16);
   graph->SetPoint(4613,0.2357,17292.94);
   graph->SetPoint(4614,0.23575,17294.73);
   graph->SetPoint(4615,0.2358,17296.51);
   graph->SetPoint(4616,0.23585,17298.29);
   graph->SetPoint(4617,0.2359,17300.08);
   graph->SetPoint(4618,0.23595,17301.86);
   graph->SetPoint(4619,0.236,17303.65);
   graph->SetPoint(4620,0.23605,17305.44);
   graph->SetPoint(4621,0.2361,17307.22);
   graph->SetPoint(4622,0.23615,17309.01);
   graph->SetPoint(4623,0.2362,17310.8);
   graph->SetPoint(4624,0.23625,17312.59);
   graph->SetPoint(4625,0.2363,17314.38);
   graph->SetPoint(4626,0.23635,17316.17);
   graph->SetPoint(4627,0.2364,17317.96);
   graph->SetPoint(4628,0.23645,17319.75);
   graph->SetPoint(4629,0.2365,17321.54);
   graph->SetPoint(4630,0.23655,17323.33);
   graph->SetPoint(4631,0.2366,17325.12);
   graph->SetPoint(4632,0.23665,17326.92);
   graph->SetPoint(4633,0.2367,17328.71);
   graph->SetPoint(4634,0.23675,17330.5);
   graph->SetPoint(4635,0.2368,17332.3);
   graph->SetPoint(4636,0.23685,17334.09);
   graph->SetPoint(4637,0.2369,17335.89);
   graph->SetPoint(4638,0.23695,17337.69);
   graph->SetPoint(4639,0.237,17339.48);
   graph->SetPoint(4640,0.23705,17341.28);
   graph->SetPoint(4641,0.2371,17343.08);
   graph->SetPoint(4642,0.23715,17344.88);
   graph->SetPoint(4643,0.2372,17346.68);
   graph->SetPoint(4644,0.23725,17348.48);
   graph->SetPoint(4645,0.2373,17350.28);
   graph->SetPoint(4646,0.23735,17352.08);
   graph->SetPoint(4647,0.2374,17353.88);
   graph->SetPoint(4648,0.23745,17355.68);
   graph->SetPoint(4649,0.2375,17357.48);
   graph->SetPoint(4650,0.23755,17359.28);
   graph->SetPoint(4651,0.2376,17361.09);
   graph->SetPoint(4652,0.23765,17362.89);
   graph->SetPoint(4653,0.2377,17364.7);
   graph->SetPoint(4654,0.23775,17366.5);
   graph->SetPoint(4655,0.2378,17368.31);
   graph->SetPoint(4656,0.23785,17370.11);
   graph->SetPoint(4657,0.2379,17371.92);
   graph->SetPoint(4658,0.23795,17373.73);
   graph->SetPoint(4659,0.238,17375.53);
   graph->SetPoint(4660,0.23805,17377.34);
   graph->SetPoint(4661,0.2381,17379.15);
   graph->SetPoint(4662,0.23815,17380.96);
   graph->SetPoint(4663,0.2382,17382.77);
   graph->SetPoint(4664,0.23825,17384.58);
   graph->SetPoint(4665,0.2383,17386.39);
   graph->SetPoint(4666,0.23835,17388.2);
   graph->SetPoint(4667,0.2384,17390.01);
   graph->SetPoint(4668,0.23845,17391.83);
   graph->SetPoint(4669,0.2385,17393.64);
   graph->SetPoint(4670,0.23855,17395.45);
   graph->SetPoint(4671,0.2386,17397.27);
   graph->SetPoint(4672,0.23865,17399.08);
   graph->SetPoint(4673,0.2387,17400.9);
   graph->SetPoint(4674,0.23875,17402.71);
   graph->SetPoint(4675,0.2388,17404.53);
   graph->SetPoint(4676,0.23885,17406.35);
   graph->SetPoint(4677,0.2389,17408.16);
   graph->SetPoint(4678,0.23895,17409.98);
   graph->SetPoint(4679,0.239,17411.8);
   graph->SetPoint(4680,0.23905,17413.62);
   graph->SetPoint(4681,0.2391,17415.44);
   graph->SetPoint(4682,0.23915,17417.26);
   graph->SetPoint(4683,0.2392,17419.08);
   graph->SetPoint(4684,0.23925,17420.9);
   graph->SetPoint(4685,0.2393,17422.72);
   graph->SetPoint(4686,0.23935,17424.55);
   graph->SetPoint(4687,0.2394,17426.37);
   graph->SetPoint(4688,0.23945,17428.19);
   graph->SetPoint(4689,0.2395,17430.02);
   graph->SetPoint(4690,0.23955,17431.84);
   graph->SetPoint(4691,0.2396,17433.66);
   graph->SetPoint(4692,0.23965,17435.49);
   graph->SetPoint(4693,0.2397,17437.32);
   graph->SetPoint(4694,0.23975,17439.14);
   graph->SetPoint(4695,0.2398,17440.97);
   graph->SetPoint(4696,0.23985,17442.8);
   graph->SetPoint(4697,0.2399,17444.63);
   graph->SetPoint(4698,0.23995,17446.45);
   graph->SetPoint(4699,0.24,17448.28);
   graph->SetPoint(4700,0.24005,17450.11);
   graph->SetPoint(4701,0.2401,17451.94);
   graph->SetPoint(4702,0.24015,17453.78);
   graph->SetPoint(4703,0.2402,17455.61);
   graph->SetPoint(4704,0.24025,17457.44);
   graph->SetPoint(4705,0.2403,17459.27);
   graph->SetPoint(4706,0.24035,17461.1);
   graph->SetPoint(4707,0.2404,17462.94);
   graph->SetPoint(4708,0.24045,17464.77);
   graph->SetPoint(4709,0.2405,17466.61);
   graph->SetPoint(4710,0.24055,17468.44);
   graph->SetPoint(4711,0.2406,17470.28);
   graph->SetPoint(4712,0.24065,17472.11);
   graph->SetPoint(4713,0.2407,17473.95);
   graph->SetPoint(4714,0.24075,17475.79);
   graph->SetPoint(4715,0.2408,17477.63);
   graph->SetPoint(4716,0.24085,17479.46);
   graph->SetPoint(4717,0.2409,17481.3);
   graph->SetPoint(4718,0.24095,17483.14);
   graph->SetPoint(4719,0.241,17484.98);
   graph->SetPoint(4720,0.24105,17486.82);
   graph->SetPoint(4721,0.2411,17488.66);
   graph->SetPoint(4722,0.24115,17490.51);
   graph->SetPoint(4723,0.2412,17492.35);
   graph->SetPoint(4724,0.24125,17494.19);
   graph->SetPoint(4725,0.2413,17496.03);
   graph->SetPoint(4726,0.24135,17497.88);
   graph->SetPoint(4727,0.2414,17499.72);
   graph->SetPoint(4728,0.24145,17501.57);
   graph->SetPoint(4729,0.2415,17503.41);
   graph->SetPoint(4730,0.24155,17505.26);
   graph->SetPoint(4731,0.2416,17507.1);
   graph->SetPoint(4732,0.24165,17508.95);
   graph->SetPoint(4733,0.2417,17510.8);
   graph->SetPoint(4734,0.24175,17512.65);
   graph->SetPoint(4735,0.2418,17514.5);
   graph->SetPoint(4736,0.24185,17516.35);
   graph->SetPoint(4737,0.2419,17518.19);
   graph->SetPoint(4738,0.24195,17520.04);
   graph->SetPoint(4739,0.242,17521.9);
   graph->SetPoint(4740,0.24205,17523.75);
   graph->SetPoint(4741,0.2421,17525.6);
   graph->SetPoint(4742,0.24215,17527.45);
   graph->SetPoint(4743,0.2422,17529.3);
   graph->SetPoint(4744,0.24225,17531.16);
   graph->SetPoint(4745,0.2423,17533.01);
   graph->SetPoint(4746,0.24235,17534.87);
   graph->SetPoint(4747,0.2424,17536.72);
   graph->SetPoint(4748,0.24245,17538.58);
   graph->SetPoint(4749,0.2425,17540.43);
   graph->SetPoint(4750,0.24255,17542.29);
   graph->SetPoint(4751,0.2426,17544.15);
   graph->SetPoint(4752,0.24265,17546);
   graph->SetPoint(4753,0.2427,17547.86);
   graph->SetPoint(4754,0.24275,17549.72);
   graph->SetPoint(4755,0.2428,17551.58);
   graph->SetPoint(4756,0.24285,17553.44);
   graph->SetPoint(4757,0.2429,17555.3);
   graph->SetPoint(4758,0.24295,17557.16);
   graph->SetPoint(4759,0.243,17559.02);
   graph->SetPoint(4760,0.24305,17560.88);
   graph->SetPoint(4761,0.2431,17562.75);
   graph->SetPoint(4762,0.24315,17564.61);
   graph->SetPoint(4763,0.2432,17566.47);
   graph->SetPoint(4764,0.24325,17568.34);
   graph->SetPoint(4765,0.2433,17570.2);
   graph->SetPoint(4766,0.24335,17572.07);
   graph->SetPoint(4767,0.2434,17573.93);
   graph->SetPoint(4768,0.24345,17575.8);
   graph->SetPoint(4769,0.2435,17577.66);
   graph->SetPoint(4770,0.24355,17579.53);
   graph->SetPoint(4771,0.2436,17581.4);
   graph->SetPoint(4772,0.24365,17583.27);
   graph->SetPoint(4773,0.2437,17585.14);
   graph->SetPoint(4774,0.24375,17587.01);
   graph->SetPoint(4775,0.2438,17588.88);
   graph->SetPoint(4776,0.24385,17590.75);
   graph->SetPoint(4777,0.2439,17592.62);
   graph->SetPoint(4778,0.24395,17594.49);
   graph->SetPoint(4779,0.244,17596.36);
   graph->SetPoint(4780,0.24405,17598.23);
   graph->SetPoint(4781,0.2441,17600.11);
   graph->SetPoint(4782,0.24415,17601.98);
   graph->SetPoint(4783,0.2442,17603.85);
   graph->SetPoint(4784,0.24425,17605.73);
   graph->SetPoint(4785,0.2443,17607.6);
   graph->SetPoint(4786,0.24435,17609.48);
   graph->SetPoint(4787,0.2444,17611.35);
   graph->SetPoint(4788,0.24445,17613.23);
   graph->SetPoint(4789,0.2445,17615.11);
   graph->SetPoint(4790,0.24455,17616.99);
   graph->SetPoint(4791,0.2446,17618.86);
   graph->SetPoint(4792,0.24465,17620.74);
   graph->SetPoint(4793,0.2447,17622.62);
   graph->SetPoint(4794,0.24475,17624.5);
   graph->SetPoint(4795,0.2448,17626.38);
   graph->SetPoint(4796,0.24485,17628.26);
   graph->SetPoint(4797,0.2449,17630.15);
   graph->SetPoint(4798,0.24495,17632.03);
   graph->SetPoint(4799,0.245,17633.91);
   graph->SetPoint(4800,0.24505,17635.79);
   graph->SetPoint(4801,0.2451,17637.68);
   graph->SetPoint(4802,0.24515,17639.56);
   graph->SetPoint(4803,0.2452,17641.45);
   graph->SetPoint(4804,0.24525,17643.33);
   graph->SetPoint(4805,0.2453,17645.22);
   graph->SetPoint(4806,0.24535,17647.1);
   graph->SetPoint(4807,0.2454,17648.99);
   graph->SetPoint(4808,0.24545,17650.88);
   graph->SetPoint(4809,0.2455,17652.76);
   graph->SetPoint(4810,0.24555,17654.65);
   graph->SetPoint(4811,0.2456,17656.54);
   graph->SetPoint(4812,0.24565,17658.43);
   graph->SetPoint(4813,0.2457,17660.32);
   graph->SetPoint(4814,0.24575,17662.21);
   graph->SetPoint(4815,0.2458,17664.1);
   graph->SetPoint(4816,0.24585,17665.99);
   graph->SetPoint(4817,0.2459,17667.88);
   graph->SetPoint(4818,0.24595,17669.78);
   graph->SetPoint(4819,0.246,17671.67);
   graph->SetPoint(4820,0.24605,17673.56);
   graph->SetPoint(4821,0.2461,17675.46);
   graph->SetPoint(4822,0.24615,17677.35);
   graph->SetPoint(4823,0.2462,17679.25);
   graph->SetPoint(4824,0.24625,17681.14);
   graph->SetPoint(4825,0.2463,17683.04);
   graph->SetPoint(4826,0.24635,17684.94);
   graph->SetPoint(4827,0.2464,17686.83);
   graph->SetPoint(4828,0.24645,17688.73);
   graph->SetPoint(4829,0.2465,17690.63);
   graph->SetPoint(4830,0.24655,17692.53);
   graph->SetPoint(4831,0.2466,17694.43);
   graph->SetPoint(4832,0.24665,17696.33);
   graph->SetPoint(4833,0.2467,17698.23);
   graph->SetPoint(4834,0.24675,17700.13);
   graph->SetPoint(4835,0.2468,17702.03);
   graph->SetPoint(4836,0.24685,17703.93);
   graph->SetPoint(4837,0.2469,17705.83);
   graph->SetPoint(4838,0.24695,17707.74);
   graph->SetPoint(4839,0.247,17709.64);
   graph->SetPoint(4840,0.24705,17711.54);
   graph->SetPoint(4841,0.2471,17713.45);
   graph->SetPoint(4842,0.24715,17715.35);
   graph->SetPoint(4843,0.2472,17717.26);
   graph->SetPoint(4844,0.24725,17719.17);
   graph->SetPoint(4845,0.2473,17721.07);
   graph->SetPoint(4846,0.24735,17722.98);
   graph->SetPoint(4847,0.2474,17724.89);
   graph->SetPoint(4848,0.24745,17726.79);
   graph->SetPoint(4849,0.2475,17728.7);
   graph->SetPoint(4850,0.24755,17730.61);
   graph->SetPoint(4851,0.2476,17732.52);
   graph->SetPoint(4852,0.24765,17734.43);
   graph->SetPoint(4853,0.2477,17736.34);
   graph->SetPoint(4854,0.24775,17738.25);
   graph->SetPoint(4855,0.2478,17740.17);
   graph->SetPoint(4856,0.24785,17742.08);
   graph->SetPoint(4857,0.2479,17743.99);
   graph->SetPoint(4858,0.24795,17745.9);
   graph->SetPoint(4859,0.248,17747.82);
   graph->SetPoint(4860,0.24805,17749.73);
   graph->SetPoint(4861,0.2481,17751.65);
   graph->SetPoint(4862,0.24815,17753.56);
   graph->SetPoint(4863,0.2482,17755.48);
   graph->SetPoint(4864,0.24825,17757.4);
   graph->SetPoint(4865,0.2483,17759.31);
   graph->SetPoint(4866,0.24835,17761.23);
   graph->SetPoint(4867,0.2484,17763.15);
   graph->SetPoint(4868,0.24845,17765.07);
   graph->SetPoint(4869,0.2485,17766.99);
   graph->SetPoint(4870,0.24855,17768.91);
   graph->SetPoint(4871,0.2486,17770.83);
   graph->SetPoint(4872,0.24865,17772.75);
   graph->SetPoint(4873,0.2487,17774.67);
   graph->SetPoint(4874,0.24875,17776.59);
   graph->SetPoint(4875,0.2488,17778.51);
   graph->SetPoint(4876,0.24885,17780.43);
   graph->SetPoint(4877,0.2489,17782.36);
   graph->SetPoint(4878,0.24895,17784.28);
   graph->SetPoint(4879,0.249,17786.2);
   graph->SetPoint(4880,0.24905,17788.13);
   graph->SetPoint(4881,0.2491,17790.05);
   graph->SetPoint(4882,0.24915,17791.98);
   graph->SetPoint(4883,0.2492,17793.91);
   graph->SetPoint(4884,0.24925,17795.83);
   graph->SetPoint(4885,0.2493,17797.76);
   graph->SetPoint(4886,0.24935,17799.69);
   graph->SetPoint(4887,0.2494,17801.62);
   graph->SetPoint(4888,0.24945,17803.55);
   graph->SetPoint(4889,0.2495,17805.48);
   graph->SetPoint(4890,0.24955,17807.41);
   graph->SetPoint(4891,0.2496,17809.34);
   graph->SetPoint(4892,0.24965,17811.27);
   graph->SetPoint(4893,0.2497,17813.2);
   graph->SetPoint(4894,0.24975,17815.13);
   graph->SetPoint(4895,0.2498,17817.06);
   graph->SetPoint(4896,0.24985,17819);
   graph->SetPoint(4897,0.2499,17820.93);
   graph->SetPoint(4898,0.24995,17822.86);
   graph->SetPoint(4899,0.25,17824.8);
   graph->SetPoint(4900,0.25005,17826.73);
   graph->SetPoint(4901,0.2501,17828.67);
   graph->SetPoint(4902,0.25015,17830.6);
   graph->SetPoint(4903,0.2502,17832.54);
   graph->SetPoint(4904,0.25025,17834.48);
   graph->SetPoint(4905,0.2503,17836.42);
   graph->SetPoint(4906,0.25035,17838.35);
   graph->SetPoint(4907,0.2504,17840.29);
   graph->SetPoint(4908,0.25045,17842.23);
   graph->SetPoint(4909,0.2505,17844.17);
   graph->SetPoint(4910,0.25055,17846.11);
   graph->SetPoint(4911,0.2506,17848.05);
   graph->SetPoint(4912,0.25065,17849.99);
   graph->SetPoint(4913,0.2507,17851.93);
   graph->SetPoint(4914,0.25075,17853.88);
   graph->SetPoint(4915,0.2508,17855.82);
   graph->SetPoint(4916,0.25085,17857.76);
   graph->SetPoint(4917,0.2509,17859.71);
   graph->SetPoint(4918,0.25095,17861.65);
   graph->SetPoint(4919,0.251,17863.6);
   graph->SetPoint(4920,0.25105,17865.54);
   graph->SetPoint(4921,0.2511,17867.49);
   graph->SetPoint(4922,0.25115,17869.43);
   graph->SetPoint(4923,0.2512,17871.38);
   graph->SetPoint(4924,0.25125,17873.33);
   graph->SetPoint(4925,0.2513,17875.28);
   graph->SetPoint(4926,0.25135,17877.22);
   graph->SetPoint(4927,0.2514,17879.17);
   graph->SetPoint(4928,0.25145,17881.12);
   graph->SetPoint(4929,0.2515,17883.07);
   graph->SetPoint(4930,0.25155,17885.02);
   graph->SetPoint(4931,0.2516,17886.97);
   graph->SetPoint(4932,0.25165,17888.92);
   graph->SetPoint(4933,0.2517,17890.88);
   graph->SetPoint(4934,0.25175,17892.83);
   graph->SetPoint(4935,0.2518,17894.78);
   graph->SetPoint(4936,0.25185,17896.74);
   graph->SetPoint(4937,0.2519,17898.69);
   graph->SetPoint(4938,0.25195,17900.64);
   graph->SetPoint(4939,0.252,17902.6);
   graph->SetPoint(4940,0.25205,17904.55);
   graph->SetPoint(4941,0.2521,17906.51);
   graph->SetPoint(4942,0.25215,17908.47);
   graph->SetPoint(4943,0.2522,17910.42);
   graph->SetPoint(4944,0.25225,17912.38);
   graph->SetPoint(4945,0.2523,17914.34);
   graph->SetPoint(4946,0.25235,17916.3);
   graph->SetPoint(4947,0.2524,17918.26);
   graph->SetPoint(4948,0.25245,17920.22);
   graph->SetPoint(4949,0.2525,17922.18);
   graph->SetPoint(4950,0.25255,17924.14);
   graph->SetPoint(4951,0.2526,17926.1);
   graph->SetPoint(4952,0.25265,17928.06);
   graph->SetPoint(4953,0.2527,17930.02);
   graph->SetPoint(4954,0.25275,17931.99);
   graph->SetPoint(4955,0.2528,17933.95);
   graph->SetPoint(4956,0.25285,17935.91);
   graph->SetPoint(4957,0.2529,17937.88);
   graph->SetPoint(4958,0.25295,17939.84);
   graph->SetPoint(4959,0.253,17941.81);
   graph->SetPoint(4960,0.25305,17943.77);
   graph->SetPoint(4961,0.2531,17945.74);
   graph->SetPoint(4962,0.25315,17947.71);
   graph->SetPoint(4963,0.2532,17949.67);
   graph->SetPoint(4964,0.25325,17951.64);
   graph->SetPoint(4965,0.2533,17953.61);
   graph->SetPoint(4966,0.25335,17955.58);
   graph->SetPoint(4967,0.2534,17957.55);
   graph->SetPoint(4968,0.25345,17959.52);
   graph->SetPoint(4969,0.2535,17961.49);
   graph->SetPoint(4970,0.25355,17963.46);
   graph->SetPoint(4971,0.2536,17965.43);
   graph->SetPoint(4972,0.25365,17967.4);
   graph->SetPoint(4973,0.2537,17969.37);
   graph->SetPoint(4974,0.25375,17971.35);
   graph->SetPoint(4975,0.2538,17973.32);
   graph->SetPoint(4976,0.25385,17975.29);
   graph->SetPoint(4977,0.2539,17977.27);
   graph->SetPoint(4978,0.25395,17979.24);
   graph->SetPoint(4979,0.254,17981.22);
   graph->SetPoint(4980,0.25405,17983.19);
   graph->SetPoint(4981,0.2541,17985.17);
   graph->SetPoint(4982,0.25415,17987.15);
   graph->SetPoint(4983,0.2542,17989.12);
   graph->SetPoint(4984,0.25425,17991.1);
   graph->SetPoint(4985,0.2543,17993.08);
   graph->SetPoint(4986,0.25435,17995.06);
   graph->SetPoint(4987,0.2544,17997.04);
   graph->SetPoint(4988,0.25445,17999.02);
   graph->SetPoint(4989,0.2545,18001);
   graph->SetPoint(4990,0.25455,18002.98);
   graph->SetPoint(4991,0.2546,18004.96);
   graph->SetPoint(4992,0.25465,18006.94);
   graph->SetPoint(4993,0.2547,18008.92);
   graph->SetPoint(4994,0.25475,18010.91);
   graph->SetPoint(4995,0.2548,18012.89);
   graph->SetPoint(4996,0.25485,18014.87);
   graph->SetPoint(4997,0.2549,18016.86);
   graph->SetPoint(4998,0.25495,18018.84);
   graph->SetPoint(4999,0.255,18020.83);
   graph->SetPoint(5000,0.25505,18022.81);
   graph->SetPoint(5001,0.2551,18024.8);
   graph->SetPoint(5002,0.25515,18026.79);
   graph->SetPoint(5003,0.2552,18028.78);
   graph->SetPoint(5004,0.25525,18030.76);
   graph->SetPoint(5005,0.2553,18032.75);
   graph->SetPoint(5006,0.25535,18034.74);
   graph->SetPoint(5007,0.2554,18036.73);
   graph->SetPoint(5008,0.25545,18038.72);
   graph->SetPoint(5009,0.2555,18040.71);
   graph->SetPoint(5010,0.25555,18042.7);
   graph->SetPoint(5011,0.2556,18044.69);
   graph->SetPoint(5012,0.25565,18046.68);
   graph->SetPoint(5013,0.2557,18048.68);
   graph->SetPoint(5014,0.25575,18050.67);
   graph->SetPoint(5015,0.2558,18052.66);
   graph->SetPoint(5016,0.25585,18054.66);
   graph->SetPoint(5017,0.2559,18056.65);
   graph->SetPoint(5018,0.25595,18058.65);
   graph->SetPoint(5019,0.256,18060.64);
   graph->SetPoint(5020,0.25605,18062.64);
   graph->SetPoint(5021,0.2561,18064.63);
   graph->SetPoint(5022,0.25615,18066.63);
   graph->SetPoint(5023,0.2562,18068.63);
   graph->SetPoint(5024,0.25625,18070.63);
   graph->SetPoint(5025,0.2563,18072.63);
   graph->SetPoint(5026,0.25635,18074.62);
   graph->SetPoint(5027,0.2564,18076.62);
   graph->SetPoint(5028,0.25645,18078.62);
   graph->SetPoint(5029,0.2565,18080.62);
   graph->SetPoint(5030,0.25655,18082.62);
   graph->SetPoint(5031,0.2566,18084.63);
   graph->SetPoint(5032,0.25665,18086.63);
   graph->SetPoint(5033,0.2567,18088.63);
   graph->SetPoint(5034,0.25675,18090.63);
   graph->SetPoint(5035,0.2568,18092.64);
   graph->SetPoint(5036,0.25685,18094.64);
   graph->SetPoint(5037,0.2569,18096.65);
   graph->SetPoint(5038,0.25695,18098.65);
   graph->SetPoint(5039,0.257,18100.66);
   graph->SetPoint(5040,0.25705,18102.66);
   graph->SetPoint(5041,0.2571,18104.67);
   graph->SetPoint(5042,0.25715,18106.67);
   graph->SetPoint(5043,0.2572,18108.68);
   graph->SetPoint(5044,0.25725,18110.69);
   graph->SetPoint(5045,0.2573,18112.7);
   graph->SetPoint(5046,0.25735,18114.71);
   graph->SetPoint(5047,0.2574,18116.72);
   graph->SetPoint(5048,0.25745,18118.73);
   graph->SetPoint(5049,0.2575,18120.74);
   graph->SetPoint(5050,0.25755,18122.75);
   graph->SetPoint(5051,0.2576,18124.76);
   graph->SetPoint(5052,0.25765,18126.77);
   graph->SetPoint(5053,0.2577,18128.78);
   graph->SetPoint(5054,0.25775,18130.8);
   graph->SetPoint(5055,0.2578,18132.81);
   graph->SetPoint(5056,0.25785,18134.82);
   graph->SetPoint(5057,0.2579,18136.84);
   graph->SetPoint(5058,0.25795,18138.85);
   graph->SetPoint(5059,0.258,18140.87);
   graph->SetPoint(5060,0.25805,18142.88);
   graph->SetPoint(5061,0.2581,18144.9);
   graph->SetPoint(5062,0.25815,18146.92);
   graph->SetPoint(5063,0.2582,18148.93);
   graph->SetPoint(5064,0.25825,18150.95);
   graph->SetPoint(5065,0.2583,18152.97);
   graph->SetPoint(5066,0.25835,18154.99);
   graph->SetPoint(5067,0.2584,18157.01);
   graph->SetPoint(5068,0.25845,18159.03);
   graph->SetPoint(5069,0.2585,18161.05);
   graph->SetPoint(5070,0.25855,18163.07);
   graph->SetPoint(5071,0.2586,18165.09);
   graph->SetPoint(5072,0.25865,18167.11);
   graph->SetPoint(5073,0.2587,18169.14);
   graph->SetPoint(5074,0.25875,18171.16);
   graph->SetPoint(5075,0.2588,18173.18);
   graph->SetPoint(5076,0.25885,18175.2);
   graph->SetPoint(5077,0.2589,18177.23);
   graph->SetPoint(5078,0.25895,18179.25);
   graph->SetPoint(5079,0.259,18181.28);
   graph->SetPoint(5080,0.25905,18183.3);
   graph->SetPoint(5081,0.2591,18185.33);
   graph->SetPoint(5082,0.25915,18187.36);
   graph->SetPoint(5083,0.2592,18189.39);
   graph->SetPoint(5084,0.25925,18191.41);
   graph->SetPoint(5085,0.2593,18193.44);
   graph->SetPoint(5086,0.25935,18195.47);
   graph->SetPoint(5087,0.2594,18197.5);
   graph->SetPoint(5088,0.25945,18199.53);
   graph->SetPoint(5089,0.2595,18201.56);
   graph->SetPoint(5090,0.25955,18203.59);
   graph->SetPoint(5091,0.2596,18205.62);
   graph->SetPoint(5092,0.25965,18207.65);
   graph->SetPoint(5093,0.2597,18209.68);
   graph->SetPoint(5094,0.25975,18211.72);
   graph->SetPoint(5095,0.2598,18213.75);
   graph->SetPoint(5096,0.25985,18215.78);
   graph->SetPoint(5097,0.2599,18217.82);
   graph->SetPoint(5098,0.25995,18219.85);
   graph->SetPoint(5099,0.26,18221.89);
   graph->SetPoint(5100,0.26005,18223.92);
   graph->SetPoint(5101,0.2601,18225.96);
   graph->SetPoint(5102,0.26015,18228);
   graph->SetPoint(5103,0.2602,18230.03);
   graph->SetPoint(5104,0.26025,18232.07);
   graph->SetPoint(5105,0.2603,18234.11);
   graph->SetPoint(5106,0.26035,18236.15);
   graph->SetPoint(5107,0.2604,18238.19);
   graph->SetPoint(5108,0.26045,18240.23);
   graph->SetPoint(5109,0.2605,18242.27);
   graph->SetPoint(5110,0.26055,18244.31);
   graph->SetPoint(5111,0.2606,18246.35);
   graph->SetPoint(5112,0.26065,18248.39);
   graph->SetPoint(5113,0.2607,18250.43);
   graph->SetPoint(5114,0.26075,18252.47);
   graph->SetPoint(5115,0.2608,18254.52);
   graph->SetPoint(5116,0.26085,18256.56);
   graph->SetPoint(5117,0.2609,18258.6);
   graph->SetPoint(5118,0.26095,18260.65);
   graph->SetPoint(5119,0.261,18262.69);
   graph->SetPoint(5120,0.26105,18264.74);
   graph->SetPoint(5121,0.2611,18266.78);
   graph->SetPoint(5122,0.26115,18268.83);
   graph->SetPoint(5123,0.2612,18270.88);
   graph->SetPoint(5124,0.26125,18272.92);
   graph->SetPoint(5125,0.2613,18274.97);
   graph->SetPoint(5126,0.26135,18277.02);
   graph->SetPoint(5127,0.2614,18279.07);
   graph->SetPoint(5128,0.26145,18281.12);
   graph->SetPoint(5129,0.2615,18283.17);
   graph->SetPoint(5130,0.26155,18285.22);
   graph->SetPoint(5131,0.2616,18287.27);
   graph->SetPoint(5132,0.26165,18289.32);
   graph->SetPoint(5133,0.2617,18291.37);
   graph->SetPoint(5134,0.26175,18293.42);
   graph->SetPoint(5135,0.2618,18295.48);
   graph->SetPoint(5136,0.26185,18297.53);
   graph->SetPoint(5137,0.2619,18299.58);
   graph->SetPoint(5138,0.26195,18301.64);
   graph->SetPoint(5139,0.262,18303.69);
   graph->SetPoint(5140,0.26205,18305.75);
   graph->SetPoint(5141,0.2621,18307.8);
   graph->SetPoint(5142,0.26215,18309.86);
   graph->SetPoint(5143,0.2622,18311.92);
   graph->SetPoint(5144,0.26225,18313.97);
   graph->SetPoint(5145,0.2623,18316.03);
   graph->SetPoint(5146,0.26235,18318.09);
   graph->SetPoint(5147,0.2624,18320.15);
   graph->SetPoint(5148,0.26245,18322.21);
   graph->SetPoint(5149,0.2625,18324.27);
   graph->SetPoint(5150,0.26255,18326.33);
   graph->SetPoint(5151,0.2626,18328.39);
   graph->SetPoint(5152,0.26265,18330.45);
   graph->SetPoint(5153,0.2627,18332.51);
   graph->SetPoint(5154,0.26275,18334.57);
   graph->SetPoint(5155,0.2628,18336.63);
   graph->SetPoint(5156,0.26285,18338.7);
   graph->SetPoint(5157,0.2629,18340.76);
   graph->SetPoint(5158,0.26295,18342.82);
   graph->SetPoint(5159,0.263,18344.89);
   graph->SetPoint(5160,0.26305,18346.95);
   graph->SetPoint(5161,0.2631,18349.02);
   graph->SetPoint(5162,0.26315,18351.08);
   graph->SetPoint(5163,0.2632,18353.15);
   graph->SetPoint(5164,0.26325,18355.22);
   graph->SetPoint(5165,0.2633,18357.28);
   graph->SetPoint(5166,0.26335,18359.35);
   graph->SetPoint(5167,0.2634,18361.42);
   graph->SetPoint(5168,0.26345,18363.49);
   graph->SetPoint(5169,0.2635,18365.56);
   graph->SetPoint(5170,0.26355,18367.63);
   graph->SetPoint(5171,0.2636,18369.7);
   graph->SetPoint(5172,0.26365,18371.77);
   graph->SetPoint(5173,0.2637,18373.84);
   graph->SetPoint(5174,0.26375,18375.91);
   graph->SetPoint(5175,0.2638,18377.98);
   graph->SetPoint(5176,0.26385,18380.05);
   graph->SetPoint(5177,0.2639,18382.13);
   graph->SetPoint(5178,0.26395,18384.2);
   graph->SetPoint(5179,0.264,18386.27);
   graph->SetPoint(5180,0.26405,18388.35);
   graph->SetPoint(5181,0.2641,18390.42);
   graph->SetPoint(5182,0.26415,18392.5);
   graph->SetPoint(5183,0.2642,18394.58);
   graph->SetPoint(5184,0.26425,18396.65);
   graph->SetPoint(5185,0.2643,18398.73);
   graph->SetPoint(5186,0.26435,18400.81);
   graph->SetPoint(5187,0.2644,18402.88);
   graph->SetPoint(5188,0.26445,18404.96);
   graph->SetPoint(5189,0.2645,18407.04);
   graph->SetPoint(5190,0.26455,18409.12);
   graph->SetPoint(5191,0.2646,18411.2);
   graph->SetPoint(5192,0.26465,18413.28);
   graph->SetPoint(5193,0.2647,18415.36);
   graph->SetPoint(5194,0.26475,18417.44);
   graph->SetPoint(5195,0.2648,18419.52);
   graph->SetPoint(5196,0.26485,18421.61);
   graph->SetPoint(5197,0.2649,18423.69);
   graph->SetPoint(5198,0.26495,18425.77);
   graph->SetPoint(5199,0.265,18427.86);
   graph->SetPoint(5200,0.26505,18429.94);
   graph->SetPoint(5201,0.2651,18432.02);
   graph->SetPoint(5202,0.26515,18434.11);
   graph->SetPoint(5203,0.2652,18436.19);
   graph->SetPoint(5204,0.26525,18438.28);
   graph->SetPoint(5205,0.2653,18440.37);
   graph->SetPoint(5206,0.26535,18442.45);
   graph->SetPoint(5207,0.2654,18444.54);
   graph->SetPoint(5208,0.26545,18446.63);
   graph->SetPoint(5209,0.2655,18448.72);
   graph->SetPoint(5210,0.26555,18450.81);
   graph->SetPoint(5211,0.2656,18452.9);
   graph->SetPoint(5212,0.26565,18454.99);
   graph->SetPoint(5213,0.2657,18457.08);
   graph->SetPoint(5214,0.26575,18459.17);
   graph->SetPoint(5215,0.2658,18461.26);
   graph->SetPoint(5216,0.26585,18463.35);
   graph->SetPoint(5217,0.2659,18465.44);
   graph->SetPoint(5218,0.26595,18467.53);
   graph->SetPoint(5219,0.266,18469.63);
   graph->SetPoint(5220,0.26605,18471.72);
   graph->SetPoint(5221,0.2661,18473.82);
   graph->SetPoint(5222,0.26615,18475.91);
   graph->SetPoint(5223,0.2662,18478.01);
   graph->SetPoint(5224,0.26625,18480.1);
   graph->SetPoint(5225,0.2663,18482.2);
   graph->SetPoint(5226,0.26635,18484.29);
   graph->SetPoint(5227,0.2664,18486.39);
   graph->SetPoint(5228,0.26645,18488.49);
   graph->SetPoint(5229,0.2665,18490.59);
   graph->SetPoint(5230,0.26655,18492.68);
   graph->SetPoint(5231,0.2666,18494.78);
   graph->SetPoint(5232,0.26665,18496.88);
   graph->SetPoint(5233,0.2667,18498.98);
   graph->SetPoint(5234,0.26675,18501.08);
   graph->SetPoint(5235,0.2668,18503.18);
   graph->SetPoint(5236,0.26685,18505.28);
   graph->SetPoint(5237,0.2669,18507.39);
   graph->SetPoint(5238,0.26695,18509.49);
   graph->SetPoint(5239,0.267,18511.59);
   graph->SetPoint(5240,0.26705,18513.69);
   graph->SetPoint(5241,0.2671,18515.8);
   graph->SetPoint(5242,0.26715,18517.9);
   graph->SetPoint(5243,0.2672,18520.01);
   graph->SetPoint(5244,0.26725,18522.11);
   graph->SetPoint(5245,0.2673,18524.22);
   graph->SetPoint(5246,0.26735,18526.32);
   graph->SetPoint(5247,0.2674,18528.43);
   graph->SetPoint(5248,0.26745,18530.54);
   graph->SetPoint(5249,0.2675,18532.64);
   graph->SetPoint(5250,0.26755,18534.75);
   graph->SetPoint(5251,0.2676,18536.86);
   graph->SetPoint(5252,0.26765,18538.97);
   graph->SetPoint(5253,0.2677,18541.08);
   graph->SetPoint(5254,0.26775,18543.19);
   graph->SetPoint(5255,0.2678,18545.3);
   graph->SetPoint(5256,0.26785,18547.41);
   graph->SetPoint(5257,0.2679,18549.52);
   graph->SetPoint(5258,0.26795,18551.63);
   graph->SetPoint(5259,0.268,18553.74);
   graph->SetPoint(5260,0.26805,18555.86);
   graph->SetPoint(5261,0.2681,18557.97);
   graph->SetPoint(5262,0.26815,18560.08);
   graph->SetPoint(5263,0.2682,18562.2);
   graph->SetPoint(5264,0.26825,18564.31);
   graph->SetPoint(5265,0.2683,18566.43);
   graph->SetPoint(5266,0.26835,18568.54);
   graph->SetPoint(5267,0.2684,18570.66);
   graph->SetPoint(5268,0.26845,18572.78);
   graph->SetPoint(5269,0.2685,18574.89);
   graph->SetPoint(5270,0.26855,18577.01);
   graph->SetPoint(5271,0.2686,18579.13);
   graph->SetPoint(5272,0.26865,18581.25);
   graph->SetPoint(5273,0.2687,18583.36);
   graph->SetPoint(5274,0.26875,18585.48);
   graph->SetPoint(5275,0.2688,18587.6);
   graph->SetPoint(5276,0.26885,18589.72);
   graph->SetPoint(5277,0.2689,18591.84);
   graph->SetPoint(5278,0.26895,18593.97);
   graph->SetPoint(5279,0.269,18596.09);
   graph->SetPoint(5280,0.26905,18598.21);
   graph->SetPoint(5281,0.2691,18600.33);
   graph->SetPoint(5282,0.26915,18602.45);
   graph->SetPoint(5283,0.2692,18604.58);
   graph->SetPoint(5284,0.26925,18606.7);
   graph->SetPoint(5285,0.2693,18608.83);
   graph->SetPoint(5286,0.26935,18610.95);
   graph->SetPoint(5287,0.2694,18613.08);
   graph->SetPoint(5288,0.26945,18615.2);
   graph->SetPoint(5289,0.2695,18617.33);
   graph->SetPoint(5290,0.26955,18619.45);
   graph->SetPoint(5291,0.2696,18621.58);
   graph->SetPoint(5292,0.26965,18623.71);
   graph->SetPoint(5293,0.2697,18625.84);
   graph->SetPoint(5294,0.26975,18627.97);
   graph->SetPoint(5295,0.2698,18630.1);
   graph->SetPoint(5296,0.26985,18632.23);
   graph->SetPoint(5297,0.2699,18634.36);
   graph->SetPoint(5298,0.26995,18636.49);
   graph->SetPoint(5299,0.27,18638.62);
   graph->SetPoint(5300,0.27005,18640.75);
   graph->SetPoint(5301,0.2701,18642.88);
   graph->SetPoint(5302,0.27015,18645.01);
   graph->SetPoint(5303,0.2702,18647.15);
   graph->SetPoint(5304,0.27025,18649.28);
   graph->SetPoint(5305,0.2703,18651.41);
   graph->SetPoint(5306,0.27035,18653.55);
   graph->SetPoint(5307,0.2704,18655.68);
   graph->SetPoint(5308,0.27045,18657.82);
   graph->SetPoint(5309,0.2705,18659.95);
   graph->SetPoint(5310,0.27055,18662.09);
   graph->SetPoint(5311,0.2706,18664.22);
   graph->SetPoint(5312,0.27065,18666.36);
   graph->SetPoint(5313,0.2707,18668.5);
   graph->SetPoint(5314,0.27075,18670.64);
   graph->SetPoint(5315,0.2708,18672.78);
   graph->SetPoint(5316,0.27085,18674.91);
   graph->SetPoint(5317,0.2709,18677.05);
   graph->SetPoint(5318,0.27095,18679.19);
   graph->SetPoint(5319,0.271,18681.33);
   graph->SetPoint(5320,0.27105,18683.47);
   graph->SetPoint(5321,0.2711,18685.62);
   graph->SetPoint(5322,0.27115,18687.76);
   graph->SetPoint(5323,0.2712,18689.9);
   graph->SetPoint(5324,0.27125,18692.04);
   graph->SetPoint(5325,0.2713,18694.19);
   graph->SetPoint(5326,0.27135,18696.33);
   graph->SetPoint(5327,0.2714,18698.47);
   graph->SetPoint(5328,0.27145,18700.62);
   graph->SetPoint(5329,0.2715,18702.76);
   graph->SetPoint(5330,0.27155,18704.91);
   graph->SetPoint(5331,0.2716,18707.05);
   graph->SetPoint(5332,0.27165,18709.2);
   graph->SetPoint(5333,0.2717,18711.35);
   graph->SetPoint(5334,0.27175,18713.49);
   graph->SetPoint(5335,0.2718,18715.64);
   graph->SetPoint(5336,0.27185,18717.79);
   graph->SetPoint(5337,0.2719,18719.94);
   graph->SetPoint(5338,0.27195,18722.09);
   graph->SetPoint(5339,0.272,18724.24);
   graph->SetPoint(5340,0.27205,18726.39);
   graph->SetPoint(5341,0.2721,18728.54);
   graph->SetPoint(5342,0.27215,18730.69);
   graph->SetPoint(5343,0.2722,18732.84);
   graph->SetPoint(5344,0.27225,18734.99);
   graph->SetPoint(5345,0.2723,18737.14);
   graph->SetPoint(5346,0.27235,18739.3);
   graph->SetPoint(5347,0.2724,18741.45);
   graph->SetPoint(5348,0.27245,18743.6);
   graph->SetPoint(5349,0.2725,18745.76);
   graph->SetPoint(5350,0.27255,18747.91);
   graph->SetPoint(5351,0.2726,18750.07);
   graph->SetPoint(5352,0.27265,18752.22);
   graph->SetPoint(5353,0.2727,18754.38);
   graph->SetPoint(5354,0.27275,18756.54);
   graph->SetPoint(5355,0.2728,18758.69);
   graph->SetPoint(5356,0.27285,18760.85);
   graph->SetPoint(5357,0.2729,18763.01);
   graph->SetPoint(5358,0.27295,18765.17);
   graph->SetPoint(5359,0.273,18767.33);
   graph->SetPoint(5360,0.27305,18769.48);
   graph->SetPoint(5361,0.2731,18771.64);
   graph->SetPoint(5362,0.27315,18773.8);
   graph->SetPoint(5363,0.2732,18775.97);
   graph->SetPoint(5364,0.27325,18778.13);
   graph->SetPoint(5365,0.2733,18780.29);
   graph->SetPoint(5366,0.27335,18782.45);
   graph->SetPoint(5367,0.2734,18784.61);
   graph->SetPoint(5368,0.27345,18786.78);
   graph->SetPoint(5369,0.2735,18788.94);
   graph->SetPoint(5370,0.27355,18791.1);
   graph->SetPoint(5371,0.2736,18793.27);
   graph->SetPoint(5372,0.27365,18795.43);
   graph->SetPoint(5373,0.2737,18797.6);
   graph->SetPoint(5374,0.27375,18799.76);
   graph->SetPoint(5375,0.2738,18801.93);
   graph->SetPoint(5376,0.27385,18804.1);
   graph->SetPoint(5377,0.2739,18806.26);
   graph->SetPoint(5378,0.27395,18808.43);
   graph->SetPoint(5379,0.274,18810.6);
   graph->SetPoint(5380,0.27405,18812.77);
   graph->SetPoint(5381,0.2741,18814.94);
   graph->SetPoint(5382,0.27415,18817.11);
   graph->SetPoint(5383,0.2742,18819.28);
   graph->SetPoint(5384,0.27425,18821.45);
   graph->SetPoint(5385,0.2743,18823.62);
   graph->SetPoint(5386,0.27435,18825.79);
   graph->SetPoint(5387,0.2744,18827.96);
   graph->SetPoint(5388,0.27445,18830.13);
   graph->SetPoint(5389,0.2745,18832.3);
   graph->SetPoint(5390,0.27455,18834.48);
   graph->SetPoint(5391,0.2746,18836.65);
   graph->SetPoint(5392,0.27465,18838.82);
   graph->SetPoint(5393,0.2747,18841);
   graph->SetPoint(5394,0.27475,18843.17);
   graph->SetPoint(5395,0.2748,18845.35);
   graph->SetPoint(5396,0.27485,18847.52);
   graph->SetPoint(5397,0.2749,18849.7);
   graph->SetPoint(5398,0.27495,18851.88);
   graph->SetPoint(5399,0.275,18854.05);
   graph->SetPoint(5400,0.27505,18856.23);
   graph->SetPoint(5401,0.2751,18858.41);
   graph->SetPoint(5402,0.27515,18860.59);
   graph->SetPoint(5403,0.2752,18862.77);
   graph->SetPoint(5404,0.27525,18864.95);
   graph->SetPoint(5405,0.2753,18867.13);
   graph->SetPoint(5406,0.27535,18869.31);
   graph->SetPoint(5407,0.2754,18871.49);
   graph->SetPoint(5408,0.27545,18873.67);
   graph->SetPoint(5409,0.2755,18875.85);
   graph->SetPoint(5410,0.27555,18878.03);
   graph->SetPoint(5411,0.2756,18880.22);
   graph->SetPoint(5412,0.27565,18882.4);
   graph->SetPoint(5413,0.2757,18884.58);
   graph->SetPoint(5414,0.27575,18886.77);
   graph->SetPoint(5415,0.2758,18888.95);
   graph->SetPoint(5416,0.27585,18891.14);
   graph->SetPoint(5417,0.2759,18893.32);
   graph->SetPoint(5418,0.27595,18895.51);
   graph->SetPoint(5419,0.276,18897.69);
   graph->SetPoint(5420,0.27605,18899.88);
   graph->SetPoint(5421,0.2761,18902.07);
   graph->SetPoint(5422,0.27615,18904.25);
   graph->SetPoint(5423,0.2762,18906.44);
   graph->SetPoint(5424,0.27625,18908.63);
   graph->SetPoint(5425,0.2763,18910.82);
   graph->SetPoint(5426,0.27635,18913.01);
   graph->SetPoint(5427,0.2764,18915.2);
   graph->SetPoint(5428,0.27645,18917.39);
   graph->SetPoint(5429,0.2765,18919.58);
   graph->SetPoint(5430,0.27655,18921.77);
   graph->SetPoint(5431,0.2766,18923.96);
   graph->SetPoint(5432,0.27665,18926.16);
   graph->SetPoint(5433,0.2767,18928.35);
   graph->SetPoint(5434,0.27675,18930.54);
   graph->SetPoint(5435,0.2768,18932.73);
   graph->SetPoint(5436,0.27685,18934.93);
   graph->SetPoint(5437,0.2769,18937.12);
   graph->SetPoint(5438,0.27695,18939.32);
   graph->SetPoint(5439,0.277,18941.51);
   graph->SetPoint(5440,0.27705,18943.71);
   graph->SetPoint(5441,0.2771,18945.91);
   graph->SetPoint(5442,0.27715,18948.1);
   graph->SetPoint(5443,0.2772,18950.3);
   graph->SetPoint(5444,0.27725,18952.5);
   graph->SetPoint(5445,0.2773,18954.69);
   graph->SetPoint(5446,0.27735,18956.89);
   graph->SetPoint(5447,0.2774,18959.09);
   graph->SetPoint(5448,0.27745,18961.29);
   graph->SetPoint(5449,0.2775,18963.49);
   graph->SetPoint(5450,0.27755,18965.69);
   graph->SetPoint(5451,0.2776,18967.89);
   graph->SetPoint(5452,0.27765,18970.09);
   graph->SetPoint(5453,0.2777,18972.3);
   graph->SetPoint(5454,0.27775,18974.5);
   graph->SetPoint(5455,0.2778,18976.7);
   graph->SetPoint(5456,0.27785,18978.9);
   graph->SetPoint(5457,0.2779,18981.11);
   graph->SetPoint(5458,0.27795,18983.31);
   graph->SetPoint(5459,0.278,18985.51);
   graph->SetPoint(5460,0.27805,18987.72);
   graph->SetPoint(5461,0.2781,18989.92);
   graph->SetPoint(5462,0.27815,18992.13);
   graph->SetPoint(5463,0.2782,18994.34);
   graph->SetPoint(5464,0.27825,18996.54);
   graph->SetPoint(5465,0.2783,18998.75);
   graph->SetPoint(5466,0.27835,19000.96);
   graph->SetPoint(5467,0.2784,19003.16);
   graph->SetPoint(5468,0.27845,19005.37);
   graph->SetPoint(5469,0.2785,19007.58);
   graph->SetPoint(5470,0.27855,19009.79);
   graph->SetPoint(5471,0.2786,19012);
   graph->SetPoint(5472,0.27865,19014.21);
   graph->SetPoint(5473,0.2787,19016.42);
   graph->SetPoint(5474,0.27875,19018.63);
   graph->SetPoint(5475,0.2788,19020.84);
   graph->SetPoint(5476,0.27885,19023.06);
   graph->SetPoint(5477,0.2789,19025.27);
   graph->SetPoint(5478,0.27895,19027.48);
   graph->SetPoint(5479,0.279,19029.69);
   graph->SetPoint(5480,0.27905,19031.91);
   graph->SetPoint(5481,0.2791,19034.12);
   graph->SetPoint(5482,0.27915,19036.34);
   graph->SetPoint(5483,0.2792,19038.55);
   graph->SetPoint(5484,0.27925,19040.77);
   graph->SetPoint(5485,0.2793,19042.98);
   graph->SetPoint(5486,0.27935,19045.2);
   graph->SetPoint(5487,0.2794,19047.42);
   graph->SetPoint(5488,0.27945,19049.63);
   graph->SetPoint(5489,0.2795,19051.85);
   graph->SetPoint(5490,0.27955,19054.07);
   graph->SetPoint(5491,0.2796,19056.29);
   graph->SetPoint(5492,0.27965,19058.51);
   graph->SetPoint(5493,0.2797,19060.73);
   graph->SetPoint(5494,0.27975,19062.95);
   graph->SetPoint(5495,0.2798,19065.17);
   graph->SetPoint(5496,0.27985,19067.39);
   graph->SetPoint(5497,0.2799,19069.61);
   graph->SetPoint(5498,0.27995,19071.83);
   graph->SetPoint(5499,0.28,19074.05);
   graph->SetPoint(5500,0.28005,19076.28);
   graph->SetPoint(5501,0.2801,19078.5);
   graph->SetPoint(5502,0.28015,19080.72);
   graph->SetPoint(5503,0.2802,19082.95);
   graph->SetPoint(5504,0.28025,19085.17);
   graph->SetPoint(5505,0.2803,19087.4);
   graph->SetPoint(5506,0.28035,19089.62);
   graph->SetPoint(5507,0.2804,19091.85);
   graph->SetPoint(5508,0.28045,19094.07);
   graph->SetPoint(5509,0.2805,19096.3);
   graph->SetPoint(5510,0.28055,19098.53);
   graph->SetPoint(5511,0.2806,19100.76);
   graph->SetPoint(5512,0.28065,19102.98);
   graph->SetPoint(5513,0.2807,19105.21);
   graph->SetPoint(5514,0.28075,19107.44);
   graph->SetPoint(5515,0.2808,19109.67);
   graph->SetPoint(5516,0.28085,19111.9);
   graph->SetPoint(5517,0.2809,19114.13);
   graph->SetPoint(5518,0.28095,19116.36);
   graph->SetPoint(5519,0.281,19118.59);
   graph->SetPoint(5520,0.28105,19120.82);
   graph->SetPoint(5521,0.2811,19123.05);
   graph->SetPoint(5522,0.28115,19125.29);
   graph->SetPoint(5523,0.2812,19127.52);
   graph->SetPoint(5524,0.28125,19129.75);
   graph->SetPoint(5525,0.2813,19131.99);
   graph->SetPoint(5526,0.28135,19134.22);
   graph->SetPoint(5527,0.2814,19136.46);
   graph->SetPoint(5528,0.28145,19138.69);
   graph->SetPoint(5529,0.2815,19140.93);
   graph->SetPoint(5530,0.28155,19143.16);
   graph->SetPoint(5531,0.2816,19145.4);
   graph->SetPoint(5532,0.28165,19147.64);
   graph->SetPoint(5533,0.2817,19149.87);
   graph->SetPoint(5534,0.28175,19152.11);
   graph->SetPoint(5535,0.2818,19154.35);
   graph->SetPoint(5536,0.28185,19156.59);
   graph->SetPoint(5537,0.2819,19158.83);
   graph->SetPoint(5538,0.28195,19161.07);
   graph->SetPoint(5539,0.282,19163.31);
   graph->SetPoint(5540,0.28205,19165.55);
   graph->SetPoint(5541,0.2821,19167.79);
   graph->SetPoint(5542,0.28215,19170.03);
   graph->SetPoint(5543,0.2822,19172.27);
   graph->SetPoint(5544,0.28225,19174.51);
   graph->SetPoint(5545,0.2823,19176.75);
   graph->SetPoint(5546,0.28235,19179);
   graph->SetPoint(5547,0.2824,19181.24);
   graph->SetPoint(5548,0.28245,19183.48);
   graph->SetPoint(5549,0.2825,19185.73);
   graph->SetPoint(5550,0.28255,19187.97);
   graph->SetPoint(5551,0.2826,19190.22);
   graph->SetPoint(5552,0.28265,19192.46);
   graph->SetPoint(5553,0.2827,19194.71);
   graph->SetPoint(5554,0.28275,19196.96);
   graph->SetPoint(5555,0.2828,19199.2);
   graph->SetPoint(5556,0.28285,19201.45);
   graph->SetPoint(5557,0.2829,19203.7);
   graph->SetPoint(5558,0.28295,19205.95);
   graph->SetPoint(5559,0.283,19208.2);
   graph->SetPoint(5560,0.28305,19210.44);
   graph->SetPoint(5561,0.2831,19212.69);
   graph->SetPoint(5562,0.28315,19214.94);
   graph->SetPoint(5563,0.2832,19217.19);
   graph->SetPoint(5564,0.28325,19219.45);
   graph->SetPoint(5565,0.2833,19221.7);
   graph->SetPoint(5566,0.28335,19223.95);
   graph->SetPoint(5567,0.2834,19226.2);
   graph->SetPoint(5568,0.28345,19228.45);
   graph->SetPoint(5569,0.2835,19230.71);
   graph->SetPoint(5570,0.28355,19232.96);
   graph->SetPoint(5571,0.2836,19235.21);
   graph->SetPoint(5572,0.28365,19237.47);
   graph->SetPoint(5573,0.2837,19239.72);
   graph->SetPoint(5574,0.28375,19241.98);
   graph->SetPoint(5575,0.2838,19244.23);
   graph->SetPoint(5576,0.28385,19246.49);
   graph->SetPoint(5577,0.2839,19248.75);
   graph->SetPoint(5578,0.28395,19251);
   graph->SetPoint(5579,0.284,19253.26);
   graph->SetPoint(5580,0.28405,19255.52);
   graph->SetPoint(5581,0.2841,19257.78);
   graph->SetPoint(5582,0.28415,19260.04);
   graph->SetPoint(5583,0.2842,19262.29);
   graph->SetPoint(5584,0.28425,19264.55);
   graph->SetPoint(5585,0.2843,19266.81);
   graph->SetPoint(5586,0.28435,19269.07);
   graph->SetPoint(5587,0.2844,19271.34);
   graph->SetPoint(5588,0.28445,19273.6);
   graph->SetPoint(5589,0.2845,19275.86);
   graph->SetPoint(5590,0.28455,19278.12);
   graph->SetPoint(5591,0.2846,19280.38);
   graph->SetPoint(5592,0.28465,19282.65);
   graph->SetPoint(5593,0.2847,19284.91);
   graph->SetPoint(5594,0.28475,19287.17);
   graph->SetPoint(5595,0.2848,19289.44);
   graph->SetPoint(5596,0.28485,19291.7);
   graph->SetPoint(5597,0.2849,19293.97);
   graph->SetPoint(5598,0.28495,19296.23);
   graph->SetPoint(5599,0.285,19298.5);
   graph->SetPoint(5600,0.28505,19300.77);
   graph->SetPoint(5601,0.2851,19303.03);
   graph->SetPoint(5602,0.28515,19305.3);
   graph->SetPoint(5603,0.2852,19307.57);
   graph->SetPoint(5604,0.28525,19309.84);
   graph->SetPoint(5605,0.2853,19312.11);
   graph->SetPoint(5606,0.28535,19314.38);
   graph->SetPoint(5607,0.2854,19316.64);
   graph->SetPoint(5608,0.28545,19318.91);
   graph->SetPoint(5609,0.2855,19321.19);
   graph->SetPoint(5610,0.28555,19323.46);
   graph->SetPoint(5611,0.2856,19325.73);
   graph->SetPoint(5612,0.28565,19328);
   graph->SetPoint(5613,0.2857,19330.27);
   graph->SetPoint(5614,0.28575,19332.54);
   graph->SetPoint(5615,0.2858,19334.82);
   graph->SetPoint(5616,0.28585,19337.09);
   graph->SetPoint(5617,0.2859,19339.36);
   graph->SetPoint(5618,0.28595,19341.64);
   graph->SetPoint(5619,0.286,19343.91);
   graph->SetPoint(5620,0.28605,19346.19);
   graph->SetPoint(5621,0.2861,19348.46);
   graph->SetPoint(5622,0.28615,19350.74);
   graph->SetPoint(5623,0.2862,19353.02);
   graph->SetPoint(5624,0.28625,19355.29);
   graph->SetPoint(5625,0.2863,19357.57);
   graph->SetPoint(5626,0.28635,19359.85);
   graph->SetPoint(5627,0.2864,19362.13);
   graph->SetPoint(5628,0.28645,19364.41);
   graph->SetPoint(5629,0.2865,19366.68);
   graph->SetPoint(5630,0.28655,19368.96);
   graph->SetPoint(5631,0.2866,19371.24);
   graph->SetPoint(5632,0.28665,19373.52);
   graph->SetPoint(5633,0.2867,19375.81);
   graph->SetPoint(5634,0.28675,19378.09);
   graph->SetPoint(5635,0.2868,19380.37);
   graph->SetPoint(5636,0.28685,19382.65);
   graph->SetPoint(5637,0.2869,19384.93);
   graph->SetPoint(5638,0.28695,19387.22);
   graph->SetPoint(5639,0.287,19389.5);
   graph->SetPoint(5640,0.28705,19391.78);
   graph->SetPoint(5641,0.2871,19394.07);
   graph->SetPoint(5642,0.28715,19396.35);
   graph->SetPoint(5643,0.2872,19398.64);
   graph->SetPoint(5644,0.28725,19400.92);
   graph->SetPoint(5645,0.2873,19403.21);
   graph->SetPoint(5646,0.28735,19405.49);
   graph->SetPoint(5647,0.2874,19407.78);
   graph->SetPoint(5648,0.28745,19410.07);
   graph->SetPoint(5649,0.2875,19412.36);
   graph->SetPoint(5650,0.28755,19414.64);
   graph->SetPoint(5651,0.2876,19416.93);
   graph->SetPoint(5652,0.28765,19419.22);
   graph->SetPoint(5653,0.2877,19421.51);
   graph->SetPoint(5654,0.28775,19423.8);
   graph->SetPoint(5655,0.2878,19426.09);
   graph->SetPoint(5656,0.28785,19428.38);
   graph->SetPoint(5657,0.2879,19430.67);
   graph->SetPoint(5658,0.28795,19432.96);
   graph->SetPoint(5659,0.288,19435.26);
   graph->SetPoint(5660,0.28805,19437.55);
   graph->SetPoint(5661,0.2881,19439.84);
   graph->SetPoint(5662,0.28815,19442.13);
   graph->SetPoint(5663,0.2882,19444.43);
   graph->SetPoint(5664,0.28825,19446.72);
   graph->SetPoint(5665,0.2883,19449.02);
   graph->SetPoint(5666,0.28835,19451.31);
   graph->SetPoint(5667,0.2884,19453.61);
   graph->SetPoint(5668,0.28845,19455.9);
   graph->SetPoint(5669,0.2885,19458.2);
   graph->SetPoint(5670,0.28855,19460.49);
   graph->SetPoint(5671,0.2886,19462.79);
   graph->SetPoint(5672,0.28865,19465.09);
   graph->SetPoint(5673,0.2887,19467.39);
   graph->SetPoint(5674,0.28875,19469.69);
   graph->SetPoint(5675,0.2888,19471.98);
   graph->SetPoint(5676,0.28885,19474.28);
   graph->SetPoint(5677,0.2889,19476.58);
   graph->SetPoint(5678,0.28895,19478.88);
   graph->SetPoint(5679,0.289,19481.18);
   graph->SetPoint(5680,0.28905,19483.48);
   graph->SetPoint(5681,0.2891,19485.79);
   graph->SetPoint(5682,0.28915,19488.09);
   graph->SetPoint(5683,0.2892,19490.39);
   graph->SetPoint(5684,0.28925,19492.69);
   graph->SetPoint(5685,0.2893,19494.99);
   graph->SetPoint(5686,0.28935,19497.3);
   graph->SetPoint(5687,0.2894,19499.6);
   graph->SetPoint(5688,0.28945,19501.91);
   graph->SetPoint(5689,0.2895,19504.21);
   graph->SetPoint(5690,0.28955,19506.52);
   graph->SetPoint(5691,0.2896,19508.82);
   graph->SetPoint(5692,0.28965,19511.13);
   graph->SetPoint(5693,0.2897,19513.43);
   graph->SetPoint(5694,0.28975,19515.74);
   graph->SetPoint(5695,0.2898,19518.05);
   graph->SetPoint(5696,0.28985,19520.35);
   graph->SetPoint(5697,0.2899,19522.66);
   graph->SetPoint(5698,0.28995,19524.97);
   graph->SetPoint(5699,0.29,19527.28);
   graph->SetPoint(5700,0.29005,19529.59);
   graph->SetPoint(5701,0.2901,19531.9);
   graph->SetPoint(5702,0.29015,19534.21);
   graph->SetPoint(5703,0.2902,19536.52);
   graph->SetPoint(5704,0.29025,19538.83);
   graph->SetPoint(5705,0.2903,19541.14);
   graph->SetPoint(5706,0.29035,19543.45);
   graph->SetPoint(5707,0.2904,19545.77);
   graph->SetPoint(5708,0.29045,19548.08);
   graph->SetPoint(5709,0.2905,19550.39);
   graph->SetPoint(5710,0.29055,19552.71);
   graph->SetPoint(5711,0.2906,19555.02);
   graph->SetPoint(5712,0.29065,19557.33);
   graph->SetPoint(5713,0.2907,19559.65);
   graph->SetPoint(5714,0.29075,19561.96);
   graph->SetPoint(5715,0.2908,19564.28);
   graph->SetPoint(5716,0.29085,19566.6);
   graph->SetPoint(5717,0.2909,19568.91);
   graph->SetPoint(5718,0.29095,19571.23);
   graph->SetPoint(5719,0.291,19573.55);
   graph->SetPoint(5720,0.29105,19575.86);
   graph->SetPoint(5721,0.2911,19578.18);
   graph->SetPoint(5722,0.29115,19580.5);
   graph->SetPoint(5723,0.2912,19582.82);
   graph->SetPoint(5724,0.29125,19585.14);
   graph->SetPoint(5725,0.2913,19587.46);
   graph->SetPoint(5726,0.29135,19589.78);
   graph->SetPoint(5727,0.2914,19592.1);
   graph->SetPoint(5728,0.29145,19594.42);
   graph->SetPoint(5729,0.2915,19596.74);
   graph->SetPoint(5730,0.29155,19599.06);
   graph->SetPoint(5731,0.2916,19601.39);
   graph->SetPoint(5732,0.29165,19603.71);
   graph->SetPoint(5733,0.2917,19606.03);
   graph->SetPoint(5734,0.29175,19608.36);
   graph->SetPoint(5735,0.2918,19610.68);
   graph->SetPoint(5736,0.29185,19613);
   graph->SetPoint(5737,0.2919,19615.33);
   graph->SetPoint(5738,0.29195,19617.65);
   graph->SetPoint(5739,0.292,19619.98);
   graph->SetPoint(5740,0.29205,19622.31);
   graph->SetPoint(5741,0.2921,19624.63);
   graph->SetPoint(5742,0.29215,19626.96);
   graph->SetPoint(5743,0.2922,19629.29);
   graph->SetPoint(5744,0.29225,19631.61);
   graph->SetPoint(5745,0.2923,19633.94);
   graph->SetPoint(5746,0.29235,19636.27);
   graph->SetPoint(5747,0.2924,19638.6);
   graph->SetPoint(5748,0.29245,19640.93);
   graph->SetPoint(5749,0.2925,19643.26);
   graph->SetPoint(5750,0.29255,19645.59);
   graph->SetPoint(5751,0.2926,19647.92);
   graph->SetPoint(5752,0.29265,19650.25);
   graph->SetPoint(5753,0.2927,19652.58);
   graph->SetPoint(5754,0.29275,19654.92);
   graph->SetPoint(5755,0.2928,19657.25);
   graph->SetPoint(5756,0.29285,19659.58);
   graph->SetPoint(5757,0.2929,19661.91);
   graph->SetPoint(5758,0.29295,19664.25);
   graph->SetPoint(5759,0.293,19666.58);
   graph->SetPoint(5760,0.29305,19668.92);
   graph->SetPoint(5761,0.2931,19671.25);
   graph->SetPoint(5762,0.29315,19673.59);
   graph->SetPoint(5763,0.2932,19675.92);
   graph->SetPoint(5764,0.29325,19678.26);
   graph->SetPoint(5765,0.2933,19680.59);
   graph->SetPoint(5766,0.29335,19682.93);
   graph->SetPoint(5767,0.2934,19685.27);
   graph->SetPoint(5768,0.29345,19687.61);
   graph->SetPoint(5769,0.2935,19689.94);
   graph->SetPoint(5770,0.29355,19692.28);
   graph->SetPoint(5771,0.2936,19694.62);
   graph->SetPoint(5772,0.29365,19696.96);
   graph->SetPoint(5773,0.2937,19699.3);
   graph->SetPoint(5774,0.29375,19701.64);
   graph->SetPoint(5775,0.2938,19703.98);
   graph->SetPoint(5776,0.29385,19706.32);
   graph->SetPoint(5777,0.2939,19708.66);
   graph->SetPoint(5778,0.29395,19711.01);
   graph->SetPoint(5779,0.294,19713.35);
   graph->SetPoint(5780,0.29405,19715.69);
   graph->SetPoint(5781,0.2941,19718.03);
   graph->SetPoint(5782,0.29415,19720.38);
   graph->SetPoint(5783,0.2942,19722.72);
   graph->SetPoint(5784,0.29425,19725.07);
   graph->SetPoint(5785,0.2943,19727.41);
   graph->SetPoint(5786,0.29435,19729.76);
   graph->SetPoint(5787,0.2944,19732.1);
   graph->SetPoint(5788,0.29445,19734.45);
   graph->SetPoint(5789,0.2945,19736.79);
   graph->SetPoint(5790,0.29455,19739.14);
   graph->SetPoint(5791,0.2946,19741.49);
   graph->SetPoint(5792,0.29465,19743.84);
   graph->SetPoint(5793,0.2947,19746.18);
   graph->SetPoint(5794,0.29475,19748.53);
   graph->SetPoint(5795,0.2948,19750.88);
   graph->SetPoint(5796,0.29485,19753.23);
   graph->SetPoint(5797,0.2949,19755.58);
   graph->SetPoint(5798,0.29495,19757.93);
   graph->SetPoint(5799,0.295,19760.28);
   graph->SetPoint(5800,0.29505,19762.63);
   graph->SetPoint(5801,0.2951,19764.98);
   graph->SetPoint(5802,0.29515,19767.34);
   graph->SetPoint(5803,0.2952,19769.69);
   graph->SetPoint(5804,0.29525,19772.04);
   graph->SetPoint(5805,0.2953,19774.39);
   graph->SetPoint(5806,0.29535,19776.75);
   graph->SetPoint(5807,0.2954,19779.1);
   graph->SetPoint(5808,0.29545,19781.45);
   graph->SetPoint(5809,0.2955,19783.81);
   graph->SetPoint(5810,0.29555,19786.16);
   graph->SetPoint(5811,0.2956,19788.52);
   graph->SetPoint(5812,0.29565,19790.88);
   graph->SetPoint(5813,0.2957,19793.23);
   graph->SetPoint(5814,0.29575,19795.59);
   graph->SetPoint(5815,0.2958,19797.95);
   graph->SetPoint(5816,0.29585,19800.3);
   graph->SetPoint(5817,0.2959,19802.66);
   graph->SetPoint(5818,0.29595,19805.02);
   graph->SetPoint(5819,0.296,19807.38);
   graph->SetPoint(5820,0.29605,19809.74);
   graph->SetPoint(5821,0.2961,19812.1);
   graph->SetPoint(5822,0.29615,19814.46);
   graph->SetPoint(5823,0.2962,19816.82);
   graph->SetPoint(5824,0.29625,19819.18);
   graph->SetPoint(5825,0.2963,19821.54);
   graph->SetPoint(5826,0.29635,19823.9);
   graph->SetPoint(5827,0.2964,19826.26);
   graph->SetPoint(5828,0.29645,19828.63);
   graph->SetPoint(5829,0.2965,19830.99);
   graph->SetPoint(5830,0.29655,19833.35);
   graph->SetPoint(5831,0.2966,19835.71);
   graph->SetPoint(5832,0.29665,19838.08);
   graph->SetPoint(5833,0.2967,19840.44);
   graph->SetPoint(5834,0.29675,19842.81);
   graph->SetPoint(5835,0.2968,19845.17);
   graph->SetPoint(5836,0.29685,19847.54);
   graph->SetPoint(5837,0.2969,19849.91);
   graph->SetPoint(5838,0.29695,19852.27);
   graph->SetPoint(5839,0.297,19854.64);
   graph->SetPoint(5840,0.29705,19857.01);
   graph->SetPoint(5841,0.2971,19859.37);
   graph->SetPoint(5842,0.29715,19861.74);
   graph->SetPoint(5843,0.2972,19864.11);
   graph->SetPoint(5844,0.29725,19866.48);
   graph->SetPoint(5845,0.2973,19868.85);
   graph->SetPoint(5846,0.29735,19871.22);
   graph->SetPoint(5847,0.2974,19873.59);
   graph->SetPoint(5848,0.29745,19875.96);
   graph->SetPoint(5849,0.2975,19878.33);
   graph->SetPoint(5850,0.29755,19880.7);
   graph->SetPoint(5851,0.2976,19883.07);
   graph->SetPoint(5852,0.29765,19885.45);
   graph->SetPoint(5853,0.2977,19887.82);
   graph->SetPoint(5854,0.29775,19890.19);
   graph->SetPoint(5855,0.2978,19892.56);
   graph->SetPoint(5856,0.29785,19894.94);
   graph->SetPoint(5857,0.2979,19897.31);
   graph->SetPoint(5858,0.29795,19899.69);
   graph->SetPoint(5859,0.298,19902.06);
   graph->SetPoint(5860,0.29805,19904.44);
   graph->SetPoint(5861,0.2981,19906.81);
   graph->SetPoint(5862,0.29815,19909.19);
   graph->SetPoint(5863,0.2982,19911.57);
   graph->SetPoint(5864,0.29825,19913.94);
   graph->SetPoint(5865,0.2983,19916.32);
   graph->SetPoint(5866,0.29835,19918.7);
   graph->SetPoint(5867,0.2984,19921.08);
   graph->SetPoint(5868,0.29845,19923.45);
   graph->SetPoint(5869,0.2985,19925.83);
   graph->SetPoint(5870,0.29855,19928.21);
   graph->SetPoint(5871,0.2986,19930.59);
   graph->SetPoint(5872,0.29865,19932.97);
   graph->SetPoint(5873,0.2987,19935.35);
   graph->SetPoint(5874,0.29875,19937.74);
   graph->SetPoint(5875,0.2988,19940.12);
   graph->SetPoint(5876,0.29885,19942.5);
   graph->SetPoint(5877,0.2989,19944.88);
   graph->SetPoint(5878,0.29895,19947.26);
   graph->SetPoint(5879,0.299,19949.65);
   graph->SetPoint(5880,0.29905,19952.03);
   graph->SetPoint(5881,0.2991,19954.41);
   graph->SetPoint(5882,0.29915,19956.8);
   graph->SetPoint(5883,0.2992,19959.18);
   graph->SetPoint(5884,0.29925,19961.57);
   graph->SetPoint(5885,0.2993,19963.95);
   graph->SetPoint(5886,0.29935,19966.34);
   graph->SetPoint(5887,0.2994,19968.73);
   graph->SetPoint(5888,0.29945,19971.11);
   graph->SetPoint(5889,0.2995,19973.5);
   graph->SetPoint(5890,0.29955,19975.89);
   graph->SetPoint(5891,0.2996,19978.27);
   graph->SetPoint(5892,0.29965,19980.66);
   graph->SetPoint(5893,0.2997,19983.05);
   graph->SetPoint(5894,0.29975,19985.44);
   graph->SetPoint(5895,0.2998,19987.83);
   graph->SetPoint(5896,0.29985,19990.22);
   graph->SetPoint(5897,0.2999,19992.61);
   graph->SetPoint(5898,0.29995,19995);
   graph->SetPoint(5899,0.3,19997.39);
   graph->SetPoint(5900,0.30005,19999.78);
   graph->SetPoint(5901,0.3001,20002.18);
   graph->SetPoint(5902,0.30015,20004.57);
   graph->SetPoint(5903,0.3002,20006.96);
   graph->SetPoint(5904,0.30025,20009.35);
   graph->SetPoint(5905,0.3003,20011.75);
   graph->SetPoint(5906,0.30035,20014.14);
   graph->SetPoint(5907,0.3004,20016.54);
   graph->SetPoint(5908,0.30045,20018.93);
   graph->SetPoint(5909,0.3005,20021.33);
   graph->SetPoint(5910,0.30055,20023.72);
   graph->SetPoint(5911,0.3006,20026.12);
   graph->SetPoint(5912,0.30065,20028.51);
   graph->SetPoint(5913,0.3007,20030.91);
   graph->SetPoint(5914,0.30075,20033.31);
   graph->SetPoint(5915,0.3008,20035.7);
   graph->SetPoint(5916,0.30085,20038.1);
   graph->SetPoint(5917,0.3009,20040.5);
   graph->SetPoint(5918,0.30095,20042.9);
   graph->SetPoint(5919,0.301,20045.3);
   graph->SetPoint(5920,0.30105,20047.7);
   graph->SetPoint(5921,0.3011,20050.1);
   graph->SetPoint(5922,0.30115,20052.5);
   graph->SetPoint(5923,0.3012,20054.9);
   graph->SetPoint(5924,0.30125,20057.3);
   graph->SetPoint(5925,0.3013,20059.7);
   graph->SetPoint(5926,0.30135,20062.1);
   graph->SetPoint(5927,0.3014,20064.5);
   graph->SetPoint(5928,0.30145,20066.91);
   graph->SetPoint(5929,0.3015,20069.31);
   graph->SetPoint(5930,0.30155,20071.71);
   graph->SetPoint(5931,0.3016,20074.12);
   graph->SetPoint(5932,0.30165,20076.52);
   graph->SetPoint(5933,0.3017,20078.93);
   graph->SetPoint(5934,0.30175,20081.33);
   graph->SetPoint(5935,0.3018,20083.74);
   graph->SetPoint(5936,0.30185,20086.14);
   graph->SetPoint(5937,0.3019,20088.55);
   graph->SetPoint(5938,0.30195,20090.96);
   graph->SetPoint(5939,0.302,20093.36);
   graph->SetPoint(5940,0.30205,20095.77);
   graph->SetPoint(5941,0.3021,20098.18);
   graph->SetPoint(5942,0.30215,20100.59);
   graph->SetPoint(5943,0.3022,20102.99);
   graph->SetPoint(5944,0.30225,20105.4);
   graph->SetPoint(5945,0.3023,20107.81);
   graph->SetPoint(5946,0.30235,20110.22);
   graph->SetPoint(5947,0.3024,20112.63);
   graph->SetPoint(5948,0.30245,20115.04);
   graph->SetPoint(5949,0.3025,20117.45);
   graph->SetPoint(5950,0.30255,20119.87);
   graph->SetPoint(5951,0.3026,20122.28);
   graph->SetPoint(5952,0.30265,20124.69);
   graph->SetPoint(5953,0.3027,20127.1);
   graph->SetPoint(5954,0.30275,20129.52);
   graph->SetPoint(5955,0.3028,20131.93);
   graph->SetPoint(5956,0.30285,20134.34);
   graph->SetPoint(5957,0.3029,20136.76);
   graph->SetPoint(5958,0.30295,20139.17);
   graph->SetPoint(5959,0.303,20141.59);
   graph->SetPoint(5960,0.30305,20144);
   graph->SetPoint(5961,0.3031,20146.42);
   graph->SetPoint(5962,0.30315,20148.83);
   graph->SetPoint(5963,0.3032,20151.25);
   graph->SetPoint(5964,0.30325,20153.67);
   graph->SetPoint(5965,0.3033,20156.08);
   graph->SetPoint(5966,0.30335,20158.5);
   graph->SetPoint(5967,0.3034,20160.92);
   graph->SetPoint(5968,0.30345,20163.34);
   graph->SetPoint(5969,0.3035,20165.76);
   graph->SetPoint(5970,0.30355,20168.18);
   graph->SetPoint(5971,0.3036,20170.6);
   graph->SetPoint(5972,0.30365,20173.02);
   graph->SetPoint(5973,0.3037,20175.44);
   graph->SetPoint(5974,0.30375,20177.86);
   graph->SetPoint(5975,0.3038,20180.28);
   graph->SetPoint(5976,0.30385,20182.7);
   graph->SetPoint(5977,0.3039,20185.12);
   graph->SetPoint(5978,0.30395,20187.54);
   graph->SetPoint(5979,0.304,20189.97);
   graph->SetPoint(5980,0.30405,20192.39);
   graph->SetPoint(5981,0.3041,20194.81);
   graph->SetPoint(5982,0.30415,20197.24);
   graph->SetPoint(5983,0.3042,20199.66);
   graph->SetPoint(5984,0.30425,20202.09);
   graph->SetPoint(5985,0.3043,20204.51);
   graph->SetPoint(5986,0.30435,20206.94);
   graph->SetPoint(5987,0.3044,20209.36);
   graph->SetPoint(5988,0.30445,20211.79);
   graph->SetPoint(5989,0.3045,20214.22);
   graph->SetPoint(5990,0.30455,20216.64);
   graph->SetPoint(5991,0.3046,20219.07);
   graph->SetPoint(5992,0.30465,20221.5);
   graph->SetPoint(5993,0.3047,20223.93);
   graph->SetPoint(5994,0.30475,20226.35);
   graph->SetPoint(5995,0.3048,20228.78);
   graph->SetPoint(5996,0.30485,20231.21);
   graph->SetPoint(5997,0.3049,20233.64);
   graph->SetPoint(5998,0.30495,20236.07);
   graph->SetPoint(5999,0.305,20238.5);
   graph->SetPoint(6000,0.30505,20240.93);
   graph->SetPoint(6001,0.3051,20243.37);
   graph->SetPoint(6002,0.30515,20245.8);
   graph->SetPoint(6003,0.3052,20248.23);
   graph->SetPoint(6004,0.30525,20250.66);
   graph->SetPoint(6005,0.3053,20253.1);
   graph->SetPoint(6006,0.30535,20255.53);
   graph->SetPoint(6007,0.3054,20257.96);
   graph->SetPoint(6008,0.30545,20260.4);
   graph->SetPoint(6009,0.3055,20262.83);
   graph->SetPoint(6010,0.30555,20265.27);
   graph->SetPoint(6011,0.3056,20267.7);
   graph->SetPoint(6012,0.30565,20270.14);
   graph->SetPoint(6013,0.3057,20272.57);
   graph->SetPoint(6014,0.30575,20275.01);
   graph->SetPoint(6015,0.3058,20277.45);
   graph->SetPoint(6016,0.30585,20279.88);
   graph->SetPoint(6017,0.3059,20282.32);
   graph->SetPoint(6018,0.30595,20284.76);
   graph->SetPoint(6019,0.306,20287.2);
   graph->SetPoint(6020,0.30605,20289.64);
   graph->SetPoint(6021,0.3061,20292.07);
   graph->SetPoint(6022,0.30615,20294.51);
   graph->SetPoint(6023,0.3062,20296.95);
   graph->SetPoint(6024,0.30625,20299.39);
   graph->SetPoint(6025,0.3063,20301.83);
   graph->SetPoint(6026,0.30635,20304.28);
   graph->SetPoint(6027,0.3064,20306.72);
   graph->SetPoint(6028,0.30645,20309.16);
   graph->SetPoint(6029,0.3065,20311.6);
   graph->SetPoint(6030,0.30655,20314.04);
   graph->SetPoint(6031,0.3066,20316.49);
   graph->SetPoint(6032,0.30665,20318.93);
   graph->SetPoint(6033,0.3067,20321.37);
   graph->SetPoint(6034,0.30675,20323.82);
   graph->SetPoint(6035,0.3068,20326.26);
   graph->SetPoint(6036,0.30685,20328.71);
   graph->SetPoint(6037,0.3069,20331.15);
   graph->SetPoint(6038,0.30695,20333.6);
   graph->SetPoint(6039,0.307,20336.04);
   graph->SetPoint(6040,0.30705,20338.49);
   graph->SetPoint(6041,0.3071,20340.94);
   graph->SetPoint(6042,0.30715,20343.38);
   graph->SetPoint(6043,0.3072,20345.83);
   graph->SetPoint(6044,0.30725,20348.28);
   graph->SetPoint(6045,0.3073,20350.73);
   graph->SetPoint(6046,0.30735,20353.18);
   graph->SetPoint(6047,0.3074,20355.63);
   graph->SetPoint(6048,0.30745,20358.08);
   graph->SetPoint(6049,0.3075,20360.53);
   graph->SetPoint(6050,0.30755,20362.98);
   graph->SetPoint(6051,0.3076,20365.43);
   graph->SetPoint(6052,0.30765,20367.88);
   graph->SetPoint(6053,0.3077,20370.33);
   graph->SetPoint(6054,0.30775,20372.78);
   graph->SetPoint(6055,0.3078,20375.23);
   graph->SetPoint(6056,0.30785,20377.69);
   graph->SetPoint(6057,0.3079,20380.14);
   graph->SetPoint(6058,0.30795,20382.59);
   graph->SetPoint(6059,0.308,20385.05);
   graph->SetPoint(6060,0.30805,20387.5);
   graph->SetPoint(6061,0.3081,20389.95);
   graph->SetPoint(6062,0.30815,20392.41);
   graph->SetPoint(6063,0.3082,20394.86);
   graph->SetPoint(6064,0.30825,20397.32);
   graph->SetPoint(6065,0.3083,20399.78);
   graph->SetPoint(6066,0.30835,20402.23);
   graph->SetPoint(6067,0.3084,20404.69);
   graph->SetPoint(6068,0.30845,20407.15);
   graph->SetPoint(6069,0.3085,20409.6);
   graph->SetPoint(6070,0.30855,20412.06);
   graph->SetPoint(6071,0.3086,20414.52);
   graph->SetPoint(6072,0.30865,20416.98);
   graph->SetPoint(6073,0.3087,20419.44);
   graph->SetPoint(6074,0.30875,20421.9);
   graph->SetPoint(6075,0.3088,20424.36);
   graph->SetPoint(6076,0.30885,20426.82);
   graph->SetPoint(6077,0.3089,20429.28);
   graph->SetPoint(6078,0.30895,20431.74);
   graph->SetPoint(6079,0.309,20434.2);
   graph->SetPoint(6080,0.30905,20436.66);
   graph->SetPoint(6081,0.3091,20439.12);
   graph->SetPoint(6082,0.30915,20441.59);
   graph->SetPoint(6083,0.3092,20444.05);
   graph->SetPoint(6084,0.30925,20446.51);
   graph->SetPoint(6085,0.3093,20448.98);
   graph->SetPoint(6086,0.30935,20451.44);
   graph->SetPoint(6087,0.3094,20453.91);
   graph->SetPoint(6088,0.30945,20456.37);
   graph->SetPoint(6089,0.3095,20458.84);
   graph->SetPoint(6090,0.30955,20461.3);
   graph->SetPoint(6091,0.3096,20463.77);
   graph->SetPoint(6092,0.30965,20466.23);
   graph->SetPoint(6093,0.3097,20468.7);
   graph->SetPoint(6094,0.30975,20471.17);
   graph->SetPoint(6095,0.3098,20473.63);
   graph->SetPoint(6096,0.30985,20476.1);
   graph->SetPoint(6097,0.3099,20478.57);
   graph->SetPoint(6098,0.30995,20481.04);
   graph->SetPoint(6099,0.31,20483.51);
   graph->SetPoint(6100,0.31005,20485.98);
   graph->SetPoint(6101,0.3101,20488.45);
   graph->SetPoint(6102,0.31015,20490.92);
   graph->SetPoint(6103,0.3102,20493.39);
   graph->SetPoint(6104,0.31025,20495.86);
   graph->SetPoint(6105,0.3103,20498.33);
   graph->SetPoint(6106,0.31035,20500.8);
   graph->SetPoint(6107,0.3104,20503.27);
   graph->SetPoint(6108,0.31045,20505.75);
   graph->SetPoint(6109,0.3105,20508.22);
   graph->SetPoint(6110,0.31055,20510.69);
   graph->SetPoint(6111,0.3106,20513.16);
   graph->SetPoint(6112,0.31065,20515.64);
   graph->SetPoint(6113,0.3107,20518.11);
   graph->SetPoint(6114,0.31075,20520.59);
   graph->SetPoint(6115,0.3108,20523.06);
   graph->SetPoint(6116,0.31085,20525.54);
   graph->SetPoint(6117,0.3109,20528.01);
   graph->SetPoint(6118,0.31095,20530.49);
   graph->SetPoint(6119,0.311,20532.97);
   graph->SetPoint(6120,0.31105,20535.44);
   graph->SetPoint(6121,0.3111,20537.92);
   graph->SetPoint(6122,0.31115,20540.4);
   graph->SetPoint(6123,0.3112,20542.88);
   graph->SetPoint(6124,0.31125,20545.35);
   graph->SetPoint(6125,0.3113,20547.83);
   graph->SetPoint(6126,0.31135,20550.31);
   graph->SetPoint(6127,0.3114,20552.79);
   graph->SetPoint(6128,0.31145,20555.27);
   graph->SetPoint(6129,0.3115,20557.75);
   graph->SetPoint(6130,0.31155,20560.23);
   graph->SetPoint(6131,0.3116,20562.71);
   graph->SetPoint(6132,0.31165,20565.19);
   graph->SetPoint(6133,0.3117,20567.68);
   graph->SetPoint(6134,0.31175,20570.16);
   graph->SetPoint(6135,0.3118,20572.64);
   graph->SetPoint(6136,0.31185,20575.12);
   graph->SetPoint(6137,0.3119,20577.61);
   graph->SetPoint(6138,0.31195,20580.09);
   graph->SetPoint(6139,0.312,20582.58);
   graph->SetPoint(6140,0.31205,20585.06);
   graph->SetPoint(6141,0.3121,20587.54);
   graph->SetPoint(6142,0.31215,20590.03);
   graph->SetPoint(6143,0.3122,20592.51);
   graph->SetPoint(6144,0.31225,20595);
   graph->SetPoint(6145,0.3123,20597.49);
   graph->SetPoint(6146,0.31235,20599.97);
   graph->SetPoint(6147,0.3124,20602.46);
   graph->SetPoint(6148,0.31245,20604.95);
   graph->SetPoint(6149,0.3125,20607.44);
   graph->SetPoint(6150,0.31255,20609.92);
   graph->SetPoint(6151,0.3126,20612.41);
   graph->SetPoint(6152,0.31265,20614.9);
   graph->SetPoint(6153,0.3127,20617.39);
   graph->SetPoint(6154,0.31275,20619.88);
   graph->SetPoint(6155,0.3128,20622.37);
   graph->SetPoint(6156,0.31285,20624.86);
   graph->SetPoint(6157,0.3129,20627.35);
   graph->SetPoint(6158,0.31295,20629.84);
   graph->SetPoint(6159,0.313,20632.33);
   graph->SetPoint(6160,0.31305,20634.83);
   graph->SetPoint(6161,0.3131,20637.32);
   graph->SetPoint(6162,0.31315,20639.81);
   graph->SetPoint(6163,0.3132,20642.3);
   graph->SetPoint(6164,0.31325,20644.8);
   graph->SetPoint(6165,0.3133,20647.29);
   graph->SetPoint(6166,0.31335,20649.78);
   graph->SetPoint(6167,0.3134,20652.28);
   graph->SetPoint(6168,0.31345,20654.77);
   graph->SetPoint(6169,0.3135,20657.27);
   graph->SetPoint(6170,0.31355,20659.76);
   graph->SetPoint(6171,0.3136,20662.26);
   graph->SetPoint(6172,0.31365,20664.76);
   graph->SetPoint(6173,0.3137,20667.25);
   graph->SetPoint(6174,0.31375,20669.75);
   graph->SetPoint(6175,0.3138,20672.25);
   graph->SetPoint(6176,0.31385,20674.75);
   graph->SetPoint(6177,0.3139,20677.24);
   graph->SetPoint(6178,0.31395,20679.74);
   graph->SetPoint(6179,0.314,20682.24);
   graph->SetPoint(6180,0.31405,20684.74);
   graph->SetPoint(6181,0.3141,20687.24);
   graph->SetPoint(6182,0.31415,20689.74);
   graph->SetPoint(6183,0.3142,20692.24);
   graph->SetPoint(6184,0.31425,20694.74);
   graph->SetPoint(6185,0.3143,20697.24);
   graph->SetPoint(6186,0.31435,20699.74);
   graph->SetPoint(6187,0.3144,20702.25);
   graph->SetPoint(6188,0.31445,20704.75);
   graph->SetPoint(6189,0.3145,20707.25);
   graph->SetPoint(6190,0.31455,20709.75);
   graph->SetPoint(6191,0.3146,20712.26);
   graph->SetPoint(6192,0.31465,20714.76);
   graph->SetPoint(6193,0.3147,20717.27);
   graph->SetPoint(6194,0.31475,20719.77);
   graph->SetPoint(6195,0.3148,20722.27);
   graph->SetPoint(6196,0.31485,20724.78);
   graph->SetPoint(6197,0.3149,20727.29);
   graph->SetPoint(6198,0.31495,20729.79);
   graph->SetPoint(6199,0.315,20732.3);
   graph->SetPoint(6200,0.31505,20734.8);
   graph->SetPoint(6201,0.3151,20737.31);
   graph->SetPoint(6202,0.31515,20739.82);
   graph->SetPoint(6203,0.3152,20742.33);
   graph->SetPoint(6204,0.31525,20744.83);
   graph->SetPoint(6205,0.3153,20747.34);
   graph->SetPoint(6206,0.31535,20749.85);
   graph->SetPoint(6207,0.3154,20752.36);
   graph->SetPoint(6208,0.31545,20754.87);
   graph->SetPoint(6209,0.3155,20757.38);
   graph->SetPoint(6210,0.31555,20759.89);
   graph->SetPoint(6211,0.3156,20762.4);
   graph->SetPoint(6212,0.31565,20764.91);
   graph->SetPoint(6213,0.3157,20767.42);
   graph->SetPoint(6214,0.31575,20769.94);
   graph->SetPoint(6215,0.3158,20772.45);
   graph->SetPoint(6216,0.31585,20774.96);
   graph->SetPoint(6217,0.3159,20777.47);
   graph->SetPoint(6218,0.31595,20779.99);
   graph->SetPoint(6219,0.316,20782.5);
   graph->SetPoint(6220,0.31605,20785.01);
   graph->SetPoint(6221,0.3161,20787.53);
   graph->SetPoint(6222,0.31615,20790.04);
   graph->SetPoint(6223,0.3162,20792.56);
   graph->SetPoint(6224,0.31625,20795.07);
   graph->SetPoint(6225,0.3163,20797.59);
   graph->SetPoint(6226,0.31635,20800.11);
   graph->SetPoint(6227,0.3164,20802.62);
   graph->SetPoint(6228,0.31645,20805.14);
   graph->SetPoint(6229,0.3165,20807.66);
   graph->SetPoint(6230,0.31655,20810.17);
   graph->SetPoint(6231,0.3166,20812.69);
   graph->SetPoint(6232,0.31665,20815.21);
   graph->SetPoint(6233,0.3167,20817.73);
   graph->SetPoint(6234,0.31675,20820.25);
   graph->SetPoint(6235,0.3168,20822.77);
   graph->SetPoint(6236,0.31685,20825.29);
   graph->SetPoint(6237,0.3169,20827.81);
   graph->SetPoint(6238,0.31695,20830.33);
   graph->SetPoint(6239,0.317,20832.85);
   graph->SetPoint(6240,0.31705,20835.37);
   graph->SetPoint(6241,0.3171,20837.89);
   graph->SetPoint(6242,0.31715,20840.41);
   graph->SetPoint(6243,0.3172,20842.94);
   graph->SetPoint(6244,0.31725,20845.46);
   graph->SetPoint(6245,0.3173,20847.98);
   graph->SetPoint(6246,0.31735,20850.51);
   graph->SetPoint(6247,0.3174,20853.03);
   graph->SetPoint(6248,0.31745,20855.55);
   graph->SetPoint(6249,0.3175,20858.08);
   graph->SetPoint(6250,0.31755,20860.6);
   graph->SetPoint(6251,0.3176,20863.13);
   graph->SetPoint(6252,0.31765,20865.65);
   graph->SetPoint(6253,0.3177,20868.18);
   graph->SetPoint(6254,0.31775,20870.71);
   graph->SetPoint(6255,0.3178,20873.23);
   graph->SetPoint(6256,0.31785,20875.76);
   graph->SetPoint(6257,0.3179,20878.29);
   graph->SetPoint(6258,0.31795,20880.82);
   graph->SetPoint(6259,0.318,20883.34);
   graph->SetPoint(6260,0.31805,20885.87);
   graph->SetPoint(6261,0.3181,20888.4);
   graph->SetPoint(6262,0.31815,20890.93);
   graph->SetPoint(6263,0.3182,20893.46);
   graph->SetPoint(6264,0.31825,20895.99);
   graph->SetPoint(6265,0.3183,20898.52);
   graph->SetPoint(6266,0.31835,20901.05);
   graph->SetPoint(6267,0.3184,20903.58);
   graph->SetPoint(6268,0.31845,20906.11);
   graph->SetPoint(6269,0.3185,20908.65);
   graph->SetPoint(6270,0.31855,20911.18);
   graph->SetPoint(6271,0.3186,20913.71);
   graph->SetPoint(6272,0.31865,20916.24);
   graph->SetPoint(6273,0.3187,20918.78);
   graph->SetPoint(6274,0.31875,20921.31);
   graph->SetPoint(6275,0.3188,20923.84);
   graph->SetPoint(6276,0.31885,20926.38);
   graph->SetPoint(6277,0.3189,20928.91);
   graph->SetPoint(6278,0.31895,20931.45);
   graph->SetPoint(6279,0.319,20933.98);
   graph->SetPoint(6280,0.31905,20936.52);
   graph->SetPoint(6281,0.3191,20939.06);
   graph->SetPoint(6282,0.31915,20941.59);
   graph->SetPoint(6283,0.3192,20944.13);
   graph->SetPoint(6284,0.31925,20946.67);
   graph->SetPoint(6285,0.3193,20949.2);
   graph->SetPoint(6286,0.31935,20951.74);
   graph->SetPoint(6287,0.3194,20954.28);
   graph->SetPoint(6288,0.31945,20956.82);
   graph->SetPoint(6289,0.3195,20959.36);
   graph->SetPoint(6290,0.31955,20961.9);
   graph->SetPoint(6291,0.3196,20964.44);
   graph->SetPoint(6292,0.31965,20966.98);
   graph->SetPoint(6293,0.3197,20969.52);
   graph->SetPoint(6294,0.31975,20972.06);
   graph->SetPoint(6295,0.3198,20974.6);
   graph->SetPoint(6296,0.31985,20977.14);
   graph->SetPoint(6297,0.3199,20979.68);
   graph->SetPoint(6298,0.31995,20982.23);
   graph->SetPoint(6299,0.32,20984.77);
   graph->SetPoint(6300,0.32005,20987.31);
   graph->SetPoint(6301,0.3201,20989.85);
   graph->SetPoint(6302,0.32015,20992.4);
   graph->SetPoint(6303,0.3202,20994.94);
   graph->SetPoint(6304,0.32025,20997.49);
   graph->SetPoint(6305,0.3203,21000.03);
   graph->SetPoint(6306,0.32035,21002.58);
   graph->SetPoint(6307,0.3204,21005.12);
   graph->SetPoint(6308,0.32045,21007.67);
   graph->SetPoint(6309,0.3205,21010.21);
   graph->SetPoint(6310,0.32055,21012.76);
   graph->SetPoint(6311,0.3206,21015.31);
   graph->SetPoint(6312,0.32065,21017.85);
   graph->SetPoint(6313,0.3207,21020.4);
   graph->SetPoint(6314,0.32075,21022.95);
   graph->SetPoint(6315,0.3208,21025.5);
   graph->SetPoint(6316,0.32085,21028.05);
   graph->SetPoint(6317,0.3209,21030.6);
   graph->SetPoint(6318,0.32095,21033.14);
   graph->SetPoint(6319,0.321,21035.69);
   graph->SetPoint(6320,0.32105,21038.24);
   graph->SetPoint(6321,0.3211,21040.79);
   graph->SetPoint(6322,0.32115,21043.35);
   graph->SetPoint(6323,0.3212,21045.9);
   graph->SetPoint(6324,0.32125,21048.45);
   graph->SetPoint(6325,0.3213,21051);
   graph->SetPoint(6326,0.32135,21053.55);
   graph->SetPoint(6327,0.3214,21056.11);
   graph->SetPoint(6328,0.32145,21058.66);
   graph->SetPoint(6329,0.3215,21061.21);
   graph->SetPoint(6330,0.32155,21063.76);
   graph->SetPoint(6331,0.3216,21066.32);
   graph->SetPoint(6332,0.32165,21068.87);
   graph->SetPoint(6333,0.3217,21071.43);
   graph->SetPoint(6334,0.32175,21073.98);
   graph->SetPoint(6335,0.3218,21076.54);
   graph->SetPoint(6336,0.32185,21079.09);
   graph->SetPoint(6337,0.3219,21081.65);
   graph->SetPoint(6338,0.32195,21084.21);
   graph->SetPoint(6339,0.322,21086.76);
   graph->SetPoint(6340,0.32205,21089.32);
   graph->SetPoint(6341,0.3221,21091.88);
   graph->SetPoint(6342,0.32215,21094.44);
   graph->SetPoint(6343,0.3222,21096.99);
   graph->SetPoint(6344,0.32225,21099.55);
   graph->SetPoint(6345,0.3223,21102.11);
   graph->SetPoint(6346,0.32235,21104.67);
   graph->SetPoint(6347,0.3224,21107.23);
   graph->SetPoint(6348,0.32245,21109.79);
   graph->SetPoint(6349,0.3225,21112.35);
   graph->SetPoint(6350,0.32255,21114.91);
   graph->SetPoint(6351,0.3226,21117.47);
   graph->SetPoint(6352,0.32265,21120.03);
   graph->SetPoint(6353,0.3227,21122.6);
   graph->SetPoint(6354,0.32275,21125.16);
   graph->SetPoint(6355,0.3228,21127.72);
   graph->SetPoint(6356,0.32285,21130.28);
   graph->SetPoint(6357,0.3229,21132.85);
   graph->SetPoint(6358,0.32295,21135.41);
   graph->SetPoint(6359,0.323,21137.97);
   graph->SetPoint(6360,0.32305,21140.54);
   graph->SetPoint(6361,0.3231,21143.1);
   graph->SetPoint(6362,0.32315,21145.67);
   graph->SetPoint(6363,0.3232,21148.23);
   graph->SetPoint(6364,0.32325,21150.8);
   graph->SetPoint(6365,0.3233,21153.36);
   graph->SetPoint(6366,0.32335,21155.93);
   graph->SetPoint(6367,0.3234,21158.5);
   graph->SetPoint(6368,0.32345,21161.06);
   graph->SetPoint(6369,0.3235,21163.63);
   graph->SetPoint(6370,0.32355,21166.2);
   graph->SetPoint(6371,0.3236,21168.77);
   graph->SetPoint(6372,0.32365,21171.34);
   graph->SetPoint(6373,0.3237,21173.9);
   graph->SetPoint(6374,0.32375,21176.47);
   graph->SetPoint(6375,0.3238,21179.04);
   graph->SetPoint(6376,0.32385,21181.61);
   graph->SetPoint(6377,0.3239,21184.18);
   graph->SetPoint(6378,0.32395,21186.75);
   graph->SetPoint(6379,0.324,21189.32);
   graph->SetPoint(6380,0.32405,21191.9);
   graph->SetPoint(6381,0.3241,21194.47);
   graph->SetPoint(6382,0.32415,21197.04);
   graph->SetPoint(6383,0.3242,21199.61);
   graph->SetPoint(6384,0.32425,21202.18);
   graph->SetPoint(6385,0.3243,21204.76);
   graph->SetPoint(6386,0.32435,21207.33);
   graph->SetPoint(6387,0.3244,21209.9);
   graph->SetPoint(6388,0.32445,21212.48);
   graph->SetPoint(6389,0.3245,21215.05);
   graph->SetPoint(6390,0.32455,21217.63);
   graph->SetPoint(6391,0.3246,21220.2);
   graph->SetPoint(6392,0.32465,21222.78);
   graph->SetPoint(6393,0.3247,21225.35);
   graph->SetPoint(6394,0.32475,21227.93);
   graph->SetPoint(6395,0.3248,21230.51);
   graph->SetPoint(6396,0.32485,21233.08);
   graph->SetPoint(6397,0.3249,21235.66);
   graph->SetPoint(6398,0.32495,21238.24);
   graph->SetPoint(6399,0.325,21240.82);
   graph->SetPoint(6400,0.32505,21243.39);
   graph->SetPoint(6401,0.3251,21245.97);
   graph->SetPoint(6402,0.32515,21248.55);
   graph->SetPoint(6403,0.3252,21251.13);
   graph->SetPoint(6404,0.32525,21253.71);
   graph->SetPoint(6405,0.3253,21256.29);
   graph->SetPoint(6406,0.32535,21258.87);
   graph->SetPoint(6407,0.3254,21261.45);
   graph->SetPoint(6408,0.32545,21264.03);
   graph->SetPoint(6409,0.3255,21266.61);
   graph->SetPoint(6410,0.32555,21269.2);
   graph->SetPoint(6411,0.3256,21271.78);
   graph->SetPoint(6412,0.32565,21274.36);
   graph->SetPoint(6413,0.3257,21276.94);
   graph->SetPoint(6414,0.32575,21279.53);
   graph->SetPoint(6415,0.3258,21282.11);
   graph->SetPoint(6416,0.32585,21284.69);
   graph->SetPoint(6417,0.3259,21287.28);
   graph->SetPoint(6418,0.32595,21289.86);
   graph->SetPoint(6419,0.326,21292.45);
   graph->SetPoint(6420,0.32605,21295.03);
   graph->SetPoint(6421,0.3261,21297.62);
   graph->SetPoint(6422,0.32615,21300.2);
   graph->SetPoint(6423,0.3262,21302.79);
   graph->SetPoint(6424,0.32625,21305.38);
   graph->SetPoint(6425,0.3263,21307.96);
   graph->SetPoint(6426,0.32635,21310.55);
   graph->SetPoint(6427,0.3264,21313.14);
   graph->SetPoint(6428,0.32645,21315.72);
   graph->SetPoint(6429,0.3265,21318.31);
   graph->SetPoint(6430,0.32655,21320.9);
   graph->SetPoint(6431,0.3266,21323.49);
   graph->SetPoint(6432,0.32665,21326.08);
   graph->SetPoint(6433,0.3267,21328.67);
   graph->SetPoint(6434,0.32675,21331.26);
   graph->SetPoint(6435,0.3268,21333.85);
   graph->SetPoint(6436,0.32685,21336.44);
   graph->SetPoint(6437,0.3269,21339.03);
   graph->SetPoint(6438,0.32695,21341.62);
   graph->SetPoint(6439,0.327,21344.21);
   graph->SetPoint(6440,0.32705,21346.81);
   graph->SetPoint(6441,0.3271,21349.4);
   graph->SetPoint(6442,0.32715,21351.99);
   graph->SetPoint(6443,0.3272,21354.58);
   graph->SetPoint(6444,0.32725,21357.18);
   graph->SetPoint(6445,0.3273,21359.77);
   graph->SetPoint(6446,0.32735,21362.37);
   graph->SetPoint(6447,0.3274,21364.96);
   graph->SetPoint(6448,0.32745,21367.55);
   graph->SetPoint(6449,0.3275,21370.15);
   graph->SetPoint(6450,0.32755,21372.75);
   graph->SetPoint(6451,0.3276,21375.34);
   graph->SetPoint(6452,0.32765,21377.94);
   graph->SetPoint(6453,0.3277,21380.53);
   graph->SetPoint(6454,0.32775,21383.13);
   graph->SetPoint(6455,0.3278,21385.73);
   graph->SetPoint(6456,0.32785,21388.33);
   graph->SetPoint(6457,0.3279,21390.92);
   graph->SetPoint(6458,0.32795,21393.52);
   graph->SetPoint(6459,0.328,21396.12);
   graph->SetPoint(6460,0.32805,21398.72);
   graph->SetPoint(6461,0.3281,21401.32);
   graph->SetPoint(6462,0.32815,21403.92);
   graph->SetPoint(6463,0.3282,21406.52);
   graph->SetPoint(6464,0.32825,21409.12);
   graph->SetPoint(6465,0.3283,21411.72);
   graph->SetPoint(6466,0.32835,21414.32);
   graph->SetPoint(6467,0.3284,21416.92);
   graph->SetPoint(6468,0.32845,21419.52);
   graph->SetPoint(6469,0.3285,21422.12);
   graph->SetPoint(6470,0.32855,21424.73);
   graph->SetPoint(6471,0.3286,21427.33);
   graph->SetPoint(6472,0.32865,21429.93);
   graph->SetPoint(6473,0.3287,21432.54);
   graph->SetPoint(6474,0.32875,21435.14);
   graph->SetPoint(6475,0.3288,21437.74);
   graph->SetPoint(6476,0.32885,21440.35);
   graph->SetPoint(6477,0.3289,21442.95);
   graph->SetPoint(6478,0.32895,21445.56);
   graph->SetPoint(6479,0.329,21448.16);
   graph->SetPoint(6480,0.32905,21450.77);
   graph->SetPoint(6481,0.3291,21453.37);
   graph->SetPoint(6482,0.32915,21455.98);
   graph->SetPoint(6483,0.3292,21458.59);
   graph->SetPoint(6484,0.32925,21461.19);
   graph->SetPoint(6485,0.3293,21463.8);
   graph->SetPoint(6486,0.32935,21466.41);
   graph->SetPoint(6487,0.3294,21469.02);
   graph->SetPoint(6488,0.32945,21471.63);
   graph->SetPoint(6489,0.3295,21474.23);
   graph->SetPoint(6490,0.32955,21476.84);
   graph->SetPoint(6491,0.3296,21479.45);
   graph->SetPoint(6492,0.32965,21482.06);
   graph->SetPoint(6493,0.3297,21484.67);
   graph->SetPoint(6494,0.32975,21487.28);
   graph->SetPoint(6495,0.3298,21489.89);
   graph->SetPoint(6496,0.32985,21492.5);
   graph->SetPoint(6497,0.3299,21495.12);
   graph->SetPoint(6498,0.32995,21497.73);
   graph->SetPoint(6499,0.33,21500.34);
   graph->SetPoint(6500,0.33005,21502.95);
   graph->SetPoint(6501,0.3301,21505.57);
   graph->SetPoint(6502,0.33015,21508.18);
   graph->SetPoint(6503,0.3302,21510.79);
   graph->SetPoint(6504,0.33025,21513.41);
   graph->SetPoint(6505,0.3303,21516.02);
   graph->SetPoint(6506,0.33035,21518.63);
   graph->SetPoint(6507,0.3304,21521.25);
   graph->SetPoint(6508,0.33045,21523.86);
   graph->SetPoint(6509,0.3305,21526.48);
   graph->SetPoint(6510,0.33055,21529.1);
   graph->SetPoint(6511,0.3306,21531.71);
   graph->SetPoint(6512,0.33065,21534.33);
   graph->SetPoint(6513,0.3307,21536.95);
   graph->SetPoint(6514,0.33075,21539.56);
   graph->SetPoint(6515,0.3308,21542.18);
   graph->SetPoint(6516,0.33085,21544.8);
   graph->SetPoint(6517,0.3309,21547.42);
   graph->SetPoint(6518,0.33095,21550.03);
   graph->SetPoint(6519,0.331,21552.65);
   graph->SetPoint(6520,0.33105,21555.27);
   graph->SetPoint(6521,0.3311,21557.89);
   graph->SetPoint(6522,0.33115,21560.51);
   graph->SetPoint(6523,0.3312,21563.13);
   graph->SetPoint(6524,0.33125,21565.75);
   graph->SetPoint(6525,0.3313,21568.37);
   graph->SetPoint(6526,0.33135,21570.99);
   graph->SetPoint(6527,0.3314,21573.62);
   graph->SetPoint(6528,0.33145,21576.24);
   graph->SetPoint(6529,0.3315,21578.86);
   graph->SetPoint(6530,0.33155,21581.48);
   graph->SetPoint(6531,0.3316,21584.11);
   graph->SetPoint(6532,0.33165,21586.73);
   graph->SetPoint(6533,0.3317,21589.35);
   graph->SetPoint(6534,0.33175,21591.98);
   graph->SetPoint(6535,0.3318,21594.6);
   graph->SetPoint(6536,0.33185,21597.23);
   graph->SetPoint(6537,0.3319,21599.85);
   graph->SetPoint(6538,0.33195,21602.48);
   graph->SetPoint(6539,0.332,21605.1);
   graph->SetPoint(6540,0.33205,21607.73);
   graph->SetPoint(6541,0.3321,21610.35);
   graph->SetPoint(6542,0.33215,21612.98);
   graph->SetPoint(6543,0.3322,21615.61);
   graph->SetPoint(6544,0.33225,21618.23);
   graph->SetPoint(6545,0.3323,21620.86);
   graph->SetPoint(6546,0.33235,21623.49);
   graph->SetPoint(6547,0.3324,21626.12);
   graph->SetPoint(6548,0.33245,21628.75);
   graph->SetPoint(6549,0.3325,21631.37);
   graph->SetPoint(6550,0.33255,21634);
   graph->SetPoint(6551,0.3326,21636.63);
   graph->SetPoint(6552,0.33265,21639.26);
   graph->SetPoint(6553,0.3327,21641.89);
   graph->SetPoint(6554,0.33275,21644.52);
   graph->SetPoint(6555,0.3328,21647.16);
   graph->SetPoint(6556,0.33285,21649.79);
   graph->SetPoint(6557,0.3329,21652.42);
   graph->SetPoint(6558,0.33295,21655.05);
   graph->SetPoint(6559,0.333,21657.68);
   graph->SetPoint(6560,0.33305,21660.31);
   graph->SetPoint(6561,0.3331,21662.95);
   graph->SetPoint(6562,0.33315,21665.58);
   graph->SetPoint(6563,0.3332,21668.21);
   graph->SetPoint(6564,0.33325,21670.85);
   graph->SetPoint(6565,0.3333,21673.48);
   graph->SetPoint(6566,0.33335,21676.12);
   graph->SetPoint(6567,0.3334,21678.75);
   graph->SetPoint(6568,0.33345,21681.39);
   graph->SetPoint(6569,0.3335,21684.02);
   graph->SetPoint(6570,0.33355,21686.66);
   graph->SetPoint(6571,0.3336,21689.29);
   graph->SetPoint(6572,0.33365,21691.93);
   graph->SetPoint(6573,0.3337,21694.57);
   graph->SetPoint(6574,0.33375,21697.2);
   graph->SetPoint(6575,0.3338,21699.84);
   graph->SetPoint(6576,0.33385,21702.48);
   graph->SetPoint(6577,0.3339,21705.12);
   graph->SetPoint(6578,0.33395,21707.76);
   graph->SetPoint(6579,0.334,21710.4);
   graph->SetPoint(6580,0.33405,21713.03);
   graph->SetPoint(6581,0.3341,21715.67);
   graph->SetPoint(6582,0.33415,21718.31);
   graph->SetPoint(6583,0.3342,21720.95);
   graph->SetPoint(6584,0.33425,21723.59);
   graph->SetPoint(6585,0.3343,21726.24);
   graph->SetPoint(6586,0.33435,21728.88);
   graph->SetPoint(6587,0.3344,21731.52);
   graph->SetPoint(6588,0.33445,21734.16);
   graph->SetPoint(6589,0.3345,21736.8);
   graph->SetPoint(6590,0.33455,21739.44);
   graph->SetPoint(6591,0.3346,21742.09);
   graph->SetPoint(6592,0.33465,21744.73);
   graph->SetPoint(6593,0.3347,21747.37);
   graph->SetPoint(6594,0.33475,21750.02);
   graph->SetPoint(6595,0.3348,21752.66);
   graph->SetPoint(6596,0.33485,21755.31);
   graph->SetPoint(6597,0.3349,21757.95);
   graph->SetPoint(6598,0.33495,21760.6);
   graph->SetPoint(6599,0.335,21763.24);
   graph->SetPoint(6600,0.33505,21765.89);
   graph->SetPoint(6601,0.3351,21768.53);
   graph->SetPoint(6602,0.33515,21771.18);
   graph->SetPoint(6603,0.3352,21773.83);
   graph->SetPoint(6604,0.33525,21776.47);
   graph->SetPoint(6605,0.3353,21779.12);
   graph->SetPoint(6606,0.33535,21781.77);
   graph->SetPoint(6607,0.3354,21784.42);
   graph->SetPoint(6608,0.33545,21787.06);
   graph->SetPoint(6609,0.3355,21789.71);
   graph->SetPoint(6610,0.33555,21792.36);
   graph->SetPoint(6611,0.3356,21795.01);
   graph->SetPoint(6612,0.33565,21797.66);
   graph->SetPoint(6613,0.3357,21800.31);
   graph->SetPoint(6614,0.33575,21802.96);
   graph->SetPoint(6615,0.3358,21805.61);
   graph->SetPoint(6616,0.33585,21808.26);
   graph->SetPoint(6617,0.3359,21810.91);
   graph->SetPoint(6618,0.33595,21813.57);
   graph->SetPoint(6619,0.336,21816.22);
   graph->SetPoint(6620,0.33605,21818.87);
   graph->SetPoint(6621,0.3361,21821.52);
   graph->SetPoint(6622,0.33615,21824.18);
   graph->SetPoint(6623,0.3362,21826.83);
   graph->SetPoint(6624,0.33625,21829.48);
   graph->SetPoint(6625,0.3363,21832.14);
   graph->SetPoint(6626,0.33635,21834.79);
   graph->SetPoint(6627,0.3364,21837.45);
   graph->SetPoint(6628,0.33645,21840.1);
   graph->SetPoint(6629,0.3365,21842.76);
   graph->SetPoint(6630,0.33655,21845.41);
   graph->SetPoint(6631,0.3366,21848.07);
   graph->SetPoint(6632,0.33665,21850.72);
   graph->SetPoint(6633,0.3367,21853.38);
   graph->SetPoint(6634,0.33675,21856.04);
   graph->SetPoint(6635,0.3368,21858.69);
   graph->SetPoint(6636,0.33685,21861.35);
   graph->SetPoint(6637,0.3369,21864.01);
   graph->SetPoint(6638,0.33695,21866.67);
   graph->SetPoint(6639,0.337,21869.33);
   graph->SetPoint(6640,0.33705,21871.98);
   graph->SetPoint(6641,0.3371,21874.64);
   graph->SetPoint(6642,0.33715,21877.3);
   graph->SetPoint(6643,0.3372,21879.96);
   graph->SetPoint(6644,0.33725,21882.62);
   graph->SetPoint(6645,0.3373,21885.28);
   graph->SetPoint(6646,0.33735,21887.94);
   graph->SetPoint(6647,0.3374,21890.6);
   graph->SetPoint(6648,0.33745,21893.27);
   graph->SetPoint(6649,0.3375,21895.93);
   graph->SetPoint(6650,0.33755,21898.59);
   graph->SetPoint(6651,0.3376,21901.25);
   graph->SetPoint(6652,0.33765,21903.91);
   graph->SetPoint(6653,0.3377,21906.58);
   graph->SetPoint(6654,0.33775,21909.24);
   graph->SetPoint(6655,0.3378,21911.9);
   graph->SetPoint(6656,0.33785,21914.57);
   graph->SetPoint(6657,0.3379,21917.23);
   graph->SetPoint(6658,0.33795,21919.9);
   graph->SetPoint(6659,0.338,21922.56);
   graph->SetPoint(6660,0.33805,21925.23);
   graph->SetPoint(6661,0.3381,21927.89);
   graph->SetPoint(6662,0.33815,21930.56);
   graph->SetPoint(6663,0.3382,21933.22);
   graph->SetPoint(6664,0.33825,21935.89);
   graph->SetPoint(6665,0.3383,21938.56);
   graph->SetPoint(6666,0.33835,21941.23);
   graph->SetPoint(6667,0.3384,21943.89);
   graph->SetPoint(6668,0.33845,21946.56);
   graph->SetPoint(6669,0.3385,21949.23);
   graph->SetPoint(6670,0.33855,21951.9);
   graph->SetPoint(6671,0.3386,21954.57);
   graph->SetPoint(6672,0.33865,21957.23);
   graph->SetPoint(6673,0.3387,21959.9);
   graph->SetPoint(6674,0.33875,21962.57);
   graph->SetPoint(6675,0.3388,21965.24);
   graph->SetPoint(6676,0.33885,21967.91);
   graph->SetPoint(6677,0.3389,21970.59);
   graph->SetPoint(6678,0.33895,21973.26);
   graph->SetPoint(6679,0.339,21975.93);
   graph->SetPoint(6680,0.33905,21978.6);
   graph->SetPoint(6681,0.3391,21981.27);
   graph->SetPoint(6682,0.33915,21983.94);
   graph->SetPoint(6683,0.3392,21986.62);
   graph->SetPoint(6684,0.33925,21989.29);
   graph->SetPoint(6685,0.3393,21991.96);
   graph->SetPoint(6686,0.33935,21994.64);
   graph->SetPoint(6687,0.3394,21997.31);
   graph->SetPoint(6688,0.33945,21999.98);
   graph->SetPoint(6689,0.3395,22002.66);
   graph->SetPoint(6690,0.33955,22005.33);
   graph->SetPoint(6691,0.3396,22008.01);
   graph->SetPoint(6692,0.33965,22010.68);
   graph->SetPoint(6693,0.3397,22013.36);
   graph->SetPoint(6694,0.33975,22016.04);
   graph->SetPoint(6695,0.3398,22018.71);
   graph->SetPoint(6696,0.33985,22021.39);
   graph->SetPoint(6697,0.3399,22024.07);
   graph->SetPoint(6698,0.33995,22026.74);
   graph->SetPoint(6699,0.34,22029.42);
   graph->SetPoint(6700,0.34005,22032.1);
   graph->SetPoint(6701,0.3401,22034.78);
   graph->SetPoint(6702,0.34015,22037.46);
   graph->SetPoint(6703,0.3402,22040.14);
   graph->SetPoint(6704,0.34025,22042.81);
   graph->SetPoint(6705,0.3403,22045.49);
   graph->SetPoint(6706,0.34035,22048.17);
   graph->SetPoint(6707,0.3404,22050.85);
   graph->SetPoint(6708,0.34045,22053.53);
   graph->SetPoint(6709,0.3405,22056.22);
   graph->SetPoint(6710,0.34055,22058.9);
   graph->SetPoint(6711,0.3406,22061.58);
   graph->SetPoint(6712,0.34065,22064.26);
   graph->SetPoint(6713,0.3407,22066.94);
   graph->SetPoint(6714,0.34075,22069.63);
   graph->SetPoint(6715,0.3408,22072.31);
   graph->SetPoint(6716,0.34085,22074.99);
   graph->SetPoint(6717,0.3409,22077.67);
   graph->SetPoint(6718,0.34095,22080.36);
   graph->SetPoint(6719,0.341,22083.04);
   graph->SetPoint(6720,0.34105,22085.73);
   graph->SetPoint(6721,0.3411,22088.41);
   graph->SetPoint(6722,0.34115,22091.1);
   graph->SetPoint(6723,0.3412,22093.78);
   graph->SetPoint(6724,0.34125,22096.47);
   graph->SetPoint(6725,0.3413,22099.15);
   graph->SetPoint(6726,0.34135,22101.84);
   graph->SetPoint(6727,0.3414,22104.53);
   graph->SetPoint(6728,0.34145,22107.21);
   graph->SetPoint(6729,0.3415,22109.9);
   graph->SetPoint(6730,0.34155,22112.59);
   graph->SetPoint(6731,0.3416,22115.28);
   graph->SetPoint(6732,0.34165,22117.96);
   graph->SetPoint(6733,0.3417,22120.65);
   graph->SetPoint(6734,0.34175,22123.34);
   graph->SetPoint(6735,0.3418,22126.03);
   graph->SetPoint(6736,0.34185,22128.72);
   graph->SetPoint(6737,0.3419,22131.41);
   graph->SetPoint(6738,0.34195,22134.1);
   graph->SetPoint(6739,0.342,22136.79);
   graph->SetPoint(6740,0.34205,22139.48);
   graph->SetPoint(6741,0.3421,22142.17);
   graph->SetPoint(6742,0.34215,22144.86);
   graph->SetPoint(6743,0.3422,22147.55);
   graph->SetPoint(6744,0.34225,22150.25);
   graph->SetPoint(6745,0.3423,22152.94);
   graph->SetPoint(6746,0.34235,22155.63);
   graph->SetPoint(6747,0.3424,22158.32);
   graph->SetPoint(6748,0.34245,22161.02);
   graph->SetPoint(6749,0.3425,22163.71);
   graph->SetPoint(6750,0.34255,22166.4);
   graph->SetPoint(6751,0.3426,22169.1);
   graph->SetPoint(6752,0.34265,22171.79);
   graph->SetPoint(6753,0.3427,22174.49);
   graph->SetPoint(6754,0.34275,22177.18);
   graph->SetPoint(6755,0.3428,22179.88);
   graph->SetPoint(6756,0.34285,22182.57);
   graph->SetPoint(6757,0.3429,22185.27);
   graph->SetPoint(6758,0.34295,22187.97);
   graph->SetPoint(6759,0.343,22190.66);
   graph->SetPoint(6760,0.34305,22193.36);
   graph->SetPoint(6761,0.3431,22196.06);
   graph->SetPoint(6762,0.34315,22198.75);
   graph->SetPoint(6763,0.3432,22201.45);
   graph->SetPoint(6764,0.34325,22204.15);
   graph->SetPoint(6765,0.3433,22206.85);
   graph->SetPoint(6766,0.34335,22209.55);
   graph->SetPoint(6767,0.3434,22212.25);
   graph->SetPoint(6768,0.34345,22214.95);
   graph->SetPoint(6769,0.3435,22217.65);
   graph->SetPoint(6770,0.34355,22220.35);
   graph->SetPoint(6771,0.3436,22223.05);
   graph->SetPoint(6772,0.34365,22225.75);
   graph->SetPoint(6773,0.3437,22228.45);
   graph->SetPoint(6774,0.34375,22231.15);
   graph->SetPoint(6775,0.3438,22233.85);
   graph->SetPoint(6776,0.34385,22236.55);
   graph->SetPoint(6777,0.3439,22239.26);
   graph->SetPoint(6778,0.34395,22241.96);
   graph->SetPoint(6779,0.344,22244.66);
   graph->SetPoint(6780,0.34405,22247.36);
   graph->SetPoint(6781,0.3441,22250.07);
   graph->SetPoint(6782,0.34415,22252.77);
   graph->SetPoint(6783,0.3442,22255.48);
   graph->SetPoint(6784,0.34425,22258.18);
   graph->SetPoint(6785,0.3443,22260.89);
   graph->SetPoint(6786,0.34435,22263.59);
   graph->SetPoint(6787,0.3444,22266.3);
   graph->SetPoint(6788,0.34445,22269);
   graph->SetPoint(6789,0.3445,22271.71);
   graph->SetPoint(6790,0.34455,22274.41);
   graph->SetPoint(6791,0.3446,22277.12);
   graph->SetPoint(6792,0.34465,22279.83);
   graph->SetPoint(6793,0.3447,22282.53);
   graph->SetPoint(6794,0.34475,22285.24);
   graph->SetPoint(6795,0.3448,22287.95);
   graph->SetPoint(6796,0.34485,22290.66);
   graph->SetPoint(6797,0.3449,22293.37);
   graph->SetPoint(6798,0.34495,22296.08);
   graph->SetPoint(6799,0.345,22298.78);
   graph->SetPoint(6800,0.34505,22301.49);
   graph->SetPoint(6801,0.3451,22304.2);
   graph->SetPoint(6802,0.34515,22306.91);
   graph->SetPoint(6803,0.3452,22309.62);
   graph->SetPoint(6804,0.34525,22312.33);
   graph->SetPoint(6805,0.3453,22315.05);
   graph->SetPoint(6806,0.34535,22317.76);
   graph->SetPoint(6807,0.3454,22320.47);
   graph->SetPoint(6808,0.34545,22323.18);
   graph->SetPoint(6809,0.3455,22325.89);
   graph->SetPoint(6810,0.34555,22328.6);
   graph->SetPoint(6811,0.3456,22331.32);
   graph->SetPoint(6812,0.34565,22334.03);
   graph->SetPoint(6813,0.3457,22336.74);
   graph->SetPoint(6814,0.34575,22339.46);
   graph->SetPoint(6815,0.3458,22342.17);
   graph->SetPoint(6816,0.34585,22344.89);
   graph->SetPoint(6817,0.3459,22347.6);
   graph->SetPoint(6818,0.34595,22350.32);
   graph->SetPoint(6819,0.346,22353.03);
   graph->SetPoint(6820,0.34605,22355.75);
   graph->SetPoint(6821,0.3461,22358.46);
   graph->SetPoint(6822,0.34615,22361.18);
   graph->SetPoint(6823,0.3462,22363.89);
   graph->SetPoint(6824,0.34625,22366.61);
   graph->SetPoint(6825,0.3463,22369.33);
   graph->SetPoint(6826,0.34635,22372.05);
   graph->SetPoint(6827,0.3464,22374.76);
   graph->SetPoint(6828,0.34645,22377.48);
   graph->SetPoint(6829,0.3465,22380.2);
   graph->SetPoint(6830,0.34655,22382.92);
   graph->SetPoint(6831,0.3466,22385.64);
   graph->SetPoint(6832,0.34665,22388.36);
   graph->SetPoint(6833,0.3467,22391.08);
   graph->SetPoint(6834,0.34675,22393.8);
   graph->SetPoint(6835,0.3468,22396.52);
   graph->SetPoint(6836,0.34685,22399.24);
   graph->SetPoint(6837,0.3469,22401.96);
   graph->SetPoint(6838,0.34695,22404.68);
   graph->SetPoint(6839,0.347,22407.4);
   graph->SetPoint(6840,0.34705,22410.12);
   graph->SetPoint(6841,0.3471,22412.84);
   graph->SetPoint(6842,0.34715,22415.57);
   graph->SetPoint(6843,0.3472,22418.29);
   graph->SetPoint(6844,0.34725,22421.01);
   graph->SetPoint(6845,0.3473,22423.73);
   graph->SetPoint(6846,0.34735,22426.46);
   graph->SetPoint(6847,0.3474,22429.18);
   graph->SetPoint(6848,0.34745,22431.91);
   graph->SetPoint(6849,0.3475,22434.63);
   graph->SetPoint(6850,0.34755,22437.35);
   graph->SetPoint(6851,0.3476,22440.08);
   graph->SetPoint(6852,0.34765,22442.8);
   graph->SetPoint(6853,0.3477,22445.53);
   graph->SetPoint(6854,0.34775,22448.26);
   graph->SetPoint(6855,0.3478,22450.98);
   graph->SetPoint(6856,0.34785,22453.71);
   graph->SetPoint(6857,0.3479,22456.44);
   graph->SetPoint(6858,0.34795,22459.16);
   graph->SetPoint(6859,0.348,22461.89);
   graph->SetPoint(6860,0.34805,22464.62);
   graph->SetPoint(6861,0.3481,22467.35);
   graph->SetPoint(6862,0.34815,22470.07);
   graph->SetPoint(6863,0.3482,22472.8);
   graph->SetPoint(6864,0.34825,22475.53);
   graph->SetPoint(6865,0.3483,22478.26);
   graph->SetPoint(6866,0.34835,22480.99);
   graph->SetPoint(6867,0.3484,22483.72);
   graph->SetPoint(6868,0.34845,22486.45);
   graph->SetPoint(6869,0.3485,22489.18);
   graph->SetPoint(6870,0.34855,22491.91);
   graph->SetPoint(6871,0.3486,22494.64);
   graph->SetPoint(6872,0.34865,22497.38);
   graph->SetPoint(6873,0.3487,22500.11);
   graph->SetPoint(6874,0.34875,22502.84);
   graph->SetPoint(6875,0.3488,22505.57);
   graph->SetPoint(6876,0.34885,22508.3);
   graph->SetPoint(6877,0.3489,22511.04);
   graph->SetPoint(6878,0.34895,22513.77);
   graph->SetPoint(6879,0.349,22516.5);
   graph->SetPoint(6880,0.34905,22519.24);
   graph->SetPoint(6881,0.3491,22521.97);
   graph->SetPoint(6882,0.34915,22524.71);
   graph->SetPoint(6883,0.3492,22527.44);
   graph->SetPoint(6884,0.34925,22530.18);
   graph->SetPoint(6885,0.3493,22532.91);
   graph->SetPoint(6886,0.34935,22535.65);
   graph->SetPoint(6887,0.3494,22538.38);
   graph->SetPoint(6888,0.34945,22541.12);
   graph->SetPoint(6889,0.3495,22543.85);
   graph->SetPoint(6890,0.34955,22546.59);
   graph->SetPoint(6891,0.3496,22549.33);
   graph->SetPoint(6892,0.34965,22552.07);
   graph->SetPoint(6893,0.3497,22554.8);
   graph->SetPoint(6894,0.34975,22557.54);
   graph->SetPoint(6895,0.3498,22560.28);
   graph->SetPoint(6896,0.34985,22563.02);
   graph->SetPoint(6897,0.3499,22565.76);
   graph->SetPoint(6898,0.34995,22568.5);
   graph->SetPoint(6899,0.35,22571.24);
   graph->SetPoint(6900,0.35005,22573.98);
   graph->SetPoint(6901,0.3501,22576.72);
   graph->SetPoint(6902,0.35015,22579.46);
   graph->SetPoint(6903,0.3502,22582.2);
   graph->SetPoint(6904,0.35025,22584.94);
   graph->SetPoint(6905,0.3503,22587.68);
   graph->SetPoint(6906,0.35035,22590.42);
   graph->SetPoint(6907,0.3504,22593.16);
   graph->SetPoint(6908,0.35045,22595.91);
   graph->SetPoint(6909,0.3505,22598.65);
   graph->SetPoint(6910,0.35055,22601.39);
   graph->SetPoint(6911,0.3506,22604.13);
   graph->SetPoint(6912,0.35065,22606.88);
   graph->SetPoint(6913,0.3507,22609.62);
   graph->SetPoint(6914,0.35075,22612.36);
   graph->SetPoint(6915,0.3508,22615.11);
   graph->SetPoint(6916,0.35085,22617.85);
   graph->SetPoint(6917,0.3509,22620.6);
   graph->SetPoint(6918,0.35095,22623.34);
   graph->SetPoint(6919,0.351,22626.09);
   graph->SetPoint(6920,0.35105,22628.84);
   graph->SetPoint(6921,0.3511,22631.58);
   graph->SetPoint(6922,0.35115,22634.33);
   graph->SetPoint(6923,0.3512,22637.07);
   graph->SetPoint(6924,0.35125,22639.82);
   graph->SetPoint(6925,0.3513,22642.57);
   graph->SetPoint(6926,0.35135,22645.32);
   graph->SetPoint(6927,0.3514,22648.06);
   graph->SetPoint(6928,0.35145,22650.81);
   graph->SetPoint(6929,0.3515,22653.56);
   graph->SetPoint(6930,0.35155,22656.31);
   graph->SetPoint(6931,0.3516,22659.06);
   graph->SetPoint(6932,0.35165,22661.81);
   graph->SetPoint(6933,0.3517,22664.56);
   graph->SetPoint(6934,0.35175,22667.31);
   graph->SetPoint(6935,0.3518,22670.06);
   graph->SetPoint(6936,0.35185,22672.81);
   graph->SetPoint(6937,0.3519,22675.56);
   graph->SetPoint(6938,0.35195,22678.31);
   graph->SetPoint(6939,0.352,22681.06);
   graph->SetPoint(6940,0.35205,22683.81);
   graph->SetPoint(6941,0.3521,22686.57);
   graph->SetPoint(6942,0.35215,22689.32);
   graph->SetPoint(6943,0.3522,22692.07);
   graph->SetPoint(6944,0.35225,22694.82);
   graph->SetPoint(6945,0.3523,22697.58);
   graph->SetPoint(6946,0.35235,22700.33);
   graph->SetPoint(6947,0.3524,22703.08);
   graph->SetPoint(6948,0.35245,22705.84);
   graph->SetPoint(6949,0.3525,22708.59);
   graph->SetPoint(6950,0.35255,22711.35);
   graph->SetPoint(6951,0.3526,22714.1);
   graph->SetPoint(6952,0.35265,22716.86);
   graph->SetPoint(6953,0.3527,22719.61);
   graph->SetPoint(6954,0.35275,22722.37);
   graph->SetPoint(6955,0.3528,22725.12);
   graph->SetPoint(6956,0.35285,22727.88);
   graph->SetPoint(6957,0.3529,22730.64);
   graph->SetPoint(6958,0.35295,22733.39);
   graph->SetPoint(6959,0.353,22736.15);
   graph->SetPoint(6960,0.35305,22738.91);
   graph->SetPoint(6961,0.3531,22741.67);
   graph->SetPoint(6962,0.35315,22744.43);
   graph->SetPoint(6963,0.3532,22747.18);
   graph->SetPoint(6964,0.35325,22749.94);
   graph->SetPoint(6965,0.3533,22752.7);
   graph->SetPoint(6966,0.35335,22755.46);
   graph->SetPoint(6967,0.3534,22758.22);
   graph->SetPoint(6968,0.35345,22760.98);
   graph->SetPoint(6969,0.3535,22763.74);
   graph->SetPoint(6970,0.35355,22766.5);
   graph->SetPoint(6971,0.3536,22769.26);
   graph->SetPoint(6972,0.35365,22772.02);
   graph->SetPoint(6973,0.3537,22774.79);
   graph->SetPoint(6974,0.35375,22777.55);
   graph->SetPoint(6975,0.3538,22780.31);
   graph->SetPoint(6976,0.35385,22783.07);
   graph->SetPoint(6977,0.3539,22785.83);
   graph->SetPoint(6978,0.35395,22788.6);
   graph->SetPoint(6979,0.354,22791.36);
   graph->SetPoint(6980,0.35405,22794.12);
   graph->SetPoint(6981,0.3541,22796.89);
   graph->SetPoint(6982,0.35415,22799.65);
   graph->SetPoint(6983,0.3542,22802.42);
   graph->SetPoint(6984,0.35425,22805.18);
   graph->SetPoint(6985,0.3543,22807.95);
   graph->SetPoint(6986,0.35435,22810.71);
   graph->SetPoint(6987,0.3544,22813.48);
   graph->SetPoint(6988,0.35445,22816.24);
   graph->SetPoint(6989,0.3545,22819.01);
   graph->SetPoint(6990,0.35455,22821.77);
   graph->SetPoint(6991,0.3546,22824.54);
   graph->SetPoint(6992,0.35465,22827.31);
   graph->SetPoint(6993,0.3547,22830.08);
   graph->SetPoint(6994,0.35475,22832.84);
   graph->SetPoint(6995,0.3548,22835.61);
   graph->SetPoint(6996,0.35485,22838.38);
   graph->SetPoint(6997,0.3549,22841.15);
   graph->SetPoint(6998,0.35495,22843.92);
   graph->SetPoint(6999,0.355,22846.69);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",7000,0,0.389995);
   Graph_Graph1->SetMinimum(14009.95);
   Graph_Graph1->SetMaximum(23650.02);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("ap");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/Chi2New3Part.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Mar  8 13:43:56 2011) by ROOT version5.28/00a
   TCanvas *c1 = new TCanvas("c1", "c1",14,49,700,550);
   c1->ToggleEventStatus();
   c1->Range(-0.04874938,12371.48,0.4387444,23139.76);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   
   TGraph *graph = new TGraph(7000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetPoint(0,0.00505,15335.71);
   graph->SetPoint(1,0.0051,15334.59);
   graph->SetPoint(2,0.00515,15333.47);
   graph->SetPoint(3,0.0052,15332.35);
   graph->SetPoint(4,0.00525,15331.23);
   graph->SetPoint(5,0.0053,15330.12);
   graph->SetPoint(6,0.00535,15329);
   graph->SetPoint(7,0.0054,15327.88);
   graph->SetPoint(8,0.00545,15326.76);
   graph->SetPoint(9,0.0055,15325.65);
   graph->SetPoint(10,0.00555,15324.53);
   graph->SetPoint(11,0.0056,15323.41);
   graph->SetPoint(12,0.00565,15322.3);
   graph->SetPoint(13,0.0057,15321.18);
   graph->SetPoint(14,0.00575,15320.07);
   graph->SetPoint(15,0.0058,15318.96);
   graph->SetPoint(16,0.00585,15317.84);
   graph->SetPoint(17,0.0059,15316.73);
   graph->SetPoint(18,0.00595,15315.62);
   graph->SetPoint(19,0.006,15314.51);
   graph->SetPoint(20,0.00605,15313.39);
   graph->SetPoint(21,0.0061,15312.28);
   graph->SetPoint(22,0.00615,15311.17);
   graph->SetPoint(23,0.0062,15310.06);
   graph->SetPoint(24,0.00625,15308.95);
   graph->SetPoint(25,0.0063,15307.84);
   graph->SetPoint(26,0.00635,15306.73);
   graph->SetPoint(27,0.0064,15305.62);
   graph->SetPoint(28,0.00645,15304.52);
   graph->SetPoint(29,0.0065,15303.41);
   graph->SetPoint(30,0.00655,15302.3);
   graph->SetPoint(31,0.0066,15301.19);
   graph->SetPoint(32,0.00665,15300.09);
   graph->SetPoint(33,0.0067,15298.98);
   graph->SetPoint(34,0.00675,15297.88);
   graph->SetPoint(35,0.0068,15296.77);
   graph->SetPoint(36,0.00685,15295.67);
   graph->SetPoint(37,0.0069,15294.56);
   graph->SetPoint(38,0.00695,15293.46);
   graph->SetPoint(39,0.007,15292.36);
   graph->SetPoint(40,0.00705,15291.25);
   graph->SetPoint(41,0.0071,15290.15);
   graph->SetPoint(42,0.00715,15289.05);
   graph->SetPoint(43,0.0072,15287.95);
   graph->SetPoint(44,0.00725,15286.85);
   graph->SetPoint(45,0.0073,15285.75);
   graph->SetPoint(46,0.00735,15284.65);
   graph->SetPoint(47,0.0074,15283.55);
   graph->SetPoint(48,0.00745,15282.45);
   graph->SetPoint(49,0.0075,15281.35);
   graph->SetPoint(50,0.00755,15280.25);
   graph->SetPoint(51,0.0076,15279.15);
   graph->SetPoint(52,0.00765,15278.05);
   graph->SetPoint(53,0.0077,15276.96);
   graph->SetPoint(54,0.00775,15275.86);
   graph->SetPoint(55,0.0078,15274.77);
   graph->SetPoint(56,0.00785,15273.67);
   graph->SetPoint(57,0.0079,15272.57);
   graph->SetPoint(58,0.00795,15271.48);
   graph->SetPoint(59,0.008,15270.39);
   graph->SetPoint(60,0.00805,15269.29);
   graph->SetPoint(61,0.0081,15268.2);
   graph->SetPoint(62,0.00815,15267.11);
   graph->SetPoint(63,0.0082,15266.01);
   graph->SetPoint(64,0.00825,15264.92);
   graph->SetPoint(65,0.0083,15263.83);
   graph->SetPoint(66,0.00835,15262.74);
   graph->SetPoint(67,0.0084,15261.65);
   graph->SetPoint(68,0.00845,15260.56);
   graph->SetPoint(69,0.0085,15259.47);
   graph->SetPoint(70,0.00855,15258.38);
   graph->SetPoint(71,0.0086,15257.29);
   graph->SetPoint(72,0.00865,15256.2);
   graph->SetPoint(73,0.0087,15255.11);
   graph->SetPoint(74,0.00875,15254.03);
   graph->SetPoint(75,0.0088,15252.94);
   graph->SetPoint(76,0.00885,15251.85);
   graph->SetPoint(77,0.0089,15250.77);
   graph->SetPoint(78,0.00895,15249.68);
   graph->SetPoint(79,0.009,15248.6);
   graph->SetPoint(80,0.00905,15247.51);
   graph->SetPoint(81,0.0091,15246.43);
   graph->SetPoint(82,0.00915,15245.34);
   graph->SetPoint(83,0.0092,15244.26);
   graph->SetPoint(84,0.00925,15243.18);
   graph->SetPoint(85,0.0093,15242.1);
   graph->SetPoint(86,0.00935,15241.01);
   graph->SetPoint(87,0.0094,15239.93);
   graph->SetPoint(88,0.00945,15238.85);
   graph->SetPoint(89,0.0095,15237.77);
   graph->SetPoint(90,0.00955,15236.69);
   graph->SetPoint(91,0.0096,15235.61);
   graph->SetPoint(92,0.00965,15234.53);
   graph->SetPoint(93,0.0097,15233.45);
   graph->SetPoint(94,0.00975,15232.37);
   graph->SetPoint(95,0.0098,15231.3);
   graph->SetPoint(96,0.00985,15230.22);
   graph->SetPoint(97,0.0099,15229.14);
   graph->SetPoint(98,0.00995,15228.07);
   graph->SetPoint(99,0.01,15226.99);
   graph->SetPoint(100,0.01005,15225.91);
   graph->SetPoint(101,0.0101,15224.84);
   graph->SetPoint(102,0.01015,15223.77);
   graph->SetPoint(103,0.0102,15222.69);
   graph->SetPoint(104,0.01025,15221.62);
   graph->SetPoint(105,0.0103,15220.54);
   graph->SetPoint(106,0.01035,15219.47);
   graph->SetPoint(107,0.0104,15218.4);
   graph->SetPoint(108,0.01045,15217.33);
   graph->SetPoint(109,0.0105,15216.26);
   graph->SetPoint(110,0.01055,15215.18);
   graph->SetPoint(111,0.0106,15214.11);
   graph->SetPoint(112,0.01065,15213.04);
   graph->SetPoint(113,0.0107,15211.97);
   graph->SetPoint(114,0.01075,15210.91);
   graph->SetPoint(115,0.0108,15209.84);
   graph->SetPoint(116,0.01085,15208.77);
   graph->SetPoint(117,0.0109,15207.7);
   graph->SetPoint(118,0.01095,15206.63);
   graph->SetPoint(119,0.011,15205.57);
   graph->SetPoint(120,0.01105,15204.5);
   graph->SetPoint(121,0.0111,15203.43);
   graph->SetPoint(122,0.01115,15202.37);
   graph->SetPoint(123,0.0112,15201.3);
   graph->SetPoint(124,0.01125,15200.24);
   graph->SetPoint(125,0.0113,15199.18);
   graph->SetPoint(126,0.01135,15198.11);
   graph->SetPoint(127,0.0114,15197.05);
   graph->SetPoint(128,0.01145,15195.99);
   graph->SetPoint(129,0.0115,15194.92);
   graph->SetPoint(130,0.01155,15193.86);
   graph->SetPoint(131,0.0116,15192.8);
   graph->SetPoint(132,0.01165,15191.74);
   graph->SetPoint(133,0.0117,15190.68);
   graph->SetPoint(134,0.01175,15189.62);
   graph->SetPoint(135,0.0118,15188.56);
   graph->SetPoint(136,0.01185,15187.5);
   graph->SetPoint(137,0.0119,15186.44);
   graph->SetPoint(138,0.01195,15185.39);
   graph->SetPoint(139,0.012,15184.33);
   graph->SetPoint(140,0.01205,15183.27);
   graph->SetPoint(141,0.0121,15182.22);
   graph->SetPoint(142,0.01215,15181.16);
   graph->SetPoint(143,0.0122,15180.1);
   graph->SetPoint(144,0.01225,15179.05);
   graph->SetPoint(145,0.0123,15177.99);
   graph->SetPoint(146,0.01235,15176.94);
   graph->SetPoint(147,0.0124,15175.89);
   graph->SetPoint(148,0.01245,15174.83);
   graph->SetPoint(149,0.0125,15173.78);
   graph->SetPoint(150,0.01255,15172.73);
   graph->SetPoint(151,0.0126,15171.67);
   graph->SetPoint(152,0.01265,15170.62);
   graph->SetPoint(153,0.0127,15169.57);
   graph->SetPoint(154,0.01275,15168.52);
   graph->SetPoint(155,0.0128,15167.47);
   graph->SetPoint(156,0.01285,15166.42);
   graph->SetPoint(157,0.0129,15165.37);
   graph->SetPoint(158,0.01295,15164.32);
   graph->SetPoint(159,0.013,15163.28);
   graph->SetPoint(160,0.01305,15162.23);
   graph->SetPoint(161,0.0131,15161.18);
   graph->SetPoint(162,0.01315,15160.13);
   graph->SetPoint(163,0.0132,15159.09);
   graph->SetPoint(164,0.01325,15158.04);
   graph->SetPoint(165,0.0133,15157);
   graph->SetPoint(166,0.01335,15155.95);
   graph->SetPoint(167,0.0134,15154.91);
   graph->SetPoint(168,0.01345,15153.86);
   graph->SetPoint(169,0.0135,15152.82);
   graph->SetPoint(170,0.01355,15151.78);
   graph->SetPoint(171,0.0136,15150.73);
   graph->SetPoint(172,0.01365,15149.69);
   graph->SetPoint(173,0.0137,15148.65);
   graph->SetPoint(174,0.01375,15147.61);
   graph->SetPoint(175,0.0138,15146.57);
   graph->SetPoint(176,0.01385,15145.53);
   graph->SetPoint(177,0.0139,15144.49);
   graph->SetPoint(178,0.01395,15143.45);
   graph->SetPoint(179,0.014,15142.41);
   graph->SetPoint(180,0.01405,15141.37);
   graph->SetPoint(181,0.0141,15140.34);
   graph->SetPoint(182,0.01415,15139.3);
   graph->SetPoint(183,0.0142,15138.26);
   graph->SetPoint(184,0.01425,15137.22);
   graph->SetPoint(185,0.0143,15136.19);
   graph->SetPoint(186,0.01435,15135.15);
   graph->SetPoint(187,0.0144,15134.12);
   graph->SetPoint(188,0.01445,15133.08);
   graph->SetPoint(189,0.0145,15132.05);
   graph->SetPoint(190,0.01455,15131.02);
   graph->SetPoint(191,0.0146,15129.98);
   graph->SetPoint(192,0.01465,15128.95);
   graph->SetPoint(193,0.0147,15127.92);
   graph->SetPoint(194,0.01475,15126.89);
   graph->SetPoint(195,0.0148,15125.86);
   graph->SetPoint(196,0.01485,15124.83);
   graph->SetPoint(197,0.0149,15123.79);
   graph->SetPoint(198,0.01495,15122.76);
   graph->SetPoint(199,0.015,15121.74);
   graph->SetPoint(200,0.01505,15120.71);
   graph->SetPoint(201,0.0151,15119.68);
   graph->SetPoint(202,0.01515,15118.65);
   graph->SetPoint(203,0.0152,15117.62);
   graph->SetPoint(204,0.01525,15116.6);
   graph->SetPoint(205,0.0153,15115.57);
   graph->SetPoint(206,0.01535,15114.54);
   graph->SetPoint(207,0.0154,15113.52);
   graph->SetPoint(208,0.01545,15112.49);
   graph->SetPoint(209,0.0155,15111.47);
   graph->SetPoint(210,0.01555,15110.44);
   graph->SetPoint(211,0.0156,15109.42);
   graph->SetPoint(212,0.01565,15108.4);
   graph->SetPoint(213,0.0157,15107.38);
   graph->SetPoint(214,0.01575,15106.35);
   graph->SetPoint(215,0.0158,15105.33);
   graph->SetPoint(216,0.01585,15104.31);
   graph->SetPoint(217,0.0159,15103.29);
   graph->SetPoint(218,0.01595,15102.27);
   graph->SetPoint(219,0.016,15101.25);
   graph->SetPoint(220,0.01605,15100.23);
   graph->SetPoint(221,0.0161,15099.21);
   graph->SetPoint(222,0.01615,15098.19);
   graph->SetPoint(223,0.0162,15097.18);
   graph->SetPoint(224,0.01625,15096.16);
   graph->SetPoint(225,0.0163,15095.14);
   graph->SetPoint(226,0.01635,15094.12);
   graph->SetPoint(227,0.0164,15093.11);
   graph->SetPoint(228,0.01645,15092.09);
   graph->SetPoint(229,0.0165,15091.08);
   graph->SetPoint(230,0.01655,15090.06);
   graph->SetPoint(231,0.0166,15089.05);
   graph->SetPoint(232,0.01665,15088.04);
   graph->SetPoint(233,0.0167,15087.02);
   graph->SetPoint(234,0.01675,15086.01);
   graph->SetPoint(235,0.0168,15085);
   graph->SetPoint(236,0.01685,15083.99);
   graph->SetPoint(237,0.0169,15082.98);
   graph->SetPoint(238,0.01695,15081.97);
   graph->SetPoint(239,0.017,15080.96);
   graph->SetPoint(240,0.01705,15079.95);
   graph->SetPoint(241,0.0171,15078.94);
   graph->SetPoint(242,0.01715,15077.93);
   graph->SetPoint(243,0.0172,15076.92);
   graph->SetPoint(244,0.01725,15075.91);
   graph->SetPoint(245,0.0173,15074.9);
   graph->SetPoint(246,0.01735,15073.9);
   graph->SetPoint(247,0.0174,15072.89);
   graph->SetPoint(248,0.01745,15071.89);
   graph->SetPoint(249,0.0175,15070.88);
   graph->SetPoint(250,0.01755,15069.88);
   graph->SetPoint(251,0.0176,15068.87);
   graph->SetPoint(252,0.01765,15067.87);
   graph->SetPoint(253,0.0177,15066.86);
   graph->SetPoint(254,0.01775,15065.86);
   graph->SetPoint(255,0.0178,15064.86);
   graph->SetPoint(256,0.01785,15063.86);
   graph->SetPoint(257,0.0179,15062.85);
   graph->SetPoint(258,0.01795,15061.85);
   graph->SetPoint(259,0.018,15060.85);
   graph->SetPoint(260,0.01805,15059.85);
   graph->SetPoint(261,0.0181,15058.85);
   graph->SetPoint(262,0.01815,15057.85);
   graph->SetPoint(263,0.0182,15056.86);
   graph->SetPoint(264,0.01825,15055.86);
   graph->SetPoint(265,0.0183,15054.86);
   graph->SetPoint(266,0.01835,15053.86);
   graph->SetPoint(267,0.0184,15052.87);
   graph->SetPoint(268,0.01845,15051.87);
   graph->SetPoint(269,0.0185,15050.88);
   graph->SetPoint(270,0.01855,15049.88);
   graph->SetPoint(271,0.0186,15048.89);
   graph->SetPoint(272,0.01865,15047.89);
   graph->SetPoint(273,0.0187,15046.9);
   graph->SetPoint(274,0.01875,15045.9);
   graph->SetPoint(275,0.0188,15044.91);
   graph->SetPoint(276,0.01885,15043.92);
   graph->SetPoint(277,0.0189,15042.93);
   graph->SetPoint(278,0.01895,15041.94);
   graph->SetPoint(279,0.019,15040.95);
   graph->SetPoint(280,0.01905,15039.96);
   graph->SetPoint(281,0.0191,15038.97);
   graph->SetPoint(282,0.01915,15037.98);
   graph->SetPoint(283,0.0192,15036.99);
   graph->SetPoint(284,0.01925,15036);
   graph->SetPoint(285,0.0193,15035.01);
   graph->SetPoint(286,0.01935,15034.02);
   graph->SetPoint(287,0.0194,15033.04);
   graph->SetPoint(288,0.01945,15032.05);
   graph->SetPoint(289,0.0195,15031.06);
   graph->SetPoint(290,0.01955,15030.08);
   graph->SetPoint(291,0.0196,15029.09);
   graph->SetPoint(292,0.01965,15028.11);
   graph->SetPoint(293,0.0197,15027.13);
   graph->SetPoint(294,0.01975,15026.14);
   graph->SetPoint(295,0.0198,15025.16);
   graph->SetPoint(296,0.01985,15024.18);
   graph->SetPoint(297,0.0199,15023.2);
   graph->SetPoint(298,0.01995,15022.21);
   graph->SetPoint(299,0.02,15021.23);
   graph->SetPoint(300,0.02005,15020.25);
   graph->SetPoint(301,0.0201,15019.27);
   graph->SetPoint(302,0.02015,15018.29);
   graph->SetPoint(303,0.0202,15017.31);
   graph->SetPoint(304,0.02025,15016.34);
   graph->SetPoint(305,0.0203,15015.36);
   graph->SetPoint(306,0.02035,15014.38);
   graph->SetPoint(307,0.0204,15013.4);
   graph->SetPoint(308,0.02045,15012.43);
   graph->SetPoint(309,0.0205,15011.45);
   graph->SetPoint(310,0.02055,15010.47);
   graph->SetPoint(311,0.0206,15009.5);
   graph->SetPoint(312,0.02065,15008.52);
   graph->SetPoint(313,0.0207,15007.55);
   graph->SetPoint(314,0.02075,15006.58);
   graph->SetPoint(315,0.0208,15005.6);
   graph->SetPoint(316,0.02085,15004.63);
   graph->SetPoint(317,0.0209,15003.66);
   graph->SetPoint(318,0.02095,15002.69);
   graph->SetPoint(319,0.021,15001.72);
   graph->SetPoint(320,0.02105,15000.75);
   graph->SetPoint(321,0.0211,14999.78);
   graph->SetPoint(322,0.02115,14998.81);
   graph->SetPoint(323,0.0212,14997.84);
   graph->SetPoint(324,0.02125,14996.87);
   graph->SetPoint(325,0.0213,14995.9);
   graph->SetPoint(326,0.02135,14994.93);
   graph->SetPoint(327,0.0214,14993.97);
   graph->SetPoint(328,0.02145,14993);
   graph->SetPoint(329,0.0215,14992.03);
   graph->SetPoint(330,0.02155,14991.07);
   graph->SetPoint(331,0.0216,14990.1);
   graph->SetPoint(332,0.02165,14989.14);
   graph->SetPoint(333,0.0217,14988.17);
   graph->SetPoint(334,0.02175,14987.21);
   graph->SetPoint(335,0.0218,14986.25);
   graph->SetPoint(336,0.02185,14985.28);
   graph->SetPoint(337,0.0219,14984.32);
   graph->SetPoint(338,0.02195,14983.36);
   graph->SetPoint(339,0.022,14982.4);
   graph->SetPoint(340,0.02205,14981.44);
   graph->SetPoint(341,0.0221,14980.48);
   graph->SetPoint(342,0.02215,14979.52);
   graph->SetPoint(343,0.0222,14978.56);
   graph->SetPoint(344,0.02225,14977.6);
   graph->SetPoint(345,0.0223,14976.64);
   graph->SetPoint(346,0.02235,14975.68);
   graph->SetPoint(347,0.0224,14974.73);
   graph->SetPoint(348,0.02245,14973.77);
   graph->SetPoint(349,0.0225,14972.81);
   graph->SetPoint(350,0.02255,14971.86);
   graph->SetPoint(351,0.0226,14970.9);
   graph->SetPoint(352,0.02265,14969.95);
   graph->SetPoint(353,0.0227,14968.99);
   graph->SetPoint(354,0.02275,14968.04);
   graph->SetPoint(355,0.0228,14967.09);
   graph->SetPoint(356,0.02285,14966.13);
   graph->SetPoint(357,0.0229,14965.18);
   graph->SetPoint(358,0.02295,14964.23);
   graph->SetPoint(359,0.023,14963.28);
   graph->SetPoint(360,0.02305,14962.33);
   graph->SetPoint(361,0.0231,14961.38);
   graph->SetPoint(362,0.02315,14960.43);
   graph->SetPoint(363,0.0232,14959.48);
   graph->SetPoint(364,0.02325,14958.53);
   graph->SetPoint(365,0.0233,14957.58);
   graph->SetPoint(366,0.02335,14956.63);
   graph->SetPoint(367,0.0234,14955.69);
   graph->SetPoint(368,0.02345,14954.74);
   graph->SetPoint(369,0.0235,14953.79);
   graph->SetPoint(370,0.02355,14952.85);
   graph->SetPoint(371,0.0236,14951.9);
   graph->SetPoint(372,0.02365,14950.96);
   graph->SetPoint(373,0.0237,14950.01);
   graph->SetPoint(374,0.02375,14949.07);
   graph->SetPoint(375,0.0238,14948.13);
   graph->SetPoint(376,0.02385,14947.18);
   graph->SetPoint(377,0.0239,14946.24);
   graph->SetPoint(378,0.02395,14945.3);
   graph->SetPoint(379,0.024,14944.36);
   graph->SetPoint(380,0.02405,14943.42);
   graph->SetPoint(381,0.0241,14942.48);
   graph->SetPoint(382,0.02415,14941.54);
   graph->SetPoint(383,0.0242,14940.6);
   graph->SetPoint(384,0.02425,14939.66);
   graph->SetPoint(385,0.0243,14938.72);
   graph->SetPoint(386,0.02435,14937.78);
   graph->SetPoint(387,0.0244,14936.85);
   graph->SetPoint(388,0.02445,14935.91);
   graph->SetPoint(389,0.0245,14934.97);
   graph->SetPoint(390,0.02455,14934.04);
   graph->SetPoint(391,0.0246,14933.1);
   graph->SetPoint(392,0.02465,14932.17);
   graph->SetPoint(393,0.0247,14931.23);
   graph->SetPoint(394,0.02475,14930.3);
   graph->SetPoint(395,0.0248,14929.37);
   graph->SetPoint(396,0.02485,14928.43);
   graph->SetPoint(397,0.0249,14927.5);
   graph->SetPoint(398,0.02495,14926.57);
   graph->SetPoint(399,0.025,14925.64);
   graph->SetPoint(400,0.02505,14924.71);
   graph->SetPoint(401,0.0251,14923.78);
   graph->SetPoint(402,0.02515,14922.85);
   graph->SetPoint(403,0.0252,14921.92);
   graph->SetPoint(404,0.02525,14920.99);
   graph->SetPoint(405,0.0253,14920.06);
   graph->SetPoint(406,0.02535,14919.14);
   graph->SetPoint(407,0.0254,14918.21);
   graph->SetPoint(408,0.02545,14917.28);
   graph->SetPoint(409,0.0255,14916.36);
   graph->SetPoint(410,0.02555,14915.43);
   graph->SetPoint(411,0.0256,14914.51);
   graph->SetPoint(412,0.02565,14913.58);
   graph->SetPoint(413,0.0257,14912.66);
   graph->SetPoint(414,0.02575,14911.73);
   graph->SetPoint(415,0.0258,14910.81);
   graph->SetPoint(416,0.02585,14909.89);
   graph->SetPoint(417,0.0259,14908.97);
   graph->SetPoint(418,0.02595,14908.05);
   graph->SetPoint(419,0.026,14907.12);
   graph->SetPoint(420,0.02605,14906.2);
   graph->SetPoint(421,0.0261,14905.28);
   graph->SetPoint(422,0.02615,14904.36);
   graph->SetPoint(423,0.0262,14903.45);
   graph->SetPoint(424,0.02625,14902.53);
   graph->SetPoint(425,0.0263,14901.61);
   graph->SetPoint(426,0.02635,14900.69);
   graph->SetPoint(427,0.0264,14899.77);
   graph->SetPoint(428,0.02645,14898.86);
   graph->SetPoint(429,0.0265,14897.94);
   graph->SetPoint(430,0.02655,14897.03);
   graph->SetPoint(431,0.0266,14896.11);
   graph->SetPoint(432,0.02665,14895.2);
   graph->SetPoint(433,0.0267,14894.28);
   graph->SetPoint(434,0.02675,14893.37);
   graph->SetPoint(435,0.0268,14892.46);
   graph->SetPoint(436,0.02685,14891.55);
   graph->SetPoint(437,0.0269,14890.63);
   graph->SetPoint(438,0.02695,14889.72);
   graph->SetPoint(439,0.027,14888.81);
   graph->SetPoint(440,0.02705,14887.9);
   graph->SetPoint(441,0.0271,14886.99);
   graph->SetPoint(442,0.02715,14886.08);
   graph->SetPoint(443,0.0272,14885.17);
   graph->SetPoint(444,0.02725,14884.27);
   graph->SetPoint(445,0.0273,14883.36);
   graph->SetPoint(446,0.02735,14882.45);
   graph->SetPoint(447,0.0274,14881.54);
   graph->SetPoint(448,0.02745,14880.64);
   graph->SetPoint(449,0.0275,14879.73);
   graph->SetPoint(450,0.02755,14878.83);
   graph->SetPoint(451,0.0276,14877.92);
   graph->SetPoint(452,0.02765,14877.02);
   graph->SetPoint(453,0.0277,14876.12);
   graph->SetPoint(454,0.02775,14875.21);
   graph->SetPoint(455,0.0278,14874.31);
   graph->SetPoint(456,0.02785,14873.41);
   graph->SetPoint(457,0.0279,14872.51);
   graph->SetPoint(458,0.02795,14871.61);
   graph->SetPoint(459,0.028,14870.7);
   graph->SetPoint(460,0.02805,14869.8);
   graph->SetPoint(461,0.0281,14868.91);
   graph->SetPoint(462,0.02815,14868.01);
   graph->SetPoint(463,0.0282,14867.11);
   graph->SetPoint(464,0.02825,14866.21);
   graph->SetPoint(465,0.0283,14865.31);
   graph->SetPoint(466,0.02835,14864.42);
   graph->SetPoint(467,0.0284,14863.52);
   graph->SetPoint(468,0.02845,14862.62);
   graph->SetPoint(469,0.0285,14861.73);
   graph->SetPoint(470,0.02855,14860.83);
   graph->SetPoint(471,0.0286,14859.94);
   graph->SetPoint(472,0.02865,14859.05);
   graph->SetPoint(473,0.0287,14858.15);
   graph->SetPoint(474,0.02875,14857.26);
   graph->SetPoint(475,0.0288,14856.37);
   graph->SetPoint(476,0.02885,14855.48);
   graph->SetPoint(477,0.0289,14854.58);
   graph->SetPoint(478,0.02895,14853.69);
   graph->SetPoint(479,0.029,14852.8);
   graph->SetPoint(480,0.02905,14851.91);
   graph->SetPoint(481,0.0291,14851.03);
   graph->SetPoint(482,0.02915,14850.14);
   graph->SetPoint(483,0.0292,14849.25);
   graph->SetPoint(484,0.02925,14848.36);
   graph->SetPoint(485,0.0293,14847.47);
   graph->SetPoint(486,0.02935,14846.59);
   graph->SetPoint(487,0.0294,14845.7);
   graph->SetPoint(488,0.02945,14844.82);
   graph->SetPoint(489,0.0295,14843.93);
   graph->SetPoint(490,0.02955,14843.05);
   graph->SetPoint(491,0.0296,14842.16);
   graph->SetPoint(492,0.02965,14841.28);
   graph->SetPoint(493,0.0297,14840.4);
   graph->SetPoint(494,0.02975,14839.51);
   graph->SetPoint(495,0.0298,14838.63);
   graph->SetPoint(496,0.02985,14837.75);
   graph->SetPoint(497,0.0299,14836.87);
   graph->SetPoint(498,0.02995,14835.99);
   graph->SetPoint(499,0.03,14835.11);
   graph->SetPoint(500,0.03005,14834.23);
   graph->SetPoint(501,0.0301,14833.35);
   graph->SetPoint(502,0.03015,14832.47);
   graph->SetPoint(503,0.0302,14831.6);
   graph->SetPoint(504,0.03025,14830.72);
   graph->SetPoint(505,0.0303,14829.84);
   graph->SetPoint(506,0.03035,14828.97);
   graph->SetPoint(507,0.0304,14828.09);
   graph->SetPoint(508,0.03045,14827.22);
   graph->SetPoint(509,0.0305,14826.34);
   graph->SetPoint(510,0.03055,14825.47);
   graph->SetPoint(511,0.0306,14824.59);
   graph->SetPoint(512,0.03065,14823.72);
   graph->SetPoint(513,0.0307,14822.85);
   graph->SetPoint(514,0.03075,14821.98);
   graph->SetPoint(515,0.0308,14821.11);
   graph->SetPoint(516,0.03085,14820.23);
   graph->SetPoint(517,0.0309,14819.36);
   graph->SetPoint(518,0.03095,14818.49);
   graph->SetPoint(519,0.031,14817.62);
   graph->SetPoint(520,0.03105,14816.76);
   graph->SetPoint(521,0.0311,14815.89);
   graph->SetPoint(522,0.03115,14815.02);
   graph->SetPoint(523,0.0312,14814.15);
   graph->SetPoint(524,0.03125,14813.29);
   graph->SetPoint(525,0.0313,14812.42);
   graph->SetPoint(526,0.03135,14811.55);
   graph->SetPoint(527,0.0314,14810.69);
   graph->SetPoint(528,0.03145,14809.82);
   graph->SetPoint(529,0.0315,14808.96);
   graph->SetPoint(530,0.03155,14808.1);
   graph->SetPoint(531,0.0316,14807.23);
   graph->SetPoint(532,0.03165,14806.37);
   graph->SetPoint(533,0.0317,14805.51);
   graph->SetPoint(534,0.03175,14804.65);
   graph->SetPoint(535,0.0318,14803.79);
   graph->SetPoint(536,0.03185,14802.93);
   graph->SetPoint(537,0.0319,14802.07);
   graph->SetPoint(538,0.03195,14801.21);
   graph->SetPoint(539,0.032,14800.35);
   graph->SetPoint(540,0.03205,14799.49);
   graph->SetPoint(541,0.0321,14798.63);
   graph->SetPoint(542,0.03215,14797.78);
   graph->SetPoint(543,0.0322,14796.92);
   graph->SetPoint(544,0.03225,14796.06);
   graph->SetPoint(545,0.0323,14795.21);
   graph->SetPoint(546,0.03235,14794.35);
   graph->SetPoint(547,0.0324,14793.5);
   graph->SetPoint(548,0.03245,14792.64);
   graph->SetPoint(549,0.0325,14791.79);
   graph->SetPoint(550,0.03255,14790.94);
   graph->SetPoint(551,0.0326,14790.08);
   graph->SetPoint(552,0.03265,14789.23);
   graph->SetPoint(553,0.0327,14788.38);
   graph->SetPoint(554,0.03275,14787.53);
   graph->SetPoint(555,0.0328,14786.68);
   graph->SetPoint(556,0.03285,14785.83);
   graph->SetPoint(557,0.0329,14784.98);
   graph->SetPoint(558,0.03295,14784.13);
   graph->SetPoint(559,0.033,14783.28);
   graph->SetPoint(560,0.03305,14782.44);
   graph->SetPoint(561,0.0331,14781.59);
   graph->SetPoint(562,0.03315,14780.74);
   graph->SetPoint(563,0.0332,14779.9);
   graph->SetPoint(564,0.03325,14779.05);
   graph->SetPoint(565,0.0333,14778.21);
   graph->SetPoint(566,0.03335,14777.36);
   graph->SetPoint(567,0.0334,14776.52);
   graph->SetPoint(568,0.03345,14775.67);
   graph->SetPoint(569,0.0335,14774.83);
   graph->SetPoint(570,0.03355,14773.99);
   graph->SetPoint(571,0.0336,14773.15);
   graph->SetPoint(572,0.03365,14772.3);
   graph->SetPoint(573,0.0337,14771.46);
   graph->SetPoint(574,0.03375,14770.62);
   graph->SetPoint(575,0.0338,14769.78);
   graph->SetPoint(576,0.03385,14768.94);
   graph->SetPoint(577,0.0339,14768.11);
   graph->SetPoint(578,0.03395,14767.27);
   graph->SetPoint(579,0.034,14766.43);
   graph->SetPoint(580,0.03405,14765.59);
   graph->SetPoint(581,0.0341,14764.76);
   graph->SetPoint(582,0.03415,14763.92);
   graph->SetPoint(583,0.0342,14763.09);
   graph->SetPoint(584,0.03425,14762.25);
   graph->SetPoint(585,0.0343,14761.42);
   graph->SetPoint(586,0.03435,14760.58);
   graph->SetPoint(587,0.0344,14759.75);
   graph->SetPoint(588,0.03445,14758.92);
   graph->SetPoint(589,0.0345,14758.08);
   graph->SetPoint(590,0.03455,14757.25);
   graph->SetPoint(591,0.0346,14756.42);
   graph->SetPoint(592,0.03465,14755.59);
   graph->SetPoint(593,0.0347,14754.76);
   graph->SetPoint(594,0.03475,14753.93);
   graph->SetPoint(595,0.0348,14753.1);
   graph->SetPoint(596,0.03485,14752.27);
   graph->SetPoint(597,0.0349,14751.44);
   graph->SetPoint(598,0.03495,14750.62);
   graph->SetPoint(599,0.035,14749.79);
   graph->SetPoint(600,0.03505,14748.96);
   graph->SetPoint(601,0.0351,14748.14);
   graph->SetPoint(602,0.03515,14747.31);
   graph->SetPoint(603,0.0352,14746.49);
   graph->SetPoint(604,0.03525,14745.66);
   graph->SetPoint(605,0.0353,14744.84);
   graph->SetPoint(606,0.03535,14744.02);
   graph->SetPoint(607,0.0354,14743.19);
   graph->SetPoint(608,0.03545,14742.37);
   graph->SetPoint(609,0.0355,14741.55);
   graph->SetPoint(610,0.03555,14740.73);
   graph->SetPoint(611,0.0356,14739.91);
   graph->SetPoint(612,0.03565,14739.09);
   graph->SetPoint(613,0.0357,14738.27);
   graph->SetPoint(614,0.03575,14737.45);
   graph->SetPoint(615,0.0358,14736.63);
   graph->SetPoint(616,0.03585,14735.81);
   graph->SetPoint(617,0.0359,14735);
   graph->SetPoint(618,0.03595,14734.18);
   graph->SetPoint(619,0.036,14733.36);
   graph->SetPoint(620,0.03605,14732.55);
   graph->SetPoint(621,0.0361,14731.73);
   graph->SetPoint(622,0.03615,14730.92);
   graph->SetPoint(623,0.0362,14730.1);
   graph->SetPoint(624,0.03625,14729.29);
   graph->SetPoint(625,0.0363,14728.48);
   graph->SetPoint(626,0.03635,14727.67);
   graph->SetPoint(627,0.0364,14726.85);
   graph->SetPoint(628,0.03645,14726.04);
   graph->SetPoint(629,0.0365,14725.23);
   graph->SetPoint(630,0.03655,14724.42);
   graph->SetPoint(631,0.0366,14723.61);
   graph->SetPoint(632,0.03665,14722.8);
   graph->SetPoint(633,0.0367,14721.99);
   graph->SetPoint(634,0.03675,14721.18);
   graph->SetPoint(635,0.0368,14720.38);
   graph->SetPoint(636,0.03685,14719.57);
   graph->SetPoint(637,0.0369,14718.76);
   graph->SetPoint(638,0.03695,14717.96);
   graph->SetPoint(639,0.037,14717.15);
   graph->SetPoint(640,0.03705,14716.35);
   graph->SetPoint(641,0.0371,14715.54);
   graph->SetPoint(642,0.03715,14714.74);
   graph->SetPoint(643,0.0372,14713.94);
   graph->SetPoint(644,0.03725,14713.13);
   graph->SetPoint(645,0.0373,14712.33);
   graph->SetPoint(646,0.03735,14711.53);
   graph->SetPoint(647,0.0374,14710.73);
   graph->SetPoint(648,0.03745,14709.93);
   graph->SetPoint(649,0.0375,14709.13);
   graph->SetPoint(650,0.03755,14708.33);
   graph->SetPoint(651,0.0376,14707.53);
   graph->SetPoint(652,0.03765,14706.73);
   graph->SetPoint(653,0.0377,14705.93);
   graph->SetPoint(654,0.03775,14705.14);
   graph->SetPoint(655,0.0378,14704.34);
   graph->SetPoint(656,0.03785,14703.54);
   graph->SetPoint(657,0.0379,14702.75);
   graph->SetPoint(658,0.03795,14701.95);
   graph->SetPoint(659,0.038,14701.16);
   graph->SetPoint(660,0.03805,14700.36);
   graph->SetPoint(661,0.0381,14699.57);
   graph->SetPoint(662,0.03815,14698.78);
   graph->SetPoint(663,0.0382,14697.98);
   graph->SetPoint(664,0.03825,14697.19);
   graph->SetPoint(665,0.0383,14696.4);
   graph->SetPoint(666,0.03835,14695.61);
   graph->SetPoint(667,0.0384,14694.82);
   graph->SetPoint(668,0.03845,14694.03);
   graph->SetPoint(669,0.0385,14693.24);
   graph->SetPoint(670,0.03855,14692.45);
   graph->SetPoint(671,0.0386,14691.66);
   graph->SetPoint(672,0.03865,14690.88);
   graph->SetPoint(673,0.0387,14690.09);
   graph->SetPoint(674,0.03875,14689.3);
   graph->SetPoint(675,0.0388,14688.52);
   graph->SetPoint(676,0.03885,14687.73);
   graph->SetPoint(677,0.0389,14686.95);
   graph->SetPoint(678,0.03895,14686.16);
   graph->SetPoint(679,0.039,14685.38);
   graph->SetPoint(680,0.03905,14684.6);
   graph->SetPoint(681,0.0391,14683.81);
   graph->SetPoint(682,0.03915,14683.03);
   graph->SetPoint(683,0.0392,14682.25);
   graph->SetPoint(684,0.03925,14681.47);
   graph->SetPoint(685,0.0393,14680.69);
   graph->SetPoint(686,0.03935,14679.91);
   graph->SetPoint(687,0.0394,14679.13);
   graph->SetPoint(688,0.03945,14678.35);
   graph->SetPoint(689,0.0395,14677.57);
   graph->SetPoint(690,0.03955,14676.79);
   graph->SetPoint(691,0.0396,14676.02);
   graph->SetPoint(692,0.03965,14675.24);
   graph->SetPoint(693,0.0397,14674.46);
   graph->SetPoint(694,0.03975,14673.69);
   graph->SetPoint(695,0.0398,14672.91);
   graph->SetPoint(696,0.03985,14672.14);
   graph->SetPoint(697,0.0399,14671.37);
   graph->SetPoint(698,0.03995,14670.59);
   graph->SetPoint(699,0.04,14669.82);
   graph->SetPoint(700,0.04005,14669.05);
   graph->SetPoint(701,0.0401,14668.28);
   graph->SetPoint(702,0.04015,14667.5);
   graph->SetPoint(703,0.0402,14666.73);
   graph->SetPoint(704,0.04025,14665.96);
   graph->SetPoint(705,0.0403,14665.19);
   graph->SetPoint(706,0.04035,14664.43);
   graph->SetPoint(707,0.0404,14663.66);
   graph->SetPoint(708,0.04045,14662.89);
   graph->SetPoint(709,0.0405,14662.12);
   graph->SetPoint(710,0.04055,14661.36);
   graph->SetPoint(711,0.0406,14660.59);
   graph->SetPoint(712,0.04065,14659.82);
   graph->SetPoint(713,0.0407,14659.06);
   graph->SetPoint(714,0.04075,14658.29);
   graph->SetPoint(715,0.0408,14657.53);
   graph->SetPoint(716,0.04085,14656.77);
   graph->SetPoint(717,0.0409,14656);
   graph->SetPoint(718,0.04095,14655.24);
   graph->SetPoint(719,0.041,14654.48);
   graph->SetPoint(720,0.04105,14653.72);
   graph->SetPoint(721,0.0411,14652.96);
   graph->SetPoint(722,0.04115,14652.2);
   graph->SetPoint(723,0.0412,14651.44);
   graph->SetPoint(724,0.04125,14650.68);
   graph->SetPoint(725,0.0413,14649.92);
   graph->SetPoint(726,0.04135,14649.16);
   graph->SetPoint(727,0.0414,14648.4);
   graph->SetPoint(728,0.04145,14647.65);
   graph->SetPoint(729,0.0415,14646.89);
   graph->SetPoint(730,0.04155,14646.14);
   graph->SetPoint(731,0.0416,14645.38);
   graph->SetPoint(732,0.04165,14644.63);
   graph->SetPoint(733,0.0417,14643.87);
   graph->SetPoint(734,0.04175,14643.12);
   graph->SetPoint(735,0.0418,14642.37);
   graph->SetPoint(736,0.04185,14641.61);
   graph->SetPoint(737,0.0419,14640.86);
   graph->SetPoint(738,0.04195,14640.11);
   graph->SetPoint(739,0.042,14639.36);
   graph->SetPoint(740,0.04205,14638.61);
   graph->SetPoint(741,0.0421,14637.86);
   graph->SetPoint(742,0.04215,14637.11);
   graph->SetPoint(743,0.0422,14636.36);
   graph->SetPoint(744,0.04225,14635.61);
   graph->SetPoint(745,0.0423,14634.87);
   graph->SetPoint(746,0.04235,14634.12);
   graph->SetPoint(747,0.0424,14633.37);
   graph->SetPoint(748,0.04245,14632.63);
   graph->SetPoint(749,0.0425,14631.88);
   graph->SetPoint(750,0.04255,14631.14);
   graph->SetPoint(751,0.0426,14630.39);
   graph->SetPoint(752,0.04265,14629.65);
   graph->SetPoint(753,0.0427,14628.91);
   graph->SetPoint(754,0.04275,14628.16);
   graph->SetPoint(755,0.0428,14627.42);
   graph->SetPoint(756,0.04285,14626.68);
   graph->SetPoint(757,0.0429,14625.94);
   graph->SetPoint(758,0.04295,14625.2);
   graph->SetPoint(759,0.043,14624.46);
   graph->SetPoint(760,0.04305,14623.72);
   graph->SetPoint(761,0.0431,14622.98);
   graph->SetPoint(762,0.04315,14622.24);
   graph->SetPoint(763,0.0432,14621.51);
   graph->SetPoint(764,0.04325,14620.77);
   graph->SetPoint(765,0.0433,14620.03);
   graph->SetPoint(766,0.04335,14619.3);
   graph->SetPoint(767,0.0434,14618.56);
   graph->SetPoint(768,0.04345,14617.83);
   graph->SetPoint(769,0.0435,14617.09);
   graph->SetPoint(770,0.04355,14616.36);
   graph->SetPoint(771,0.0436,14615.63);
   graph->SetPoint(772,0.04365,14614.9);
   graph->SetPoint(773,0.0437,14614.16);
   graph->SetPoint(774,0.04375,14613.43);
   graph->SetPoint(775,0.0438,14612.7);
   graph->SetPoint(776,0.04385,14611.97);
   graph->SetPoint(777,0.0439,14611.24);
   graph->SetPoint(778,0.04395,14610.51);
   graph->SetPoint(779,0.044,14609.78);
   graph->SetPoint(780,0.04405,14609.06);
   graph->SetPoint(781,0.0441,14608.33);
   graph->SetPoint(782,0.04415,14607.6);
   graph->SetPoint(783,0.0442,14606.88);
   graph->SetPoint(784,0.04425,14606.15);
   graph->SetPoint(785,0.0443,14605.42);
   graph->SetPoint(786,0.04435,14604.7);
   graph->SetPoint(787,0.0444,14603.98);
   graph->SetPoint(788,0.04445,14603.25);
   graph->SetPoint(789,0.0445,14602.53);
   graph->SetPoint(790,0.04455,14601.81);
   graph->SetPoint(791,0.0446,14601.09);
   graph->SetPoint(792,0.04465,14600.36);
   graph->SetPoint(793,0.0447,14599.64);
   graph->SetPoint(794,0.04475,14598.92);
   graph->SetPoint(795,0.0448,14598.2);
   graph->SetPoint(796,0.04485,14597.48);
   graph->SetPoint(797,0.0449,14596.77);
   graph->SetPoint(798,0.04495,14596.05);
   graph->SetPoint(799,0.045,14595.33);
   graph->SetPoint(800,0.04505,14594.61);
   graph->SetPoint(801,0.0451,14593.9);
   graph->SetPoint(802,0.04515,14593.18);
   graph->SetPoint(803,0.0452,14592.47);
   graph->SetPoint(804,0.04525,14591.75);
   graph->SetPoint(805,0.0453,14591.04);
   graph->SetPoint(806,0.04535,14590.33);
   graph->SetPoint(807,0.0454,14589.61);
   graph->SetPoint(808,0.04545,14588.9);
   graph->SetPoint(809,0.0455,14588.19);
   graph->SetPoint(810,0.04555,14587.48);
   graph->SetPoint(811,0.0456,14586.77);
   graph->SetPoint(812,0.04565,14586.06);
   graph->SetPoint(813,0.0457,14585.35);
   graph->SetPoint(814,0.04575,14584.64);
   graph->SetPoint(815,0.0458,14583.93);
   graph->SetPoint(816,0.04585,14583.22);
   graph->SetPoint(817,0.0459,14582.52);
   graph->SetPoint(818,0.04595,14581.81);
   graph->SetPoint(819,0.046,14581.1);
   graph->SetPoint(820,0.04605,14580.4);
   graph->SetPoint(821,0.0461,14579.69);
   graph->SetPoint(822,0.04615,14578.99);
   graph->SetPoint(823,0.0462,14578.28);
   graph->SetPoint(824,0.04625,14577.58);
   graph->SetPoint(825,0.0463,14576.88);
   graph->SetPoint(826,0.04635,14576.18);
   graph->SetPoint(827,0.0464,14575.47);
   graph->SetPoint(828,0.04645,14574.77);
   graph->SetPoint(829,0.0465,14574.07);
   graph->SetPoint(830,0.04655,14573.37);
   graph->SetPoint(831,0.0466,14572.67);
   graph->SetPoint(832,0.04665,14571.97);
   graph->SetPoint(833,0.0467,14571.28);
   graph->SetPoint(834,0.04675,14570.58);
   graph->SetPoint(835,0.0468,14569.88);
   graph->SetPoint(836,0.04685,14569.19);
   graph->SetPoint(837,0.0469,14568.49);
   graph->SetPoint(838,0.04695,14567.79);
   graph->SetPoint(839,0.047,14567.1);
   graph->SetPoint(840,0.04705,14566.4);
   graph->SetPoint(841,0.0471,14565.71);
   graph->SetPoint(842,0.04715,14565.02);
   graph->SetPoint(843,0.0472,14564.33);
   graph->SetPoint(844,0.04725,14563.63);
   graph->SetPoint(845,0.0473,14562.94);
   graph->SetPoint(846,0.04735,14562.25);
   graph->SetPoint(847,0.0474,14561.56);
   graph->SetPoint(848,0.04745,14560.87);
   graph->SetPoint(849,0.0475,14560.18);
   graph->SetPoint(850,0.04755,14559.49);
   graph->SetPoint(851,0.0476,14558.81);
   graph->SetPoint(852,0.04765,14558.12);
   graph->SetPoint(853,0.0477,14557.43);
   graph->SetPoint(854,0.04775,14556.74);
   graph->SetPoint(855,0.0478,14556.06);
   graph->SetPoint(856,0.04785,14555.37);
   graph->SetPoint(857,0.0479,14554.69);
   graph->SetPoint(858,0.04795,14554.01);
   graph->SetPoint(859,0.048,14553.32);
   graph->SetPoint(860,0.04805,14552.64);
   graph->SetPoint(861,0.0481,14551.96);
   graph->SetPoint(862,0.04815,14551.27);
   graph->SetPoint(863,0.0482,14550.59);
   graph->SetPoint(864,0.04825,14549.91);
   graph->SetPoint(865,0.0483,14549.23);
   graph->SetPoint(866,0.04835,14548.55);
   graph->SetPoint(867,0.0484,14547.87);
   graph->SetPoint(868,0.04845,14547.2);
   graph->SetPoint(869,0.0485,14546.52);
   graph->SetPoint(870,0.04855,14545.84);
   graph->SetPoint(871,0.0486,14545.16);
   graph->SetPoint(872,0.04865,14544.49);
   graph->SetPoint(873,0.0487,14543.81);
   graph->SetPoint(874,0.04875,14543.14);
   graph->SetPoint(875,0.0488,14542.46);
   graph->SetPoint(876,0.04885,14541.79);
   graph->SetPoint(877,0.0489,14541.12);
   graph->SetPoint(878,0.04895,14540.44);
   graph->SetPoint(879,0.049,14539.77);
   graph->SetPoint(880,0.04905,14539.1);
   graph->SetPoint(881,0.0491,14538.43);
   graph->SetPoint(882,0.04915,14537.76);
   graph->SetPoint(883,0.0492,14537.09);
   graph->SetPoint(884,0.04925,14536.42);
   graph->SetPoint(885,0.0493,14535.75);
   graph->SetPoint(886,0.04935,14535.08);
   graph->SetPoint(887,0.0494,14534.42);
   graph->SetPoint(888,0.04945,14533.75);
   graph->SetPoint(889,0.0495,14533.08);
   graph->SetPoint(890,0.04955,14532.42);
   graph->SetPoint(891,0.0496,14531.75);
   graph->SetPoint(892,0.04965,14531.09);
   graph->SetPoint(893,0.0497,14530.42);
   graph->SetPoint(894,0.04975,14529.76);
   graph->SetPoint(895,0.0498,14529.1);
   graph->SetPoint(896,0.04985,14528.43);
   graph->SetPoint(897,0.0499,14527.77);
   graph->SetPoint(898,0.04995,14527.11);
   graph->SetPoint(899,0.05,14526.45);
   graph->SetPoint(900,0.05005,14525.79);
   graph->SetPoint(901,0.0501,14525.13);
   graph->SetPoint(902,0.05015,14524.47);
   graph->SetPoint(903,0.0502,14523.81);
   graph->SetPoint(904,0.05025,14523.16);
   graph->SetPoint(905,0.0503,14522.5);
   graph->SetPoint(906,0.05035,14521.84);
   graph->SetPoint(907,0.0504,14521.19);
   graph->SetPoint(908,0.05045,14520.53);
   graph->SetPoint(909,0.0505,14519.87);
   graph->SetPoint(910,0.05055,14519.22);
   graph->SetPoint(911,0.0506,14518.57);
   graph->SetPoint(912,0.05065,14517.91);
   graph->SetPoint(913,0.0507,14517.26);
   graph->SetPoint(914,0.05075,14516.61);
   graph->SetPoint(915,0.0508,14515.96);
   graph->SetPoint(916,0.05085,14515.31);
   graph->SetPoint(917,0.0509,14514.66);
   graph->SetPoint(918,0.05095,14514.01);
   graph->SetPoint(919,0.051,14513.36);
   graph->SetPoint(920,0.05105,14512.71);
   graph->SetPoint(921,0.0511,14512.06);
   graph->SetPoint(922,0.05115,14511.41);
   graph->SetPoint(923,0.0512,14510.77);
   graph->SetPoint(924,0.05125,14510.12);
   graph->SetPoint(925,0.0513,14509.47);
   graph->SetPoint(926,0.05135,14508.83);
   graph->SetPoint(927,0.0514,14508.18);
   graph->SetPoint(928,0.05145,14507.54);
   graph->SetPoint(929,0.0515,14506.9);
   graph->SetPoint(930,0.05155,14506.25);
   graph->SetPoint(931,0.0516,14505.61);
   graph->SetPoint(932,0.05165,14504.97);
   graph->SetPoint(933,0.0517,14504.33);
   graph->SetPoint(934,0.05175,14503.69);
   graph->SetPoint(935,0.0518,14503.05);
   graph->SetPoint(936,0.05185,14502.41);
   graph->SetPoint(937,0.0519,14501.77);
   graph->SetPoint(938,0.05195,14501.13);
   graph->SetPoint(939,0.052,14500.49);
   graph->SetPoint(940,0.05205,14499.86);
   graph->SetPoint(941,0.0521,14499.22);
   graph->SetPoint(942,0.05215,14498.58);
   graph->SetPoint(943,0.0522,14497.95);
   graph->SetPoint(944,0.05225,14497.31);
   graph->SetPoint(945,0.0523,14496.68);
   graph->SetPoint(946,0.05235,14496.05);
   graph->SetPoint(947,0.0524,14495.41);
   graph->SetPoint(948,0.05245,14494.78);
   graph->SetPoint(949,0.0525,14494.15);
   graph->SetPoint(950,0.05255,14493.52);
   graph->SetPoint(951,0.0526,14492.89);
   graph->SetPoint(952,0.05265,14492.26);
   graph->SetPoint(953,0.0527,14491.63);
   graph->SetPoint(954,0.05275,14491);
   graph->SetPoint(955,0.0528,14490.37);
   graph->SetPoint(956,0.05285,14489.74);
   graph->SetPoint(957,0.0529,14489.11);
   graph->SetPoint(958,0.05295,14488.49);
   graph->SetPoint(959,0.053,14487.86);
   graph->SetPoint(960,0.05305,14487.24);
   graph->SetPoint(961,0.0531,14486.61);
   graph->SetPoint(962,0.05315,14485.99);
   graph->SetPoint(963,0.0532,14485.36);
   graph->SetPoint(964,0.05325,14484.74);
   graph->SetPoint(965,0.0533,14484.12);
   graph->SetPoint(966,0.05335,14483.5);
   graph->SetPoint(967,0.0534,14482.87);
   graph->SetPoint(968,0.05345,14482.25);
   graph->SetPoint(969,0.0535,14481.63);
   graph->SetPoint(970,0.05355,14481.01);
   graph->SetPoint(971,0.0536,14480.39);
   graph->SetPoint(972,0.05365,14479.78);
   graph->SetPoint(973,0.0537,14479.16);
   graph->SetPoint(974,0.05375,14478.54);
   graph->SetPoint(975,0.0538,14477.92);
   graph->SetPoint(976,0.05385,14477.31);
   graph->SetPoint(977,0.0539,14476.69);
   graph->SetPoint(978,0.05395,14476.08);
   graph->SetPoint(979,0.054,14475.46);
   graph->SetPoint(980,0.05405,14474.85);
   graph->SetPoint(981,0.0541,14474.23);
   graph->SetPoint(982,0.05415,14473.62);
   graph->SetPoint(983,0.0542,14473.01);
   graph->SetPoint(984,0.05425,14472.4);
   graph->SetPoint(985,0.0543,14471.79);
   graph->SetPoint(986,0.05435,14471.18);
   graph->SetPoint(987,0.0544,14470.57);
   graph->SetPoint(988,0.05445,14469.96);
   graph->SetPoint(989,0.0545,14469.35);
   graph->SetPoint(990,0.05455,14468.74);
   graph->SetPoint(991,0.0546,14468.13);
   graph->SetPoint(992,0.05465,14467.53);
   graph->SetPoint(993,0.0547,14466.92);
   graph->SetPoint(994,0.05475,14466.31);
   graph->SetPoint(995,0.0548,14465.71);
   graph->SetPoint(996,0.05485,14465.1);
   graph->SetPoint(997,0.0549,14464.5);
   graph->SetPoint(998,0.05495,14463.9);
   graph->SetPoint(999,0.055,14463.29);
   graph->SetPoint(1000,0.05505,14462.69);
   graph->SetPoint(1001,0.0551,14462.09);
   graph->SetPoint(1002,0.05515,14461.49);
   graph->SetPoint(1003,0.0552,14460.89);
   graph->SetPoint(1004,0.05525,14460.29);
   graph->SetPoint(1005,0.0553,14459.69);
   graph->SetPoint(1006,0.05535,14459.09);
   graph->SetPoint(1007,0.0554,14458.49);
   graph->SetPoint(1008,0.05545,14457.89);
   graph->SetPoint(1009,0.0555,14457.3);
   graph->SetPoint(1010,0.05555,14456.7);
   graph->SetPoint(1011,0.0556,14456.1);
   graph->SetPoint(1012,0.05565,14455.51);
   graph->SetPoint(1013,0.0557,14454.91);
   graph->SetPoint(1014,0.05575,14454.32);
   graph->SetPoint(1015,0.0558,14453.73);
   graph->SetPoint(1016,0.05585,14453.13);
   graph->SetPoint(1017,0.0559,14452.54);
   graph->SetPoint(1018,0.05595,14451.95);
   graph->SetPoint(1019,0.056,14451.36);
   graph->SetPoint(1020,0.05605,14450.77);
   graph->SetPoint(1021,0.0561,14450.18);
   graph->SetPoint(1022,0.05615,14449.59);
   graph->SetPoint(1023,0.0562,14449);
   graph->SetPoint(1024,0.05625,14448.41);
   graph->SetPoint(1025,0.0563,14447.82);
   graph->SetPoint(1026,0.05635,14447.24);
   graph->SetPoint(1027,0.0564,14446.65);
   graph->SetPoint(1028,0.05645,14446.06);
   graph->SetPoint(1029,0.0565,14445.48);
   graph->SetPoint(1030,0.05655,14444.89);
   graph->SetPoint(1031,0.0566,14444.31);
   graph->SetPoint(1032,0.05665,14443.73);
   graph->SetPoint(1033,0.0567,14443.14);
   graph->SetPoint(1034,0.05675,14442.56);
   graph->SetPoint(1035,0.0568,14441.98);
   graph->SetPoint(1036,0.05685,14441.4);
   graph->SetPoint(1037,0.0569,14440.82);
   graph->SetPoint(1038,0.05695,14440.24);
   graph->SetPoint(1039,0.057,14439.66);
   graph->SetPoint(1040,0.05705,14439.08);
   graph->SetPoint(1041,0.0571,14438.5);
   graph->SetPoint(1042,0.05715,14437.92);
   graph->SetPoint(1043,0.0572,14437.35);
   graph->SetPoint(1044,0.05725,14436.77);
   graph->SetPoint(1045,0.0573,14436.19);
   graph->SetPoint(1046,0.05735,14435.62);
   graph->SetPoint(1047,0.0574,14435.04);
   graph->SetPoint(1048,0.05745,14434.47);
   graph->SetPoint(1049,0.0575,14433.9);
   graph->SetPoint(1050,0.05755,14433.32);
   graph->SetPoint(1051,0.0576,14432.75);
   graph->SetPoint(1052,0.05765,14432.18);
   graph->SetPoint(1053,0.0577,14431.61);
   graph->SetPoint(1054,0.05775,14431.04);
   graph->SetPoint(1055,0.0578,14430.47);
   graph->SetPoint(1056,0.05785,14429.9);
   graph->SetPoint(1057,0.0579,14429.33);
   graph->SetPoint(1058,0.05795,14428.76);
   graph->SetPoint(1059,0.058,14428.19);
   graph->SetPoint(1060,0.05805,14427.63);
   graph->SetPoint(1061,0.0581,14427.06);
   graph->SetPoint(1062,0.05815,14426.49);
   graph->SetPoint(1063,0.0582,14425.93);
   graph->SetPoint(1064,0.05825,14425.36);
   graph->SetPoint(1065,0.0583,14424.8);
   graph->SetPoint(1066,0.05835,14424.24);
   graph->SetPoint(1067,0.0584,14423.67);
   graph->SetPoint(1068,0.05845,14423.11);
   graph->SetPoint(1069,0.0585,14422.55);
   graph->SetPoint(1070,0.05855,14421.99);
   graph->SetPoint(1071,0.0586,14421.43);
   graph->SetPoint(1072,0.05865,14420.87);
   graph->SetPoint(1073,0.0587,14420.31);
   graph->SetPoint(1074,0.05875,14419.75);
   graph->SetPoint(1075,0.0588,14419.19);
   graph->SetPoint(1076,0.05885,14418.63);
   graph->SetPoint(1077,0.0589,14418.08);
   graph->SetPoint(1078,0.05895,14417.52);
   graph->SetPoint(1079,0.059,14416.96);
   graph->SetPoint(1080,0.05905,14416.41);
   graph->SetPoint(1081,0.0591,14415.85);
   graph->SetPoint(1082,0.05915,14415.3);
   graph->SetPoint(1083,0.0592,14414.75);
   graph->SetPoint(1084,0.05925,14414.19);
   graph->SetPoint(1085,0.0593,14413.64);
   graph->SetPoint(1086,0.05935,14413.09);
   graph->SetPoint(1087,0.0594,14412.54);
   graph->SetPoint(1088,0.05945,14411.99);
   graph->SetPoint(1089,0.0595,14411.44);
   graph->SetPoint(1090,0.05955,14410.89);
   graph->SetPoint(1091,0.0596,14410.34);
   graph->SetPoint(1092,0.05965,14409.79);
   graph->SetPoint(1093,0.0597,14409.24);
   graph->SetPoint(1094,0.05975,14408.7);
   graph->SetPoint(1095,0.0598,14408.15);
   graph->SetPoint(1096,0.05985,14407.6);
   graph->SetPoint(1097,0.0599,14407.06);
   graph->SetPoint(1098,0.05995,14406.52);
   graph->SetPoint(1099,0.06,14405.97);
   graph->SetPoint(1100,0.06005,14405.43);
   graph->SetPoint(1101,0.0601,14404.88);
   graph->SetPoint(1102,0.06015,14404.34);
   graph->SetPoint(1103,0.0602,14403.8);
   graph->SetPoint(1104,0.06025,14403.26);
   graph->SetPoint(1105,0.0603,14402.72);
   graph->SetPoint(1106,0.06035,14402.18);
   graph->SetPoint(1107,0.0604,14401.64);
   graph->SetPoint(1108,0.06045,14401.1);
   graph->SetPoint(1109,0.0605,14400.56);
   graph->SetPoint(1110,0.06055,14400.03);
   graph->SetPoint(1111,0.0606,14399.49);
   graph->SetPoint(1112,0.06065,14398.95);
   graph->SetPoint(1113,0.0607,14398.42);
   graph->SetPoint(1114,0.06075,14397.88);
   graph->SetPoint(1115,0.0608,14397.35);
   graph->SetPoint(1116,0.06085,14396.81);
   graph->SetPoint(1117,0.0609,14396.28);
   graph->SetPoint(1118,0.06095,14395.75);
   graph->SetPoint(1119,0.061,14395.22);
   graph->SetPoint(1120,0.06105,14394.68);
   graph->SetPoint(1121,0.0611,14394.15);
   graph->SetPoint(1122,0.06115,14393.62);
   graph->SetPoint(1123,0.0612,14393.09);
   graph->SetPoint(1124,0.06125,14392.56);
   graph->SetPoint(1125,0.0613,14392.04);
   graph->SetPoint(1126,0.06135,14391.51);
   graph->SetPoint(1127,0.0614,14390.98);
   graph->SetPoint(1128,0.06145,14390.45);
   graph->SetPoint(1129,0.0615,14389.93);
   graph->SetPoint(1130,0.06155,14389.4);
   graph->SetPoint(1131,0.0616,14388.88);
   graph->SetPoint(1132,0.06165,14388.35);
   graph->SetPoint(1133,0.0617,14387.83);
   graph->SetPoint(1134,0.06175,14387.31);
   graph->SetPoint(1135,0.0618,14386.78);
   graph->SetPoint(1136,0.06185,14386.26);
   graph->SetPoint(1137,0.0619,14385.74);
   graph->SetPoint(1138,0.06195,14385.22);
   graph->SetPoint(1139,0.062,14384.7);
   graph->SetPoint(1140,0.06205,14384.18);
   graph->SetPoint(1141,0.0621,14383.66);
   graph->SetPoint(1142,0.06215,14383.14);
   graph->SetPoint(1143,0.0622,14382.62);
   graph->SetPoint(1144,0.06225,14382.11);
   graph->SetPoint(1145,0.0623,14381.59);
   graph->SetPoint(1146,0.06235,14381.07);
   graph->SetPoint(1147,0.0624,14380.56);
   graph->SetPoint(1148,0.06245,14380.04);
   graph->SetPoint(1149,0.0625,14379.53);
   graph->SetPoint(1150,0.06255,14379.02);
   graph->SetPoint(1151,0.0626,14378.5);
   graph->SetPoint(1152,0.06265,14377.99);
   graph->SetPoint(1153,0.0627,14377.48);
   graph->SetPoint(1154,0.06275,14376.97);
   graph->SetPoint(1155,0.0628,14376.46);
   graph->SetPoint(1156,0.06285,14375.95);
   graph->SetPoint(1157,0.0629,14375.44);
   graph->SetPoint(1158,0.06295,14374.93);
   graph->SetPoint(1159,0.063,14374.42);
   graph->SetPoint(1160,0.06305,14373.91);
   graph->SetPoint(1161,0.0631,14373.41);
   graph->SetPoint(1162,0.06315,14372.9);
   graph->SetPoint(1163,0.0632,14372.39);
   graph->SetPoint(1164,0.06325,14371.89);
   graph->SetPoint(1165,0.0633,14371.38);
   graph->SetPoint(1166,0.06335,14370.88);
   graph->SetPoint(1167,0.0634,14370.38);
   graph->SetPoint(1168,0.06345,14369.87);
   graph->SetPoint(1169,0.0635,14369.37);
   graph->SetPoint(1170,0.06355,14368.87);
   graph->SetPoint(1171,0.0636,14368.37);
   graph->SetPoint(1172,0.06365,14367.87);
   graph->SetPoint(1173,0.0637,14367.37);
   graph->SetPoint(1174,0.06375,14366.87);
   graph->SetPoint(1175,0.0638,14366.37);
   graph->SetPoint(1176,0.06385,14365.87);
   graph->SetPoint(1177,0.0639,14365.37);
   graph->SetPoint(1178,0.06395,14364.88);
   graph->SetPoint(1179,0.064,14364.38);
   graph->SetPoint(1180,0.06405,14363.89);
   graph->SetPoint(1181,0.0641,14363.39);
   graph->SetPoint(1182,0.06415,14362.9);
   graph->SetPoint(1183,0.0642,14362.4);
   graph->SetPoint(1184,0.06425,14361.91);
   graph->SetPoint(1185,0.0643,14361.42);
   graph->SetPoint(1186,0.06435,14360.92);
   graph->SetPoint(1187,0.0644,14360.43);
   graph->SetPoint(1188,0.06445,14359.94);
   graph->SetPoint(1189,0.0645,14359.45);
   graph->SetPoint(1190,0.06455,14358.96);
   graph->SetPoint(1191,0.0646,14358.47);
   graph->SetPoint(1192,0.06465,14357.99);
   graph->SetPoint(1193,0.0647,14357.5);
   graph->SetPoint(1194,0.06475,14357.01);
   graph->SetPoint(1195,0.0648,14356.52);
   graph->SetPoint(1196,0.06485,14356.04);
   graph->SetPoint(1197,0.0649,14355.55);
   graph->SetPoint(1198,0.06495,14355.07);
   graph->SetPoint(1199,0.065,14354.58);
   graph->SetPoint(1200,0.06505,14354.1);
   graph->SetPoint(1201,0.0651,14353.62);
   graph->SetPoint(1202,0.06515,14353.13);
   graph->SetPoint(1203,0.0652,14352.65);
   graph->SetPoint(1204,0.06525,14352.17);
   graph->SetPoint(1205,0.0653,14351.69);
   graph->SetPoint(1206,0.06535,14351.21);
   graph->SetPoint(1207,0.0654,14350.73);
   graph->SetPoint(1208,0.06545,14350.25);
   graph->SetPoint(1209,0.0655,14349.77);
   graph->SetPoint(1210,0.06555,14349.3);
   graph->SetPoint(1211,0.0656,14348.82);
   graph->SetPoint(1212,0.06565,14348.34);
   graph->SetPoint(1213,0.0657,14347.87);
   graph->SetPoint(1214,0.06575,14347.39);
   graph->SetPoint(1215,0.0658,14346.92);
   graph->SetPoint(1216,0.06585,14346.44);
   graph->SetPoint(1217,0.0659,14345.97);
   graph->SetPoint(1218,0.06595,14345.5);
   graph->SetPoint(1219,0.066,14345.03);
   graph->SetPoint(1220,0.06605,14344.55);
   graph->SetPoint(1221,0.0661,14344.08);
   graph->SetPoint(1222,0.06615,14343.61);
   graph->SetPoint(1223,0.0662,14343.14);
   graph->SetPoint(1224,0.06625,14342.67);
   graph->SetPoint(1225,0.0663,14342.21);
   graph->SetPoint(1226,0.06635,14341.74);
   graph->SetPoint(1227,0.0664,14341.27);
   graph->SetPoint(1228,0.06645,14340.8);
   graph->SetPoint(1229,0.0665,14340.34);
   graph->SetPoint(1230,0.06655,14339.87);
   graph->SetPoint(1231,0.0666,14339.41);
   graph->SetPoint(1232,0.06665,14338.94);
   graph->SetPoint(1233,0.0667,14338.48);
   graph->SetPoint(1234,0.06675,14338.02);
   graph->SetPoint(1235,0.0668,14337.55);
   graph->SetPoint(1236,0.06685,14337.09);
   graph->SetPoint(1237,0.0669,14336.63);
   graph->SetPoint(1238,0.06695,14336.17);
   graph->SetPoint(1239,0.067,14335.71);
   graph->SetPoint(1240,0.06705,14335.25);
   graph->SetPoint(1241,0.0671,14334.79);
   graph->SetPoint(1242,0.06715,14334.33);
   graph->SetPoint(1243,0.0672,14333.88);
   graph->SetPoint(1244,0.06725,14333.42);
   graph->SetPoint(1245,0.0673,14332.96);
   graph->SetPoint(1246,0.06735,14332.51);
   graph->SetPoint(1247,0.0674,14332.05);
   graph->SetPoint(1248,0.06745,14331.6);
   graph->SetPoint(1249,0.0675,14331.14);
   graph->SetPoint(1250,0.06755,14330.69);
   graph->SetPoint(1251,0.0676,14330.24);
   graph->SetPoint(1252,0.06765,14329.79);
   graph->SetPoint(1253,0.0677,14329.33);
   graph->SetPoint(1254,0.06775,14328.88);
   graph->SetPoint(1255,0.0678,14328.43);
   graph->SetPoint(1256,0.06785,14327.98);
   graph->SetPoint(1257,0.0679,14327.53);
   graph->SetPoint(1258,0.06795,14327.09);
   graph->SetPoint(1259,0.068,14326.64);
   graph->SetPoint(1260,0.06805,14326.19);
   graph->SetPoint(1261,0.0681,14325.74);
   graph->SetPoint(1262,0.06815,14325.3);
   graph->SetPoint(1263,0.0682,14324.85);
   graph->SetPoint(1264,0.06825,14324.41);
   graph->SetPoint(1265,0.0683,14323.96);
   graph->SetPoint(1266,0.06835,14323.52);
   graph->SetPoint(1267,0.0684,14323.08);
   graph->SetPoint(1268,0.06845,14322.64);
   graph->SetPoint(1269,0.0685,14322.19);
   graph->SetPoint(1270,0.06855,14321.75);
   graph->SetPoint(1271,0.0686,14321.31);
   graph->SetPoint(1272,0.06865,14320.87);
   graph->SetPoint(1273,0.0687,14320.43);
   graph->SetPoint(1274,0.06875,14319.99);
   graph->SetPoint(1275,0.0688,14319.56);
   graph->SetPoint(1276,0.06885,14319.12);
   graph->SetPoint(1277,0.0689,14318.68);
   graph->SetPoint(1278,0.06895,14318.24);
   graph->SetPoint(1279,0.069,14317.81);
   graph->SetPoint(1280,0.06905,14317.37);
   graph->SetPoint(1281,0.0691,14316.94);
   graph->SetPoint(1282,0.06915,14316.51);
   graph->SetPoint(1283,0.0692,14316.07);
   graph->SetPoint(1284,0.06925,14315.64);
   graph->SetPoint(1285,0.0693,14315.21);
   graph->SetPoint(1286,0.06935,14314.78);
   graph->SetPoint(1287,0.0694,14314.35);
   graph->SetPoint(1288,0.06945,14313.92);
   graph->SetPoint(1289,0.0695,14313.49);
   graph->SetPoint(1290,0.06955,14313.06);
   graph->SetPoint(1291,0.0696,14312.63);
   graph->SetPoint(1292,0.06965,14312.2);
   graph->SetPoint(1293,0.0697,14311.77);
   graph->SetPoint(1294,0.06975,14311.35);
   graph->SetPoint(1295,0.0698,14310.92);
   graph->SetPoint(1296,0.06985,14310.5);
   graph->SetPoint(1297,0.0699,14310.07);
   graph->SetPoint(1298,0.06995,14309.65);
   graph->SetPoint(1299,0.07,14309.22);
   graph->SetPoint(1300,0.07005,14308.8);
   graph->SetPoint(1301,0.0701,14308.38);
   graph->SetPoint(1302,0.07015,14307.96);
   graph->SetPoint(1303,0.0702,14307.54);
   graph->SetPoint(1304,0.07025,14307.12);
   graph->SetPoint(1305,0.0703,14306.7);
   graph->SetPoint(1306,0.07035,14306.28);
   graph->SetPoint(1307,0.0704,14305.86);
   graph->SetPoint(1308,0.07045,14305.44);
   graph->SetPoint(1309,0.0705,14305.02);
   graph->SetPoint(1310,0.07055,14304.61);
   graph->SetPoint(1311,0.0706,14304.19);
   graph->SetPoint(1312,0.07065,14303.77);
   graph->SetPoint(1313,0.0707,14303.36);
   graph->SetPoint(1314,0.07075,14302.94);
   graph->SetPoint(1315,0.0708,14302.53);
   graph->SetPoint(1316,0.07085,14302.12);
   graph->SetPoint(1317,0.0709,14301.71);
   graph->SetPoint(1318,0.07095,14301.29);
   graph->SetPoint(1319,0.071,14300.88);
   graph->SetPoint(1320,0.07105,14300.47);
   graph->SetPoint(1321,0.0711,14300.06);
   graph->SetPoint(1322,0.07115,14299.65);
   graph->SetPoint(1323,0.0712,14299.24);
   graph->SetPoint(1324,0.07125,14298.84);
   graph->SetPoint(1325,0.0713,14298.43);
   graph->SetPoint(1326,0.07135,14298.02);
   graph->SetPoint(1327,0.0714,14297.61);
   graph->SetPoint(1328,0.07145,14297.21);
   graph->SetPoint(1329,0.0715,14296.8);
   graph->SetPoint(1330,0.07155,14296.4);
   graph->SetPoint(1331,0.0716,14296);
   graph->SetPoint(1332,0.07165,14295.59);
   graph->SetPoint(1333,0.0717,14295.19);
   graph->SetPoint(1334,0.07175,14294.79);
   graph->SetPoint(1335,0.0718,14294.39);
   graph->SetPoint(1336,0.07185,14293.99);
   graph->SetPoint(1337,0.0719,14293.58);
   graph->SetPoint(1338,0.07195,14293.19);
   graph->SetPoint(1339,0.072,14292.79);
   graph->SetPoint(1340,0.07205,14292.39);
   graph->SetPoint(1341,0.0721,14291.99);
   graph->SetPoint(1342,0.07215,14291.59);
   graph->SetPoint(1343,0.0722,14291.2);
   graph->SetPoint(1344,0.07225,14290.8);
   graph->SetPoint(1345,0.0723,14290.41);
   graph->SetPoint(1346,0.07235,14290.01);
   graph->SetPoint(1347,0.0724,14289.62);
   graph->SetPoint(1348,0.07245,14289.22);
   graph->SetPoint(1349,0.0725,14288.83);
   graph->SetPoint(1350,0.07255,14288.44);
   graph->SetPoint(1351,0.0726,14288.05);
   graph->SetPoint(1352,0.07265,14287.66);
   graph->SetPoint(1353,0.0727,14287.27);
   graph->SetPoint(1354,0.07275,14286.88);
   graph->SetPoint(1355,0.0728,14286.49);
   graph->SetPoint(1356,0.07285,14286.1);
   graph->SetPoint(1357,0.0729,14285.71);
   graph->SetPoint(1358,0.07295,14285.32);
   graph->SetPoint(1359,0.073,14284.94);
   graph->SetPoint(1360,0.07305,14284.55);
   graph->SetPoint(1361,0.0731,14284.16);
   graph->SetPoint(1362,0.07315,14283.78);
   graph->SetPoint(1363,0.0732,14283.4);
   graph->SetPoint(1364,0.07325,14283.01);
   graph->SetPoint(1365,0.0733,14282.63);
   graph->SetPoint(1366,0.07335,14282.25);
   graph->SetPoint(1367,0.0734,14281.87);
   graph->SetPoint(1368,0.07345,14281.48);
   graph->SetPoint(1369,0.0735,14281.1);
   graph->SetPoint(1370,0.07355,14280.72);
   graph->SetPoint(1371,0.0736,14280.34);
   graph->SetPoint(1372,0.07365,14279.97);
   graph->SetPoint(1373,0.0737,14279.59);
   graph->SetPoint(1374,0.07375,14279.21);
   graph->SetPoint(1375,0.0738,14278.83);
   graph->SetPoint(1376,0.07385,14278.46);
   graph->SetPoint(1377,0.0739,14278.08);
   graph->SetPoint(1378,0.07395,14277.71);
   graph->SetPoint(1379,0.074,14277.33);
   graph->SetPoint(1380,0.07405,14276.96);
   graph->SetPoint(1381,0.0741,14276.59);
   graph->SetPoint(1382,0.07415,14276.21);
   graph->SetPoint(1383,0.0742,14275.84);
   graph->SetPoint(1384,0.07425,14275.47);
   graph->SetPoint(1385,0.0743,14275.1);
   graph->SetPoint(1386,0.07435,14274.73);
   graph->SetPoint(1387,0.0744,14274.36);
   graph->SetPoint(1388,0.07445,14273.99);
   graph->SetPoint(1389,0.0745,14273.62);
   graph->SetPoint(1390,0.07455,14273.26);
   graph->SetPoint(1391,0.0746,14272.89);
   graph->SetPoint(1392,0.07465,14272.52);
   graph->SetPoint(1393,0.0747,14272.16);
   graph->SetPoint(1394,0.07475,14271.79);
   graph->SetPoint(1395,0.0748,14271.43);
   graph->SetPoint(1396,0.07485,14271.06);
   graph->SetPoint(1397,0.0749,14270.7);
   graph->SetPoint(1398,0.07495,14270.34);
   graph->SetPoint(1399,0.075,14269.98);
   graph->SetPoint(1400,0.07505,14269.61);
   graph->SetPoint(1401,0.0751,14269.25);
   graph->SetPoint(1402,0.07515,14268.89);
   graph->SetPoint(1403,0.0752,14268.53);
   graph->SetPoint(1404,0.07525,14268.17);
   graph->SetPoint(1405,0.0753,14267.82);
   graph->SetPoint(1406,0.07535,14267.46);
   graph->SetPoint(1407,0.0754,14267.1);
   graph->SetPoint(1408,0.07545,14266.75);
   graph->SetPoint(1409,0.0755,14266.39);
   graph->SetPoint(1410,0.07555,14266.03);
   graph->SetPoint(1411,0.0756,14265.68);
   graph->SetPoint(1412,0.07565,14265.33);
   graph->SetPoint(1413,0.0757,14264.97);
   graph->SetPoint(1414,0.07575,14264.62);
   graph->SetPoint(1415,0.0758,14264.27);
   graph->SetPoint(1416,0.07585,14263.92);
   graph->SetPoint(1417,0.0759,14263.57);
   graph->SetPoint(1418,0.07595,14263.22);
   graph->SetPoint(1419,0.076,14262.87);
   graph->SetPoint(1420,0.07605,14262.52);
   graph->SetPoint(1421,0.0761,14262.17);
   graph->SetPoint(1422,0.07615,14261.82);
   graph->SetPoint(1423,0.0762,14261.47);
   graph->SetPoint(1424,0.07625,14261.13);
   graph->SetPoint(1425,0.0763,14260.78);
   graph->SetPoint(1426,0.07635,14260.44);
   graph->SetPoint(1427,0.0764,14260.09);
   graph->SetPoint(1428,0.07645,14259.75);
   graph->SetPoint(1429,0.0765,14259.4);
   graph->SetPoint(1430,0.07655,14259.06);
   graph->SetPoint(1431,0.0766,14258.72);
   graph->SetPoint(1432,0.07665,14258.38);
   graph->SetPoint(1433,0.0767,14258.04);
   graph->SetPoint(1434,0.07675,14257.7);
   graph->SetPoint(1435,0.0768,14257.36);
   graph->SetPoint(1436,0.07685,14257.02);
   graph->SetPoint(1437,0.0769,14256.68);
   graph->SetPoint(1438,0.07695,14256.34);
   graph->SetPoint(1439,0.077,14256);
   graph->SetPoint(1440,0.07705,14255.67);
   graph->SetPoint(1441,0.0771,14255.33);
   graph->SetPoint(1442,0.07715,14255);
   graph->SetPoint(1443,0.0772,14254.66);
   graph->SetPoint(1444,0.07725,14254.33);
   graph->SetPoint(1445,0.0773,14253.99);
   graph->SetPoint(1446,0.07735,14253.66);
   graph->SetPoint(1447,0.0774,14253.33);
   graph->SetPoint(1448,0.07745,14253);
   graph->SetPoint(1449,0.0775,14252.67);
   graph->SetPoint(1450,0.07755,14252.34);
   graph->SetPoint(1451,0.0776,14252.01);
   graph->SetPoint(1452,0.07765,14251.68);
   graph->SetPoint(1453,0.0777,14251.35);
   graph->SetPoint(1454,0.07775,14251.02);
   graph->SetPoint(1455,0.0778,14250.69);
   graph->SetPoint(1456,0.07785,14250.37);
   graph->SetPoint(1457,0.0779,14250.04);
   graph->SetPoint(1458,0.07795,14249.72);
   graph->SetPoint(1459,0.078,14249.39);
   graph->SetPoint(1460,0.07805,14249.07);
   graph->SetPoint(1461,0.0781,14248.74);
   graph->SetPoint(1462,0.07815,14248.42);
   graph->SetPoint(1463,0.0782,14248.1);
   graph->SetPoint(1464,0.07825,14247.78);
   graph->SetPoint(1465,0.0783,14247.46);
   graph->SetPoint(1466,0.07835,14247.14);
   graph->SetPoint(1467,0.0784,14246.82);
   graph->SetPoint(1468,0.07845,14246.5);
   graph->SetPoint(1469,0.0785,14246.18);
   graph->SetPoint(1470,0.07855,14245.86);
   graph->SetPoint(1471,0.0786,14245.54);
   graph->SetPoint(1472,0.07865,14245.23);
   graph->SetPoint(1473,0.0787,14244.91);
   graph->SetPoint(1474,0.07875,14244.6);
   graph->SetPoint(1475,0.0788,14244.28);
   graph->SetPoint(1476,0.07885,14243.97);
   graph->SetPoint(1477,0.0789,14243.65);
   graph->SetPoint(1478,0.07895,14243.34);
   graph->SetPoint(1479,0.079,14243.03);
   graph->SetPoint(1480,0.07905,14242.72);
   graph->SetPoint(1481,0.0791,14242.41);
   graph->SetPoint(1482,0.07915,14242.1);
   graph->SetPoint(1483,0.0792,14241.79);
   graph->SetPoint(1484,0.07925,14241.48);
   graph->SetPoint(1485,0.0793,14241.17);
   graph->SetPoint(1486,0.07935,14240.86);
   graph->SetPoint(1487,0.0794,14240.55);
   graph->SetPoint(1488,0.07945,14240.25);
   graph->SetPoint(1489,0.0795,14239.94);
   graph->SetPoint(1490,0.07955,14239.64);
   graph->SetPoint(1491,0.0796,14239.33);
   graph->SetPoint(1492,0.07965,14239.03);
   graph->SetPoint(1493,0.0797,14238.72);
   graph->SetPoint(1494,0.07975,14238.42);
   graph->SetPoint(1495,0.0798,14238.12);
   graph->SetPoint(1496,0.07985,14237.82);
   graph->SetPoint(1497,0.0799,14237.52);
   graph->SetPoint(1498,0.07995,14237.21);
   graph->SetPoint(1499,0.08,14236.91);
   graph->SetPoint(1500,0.08005,14236.62);
   graph->SetPoint(1501,0.0801,14236.32);
   graph->SetPoint(1502,0.08015,14236.02);
   graph->SetPoint(1503,0.0802,14235.72);
   graph->SetPoint(1504,0.08025,14235.43);
   graph->SetPoint(1505,0.0803,14235.13);
   graph->SetPoint(1506,0.08035,14234.83);
   graph->SetPoint(1507,0.0804,14234.54);
   graph->SetPoint(1508,0.08045,14234.25);
   graph->SetPoint(1509,0.0805,14233.95);
   graph->SetPoint(1510,0.08055,14233.66);
   graph->SetPoint(1511,0.0806,14233.37);
   graph->SetPoint(1512,0.08065,14233.08);
   graph->SetPoint(1513,0.0807,14232.78);
   graph->SetPoint(1514,0.08075,14232.49);
   graph->SetPoint(1515,0.0808,14232.2);
   graph->SetPoint(1516,0.08085,14231.91);
   graph->SetPoint(1517,0.0809,14231.63);
   graph->SetPoint(1518,0.08095,14231.34);
   graph->SetPoint(1519,0.081,14231.05);
   graph->SetPoint(1520,0.08105,14230.76);
   graph->SetPoint(1521,0.0811,14230.48);
   graph->SetPoint(1522,0.08115,14230.19);
   graph->SetPoint(1523,0.0812,14229.91);
   graph->SetPoint(1524,0.08125,14229.62);
   graph->SetPoint(1525,0.0813,14229.34);
   graph->SetPoint(1526,0.08135,14229.06);
   graph->SetPoint(1527,0.0814,14228.78);
   graph->SetPoint(1528,0.08145,14228.49);
   graph->SetPoint(1529,0.0815,14228.21);
   graph->SetPoint(1530,0.08155,14227.93);
   graph->SetPoint(1531,0.0816,14227.65);
   graph->SetPoint(1532,0.08165,14227.37);
   graph->SetPoint(1533,0.0817,14227.1);
   graph->SetPoint(1534,0.08175,14226.82);
   graph->SetPoint(1535,0.0818,14226.54);
   graph->SetPoint(1536,0.08185,14226.26);
   graph->SetPoint(1537,0.0819,14225.99);
   graph->SetPoint(1538,0.08195,14225.71);
   graph->SetPoint(1539,0.082,14225.44);
   graph->SetPoint(1540,0.08205,14225.16);
   graph->SetPoint(1541,0.0821,14224.89);
   graph->SetPoint(1542,0.08215,14224.62);
   graph->SetPoint(1543,0.0822,14224.35);
   graph->SetPoint(1544,0.08225,14224.07);
   graph->SetPoint(1545,0.0823,14223.8);
   graph->SetPoint(1546,0.08235,14223.53);
   graph->SetPoint(1547,0.0824,14223.26);
   graph->SetPoint(1548,0.08245,14222.99);
   graph->SetPoint(1549,0.0825,14222.73);
   graph->SetPoint(1550,0.08255,14222.46);
   graph->SetPoint(1551,0.0826,14222.19);
   graph->SetPoint(1552,0.08265,14221.92);
   graph->SetPoint(1553,0.0827,14221.66);
   graph->SetPoint(1554,0.08275,14221.39);
   graph->SetPoint(1555,0.0828,14221.13);
   graph->SetPoint(1556,0.08285,14220.87);
   graph->SetPoint(1557,0.0829,14220.6);
   graph->SetPoint(1558,0.08295,14220.34);
   graph->SetPoint(1559,0.083,14220.08);
   graph->SetPoint(1560,0.08305,14219.82);
   graph->SetPoint(1561,0.0831,14219.55);
   graph->SetPoint(1562,0.08315,14219.29);
   graph->SetPoint(1563,0.0832,14219.03);
   graph->SetPoint(1564,0.08325,14218.78);
   graph->SetPoint(1565,0.0833,14218.52);
   graph->SetPoint(1566,0.08335,14218.26);
   graph->SetPoint(1567,0.0834,14218);
   graph->SetPoint(1568,0.08345,14217.75);
   graph->SetPoint(1569,0.0835,14217.49);
   graph->SetPoint(1570,0.08355,14217.24);
   graph->SetPoint(1571,0.0836,14216.98);
   graph->SetPoint(1572,0.08365,14216.73);
   graph->SetPoint(1573,0.0837,14216.47);
   graph->SetPoint(1574,0.08375,14216.22);
   graph->SetPoint(1575,0.0838,14215.97);
   graph->SetPoint(1576,0.08385,14215.72);
   graph->SetPoint(1577,0.0839,14215.47);
   graph->SetPoint(1578,0.08395,14215.22);
   graph->SetPoint(1579,0.084,14214.97);
   graph->SetPoint(1580,0.08405,14214.72);
   graph->SetPoint(1581,0.0841,14214.47);
   graph->SetPoint(1582,0.08415,14214.22);
   graph->SetPoint(1583,0.0842,14213.98);
   graph->SetPoint(1584,0.08425,14213.73);
   graph->SetPoint(1585,0.0843,14213.48);
   graph->SetPoint(1586,0.08435,14213.24);
   graph->SetPoint(1587,0.0844,14212.99);
   graph->SetPoint(1588,0.08445,14212.75);
   graph->SetPoint(1589,0.0845,14212.51);
   graph->SetPoint(1590,0.08455,14212.26);
   graph->SetPoint(1591,0.0846,14212.02);
   graph->SetPoint(1592,0.08465,14211.78);
   graph->SetPoint(1593,0.0847,14211.54);
   graph->SetPoint(1594,0.08475,14211.3);
   graph->SetPoint(1595,0.0848,14211.06);
   graph->SetPoint(1596,0.08485,14210.82);
   graph->SetPoint(1597,0.0849,14210.58);
   graph->SetPoint(1598,0.08495,14210.35);
   graph->SetPoint(1599,0.085,14210.11);
   graph->SetPoint(1600,0.08505,14209.87);
   graph->SetPoint(1601,0.0851,14209.64);
   graph->SetPoint(1602,0.08515,14209.4);
   graph->SetPoint(1603,0.0852,14209.17);
   graph->SetPoint(1604,0.08525,14208.93);
   graph->SetPoint(1605,0.0853,14208.7);
   graph->SetPoint(1606,0.08535,14208.47);
   graph->SetPoint(1607,0.0854,14208.24);
   graph->SetPoint(1608,0.08545,14208.01);
   graph->SetPoint(1609,0.0855,14207.78);
   graph->SetPoint(1610,0.08555,14207.55);
   graph->SetPoint(1611,0.0856,14207.32);
   graph->SetPoint(1612,0.08565,14207.09);
   graph->SetPoint(1613,0.0857,14206.86);
   graph->SetPoint(1614,0.08575,14206.63);
   graph->SetPoint(1615,0.0858,14206.4);
   graph->SetPoint(1616,0.08585,14206.18);
   graph->SetPoint(1617,0.0859,14205.95);
   graph->SetPoint(1618,0.08595,14205.73);
   graph->SetPoint(1619,0.086,14205.5);
   graph->SetPoint(1620,0.08605,14205.28);
   graph->SetPoint(1621,0.0861,14205.06);
   graph->SetPoint(1622,0.08615,14204.84);
   graph->SetPoint(1623,0.0862,14204.61);
   graph->SetPoint(1624,0.08625,14204.39);
   graph->SetPoint(1625,0.0863,14204.17);
   graph->SetPoint(1626,0.08635,14203.95);
   graph->SetPoint(1627,0.0864,14203.73);
   graph->SetPoint(1628,0.08645,14203.51);
   graph->SetPoint(1629,0.0865,14203.3);
   graph->SetPoint(1630,0.08655,14203.08);
   graph->SetPoint(1631,0.0866,14202.86);
   graph->SetPoint(1632,0.08665,14202.65);
   graph->SetPoint(1633,0.0867,14202.43);
   graph->SetPoint(1634,0.08675,14202.22);
   graph->SetPoint(1635,0.0868,14202);
   graph->SetPoint(1636,0.08685,14201.79);
   graph->SetPoint(1637,0.0869,14201.58);
   graph->SetPoint(1638,0.08695,14201.36);
   graph->SetPoint(1639,0.087,14201.15);
   graph->SetPoint(1640,0.08705,14200.94);
   graph->SetPoint(1641,0.0871,14200.73);
   graph->SetPoint(1642,0.08715,14200.52);
   graph->SetPoint(1643,0.0872,14200.31);
   graph->SetPoint(1644,0.08725,14200.1);
   graph->SetPoint(1645,0.0873,14199.9);
   graph->SetPoint(1646,0.08735,14199.69);
   graph->SetPoint(1647,0.0874,14199.48);
   graph->SetPoint(1648,0.08745,14199.28);
   graph->SetPoint(1649,0.0875,14199.07);
   graph->SetPoint(1650,0.08755,14198.87);
   graph->SetPoint(1651,0.0876,14198.66);
   graph->SetPoint(1652,0.08765,14198.46);
   graph->SetPoint(1653,0.0877,14198.26);
   graph->SetPoint(1654,0.08775,14198.05);
   graph->SetPoint(1655,0.0878,14197.85);
   graph->SetPoint(1656,0.08785,14197.65);
   graph->SetPoint(1657,0.0879,14197.45);
   graph->SetPoint(1658,0.08795,14197.25);
   graph->SetPoint(1659,0.088,14197.05);
   graph->SetPoint(1660,0.08805,14196.85);
   graph->SetPoint(1661,0.0881,14196.66);
   graph->SetPoint(1662,0.08815,14196.46);
   graph->SetPoint(1663,0.0882,14196.26);
   graph->SetPoint(1664,0.08825,14196.07);
   graph->SetPoint(1665,0.0883,14195.87);
   graph->SetPoint(1666,0.08835,14195.68);
   graph->SetPoint(1667,0.0884,14195.48);
   graph->SetPoint(1668,0.08845,14195.29);
   graph->SetPoint(1669,0.0885,14195.1);
   graph->SetPoint(1670,0.08855,14194.91);
   graph->SetPoint(1671,0.0886,14194.72);
   graph->SetPoint(1672,0.08865,14194.52);
   graph->SetPoint(1673,0.0887,14194.33);
   graph->SetPoint(1674,0.08875,14194.15);
   graph->SetPoint(1675,0.0888,14193.96);
   graph->SetPoint(1676,0.08885,14193.77);
   graph->SetPoint(1677,0.0889,14193.58);
   graph->SetPoint(1678,0.08895,14193.39);
   graph->SetPoint(1679,0.089,14193.21);
   graph->SetPoint(1680,0.08905,14193.02);
   graph->SetPoint(1681,0.0891,14192.84);
   graph->SetPoint(1682,0.08915,14192.65);
   graph->SetPoint(1683,0.0892,14192.47);
   graph->SetPoint(1684,0.08925,14192.29);
   graph->SetPoint(1685,0.0893,14192.1);
   graph->SetPoint(1686,0.08935,14191.92);
   graph->SetPoint(1687,0.0894,14191.74);
   graph->SetPoint(1688,0.08945,14191.56);
   graph->SetPoint(1689,0.0895,14191.38);
   graph->SetPoint(1690,0.08955,14191.2);
   graph->SetPoint(1691,0.0896,14191.02);
   graph->SetPoint(1692,0.08965,14190.85);
   graph->SetPoint(1693,0.0897,14190.67);
   graph->SetPoint(1694,0.08975,14190.49);
   graph->SetPoint(1695,0.0898,14190.32);
   graph->SetPoint(1696,0.08985,14190.14);
   graph->SetPoint(1697,0.0899,14189.96);
   graph->SetPoint(1698,0.08995,14189.79);
   graph->SetPoint(1699,0.09,14189.62);
   graph->SetPoint(1700,0.09005,14189.44);
   graph->SetPoint(1701,0.0901,14189.27);
   graph->SetPoint(1702,0.09015,14189.1);
   graph->SetPoint(1703,0.0902,14188.93);
   graph->SetPoint(1704,0.09025,14188.76);
   graph->SetPoint(1705,0.0903,14188.59);
   graph->SetPoint(1706,0.09035,14188.42);
   graph->SetPoint(1707,0.0904,14188.25);
   graph->SetPoint(1708,0.09045,14188.08);
   graph->SetPoint(1709,0.0905,14187.92);
   graph->SetPoint(1710,0.09055,14187.75);
   graph->SetPoint(1711,0.0906,14187.59);
   graph->SetPoint(1712,0.09065,14187.42);
   graph->SetPoint(1713,0.0907,14187.26);
   graph->SetPoint(1714,0.09075,14187.09);
   graph->SetPoint(1715,0.0908,14186.93);
   graph->SetPoint(1716,0.09085,14186.77);
   graph->SetPoint(1717,0.0909,14186.6);
   graph->SetPoint(1718,0.09095,14186.44);
   graph->SetPoint(1719,0.091,14186.28);
   graph->SetPoint(1720,0.09105,14186.12);
   graph->SetPoint(1721,0.0911,14185.96);
   graph->SetPoint(1722,0.09115,14185.8);
   graph->SetPoint(1723,0.0912,14185.64);
   graph->SetPoint(1724,0.09125,14185.49);
   graph->SetPoint(1725,0.0913,14185.33);
   graph->SetPoint(1726,0.09135,14185.17);
   graph->SetPoint(1727,0.0914,14185.02);
   graph->SetPoint(1728,0.09145,14184.86);
   graph->SetPoint(1729,0.0915,14184.71);
   graph->SetPoint(1730,0.09155,14184.55);
   graph->SetPoint(1731,0.0916,14184.4);
   graph->SetPoint(1732,0.09165,14184.25);
   graph->SetPoint(1733,0.0917,14184.1);
   graph->SetPoint(1734,0.09175,14183.95);
   graph->SetPoint(1735,0.0918,14183.8);
   graph->SetPoint(1736,0.09185,14183.65);
   graph->SetPoint(1737,0.0919,14183.5);
   graph->SetPoint(1738,0.09195,14183.35);
   graph->SetPoint(1739,0.092,14183.2);
   graph->SetPoint(1740,0.09205,14183.05);
   graph->SetPoint(1741,0.0921,14182.91);
   graph->SetPoint(1742,0.09215,14182.76);
   graph->SetPoint(1743,0.0922,14182.61);
   graph->SetPoint(1744,0.09225,14182.47);
   graph->SetPoint(1745,0.0923,14182.33);
   graph->SetPoint(1746,0.09235,14182.18);
   graph->SetPoint(1747,0.0924,14182.04);
   graph->SetPoint(1748,0.09245,14181.9);
   graph->SetPoint(1749,0.0925,14181.76);
   graph->SetPoint(1750,0.09255,14181.61);
   graph->SetPoint(1751,0.0926,14181.47);
   graph->SetPoint(1752,0.09265,14181.33);
   graph->SetPoint(1753,0.0927,14181.19);
   graph->SetPoint(1754,0.09275,14181.06);
   graph->SetPoint(1755,0.0928,14180.92);
   graph->SetPoint(1756,0.09285,14180.78);
   graph->SetPoint(1757,0.0929,14180.65);
   graph->SetPoint(1758,0.09295,14180.51);
   graph->SetPoint(1759,0.093,14180.37);
   graph->SetPoint(1760,0.09305,14180.24);
   graph->SetPoint(1761,0.0931,14180.11);
   graph->SetPoint(1762,0.09315,14179.97);
   graph->SetPoint(1763,0.0932,14179.84);
   graph->SetPoint(1764,0.09325,14179.71);
   graph->SetPoint(1765,0.0933,14179.58);
   graph->SetPoint(1766,0.09335,14179.45);
   graph->SetPoint(1767,0.0934,14179.32);
   graph->SetPoint(1768,0.09345,14179.19);
   graph->SetPoint(1769,0.0935,14179.06);
   graph->SetPoint(1770,0.09355,14178.93);
   graph->SetPoint(1771,0.0936,14178.8);
   graph->SetPoint(1772,0.09365,14178.67);
   graph->SetPoint(1773,0.0937,14178.55);
   graph->SetPoint(1774,0.09375,14178.42);
   graph->SetPoint(1775,0.0938,14178.3);
   graph->SetPoint(1776,0.09385,14178.17);
   graph->SetPoint(1777,0.0939,14178.05);
   graph->SetPoint(1778,0.09395,14177.93);
   graph->SetPoint(1779,0.094,14177.8);
   graph->SetPoint(1780,0.09405,14177.68);
   graph->SetPoint(1781,0.0941,14177.56);
   graph->SetPoint(1782,0.09415,14177.44);
   graph->SetPoint(1783,0.0942,14177.32);
   graph->SetPoint(1784,0.09425,14177.2);
   graph->SetPoint(1785,0.0943,14177.08);
   graph->SetPoint(1786,0.09435,14176.96);
   graph->SetPoint(1787,0.0944,14176.85);
   graph->SetPoint(1788,0.09445,14176.73);
   graph->SetPoint(1789,0.0945,14176.61);
   graph->SetPoint(1790,0.09455,14176.5);
   graph->SetPoint(1791,0.0946,14176.38);
   graph->SetPoint(1792,0.09465,14176.27);
   graph->SetPoint(1793,0.0947,14176.16);
   graph->SetPoint(1794,0.09475,14176.04);
   graph->SetPoint(1795,0.0948,14175.93);
   graph->SetPoint(1796,0.09485,14175.82);
   graph->SetPoint(1797,0.0949,14175.71);
   graph->SetPoint(1798,0.09495,14175.6);
   graph->SetPoint(1799,0.095,14175.49);
   graph->SetPoint(1800,0.09505,14175.38);
   graph->SetPoint(1801,0.0951,14175.27);
   graph->SetPoint(1802,0.09515,14175.16);
   graph->SetPoint(1803,0.0952,14175.06);
   graph->SetPoint(1804,0.09525,14174.95);
   graph->SetPoint(1805,0.0953,14174.84);
   graph->SetPoint(1806,0.09535,14174.74);
   graph->SetPoint(1807,0.0954,14174.64);
   graph->SetPoint(1808,0.09545,14174.53);
   graph->SetPoint(1809,0.0955,14174.43);
   graph->SetPoint(1810,0.09555,14174.33);
   graph->SetPoint(1811,0.0956,14174.22);
   graph->SetPoint(1812,0.09565,14174.12);
   graph->SetPoint(1813,0.0957,14174.02);
   graph->SetPoint(1814,0.09575,14173.92);
   graph->SetPoint(1815,0.0958,14173.82);
   graph->SetPoint(1816,0.09585,14173.72);
   graph->SetPoint(1817,0.0959,14173.63);
   graph->SetPoint(1818,0.09595,14173.53);
   graph->SetPoint(1819,0.096,14173.43);
   graph->SetPoint(1820,0.09605,14173.34);
   graph->SetPoint(1821,0.0961,14173.24);
   graph->SetPoint(1822,0.09615,14173.14);
   graph->SetPoint(1823,0.0962,14173.05);
   graph->SetPoint(1824,0.09625,14172.96);
   graph->SetPoint(1825,0.0963,14172.86);
   graph->SetPoint(1826,0.09635,14172.77);
   graph->SetPoint(1827,0.0964,14172.68);
   graph->SetPoint(1828,0.09645,14172.59);
   graph->SetPoint(1829,0.0965,14172.5);
   graph->SetPoint(1830,0.09655,14172.41);
   graph->SetPoint(1831,0.0966,14172.32);
   graph->SetPoint(1832,0.09665,14172.23);
   graph->SetPoint(1833,0.0967,14172.14);
   graph->SetPoint(1834,0.09675,14172.06);
   graph->SetPoint(1835,0.0968,14171.97);
   graph->SetPoint(1836,0.09685,14171.88);
   graph->SetPoint(1837,0.0969,14171.8);
   graph->SetPoint(1838,0.09695,14171.71);
   graph->SetPoint(1839,0.097,14171.63);
   graph->SetPoint(1840,0.09705,14171.55);
   graph->SetPoint(1841,0.0971,14171.46);
   graph->SetPoint(1842,0.09715,14171.38);
   graph->SetPoint(1843,0.0972,14171.3);
   graph->SetPoint(1844,0.09725,14171.22);
   graph->SetPoint(1845,0.0973,14171.14);
   graph->SetPoint(1846,0.09735,14171.06);
   graph->SetPoint(1847,0.0974,14170.98);
   graph->SetPoint(1848,0.09745,14170.9);
   graph->SetPoint(1849,0.0975,14170.83);
   graph->SetPoint(1850,0.09755,14170.75);
   graph->SetPoint(1851,0.0976,14170.67);
   graph->SetPoint(1852,0.09765,14170.6);
   graph->SetPoint(1853,0.0977,14170.52);
   graph->SetPoint(1854,0.09775,14170.45);
   graph->SetPoint(1855,0.0978,14170.37);
   graph->SetPoint(1856,0.09785,14170.3);
   graph->SetPoint(1857,0.0979,14170.23);
   graph->SetPoint(1858,0.09795,14170.16);
   graph->SetPoint(1859,0.098,14170.09);
   graph->SetPoint(1860,0.09805,14170.01);
   graph->SetPoint(1861,0.0981,14169.94);
   graph->SetPoint(1862,0.09815,14169.88);
   graph->SetPoint(1863,0.0982,14169.81);
   graph->SetPoint(1864,0.09825,14169.74);
   graph->SetPoint(1865,0.0983,14169.67);
   graph->SetPoint(1866,0.09835,14169.61);
   graph->SetPoint(1867,0.0984,14169.54);
   graph->SetPoint(1868,0.09845,14169.47);
   graph->SetPoint(1869,0.0985,14169.41);
   graph->SetPoint(1870,0.09855,14169.35);
   graph->SetPoint(1871,0.0986,14169.28);
   graph->SetPoint(1872,0.09865,14169.22);
   graph->SetPoint(1873,0.0987,14169.16);
   graph->SetPoint(1874,0.09875,14169.1);
   graph->SetPoint(1875,0.0988,14169.03);
   graph->SetPoint(1876,0.09885,14168.97);
   graph->SetPoint(1877,0.0989,14168.91);
   graph->SetPoint(1878,0.09895,14168.86);
   graph->SetPoint(1879,0.099,14168.8);
   graph->SetPoint(1880,0.09905,14168.74);
   graph->SetPoint(1881,0.0991,14168.68);
   graph->SetPoint(1882,0.09915,14168.63);
   graph->SetPoint(1883,0.0992,14168.57);
   graph->SetPoint(1884,0.09925,14168.52);
   graph->SetPoint(1885,0.0993,14168.46);
   graph->SetPoint(1886,0.09935,14168.41);
   graph->SetPoint(1887,0.0994,14168.35);
   graph->SetPoint(1888,0.09945,14168.3);
   graph->SetPoint(1889,0.0995,14168.25);
   graph->SetPoint(1890,0.09955,14168.2);
   graph->SetPoint(1891,0.0996,14168.15);
   graph->SetPoint(1892,0.09965,14168.1);
   graph->SetPoint(1893,0.0997,14168.05);
   graph->SetPoint(1894,0.09975,14168);
   graph->SetPoint(1895,0.0998,14167.95);
   graph->SetPoint(1896,0.09985,14167.91);
   graph->SetPoint(1897,0.0999,14167.86);
   graph->SetPoint(1898,0.09995,14167.81);
   graph->SetPoint(1899,0.1,14167.77);
   graph->SetPoint(1900,0.10005,14167.72);
   graph->SetPoint(1901,0.1001,14167.68);
   graph->SetPoint(1902,0.10015,14167.64);
   graph->SetPoint(1903,0.1002,14167.59);
   graph->SetPoint(1904,0.10025,14167.55);
   graph->SetPoint(1905,0.1003,14167.51);
   graph->SetPoint(1906,0.10035,14167.47);
   graph->SetPoint(1907,0.1004,14167.43);
   graph->SetPoint(1908,0.10045,14167.39);
   graph->SetPoint(1909,0.1005,14167.35);
   graph->SetPoint(1910,0.10055,14167.31);
   graph->SetPoint(1911,0.1006,14167.27);
   graph->SetPoint(1912,0.10065,14167.24);
   graph->SetPoint(1913,0.1007,14167.2);
   graph->SetPoint(1914,0.10075,14167.16);
   graph->SetPoint(1915,0.1008,14167.13);
   graph->SetPoint(1916,0.10085,14167.09);
   graph->SetPoint(1917,0.1009,14167.06);
   graph->SetPoint(1918,0.10095,14167.03);
   graph->SetPoint(1919,0.101,14166.99);
   graph->SetPoint(1920,0.10105,14166.96);
   graph->SetPoint(1921,0.1011,14166.93);
   graph->SetPoint(1922,0.10115,14166.9);
   graph->SetPoint(1923,0.1012,14166.87);
   graph->SetPoint(1924,0.10125,14166.84);
   graph->SetPoint(1925,0.1013,14166.81);
   graph->SetPoint(1926,0.10135,14166.79);
   graph->SetPoint(1927,0.1014,14166.76);
   graph->SetPoint(1928,0.10145,14166.73);
   graph->SetPoint(1929,0.1015,14166.71);
   graph->SetPoint(1930,0.10155,14166.68);
   graph->SetPoint(1931,0.1016,14166.66);
   graph->SetPoint(1932,0.10165,14166.63);
   graph->SetPoint(1933,0.1017,14166.61);
   graph->SetPoint(1934,0.10175,14166.58);
   graph->SetPoint(1935,0.1018,14166.56);
   graph->SetPoint(1936,0.10185,14166.54);
   graph->SetPoint(1937,0.1019,14166.52);
   graph->SetPoint(1938,0.10195,14166.5);
   graph->SetPoint(1939,0.102,14166.48);
   graph->SetPoint(1940,0.10205,14166.46);
   graph->SetPoint(1941,0.1021,14166.44);
   graph->SetPoint(1942,0.10215,14166.43);
   graph->SetPoint(1943,0.1022,14166.41);
   graph->SetPoint(1944,0.10225,14166.39);
   graph->SetPoint(1945,0.1023,14166.38);
   graph->SetPoint(1946,0.10235,14166.36);
   graph->SetPoint(1947,0.1024,14166.35);
   graph->SetPoint(1948,0.10245,14166.33);
   graph->SetPoint(1949,0.1025,14166.32);
   graph->SetPoint(1950,0.10255,14166.31);
   graph->SetPoint(1951,0.1026,14166.3);
   graph->SetPoint(1952,0.10265,14166.28);
   graph->SetPoint(1953,0.1027,14166.27);
   graph->SetPoint(1954,0.10275,14166.26);
   graph->SetPoint(1955,0.1028,14166.25);
   graph->SetPoint(1956,0.10285,14166.25);
   graph->SetPoint(1957,0.1029,14166.24);
   graph->SetPoint(1958,0.10295,14166.23);
   graph->SetPoint(1959,0.103,14166.22);
   graph->SetPoint(1960,0.10305,14166.22);
   graph->SetPoint(1961,0.1031,14166.21);
   graph->SetPoint(1962,0.10315,14166.21);
   graph->SetPoint(1963,0.1032,14166.2);
   graph->SetPoint(1964,0.10325,14166.2);
   graph->SetPoint(1965,0.1033,14166.2);
   graph->SetPoint(1966,0.10335,14166.19);
   graph->SetPoint(1967,0.1034,14166.19);
   graph->SetPoint(1968,0.10345,14166.19);
   graph->SetPoint(1969,0.1035,14166.19);
   graph->SetPoint(1970,0.10355,14166.19);
   graph->SetPoint(1971,0.1036,14166.19);
   graph->SetPoint(1972,0.10365,14166.2);
   graph->SetPoint(1973,0.1037,14166.2);
   graph->SetPoint(1974,0.10375,14166.2);
   graph->SetPoint(1975,0.1038,14166.2);
   graph->SetPoint(1976,0.10385,14166.21);
   graph->SetPoint(1977,0.1039,14166.21);
   graph->SetPoint(1978,0.10395,14166.22);
   graph->SetPoint(1979,0.104,14166.23);
   graph->SetPoint(1980,0.10405,14166.23);
   graph->SetPoint(1981,0.1041,14166.24);
   graph->SetPoint(1982,0.10415,14166.25);
   graph->SetPoint(1983,0.1042,14166.26);
   graph->SetPoint(1984,0.10425,14166.27);
   graph->SetPoint(1985,0.1043,14166.28);
   graph->SetPoint(1986,0.10435,14166.29);
   graph->SetPoint(1987,0.1044,14166.3);
   graph->SetPoint(1988,0.10445,14166.31);
   graph->SetPoint(1989,0.1045,14166.32);
   graph->SetPoint(1990,0.10455,14166.34);
   graph->SetPoint(1991,0.1046,14166.35);
   graph->SetPoint(1992,0.10465,14166.36);
   graph->SetPoint(1993,0.1047,14166.38);
   graph->SetPoint(1994,0.10475,14166.4);
   graph->SetPoint(1995,0.1048,14166.41);
   graph->SetPoint(1996,0.10485,14166.43);
   graph->SetPoint(1997,0.1049,14166.45);
   graph->SetPoint(1998,0.10495,14166.47);
   graph->SetPoint(1999,0.105,14166.49);
   graph->SetPoint(2000,0.10505,14166.51);
   graph->SetPoint(2001,0.1051,14166.53);
   graph->SetPoint(2002,0.10515,14166.55);
   graph->SetPoint(2003,0.1052,14166.57);
   graph->SetPoint(2004,0.10525,14166.59);
   graph->SetPoint(2005,0.1053,14166.61);
   graph->SetPoint(2006,0.10535,14166.64);
   graph->SetPoint(2007,0.1054,14166.66);
   graph->SetPoint(2008,0.10545,14166.69);
   graph->SetPoint(2009,0.1055,14166.71);
   graph->SetPoint(2010,0.10555,14166.74);
   graph->SetPoint(2011,0.1056,14166.77);
   graph->SetPoint(2012,0.10565,14166.79);
   graph->SetPoint(2013,0.1057,14166.82);
   graph->SetPoint(2014,0.10575,14166.85);
   graph->SetPoint(2015,0.1058,14166.88);
   graph->SetPoint(2016,0.10585,14166.91);
   graph->SetPoint(2017,0.1059,14166.94);
   graph->SetPoint(2018,0.10595,14166.97);
   graph->SetPoint(2019,0.106,14167);
   graph->SetPoint(2020,0.10605,14167.04);
   graph->SetPoint(2021,0.1061,14167.07);
   graph->SetPoint(2022,0.10615,14167.1);
   graph->SetPoint(2023,0.1062,14167.14);
   graph->SetPoint(2024,0.10625,14167.17);
   graph->SetPoint(2025,0.1063,14167.21);
   graph->SetPoint(2026,0.10635,14167.25);
   graph->SetPoint(2027,0.1064,14167.28);
   graph->SetPoint(2028,0.10645,14167.32);
   graph->SetPoint(2029,0.1065,14167.36);
   graph->SetPoint(2030,0.10655,14167.4);
   graph->SetPoint(2031,0.1066,14167.44);
   graph->SetPoint(2032,0.10665,14167.48);
   graph->SetPoint(2033,0.1067,14167.52);
   graph->SetPoint(2034,0.10675,14167.56);
   graph->SetPoint(2035,0.1068,14167.61);
   graph->SetPoint(2036,0.10685,14167.65);
   graph->SetPoint(2037,0.1069,14167.69);
   graph->SetPoint(2038,0.10695,14167.74);
   graph->SetPoint(2039,0.107,14167.78);
   graph->SetPoint(2040,0.10705,14167.83);
   graph->SetPoint(2041,0.1071,14167.87);
   graph->SetPoint(2042,0.10715,14167.92);
   graph->SetPoint(2043,0.1072,14167.97);
   graph->SetPoint(2044,0.10725,14168.02);
   graph->SetPoint(2045,0.1073,14168.07);
   graph->SetPoint(2046,0.10735,14168.12);
   graph->SetPoint(2047,0.1074,14168.17);
   graph->SetPoint(2048,0.10745,14168.22);
   graph->SetPoint(2049,0.1075,14168.27);
   graph->SetPoint(2050,0.10755,14168.32);
   graph->SetPoint(2051,0.1076,14168.37);
   graph->SetPoint(2052,0.10765,14168.43);
   graph->SetPoint(2053,0.1077,14168.48);
   graph->SetPoint(2054,0.10775,14168.53);
   graph->SetPoint(2055,0.1078,14168.59);
   graph->SetPoint(2056,0.10785,14168.65);
   graph->SetPoint(2057,0.1079,14168.7);
   graph->SetPoint(2058,0.10795,14168.76);
   graph->SetPoint(2059,0.108,14168.82);
   graph->SetPoint(2060,0.10805,14168.88);
   graph->SetPoint(2061,0.1081,14168.94);
   graph->SetPoint(2062,0.10815,14169);
   graph->SetPoint(2063,0.1082,14169.06);
   graph->SetPoint(2064,0.10825,14169.12);
   graph->SetPoint(2065,0.1083,14169.18);
   graph->SetPoint(2066,0.10835,14169.24);
   graph->SetPoint(2067,0.1084,14169.31);
   graph->SetPoint(2068,0.10845,14169.37);
   graph->SetPoint(2069,0.1085,14169.43);
   graph->SetPoint(2070,0.10855,14169.5);
   graph->SetPoint(2071,0.1086,14169.56);
   graph->SetPoint(2072,0.10865,14169.63);
   graph->SetPoint(2073,0.1087,14169.7);
   graph->SetPoint(2074,0.10875,14169.77);
   graph->SetPoint(2075,0.1088,14169.83);
   graph->SetPoint(2076,0.10885,14169.9);
   graph->SetPoint(2077,0.1089,14169.97);
   graph->SetPoint(2078,0.10895,14170.04);
   graph->SetPoint(2079,0.109,14170.11);
   graph->SetPoint(2080,0.10905,14170.19);
   graph->SetPoint(2081,0.1091,14170.26);
   graph->SetPoint(2082,0.10915,14170.33);
   graph->SetPoint(2083,0.1092,14170.4);
   graph->SetPoint(2084,0.10925,14170.48);
   graph->SetPoint(2085,0.1093,14170.55);
   graph->SetPoint(2086,0.10935,14170.63);
   graph->SetPoint(2087,0.1094,14170.7);
   graph->SetPoint(2088,0.10945,14170.78);
   graph->SetPoint(2089,0.1095,14170.86);
   graph->SetPoint(2090,0.10955,14170.94);
   graph->SetPoint(2091,0.1096,14171.02);
   graph->SetPoint(2092,0.10965,14171.1);
   graph->SetPoint(2093,0.1097,14171.18);
   graph->SetPoint(2094,0.10975,14171.26);
   graph->SetPoint(2095,0.1098,14171.34);
   graph->SetPoint(2096,0.10985,14171.42);
   graph->SetPoint(2097,0.1099,14171.5);
   graph->SetPoint(2098,0.10995,14171.59);
   graph->SetPoint(2099,0.11,14171.67);
   graph->SetPoint(2100,0.11005,14171.75);
   graph->SetPoint(2101,0.1101,14171.84);
   graph->SetPoint(2102,0.11015,14171.92);
   graph->SetPoint(2103,0.1102,14172.01);
   graph->SetPoint(2104,0.11025,14172.1);
   graph->SetPoint(2105,0.1103,14172.19);
   graph->SetPoint(2106,0.11035,14172.27);
   graph->SetPoint(2107,0.1104,14172.36);
   graph->SetPoint(2108,0.11045,14172.45);
   graph->SetPoint(2109,0.1105,14172.54);
   graph->SetPoint(2110,0.11055,14172.63);
   graph->SetPoint(2111,0.1106,14172.73);
   graph->SetPoint(2112,0.11065,14172.82);
   graph->SetPoint(2113,0.1107,14172.91);
   graph->SetPoint(2114,0.11075,14173.01);
   graph->SetPoint(2115,0.1108,14173.1);
   graph->SetPoint(2116,0.11085,14173.19);
   graph->SetPoint(2117,0.1109,14173.29);
   graph->SetPoint(2118,0.11095,14173.39);
   graph->SetPoint(2119,0.111,14173.48);
   graph->SetPoint(2120,0.11105,14173.58);
   graph->SetPoint(2121,0.1111,14173.68);
   graph->SetPoint(2122,0.11115,14173.78);
   graph->SetPoint(2123,0.1112,14173.88);
   graph->SetPoint(2124,0.11125,14173.98);
   graph->SetPoint(2125,0.1113,14174.08);
   graph->SetPoint(2126,0.11135,14174.18);
   graph->SetPoint(2127,0.1114,14174.28);
   graph->SetPoint(2128,0.11145,14174.38);
   graph->SetPoint(2129,0.1115,14174.49);
   graph->SetPoint(2130,0.11155,14174.59);
   graph->SetPoint(2131,0.1116,14174.7);
   graph->SetPoint(2132,0.11165,14174.8);
   graph->SetPoint(2133,0.1117,14174.91);
   graph->SetPoint(2134,0.11175,14175.01);
   graph->SetPoint(2135,0.1118,14175.12);
   graph->SetPoint(2136,0.11185,14175.23);
   graph->SetPoint(2137,0.1119,14175.34);
   graph->SetPoint(2138,0.11195,14175.45);
   graph->SetPoint(2139,0.112,14175.56);
   graph->SetPoint(2140,0.11205,14175.67);
   graph->SetPoint(2141,0.1121,14175.78);
   graph->SetPoint(2142,0.11215,14175.89);
   graph->SetPoint(2143,0.1122,14176);
   graph->SetPoint(2144,0.11225,14176.12);
   graph->SetPoint(2145,0.1123,14176.23);
   graph->SetPoint(2146,0.11235,14176.34);
   graph->SetPoint(2147,0.1124,14176.46);
   graph->SetPoint(2148,0.11245,14176.57);
   graph->SetPoint(2149,0.1125,14176.69);
   graph->SetPoint(2150,0.11255,14176.81);
   graph->SetPoint(2151,0.1126,14176.93);
   graph->SetPoint(2152,0.11265,14177.04);
   graph->SetPoint(2153,0.1127,14177.16);
   graph->SetPoint(2154,0.11275,14177.28);
   graph->SetPoint(2155,0.1128,14177.4);
   graph->SetPoint(2156,0.11285,14177.52);
   graph->SetPoint(2157,0.1129,14177.65);
   graph->SetPoint(2158,0.11295,14177.77);
   graph->SetPoint(2159,0.113,14177.89);
   graph->SetPoint(2160,0.11305,14178.01);
   graph->SetPoint(2161,0.1131,14178.14);
   graph->SetPoint(2162,0.11315,14178.26);
   graph->SetPoint(2163,0.1132,14178.39);
   graph->SetPoint(2164,0.11325,14178.51);
   graph->SetPoint(2165,0.1133,14178.64);
   graph->SetPoint(2166,0.11335,14178.77);
   graph->SetPoint(2167,0.1134,14178.9);
   graph->SetPoint(2168,0.11345,14179.03);
   graph->SetPoint(2169,0.1135,14179.15);
   graph->SetPoint(2170,0.11355,14179.28);
   graph->SetPoint(2171,0.1136,14179.41);
   graph->SetPoint(2172,0.11365,14179.55);
   graph->SetPoint(2173,0.1137,14179.68);
   graph->SetPoint(2174,0.11375,14179.81);
   graph->SetPoint(2175,0.1138,14179.94);
   graph->SetPoint(2176,0.11385,14180.08);
   graph->SetPoint(2177,0.1139,14180.21);
   graph->SetPoint(2178,0.11395,14180.35);
   graph->SetPoint(2179,0.114,14180.48);
   graph->SetPoint(2180,0.11405,14180.62);
   graph->SetPoint(2181,0.1141,14180.76);
   graph->SetPoint(2182,0.11415,14180.89);
   graph->SetPoint(2183,0.1142,14181.03);
   graph->SetPoint(2184,0.11425,14181.17);
   graph->SetPoint(2185,0.1143,14181.31);
   graph->SetPoint(2186,0.11435,14181.45);
   graph->SetPoint(2187,0.1144,14181.59);
   graph->SetPoint(2188,0.11445,14181.73);
   graph->SetPoint(2189,0.1145,14181.88);
   graph->SetPoint(2190,0.11455,14182.02);
   graph->SetPoint(2191,0.1146,14182.16);
   graph->SetPoint(2192,0.11465,14182.31);
   graph->SetPoint(2193,0.1147,14182.45);
   graph->SetPoint(2194,0.11475,14182.6);
   graph->SetPoint(2195,0.1148,14182.74);
   graph->SetPoint(2196,0.11485,14182.89);
   graph->SetPoint(2197,0.1149,14183.04);
   graph->SetPoint(2198,0.11495,14183.19);
   graph->SetPoint(2199,0.115,14183.34);
   graph->SetPoint(2200,0.11505,14183.49);
   graph->SetPoint(2201,0.1151,14183.64);
   graph->SetPoint(2202,0.11515,14183.79);
   graph->SetPoint(2203,0.1152,14183.94);
   graph->SetPoint(2204,0.11525,14184.09);
   graph->SetPoint(2205,0.1153,14184.24);
   graph->SetPoint(2206,0.11535,14184.4);
   graph->SetPoint(2207,0.1154,14184.55);
   graph->SetPoint(2208,0.11545,14184.7);
   graph->SetPoint(2209,0.1155,14184.86);
   graph->SetPoint(2210,0.11555,14185.02);
   graph->SetPoint(2211,0.1156,14185.17);
   graph->SetPoint(2212,0.11565,14185.33);
   graph->SetPoint(2213,0.1157,14185.49);
   graph->SetPoint(2214,0.11575,14185.65);
   graph->SetPoint(2215,0.1158,14185.81);
   graph->SetPoint(2216,0.11585,14185.97);
   graph->SetPoint(2217,0.1159,14186.13);
   graph->SetPoint(2218,0.11595,14186.29);
   graph->SetPoint(2219,0.116,14186.45);
   graph->SetPoint(2220,0.11605,14186.61);
   graph->SetPoint(2221,0.1161,14186.77);
   graph->SetPoint(2222,0.11615,14186.94);
   graph->SetPoint(2223,0.1162,14187.1);
   graph->SetPoint(2224,0.11625,14187.27);
   graph->SetPoint(2225,0.1163,14187.43);
   graph->SetPoint(2226,0.11635,14187.6);
   graph->SetPoint(2227,0.1164,14187.77);
   graph->SetPoint(2228,0.11645,14187.93);
   graph->SetPoint(2229,0.1165,14188.1);
   graph->SetPoint(2230,0.11655,14188.27);
   graph->SetPoint(2231,0.1166,14188.44);
   graph->SetPoint(2232,0.11665,14188.61);
   graph->SetPoint(2233,0.1167,14188.78);
   graph->SetPoint(2234,0.11675,14188.95);
   graph->SetPoint(2235,0.1168,14189.13);
   graph->SetPoint(2236,0.11685,14189.3);
   graph->SetPoint(2237,0.1169,14189.47);
   graph->SetPoint(2238,0.11695,14189.65);
   graph->SetPoint(2239,0.117,14189.82);
   graph->SetPoint(2240,0.11705,14190);
   graph->SetPoint(2241,0.1171,14190.17);
   graph->SetPoint(2242,0.11715,14190.35);
   graph->SetPoint(2243,0.1172,14190.53);
   graph->SetPoint(2244,0.11725,14190.7);
   graph->SetPoint(2245,0.1173,14190.88);
   graph->SetPoint(2246,0.11735,14191.06);
   graph->SetPoint(2247,0.1174,14191.24);
   graph->SetPoint(2248,0.11745,14191.42);
   graph->SetPoint(2249,0.1175,14191.6);
   graph->SetPoint(2250,0.11755,14191.79);
   graph->SetPoint(2251,0.1176,14191.97);
   graph->SetPoint(2252,0.11765,14192.15);
   graph->SetPoint(2253,0.1177,14192.34);
   graph->SetPoint(2254,0.11775,14192.52);
   graph->SetPoint(2255,0.1178,14192.71);
   graph->SetPoint(2256,0.11785,14192.89);
   graph->SetPoint(2257,0.1179,14193.08);
   graph->SetPoint(2258,0.11795,14193.27);
   graph->SetPoint(2259,0.118,14193.45);
   graph->SetPoint(2260,0.11805,14193.64);
   graph->SetPoint(2261,0.1181,14193.83);
   graph->SetPoint(2262,0.11815,14194.02);
   graph->SetPoint(2263,0.1182,14194.21);
   graph->SetPoint(2264,0.11825,14194.4);
   graph->SetPoint(2265,0.1183,14194.59);
   graph->SetPoint(2266,0.11835,14194.79);
   graph->SetPoint(2267,0.1184,14194.98);
   graph->SetPoint(2268,0.11845,14195.17);
   graph->SetPoint(2269,0.1185,14195.37);
   graph->SetPoint(2270,0.11855,14195.56);
   graph->SetPoint(2271,0.1186,14195.76);
   graph->SetPoint(2272,0.11865,14195.95);
   graph->SetPoint(2273,0.1187,14196.15);
   graph->SetPoint(2274,0.11875,14196.35);
   graph->SetPoint(2275,0.1188,14196.55);
   graph->SetPoint(2276,0.11885,14196.74);
   graph->SetPoint(2277,0.1189,14196.94);
   graph->SetPoint(2278,0.11895,14197.14);
   graph->SetPoint(2279,0.119,14197.34);
   graph->SetPoint(2280,0.11905,14197.55);
   graph->SetPoint(2281,0.1191,14197.75);
   graph->SetPoint(2282,0.11915,14197.95);
   graph->SetPoint(2283,0.1192,14198.15);
   graph->SetPoint(2284,0.11925,14198.36);
   graph->SetPoint(2285,0.1193,14198.56);
   graph->SetPoint(2286,0.11935,14198.77);
   graph->SetPoint(2287,0.1194,14198.97);
   graph->SetPoint(2288,0.11945,14199.18);
   graph->SetPoint(2289,0.1195,14199.39);
   graph->SetPoint(2290,0.11955,14199.6);
   graph->SetPoint(2291,0.1196,14199.8);
   graph->SetPoint(2292,0.11965,14200.01);
   graph->SetPoint(2293,0.1197,14200.22);
   graph->SetPoint(2294,0.11975,14200.43);
   graph->SetPoint(2295,0.1198,14200.65);
   graph->SetPoint(2296,0.11985,14200.86);
   graph->SetPoint(2297,0.1199,14201.07);
   graph->SetPoint(2298,0.11995,14201.28);
   graph->SetPoint(2299,0.12,14201.5);
   graph->SetPoint(2300,0.12005,14201.71);
   graph->SetPoint(2301,0.1201,14201.93);
   graph->SetPoint(2302,0.12015,14202.14);
   graph->SetPoint(2303,0.1202,14202.36);
   graph->SetPoint(2304,0.12025,14202.58);
   graph->SetPoint(2305,0.1203,14202.79);
   graph->SetPoint(2306,0.12035,14203.01);
   graph->SetPoint(2307,0.1204,14203.23);
   graph->SetPoint(2308,0.12045,14203.45);
   graph->SetPoint(2309,0.1205,14203.67);
   graph->SetPoint(2310,0.12055,14203.89);
   graph->SetPoint(2311,0.1206,14204.11);
   graph->SetPoint(2312,0.12065,14204.33);
   graph->SetPoint(2313,0.1207,14204.56);
   graph->SetPoint(2314,0.12075,14204.78);
   graph->SetPoint(2315,0.1208,14205.01);
   graph->SetPoint(2316,0.12085,14205.23);
   graph->SetPoint(2317,0.1209,14205.46);
   graph->SetPoint(2318,0.12095,14205.68);
   graph->SetPoint(2319,0.121,14205.91);
   graph->SetPoint(2320,0.12105,14206.14);
   graph->SetPoint(2321,0.1211,14206.36);
   graph->SetPoint(2322,0.12115,14206.59);
   graph->SetPoint(2323,0.1212,14206.82);
   graph->SetPoint(2324,0.12125,14207.05);
   graph->SetPoint(2325,0.1213,14207.28);
   graph->SetPoint(2326,0.12135,14207.51);
   graph->SetPoint(2327,0.1214,14207.75);
   graph->SetPoint(2328,0.12145,14207.98);
   graph->SetPoint(2329,0.1215,14208.21);
   graph->SetPoint(2330,0.12155,14208.45);
   graph->SetPoint(2331,0.1216,14208.68);
   graph->SetPoint(2332,0.12165,14208.92);
   graph->SetPoint(2333,0.1217,14209.15);
   graph->SetPoint(2334,0.12175,14209.39);
   graph->SetPoint(2335,0.1218,14209.62);
   graph->SetPoint(2336,0.12185,14209.86);
   graph->SetPoint(2337,0.1219,14210.1);
   graph->SetPoint(2338,0.12195,14210.34);
   graph->SetPoint(2339,0.122,14210.58);
   graph->SetPoint(2340,0.12205,14210.82);
   graph->SetPoint(2341,0.1221,14211.06);
   graph->SetPoint(2342,0.12215,14211.3);
   graph->SetPoint(2343,0.1222,14211.55);
   graph->SetPoint(2344,0.12225,14211.79);
   graph->SetPoint(2345,0.1223,14212.03);
   graph->SetPoint(2346,0.12235,14212.28);
   graph->SetPoint(2347,0.1224,14212.52);
   graph->SetPoint(2348,0.12245,14212.77);
   graph->SetPoint(2349,0.1225,14213.01);
   graph->SetPoint(2350,0.12255,14213.26);
   graph->SetPoint(2351,0.1226,14213.51);
   graph->SetPoint(2352,0.12265,14213.76);
   graph->SetPoint(2353,0.1227,14214);
   graph->SetPoint(2354,0.12275,14214.25);
   graph->SetPoint(2355,0.1228,14214.5);
   graph->SetPoint(2356,0.12285,14214.75);
   graph->SetPoint(2357,0.1229,14215.01);
   graph->SetPoint(2358,0.12295,14215.26);
   graph->SetPoint(2359,0.123,14215.51);
   graph->SetPoint(2360,0.12305,14215.76);
   graph->SetPoint(2361,0.1231,14216.02);
   graph->SetPoint(2362,0.12315,14216.27);
   graph->SetPoint(2363,0.1232,14216.53);
   graph->SetPoint(2364,0.12325,14216.78);
   graph->SetPoint(2365,0.1233,14217.04);
   graph->SetPoint(2366,0.12335,14217.3);
   graph->SetPoint(2367,0.1234,14217.56);
   graph->SetPoint(2368,0.12345,14217.82);
   graph->SetPoint(2369,0.1235,14218.07);
   graph->SetPoint(2370,0.12355,14218.33);
   graph->SetPoint(2371,0.1236,14218.59);
   graph->SetPoint(2372,0.12365,14218.86);
   graph->SetPoint(2373,0.1237,14219.12);
   graph->SetPoint(2374,0.12375,14219.38);
   graph->SetPoint(2375,0.1238,14219.64);
   graph->SetPoint(2376,0.12385,14219.91);
   graph->SetPoint(2377,0.1239,14220.17);
   graph->SetPoint(2378,0.12395,14220.44);
   graph->SetPoint(2379,0.124,14220.7);
   graph->SetPoint(2380,0.12405,14220.97);
   graph->SetPoint(2381,0.1241,14221.24);
   graph->SetPoint(2382,0.12415,14221.5);
   graph->SetPoint(2383,0.1242,14221.77);
   graph->SetPoint(2384,0.12425,14222.04);
   graph->SetPoint(2385,0.1243,14222.31);
   graph->SetPoint(2386,0.12435,14222.58);
   graph->SetPoint(2387,0.1244,14222.85);
   graph->SetPoint(2388,0.12445,14223.12);
   graph->SetPoint(2389,0.1245,14223.4);
   graph->SetPoint(2390,0.12455,14223.67);
   graph->SetPoint(2391,0.1246,14223.94);
   graph->SetPoint(2392,0.12465,14224.22);
   graph->SetPoint(2393,0.1247,14224.49);
   graph->SetPoint(2394,0.12475,14224.77);
   graph->SetPoint(2395,0.1248,14225.04);
   graph->SetPoint(2396,0.12485,14225.32);
   graph->SetPoint(2397,0.1249,14225.6);
   graph->SetPoint(2398,0.12495,14225.87);
   graph->SetPoint(2399,0.125,14226.15);
   graph->SetPoint(2400,0.12505,14226.43);
   graph->SetPoint(2401,0.1251,14226.71);
   graph->SetPoint(2402,0.12515,14226.99);
   graph->SetPoint(2403,0.1252,14227.27);
   graph->SetPoint(2404,0.12525,14227.56);
   graph->SetPoint(2405,0.1253,14227.84);
   graph->SetPoint(2406,0.12535,14228.12);
   graph->SetPoint(2407,0.1254,14228.41);
   graph->SetPoint(2408,0.12545,14228.69);
   graph->SetPoint(2409,0.1255,14228.98);
   graph->SetPoint(2410,0.12555,14229.26);
   graph->SetPoint(2411,0.1256,14229.55);
   graph->SetPoint(2412,0.12565,14229.84);
   graph->SetPoint(2413,0.1257,14230.12);
   graph->SetPoint(2414,0.12575,14230.41);
   graph->SetPoint(2415,0.1258,14230.7);
   graph->SetPoint(2416,0.12585,14230.99);
   graph->SetPoint(2417,0.1259,14231.28);
   graph->SetPoint(2418,0.12595,14231.57);
   graph->SetPoint(2419,0.126,14231.86);
   graph->SetPoint(2420,0.12605,14232.16);
   graph->SetPoint(2421,0.1261,14232.45);
   graph->SetPoint(2422,0.12615,14232.74);
   graph->SetPoint(2423,0.1262,14233.04);
   graph->SetPoint(2424,0.12625,14233.33);
   graph->SetPoint(2425,0.1263,14233.63);
   graph->SetPoint(2426,0.12635,14233.92);
   graph->SetPoint(2427,0.1264,14234.22);
   graph->SetPoint(2428,0.12645,14234.52);
   graph->SetPoint(2429,0.1265,14234.82);
   graph->SetPoint(2430,0.12655,14235.12);
   graph->SetPoint(2431,0.1266,14235.41);
   graph->SetPoint(2432,0.12665,14235.71);
   graph->SetPoint(2433,0.1267,14236.02);
   graph->SetPoint(2434,0.12675,14236.32);
   graph->SetPoint(2435,0.1268,14236.62);
   graph->SetPoint(2436,0.12685,14236.92);
   graph->SetPoint(2437,0.1269,14237.23);
   graph->SetPoint(2438,0.12695,14237.53);
   graph->SetPoint(2439,0.127,14237.83);
   graph->SetPoint(2440,0.12705,14238.14);
   graph->SetPoint(2441,0.1271,14238.45);
   graph->SetPoint(2442,0.12715,14238.75);
   graph->SetPoint(2443,0.1272,14239.06);
   graph->SetPoint(2444,0.12725,14239.37);
   graph->SetPoint(2445,0.1273,14239.68);
   graph->SetPoint(2446,0.12735,14239.98);
   graph->SetPoint(2447,0.1274,14240.29);
   graph->SetPoint(2448,0.12745,14240.61);
   graph->SetPoint(2449,0.1275,14240.92);
   graph->SetPoint(2450,0.12755,14241.23);
   graph->SetPoint(2451,0.1276,14241.54);
   graph->SetPoint(2452,0.12765,14241.85);
   graph->SetPoint(2453,0.1277,14242.17);
   graph->SetPoint(2454,0.12775,14242.48);
   graph->SetPoint(2455,0.1278,14242.8);
   graph->SetPoint(2456,0.12785,14243.11);
   graph->SetPoint(2457,0.1279,14243.43);
   graph->SetPoint(2458,0.12795,14243.75);
   graph->SetPoint(2459,0.128,14244.06);
   graph->SetPoint(2460,0.12805,14244.38);
   graph->SetPoint(2461,0.1281,14244.7);
   graph->SetPoint(2462,0.12815,14245.02);
   graph->SetPoint(2463,0.1282,14245.34);
   graph->SetPoint(2464,0.12825,14245.66);
   graph->SetPoint(2465,0.1283,14245.98);
   graph->SetPoint(2466,0.12835,14246.31);
   graph->SetPoint(2467,0.1284,14246.63);
   graph->SetPoint(2468,0.12845,14246.95);
   graph->SetPoint(2469,0.1285,14247.28);
   graph->SetPoint(2470,0.12855,14247.6);
   graph->SetPoint(2471,0.1286,14247.93);
   graph->SetPoint(2472,0.12865,14248.25);
   graph->SetPoint(2473,0.1287,14248.58);
   graph->SetPoint(2474,0.12875,14248.91);
   graph->SetPoint(2475,0.1288,14249.23);
   graph->SetPoint(2476,0.12885,14249.56);
   graph->SetPoint(2477,0.1289,14249.89);
   graph->SetPoint(2478,0.12895,14250.22);
   graph->SetPoint(2479,0.129,14250.55);
   graph->SetPoint(2480,0.12905,14250.88);
   graph->SetPoint(2481,0.1291,14251.22);
   graph->SetPoint(2482,0.12915,14251.55);
   graph->SetPoint(2483,0.1292,14251.88);
   graph->SetPoint(2484,0.12925,14252.22);
   graph->SetPoint(2485,0.1293,14252.55);
   graph->SetPoint(2486,0.12935,14252.89);
   graph->SetPoint(2487,0.1294,14253.22);
   graph->SetPoint(2488,0.12945,14253.56);
   graph->SetPoint(2489,0.1295,14253.89);
   graph->SetPoint(2490,0.12955,14254.23);
   graph->SetPoint(2491,0.1296,14254.57);
   graph->SetPoint(2492,0.12965,14254.91);
   graph->SetPoint(2493,0.1297,14255.25);
   graph->SetPoint(2494,0.12975,14255.59);
   graph->SetPoint(2495,0.1298,14255.93);
   graph->SetPoint(2496,0.12985,14256.27);
   graph->SetPoint(2497,0.1299,14256.61);
   graph->SetPoint(2498,0.12995,14256.96);
   graph->SetPoint(2499,0.13,14257.3);
   graph->SetPoint(2500,0.13005,14257.65);
   graph->SetPoint(2501,0.1301,14257.99);
   graph->SetPoint(2502,0.13015,14258.34);
   graph->SetPoint(2503,0.1302,14258.68);
   graph->SetPoint(2504,0.13025,14259.03);
   graph->SetPoint(2505,0.1303,14259.38);
   graph->SetPoint(2506,0.13035,14259.72);
   graph->SetPoint(2507,0.1304,14260.07);
   graph->SetPoint(2508,0.13045,14260.42);
   graph->SetPoint(2509,0.1305,14260.77);
   graph->SetPoint(2510,0.13055,14261.12);
   graph->SetPoint(2511,0.1306,14261.47);
   graph->SetPoint(2512,0.13065,14261.83);
   graph->SetPoint(2513,0.1307,14262.18);
   graph->SetPoint(2514,0.13075,14262.53);
   graph->SetPoint(2515,0.1308,14262.89);
   graph->SetPoint(2516,0.13085,14263.24);
   graph->SetPoint(2517,0.1309,14263.6);
   graph->SetPoint(2518,0.13095,14263.95);
   graph->SetPoint(2519,0.131,14264.31);
   graph->SetPoint(2520,0.13105,14264.67);
   graph->SetPoint(2521,0.1311,14265.02);
   graph->SetPoint(2522,0.13115,14265.38);
   graph->SetPoint(2523,0.1312,14265.74);
   graph->SetPoint(2524,0.13125,14266.1);
   graph->SetPoint(2525,0.1313,14266.46);
   graph->SetPoint(2526,0.13135,14266.82);
   graph->SetPoint(2527,0.1314,14267.18);
   graph->SetPoint(2528,0.13145,14267.55);
   graph->SetPoint(2529,0.1315,14267.91);
   graph->SetPoint(2530,0.13155,14268.27);
   graph->SetPoint(2531,0.1316,14268.64);
   graph->SetPoint(2532,0.13165,14269);
   graph->SetPoint(2533,0.1317,14269.37);
   graph->SetPoint(2534,0.13175,14269.73);
   graph->SetPoint(2535,0.1318,14270.1);
   graph->SetPoint(2536,0.13185,14270.47);
   graph->SetPoint(2537,0.1319,14270.84);
   graph->SetPoint(2538,0.13195,14271.21);
   graph->SetPoint(2539,0.132,14271.58);
   graph->SetPoint(2540,0.13205,14271.95);
   graph->SetPoint(2541,0.1321,14272.32);
   graph->SetPoint(2542,0.13215,14272.69);
   graph->SetPoint(2543,0.1322,14273.06);
   graph->SetPoint(2544,0.13225,14273.43);
   graph->SetPoint(2545,0.1323,14273.81);
   graph->SetPoint(2546,0.13235,14274.18);
   graph->SetPoint(2547,0.1324,14274.55);
   graph->SetPoint(2548,0.13245,14274.93);
   graph->SetPoint(2549,0.1325,14275.31);
   graph->SetPoint(2550,0.13255,14275.68);
   graph->SetPoint(2551,0.1326,14276.06);
   graph->SetPoint(2552,0.13265,14276.44);
   graph->SetPoint(2553,0.1327,14276.82);
   graph->SetPoint(2554,0.13275,14277.2);
   graph->SetPoint(2555,0.1328,14277.58);
   graph->SetPoint(2556,0.13285,14277.96);
   graph->SetPoint(2557,0.1329,14278.34);
   graph->SetPoint(2558,0.13295,14278.72);
   graph->SetPoint(2559,0.133,14279.1);
   graph->SetPoint(2560,0.13305,14279.48);
   graph->SetPoint(2561,0.1331,14279.87);
   graph->SetPoint(2562,0.13315,14280.25);
   graph->SetPoint(2563,0.1332,14280.64);
   graph->SetPoint(2564,0.13325,14281.02);
   graph->SetPoint(2565,0.1333,14281.41);
   graph->SetPoint(2566,0.13335,14281.8);
   graph->SetPoint(2567,0.1334,14282.18);
   graph->SetPoint(2568,0.13345,14282.57);
   graph->SetPoint(2569,0.1335,14282.96);
   graph->SetPoint(2570,0.13355,14283.35);
   graph->SetPoint(2571,0.1336,14283.74);
   graph->SetPoint(2572,0.13365,14284.13);
   graph->SetPoint(2573,0.1337,14284.52);
   graph->SetPoint(2574,0.13375,14284.91);
   graph->SetPoint(2575,0.1338,14285.31);
   graph->SetPoint(2576,0.13385,14285.7);
   graph->SetPoint(2577,0.1339,14286.1);
   graph->SetPoint(2578,0.13395,14286.49);
   graph->SetPoint(2579,0.134,14286.89);
   graph->SetPoint(2580,0.13405,14287.28);
   graph->SetPoint(2581,0.1341,14287.68);
   graph->SetPoint(2582,0.13415,14288.08);
   graph->SetPoint(2583,0.1342,14288.47);
   graph->SetPoint(2584,0.13425,14288.87);
   graph->SetPoint(2585,0.1343,14289.27);
   graph->SetPoint(2586,0.13435,14289.67);
   graph->SetPoint(2587,0.1344,14290.07);
   graph->SetPoint(2588,0.13445,14290.47);
   graph->SetPoint(2589,0.1345,14290.87);
   graph->SetPoint(2590,0.13455,14291.28);
   graph->SetPoint(2591,0.1346,14291.68);
   graph->SetPoint(2592,0.13465,14292.08);
   graph->SetPoint(2593,0.1347,14292.49);
   graph->SetPoint(2594,0.13475,14292.89);
   graph->SetPoint(2595,0.1348,14293.3);
   graph->SetPoint(2596,0.13485,14293.71);
   graph->SetPoint(2597,0.1349,14294.11);
   graph->SetPoint(2598,0.13495,14294.52);
   graph->SetPoint(2599,0.135,14294.93);
   graph->SetPoint(2600,0.13505,14295.34);
   graph->SetPoint(2601,0.1351,14295.75);
   graph->SetPoint(2602,0.13515,14296.16);
   graph->SetPoint(2603,0.1352,14296.57);
   graph->SetPoint(2604,0.13525,14296.98);
   graph->SetPoint(2605,0.1353,14297.39);
   graph->SetPoint(2606,0.13535,14297.8);
   graph->SetPoint(2607,0.1354,14298.22);
   graph->SetPoint(2608,0.13545,14298.63);
   graph->SetPoint(2609,0.1355,14299.05);
   graph->SetPoint(2610,0.13555,14299.46);
   graph->SetPoint(2611,0.1356,14299.88);
   graph->SetPoint(2612,0.13565,14300.29);
   graph->SetPoint(2613,0.1357,14300.71);
   graph->SetPoint(2614,0.13575,14301.13);
   graph->SetPoint(2615,0.1358,14301.55);
   graph->SetPoint(2616,0.13585,14301.97);
   graph->SetPoint(2617,0.1359,14302.39);
   graph->SetPoint(2618,0.13595,14302.81);
   graph->SetPoint(2619,0.136,14303.23);
   graph->SetPoint(2620,0.13605,14303.65);
   graph->SetPoint(2621,0.1361,14304.07);
   graph->SetPoint(2622,0.13615,14304.5);
   graph->SetPoint(2623,0.1362,14304.92);
   graph->SetPoint(2624,0.13625,14305.35);
   graph->SetPoint(2625,0.1363,14305.77);
   graph->SetPoint(2626,0.13635,14306.2);
   graph->SetPoint(2627,0.1364,14306.62);
   graph->SetPoint(2628,0.13645,14307.05);
   graph->SetPoint(2629,0.1365,14307.48);
   graph->SetPoint(2630,0.13655,14307.91);
   graph->SetPoint(2631,0.1366,14308.33);
   graph->SetPoint(2632,0.13665,14308.76);
   graph->SetPoint(2633,0.1367,14309.19);
   graph->SetPoint(2634,0.13675,14309.63);
   graph->SetPoint(2635,0.1368,14310.06);
   graph->SetPoint(2636,0.13685,14310.49);
   graph->SetPoint(2637,0.1369,14310.92);
   graph->SetPoint(2638,0.13695,14311.36);
   graph->SetPoint(2639,0.137,14311.79);
   graph->SetPoint(2640,0.13705,14312.22);
   graph->SetPoint(2641,0.1371,14312.66);
   graph->SetPoint(2642,0.13715,14313.1);
   graph->SetPoint(2643,0.1372,14313.53);
   graph->SetPoint(2644,0.13725,14313.97);
   graph->SetPoint(2645,0.1373,14314.41);
   graph->SetPoint(2646,0.13735,14314.85);
   graph->SetPoint(2647,0.1374,14315.29);
   graph->SetPoint(2648,0.13745,14315.73);
   graph->SetPoint(2649,0.1375,14316.17);
   graph->SetPoint(2650,0.13755,14316.61);
   graph->SetPoint(2651,0.1376,14317.05);
   graph->SetPoint(2652,0.13765,14317.49);
   graph->SetPoint(2653,0.1377,14317.93);
   graph->SetPoint(2654,0.13775,14318.38);
   graph->SetPoint(2655,0.1378,14318.82);
   graph->SetPoint(2656,0.13785,14319.27);
   graph->SetPoint(2657,0.1379,14319.71);
   graph->SetPoint(2658,0.13795,14320.16);
   graph->SetPoint(2659,0.138,14320.61);
   graph->SetPoint(2660,0.13805,14321.05);
   graph->SetPoint(2661,0.1381,14321.5);
   graph->SetPoint(2662,0.13815,14321.95);
   graph->SetPoint(2663,0.1382,14322.4);
   graph->SetPoint(2664,0.13825,14322.85);
   graph->SetPoint(2665,0.1383,14323.3);
   graph->SetPoint(2666,0.13835,14323.75);
   graph->SetPoint(2667,0.1384,14324.21);
   graph->SetPoint(2668,0.13845,14324.66);
   graph->SetPoint(2669,0.1385,14325.11);
   graph->SetPoint(2670,0.13855,14325.57);
   graph->SetPoint(2671,0.1386,14326.02);
   graph->SetPoint(2672,0.13865,14326.48);
   graph->SetPoint(2673,0.1387,14326.93);
   graph->SetPoint(2674,0.13875,14327.39);
   graph->SetPoint(2675,0.1388,14327.85);
   graph->SetPoint(2676,0.13885,14328.3);
   graph->SetPoint(2677,0.1389,14328.76);
   graph->SetPoint(2678,0.13895,14329.22);
   graph->SetPoint(2679,0.139,14329.68);
   graph->SetPoint(2680,0.13905,14330.14);
   graph->SetPoint(2681,0.1391,14330.6);
   graph->SetPoint(2682,0.13915,14331.07);
   graph->SetPoint(2683,0.1392,14331.53);
   graph->SetPoint(2684,0.13925,14331.99);
   graph->SetPoint(2685,0.1393,14332.46);
   graph->SetPoint(2686,0.13935,14332.92);
   graph->SetPoint(2687,0.1394,14333.38);
   graph->SetPoint(2688,0.13945,14333.85);
   graph->SetPoint(2689,0.1395,14334.32);
   graph->SetPoint(2690,0.13955,14334.78);
   graph->SetPoint(2691,0.1396,14335.25);
   graph->SetPoint(2692,0.13965,14335.72);
   graph->SetPoint(2693,0.1397,14336.19);
   graph->SetPoint(2694,0.13975,14336.66);
   graph->SetPoint(2695,0.1398,14337.13);
   graph->SetPoint(2696,0.13985,14337.6);
   graph->SetPoint(2697,0.1399,14338.07);
   graph->SetPoint(2698,0.13995,14338.54);
   graph->SetPoint(2699,0.14,14339.02);
   graph->SetPoint(2700,0.14005,14339.49);
   graph->SetPoint(2701,0.1401,14339.96);
   graph->SetPoint(2702,0.14015,14340.44);
   graph->SetPoint(2703,0.1402,14340.91);
   graph->SetPoint(2704,0.14025,14341.39);
   graph->SetPoint(2705,0.1403,14341.87);
   graph->SetPoint(2706,0.14035,14342.34);
   graph->SetPoint(2707,0.1404,14342.82);
   graph->SetPoint(2708,0.14045,14343.3);
   graph->SetPoint(2709,0.1405,14343.78);
   graph->SetPoint(2710,0.14055,14344.26);
   graph->SetPoint(2711,0.1406,14344.74);
   graph->SetPoint(2712,0.14065,14345.22);
   graph->SetPoint(2713,0.1407,14345.7);
   graph->SetPoint(2714,0.14075,14346.18);
   graph->SetPoint(2715,0.1408,14346.67);
   graph->SetPoint(2716,0.14085,14347.15);
   graph->SetPoint(2717,0.1409,14347.64);
   graph->SetPoint(2718,0.14095,14348.12);
   graph->SetPoint(2719,0.141,14348.61);
   graph->SetPoint(2720,0.14105,14349.09);
   graph->SetPoint(2721,0.1411,14349.58);
   graph->SetPoint(2722,0.14115,14350.07);
   graph->SetPoint(2723,0.1412,14350.56);
   graph->SetPoint(2724,0.14125,14351.04);
   graph->SetPoint(2725,0.1413,14351.53);
   graph->SetPoint(2726,0.14135,14352.02);
   graph->SetPoint(2727,0.1414,14352.51);
   graph->SetPoint(2728,0.14145,14353.01);
   graph->SetPoint(2729,0.1415,14353.5);
   graph->SetPoint(2730,0.14155,14353.99);
   graph->SetPoint(2731,0.1416,14354.48);
   graph->SetPoint(2732,0.14165,14354.98);
   graph->SetPoint(2733,0.1417,14355.47);
   graph->SetPoint(2734,0.14175,14355.97);
   graph->SetPoint(2735,0.1418,14356.46);
   graph->SetPoint(2736,0.14185,14356.96);
   graph->SetPoint(2737,0.1419,14357.46);
   graph->SetPoint(2738,0.14195,14357.96);
   graph->SetPoint(2739,0.142,14358.45);
   graph->SetPoint(2740,0.14205,14358.95);
   graph->SetPoint(2741,0.1421,14359.45);
   graph->SetPoint(2742,0.14215,14359.95);
   graph->SetPoint(2743,0.1422,14360.45);
   graph->SetPoint(2744,0.14225,14360.96);
   graph->SetPoint(2745,0.1423,14361.46);
   graph->SetPoint(2746,0.14235,14361.96);
   graph->SetPoint(2747,0.1424,14362.46);
   graph->SetPoint(2748,0.14245,14362.97);
   graph->SetPoint(2749,0.1425,14363.47);
   graph->SetPoint(2750,0.14255,14363.98);
   graph->SetPoint(2751,0.1426,14364.49);
   graph->SetPoint(2752,0.14265,14364.99);
   graph->SetPoint(2753,0.1427,14365.5);
   graph->SetPoint(2754,0.14275,14366.01);
   graph->SetPoint(2755,0.1428,14366.52);
   graph->SetPoint(2756,0.14285,14367.03);
   graph->SetPoint(2757,0.1429,14367.54);
   graph->SetPoint(2758,0.14295,14368.05);
   graph->SetPoint(2759,0.143,14368.56);
   graph->SetPoint(2760,0.14305,14369.07);
   graph->SetPoint(2761,0.1431,14369.58);
   graph->SetPoint(2762,0.14315,14370.1);
   graph->SetPoint(2763,0.1432,14370.61);
   graph->SetPoint(2764,0.14325,14371.12);
   graph->SetPoint(2765,0.1433,14371.64);
   graph->SetPoint(2766,0.14335,14372.16);
   graph->SetPoint(2767,0.1434,14372.67);
   graph->SetPoint(2768,0.14345,14373.19);
   graph->SetPoint(2769,0.1435,14373.71);
   graph->SetPoint(2770,0.14355,14374.23);
   graph->SetPoint(2771,0.1436,14374.74);
   graph->SetPoint(2772,0.14365,14375.26);
   graph->SetPoint(2773,0.1437,14375.78);
   graph->SetPoint(2774,0.14375,14376.31);
   graph->SetPoint(2775,0.1438,14376.83);
   graph->SetPoint(2776,0.14385,14377.35);
   graph->SetPoint(2777,0.1439,14377.87);
   graph->SetPoint(2778,0.14395,14378.4);
   graph->SetPoint(2779,0.144,14378.92);
   graph->SetPoint(2780,0.14405,14379.44);
   graph->SetPoint(2781,0.1441,14379.97);
   graph->SetPoint(2782,0.14415,14380.5);
   graph->SetPoint(2783,0.1442,14381.02);
   graph->SetPoint(2784,0.14425,14381.55);
   graph->SetPoint(2785,0.1443,14382.08);
   graph->SetPoint(2786,0.14435,14382.61);
   graph->SetPoint(2787,0.1444,14383.14);
   graph->SetPoint(2788,0.14445,14383.67);
   graph->SetPoint(2789,0.1445,14384.2);
   graph->SetPoint(2790,0.14455,14384.73);
   graph->SetPoint(2791,0.1446,14385.26);
   graph->SetPoint(2792,0.14465,14385.79);
   graph->SetPoint(2793,0.1447,14386.33);
   graph->SetPoint(2794,0.14475,14386.86);
   graph->SetPoint(2795,0.1448,14387.39);
   graph->SetPoint(2796,0.14485,14387.93);
   graph->SetPoint(2797,0.1449,14388.46);
   graph->SetPoint(2798,0.14495,14389);
   graph->SetPoint(2799,0.145,14389.54);
   graph->SetPoint(2800,0.14505,14390.08);
   graph->SetPoint(2801,0.1451,14390.61);
   graph->SetPoint(2802,0.14515,14391.15);
   graph->SetPoint(2803,0.1452,14391.69);
   graph->SetPoint(2804,0.14525,14392.23);
   graph->SetPoint(2805,0.1453,14392.77);
   graph->SetPoint(2806,0.14535,14393.31);
   graph->SetPoint(2807,0.1454,14393.86);
   graph->SetPoint(2808,0.14545,14394.4);
   graph->SetPoint(2809,0.1455,14394.94);
   graph->SetPoint(2810,0.14555,14395.49);
   graph->SetPoint(2811,0.1456,14396.03);
   graph->SetPoint(2812,0.14565,14396.58);
   graph->SetPoint(2813,0.1457,14397.12);
   graph->SetPoint(2814,0.14575,14397.67);
   graph->SetPoint(2815,0.1458,14398.22);
   graph->SetPoint(2816,0.14585,14398.76);
   graph->SetPoint(2817,0.1459,14399.31);
   graph->SetPoint(2818,0.14595,14399.86);
   graph->SetPoint(2819,0.146,14400.41);
   graph->SetPoint(2820,0.14605,14400.96);
   graph->SetPoint(2821,0.1461,14401.51);
   graph->SetPoint(2822,0.14615,14402.06);
   graph->SetPoint(2823,0.1462,14402.62);
   graph->SetPoint(2824,0.14625,14403.17);
   graph->SetPoint(2825,0.1463,14403.72);
   graph->SetPoint(2826,0.14635,14404.28);
   graph->SetPoint(2827,0.1464,14404.83);
   graph->SetPoint(2828,0.14645,14405.39);
   graph->SetPoint(2829,0.1465,14405.94);
   graph->SetPoint(2830,0.14655,14406.5);
   graph->SetPoint(2831,0.1466,14407.06);
   graph->SetPoint(2832,0.14665,14407.62);
   graph->SetPoint(2833,0.1467,14408.18);
   graph->SetPoint(2834,0.14675,14408.73);
   graph->SetPoint(2835,0.1468,14409.29);
   graph->SetPoint(2836,0.14685,14409.86);
   graph->SetPoint(2837,0.1469,14410.42);
   graph->SetPoint(2838,0.14695,14410.98);
   graph->SetPoint(2839,0.147,14411.54);
   graph->SetPoint(2840,0.14705,14412.1);
   graph->SetPoint(2841,0.1471,14412.67);
   graph->SetPoint(2842,0.14715,14413.23);
   graph->SetPoint(2843,0.1472,14413.8);
   graph->SetPoint(2844,0.14725,14414.36);
   graph->SetPoint(2845,0.1473,14414.93);
   graph->SetPoint(2846,0.14735,14415.5);
   graph->SetPoint(2847,0.1474,14416.06);
   graph->SetPoint(2848,0.14745,14416.63);
   graph->SetPoint(2849,0.1475,14417.2);
   graph->SetPoint(2850,0.14755,14417.77);
   graph->SetPoint(2851,0.1476,14418.34);
   graph->SetPoint(2852,0.14765,14418.91);
   graph->SetPoint(2853,0.1477,14419.48);
   graph->SetPoint(2854,0.14775,14420.06);
   graph->SetPoint(2855,0.1478,14420.63);
   graph->SetPoint(2856,0.14785,14421.2);
   graph->SetPoint(2857,0.1479,14421.78);
   graph->SetPoint(2858,0.14795,14422.35);
   graph->SetPoint(2859,0.148,14422.93);
   graph->SetPoint(2860,0.14805,14423.5);
   graph->SetPoint(2861,0.1481,14424.08);
   graph->SetPoint(2862,0.14815,14424.66);
   graph->SetPoint(2863,0.1482,14425.23);
   graph->SetPoint(2864,0.14825,14425.81);
   graph->SetPoint(2865,0.1483,14426.39);
   graph->SetPoint(2866,0.14835,14426.97);
   graph->SetPoint(2867,0.1484,14427.55);
   graph->SetPoint(2868,0.14845,14428.13);
   graph->SetPoint(2869,0.1485,14428.71);
   graph->SetPoint(2870,0.14855,14429.3);
   graph->SetPoint(2871,0.1486,14429.88);
   graph->SetPoint(2872,0.14865,14430.46);
   graph->SetPoint(2873,0.1487,14431.05);
   graph->SetPoint(2874,0.14875,14431.63);
   graph->SetPoint(2875,0.1488,14432.22);
   graph->SetPoint(2876,0.14885,14432.8);
   graph->SetPoint(2877,0.1489,14433.39);
   graph->SetPoint(2878,0.14895,14433.98);
   graph->SetPoint(2879,0.149,14434.57);
   graph->SetPoint(2880,0.14905,14435.16);
   graph->SetPoint(2881,0.1491,14435.74);
   graph->SetPoint(2882,0.14915,14436.33);
   graph->SetPoint(2883,0.1492,14436.93);
   graph->SetPoint(2884,0.14925,14437.52);
   graph->SetPoint(2885,0.1493,14438.11);
   graph->SetPoint(2886,0.14935,14438.7);
   graph->SetPoint(2887,0.1494,14439.29);
   graph->SetPoint(2888,0.14945,14439.89);
   graph->SetPoint(2889,0.1495,14440.48);
   graph->SetPoint(2890,0.14955,14441.08);
   graph->SetPoint(2891,0.1496,14441.67);
   graph->SetPoint(2892,0.14965,14442.27);
   graph->SetPoint(2893,0.1497,14442.87);
   graph->SetPoint(2894,0.14975,14443.46);
   graph->SetPoint(2895,0.1498,14444.06);
   graph->SetPoint(2896,0.14985,14444.66);
   graph->SetPoint(2897,0.1499,14445.26);
   graph->SetPoint(2898,0.14995,14445.86);
   graph->SetPoint(2899,0.15,14446.46);
   graph->SetPoint(2900,0.15005,14447.06);
   graph->SetPoint(2901,0.1501,14447.67);
   graph->SetPoint(2902,0.15015,14448.27);
   graph->SetPoint(2903,0.1502,14448.87);
   graph->SetPoint(2904,0.15025,14449.48);
   graph->SetPoint(2905,0.1503,14450.08);
   graph->SetPoint(2906,0.15035,14450.69);
   graph->SetPoint(2907,0.1504,14451.29);
   graph->SetPoint(2908,0.15045,14451.9);
   graph->SetPoint(2909,0.1505,14452.51);
   graph->SetPoint(2910,0.15055,14453.11);
   graph->SetPoint(2911,0.1506,14453.72);
   graph->SetPoint(2912,0.15065,14454.33);
   graph->SetPoint(2913,0.1507,14454.94);
   graph->SetPoint(2914,0.15075,14455.55);
   graph->SetPoint(2915,0.1508,14456.16);
   graph->SetPoint(2916,0.15085,14456.77);
   graph->SetPoint(2917,0.1509,14457.39);
   graph->SetPoint(2918,0.15095,14458);
   graph->SetPoint(2919,0.151,14458.61);
   graph->SetPoint(2920,0.15105,14459.23);
   graph->SetPoint(2921,0.1511,14459.84);
   graph->SetPoint(2922,0.15115,14460.46);
   graph->SetPoint(2923,0.1512,14461.07);
   graph->SetPoint(2924,0.15125,14461.69);
   graph->SetPoint(2925,0.1513,14462.31);
   graph->SetPoint(2926,0.15135,14462.92);
   graph->SetPoint(2927,0.1514,14463.54);
   graph->SetPoint(2928,0.15145,14464.16);
   graph->SetPoint(2929,0.1515,14464.78);
   graph->SetPoint(2930,0.15155,14465.4);
   graph->SetPoint(2931,0.1516,14466.02);
   graph->SetPoint(2932,0.15165,14466.65);
   graph->SetPoint(2933,0.1517,14467.27);
   graph->SetPoint(2934,0.15175,14467.89);
   graph->SetPoint(2935,0.1518,14468.51);
   graph->SetPoint(2936,0.15185,14469.14);
   graph->SetPoint(2937,0.1519,14469.76);
   graph->SetPoint(2938,0.15195,14470.39);
   graph->SetPoint(2939,0.152,14471.02);
   graph->SetPoint(2940,0.15205,14471.64);
   graph->SetPoint(2941,0.1521,14472.27);
   graph->SetPoint(2942,0.15215,14472.9);
   graph->SetPoint(2943,0.1522,14473.53);
   graph->SetPoint(2944,0.15225,14474.16);
   graph->SetPoint(2945,0.1523,14474.79);
   graph->SetPoint(2946,0.15235,14475.42);
   graph->SetPoint(2947,0.1524,14476.05);
   graph->SetPoint(2948,0.15245,14476.68);
   graph->SetPoint(2949,0.1525,14477.31);
   graph->SetPoint(2950,0.15255,14477.95);
   graph->SetPoint(2951,0.1526,14478.58);
   graph->SetPoint(2952,0.15265,14479.21);
   graph->SetPoint(2953,0.1527,14479.85);
   graph->SetPoint(2954,0.15275,14480.49);
   graph->SetPoint(2955,0.1528,14481.12);
   graph->SetPoint(2956,0.15285,14481.76);
   graph->SetPoint(2957,0.1529,14482.4);
   graph->SetPoint(2958,0.15295,14483.04);
   graph->SetPoint(2959,0.153,14483.67);
   graph->SetPoint(2960,0.15305,14484.31);
   graph->SetPoint(2961,0.1531,14484.95);
   graph->SetPoint(2962,0.15315,14485.59);
   graph->SetPoint(2963,0.1532,14486.24);
   graph->SetPoint(2964,0.15325,14486.88);
   graph->SetPoint(2965,0.1533,14487.52);
   graph->SetPoint(2966,0.15335,14488.16);
   graph->SetPoint(2967,0.1534,14488.81);
   graph->SetPoint(2968,0.15345,14489.45);
   graph->SetPoint(2969,0.1535,14490.1);
   graph->SetPoint(2970,0.15355,14490.74);
   graph->SetPoint(2971,0.1536,14491.39);
   graph->SetPoint(2972,0.15365,14492.04);
   graph->SetPoint(2973,0.1537,14492.69);
   graph->SetPoint(2974,0.15375,14493.33);
   graph->SetPoint(2975,0.1538,14493.98);
   graph->SetPoint(2976,0.15385,14494.63);
   graph->SetPoint(2977,0.1539,14495.28);
   graph->SetPoint(2978,0.15395,14495.93);
   graph->SetPoint(2979,0.154,14496.59);
   graph->SetPoint(2980,0.15405,14497.24);
   graph->SetPoint(2981,0.1541,14497.89);
   graph->SetPoint(2982,0.15415,14498.54);
   graph->SetPoint(2983,0.1542,14499.2);
   graph->SetPoint(2984,0.15425,14499.85);
   graph->SetPoint(2985,0.1543,14500.51);
   graph->SetPoint(2986,0.15435,14501.16);
   graph->SetPoint(2987,0.1544,14501.82);
   graph->SetPoint(2988,0.15445,14502.48);
   graph->SetPoint(2989,0.1545,14503.14);
   graph->SetPoint(2990,0.15455,14503.8);
   graph->SetPoint(2991,0.1546,14504.45);
   graph->SetPoint(2992,0.15465,14505.11);
   graph->SetPoint(2993,0.1547,14505.77);
   graph->SetPoint(2994,0.15475,14506.44);
   graph->SetPoint(2995,0.1548,14507.1);
   graph->SetPoint(2996,0.15485,14507.76);
   graph->SetPoint(2997,0.1549,14508.42);
   graph->SetPoint(2998,0.15495,14509.09);
   graph->SetPoint(2999,0.155,14509.75);
   graph->SetPoint(3000,0.15505,14510.42);
   graph->SetPoint(3001,0.1551,14511.08);
   graph->SetPoint(3002,0.15515,14511.75);
   graph->SetPoint(3003,0.1552,14512.41);
   graph->SetPoint(3004,0.15525,14513.08);
   graph->SetPoint(3005,0.1553,14513.75);
   graph->SetPoint(3006,0.15535,14514.42);
   graph->SetPoint(3007,0.1554,14515.09);
   graph->SetPoint(3008,0.15545,14515.76);
   graph->SetPoint(3009,0.1555,14516.43);
   graph->SetPoint(3010,0.15555,14517.1);
   graph->SetPoint(3011,0.1556,14517.77);
   graph->SetPoint(3012,0.15565,14518.44);
   graph->SetPoint(3013,0.1557,14519.12);
   graph->SetPoint(3014,0.15575,14519.79);
   graph->SetPoint(3015,0.1558,14520.46);
   graph->SetPoint(3016,0.15585,14521.14);
   graph->SetPoint(3017,0.1559,14521.82);
   graph->SetPoint(3018,0.15595,14522.49);
   graph->SetPoint(3019,0.156,14523.17);
   graph->SetPoint(3020,0.15605,14523.85);
   graph->SetPoint(3021,0.1561,14524.52);
   graph->SetPoint(3022,0.15615,14525.2);
   graph->SetPoint(3023,0.1562,14525.88);
   graph->SetPoint(3024,0.15625,14526.56);
   graph->SetPoint(3025,0.1563,14527.24);
   graph->SetPoint(3026,0.15635,14527.92);
   graph->SetPoint(3027,0.1564,14528.61);
   graph->SetPoint(3028,0.15645,14529.29);
   graph->SetPoint(3029,0.1565,14529.97);
   graph->SetPoint(3030,0.15655,14530.66);
   graph->SetPoint(3031,0.1566,14531.34);
   graph->SetPoint(3032,0.15665,14532.03);
   graph->SetPoint(3033,0.1567,14532.71);
   graph->SetPoint(3034,0.15675,14533.4);
   graph->SetPoint(3035,0.1568,14534.08);
   graph->SetPoint(3036,0.15685,14534.77);
   graph->SetPoint(3037,0.1569,14535.46);
   graph->SetPoint(3038,0.15695,14536.15);
   graph->SetPoint(3039,0.157,14536.84);
   graph->SetPoint(3040,0.15705,14537.53);
   graph->SetPoint(3041,0.1571,14538.22);
   graph->SetPoint(3042,0.15715,14538.91);
   graph->SetPoint(3043,0.1572,14539.6);
   graph->SetPoint(3044,0.15725,14540.3);
   graph->SetPoint(3045,0.1573,14540.99);
   graph->SetPoint(3046,0.15735,14541.68);
   graph->SetPoint(3047,0.1574,14542.38);
   graph->SetPoint(3048,0.15745,14543.07);
   graph->SetPoint(3049,0.1575,14543.77);
   graph->SetPoint(3050,0.15755,14544.46);
   graph->SetPoint(3051,0.1576,14545.16);
   graph->SetPoint(3052,0.15765,14545.86);
   graph->SetPoint(3053,0.1577,14546.56);
   graph->SetPoint(3054,0.15775,14547.26);
   graph->SetPoint(3055,0.1578,14547.96);
   graph->SetPoint(3056,0.15785,14548.66);
   graph->SetPoint(3057,0.1579,14549.36);
   graph->SetPoint(3058,0.15795,14550.06);
   graph->SetPoint(3059,0.158,14550.76);
   graph->SetPoint(3060,0.15805,14551.46);
   graph->SetPoint(3061,0.1581,14552.17);
   graph->SetPoint(3062,0.15815,14552.87);
   graph->SetPoint(3063,0.1582,14553.58);
   graph->SetPoint(3064,0.15825,14554.28);
   graph->SetPoint(3065,0.1583,14554.99);
   graph->SetPoint(3066,0.15835,14555.69);
   graph->SetPoint(3067,0.1584,14556.4);
   graph->SetPoint(3068,0.15845,14557.11);
   graph->SetPoint(3069,0.1585,14557.82);
   graph->SetPoint(3070,0.15855,14558.53);
   graph->SetPoint(3071,0.1586,14559.23);
   graph->SetPoint(3072,0.15865,14559.94);
   graph->SetPoint(3073,0.1587,14560.66);
   graph->SetPoint(3074,0.15875,14561.37);
   graph->SetPoint(3075,0.1588,14562.08);
   graph->SetPoint(3076,0.15885,14562.79);
   graph->SetPoint(3077,0.1589,14563.51);
   graph->SetPoint(3078,0.15895,14564.22);
   graph->SetPoint(3079,0.159,14564.93);
   graph->SetPoint(3080,0.15905,14565.65);
   graph->SetPoint(3081,0.1591,14566.37);
   graph->SetPoint(3082,0.15915,14567.08);
   graph->SetPoint(3083,0.1592,14567.8);
   graph->SetPoint(3084,0.15925,14568.52);
   graph->SetPoint(3085,0.1593,14569.24);
   graph->SetPoint(3086,0.15935,14569.95);
   graph->SetPoint(3087,0.1594,14570.67);
   graph->SetPoint(3088,0.15945,14571.39);
   graph->SetPoint(3089,0.1595,14572.12);
   graph->SetPoint(3090,0.15955,14572.84);
   graph->SetPoint(3091,0.1596,14573.56);
   graph->SetPoint(3092,0.15965,14574.28);
   graph->SetPoint(3093,0.1597,14575.01);
   graph->SetPoint(3094,0.15975,14575.73);
   graph->SetPoint(3095,0.1598,14576.45);
   graph->SetPoint(3096,0.15985,14577.18);
   graph->SetPoint(3097,0.1599,14577.91);
   graph->SetPoint(3098,0.15995,14578.63);
   graph->SetPoint(3099,0.16,14579.36);
   graph->SetPoint(3100,0.16005,14580.09);
   graph->SetPoint(3101,0.1601,14580.82);
   graph->SetPoint(3102,0.16015,14581.54);
   graph->SetPoint(3103,0.1602,14582.27);
   graph->SetPoint(3104,0.16025,14583);
   graph->SetPoint(3105,0.1603,14583.74);
   graph->SetPoint(3106,0.16035,14584.47);
   graph->SetPoint(3107,0.1604,14585.2);
   graph->SetPoint(3108,0.16045,14585.93);
   graph->SetPoint(3109,0.1605,14586.67);
   graph->SetPoint(3110,0.16055,14587.4);
   graph->SetPoint(3111,0.1606,14588.13);
   graph->SetPoint(3112,0.16065,14588.87);
   graph->SetPoint(3113,0.1607,14589.61);
   graph->SetPoint(3114,0.16075,14590.34);
   graph->SetPoint(3115,0.1608,14591.08);
   graph->SetPoint(3116,0.16085,14591.82);
   graph->SetPoint(3117,0.1609,14592.56);
   graph->SetPoint(3118,0.16095,14593.3);
   graph->SetPoint(3119,0.161,14594.04);
   graph->SetPoint(3120,0.16105,14594.78);
   graph->SetPoint(3121,0.1611,14595.52);
   graph->SetPoint(3122,0.16115,14596.26);
   graph->SetPoint(3123,0.1612,14597);
   graph->SetPoint(3124,0.16125,14597.74);
   graph->SetPoint(3125,0.1613,14598.49);
   graph->SetPoint(3126,0.16135,14599.23);
   graph->SetPoint(3127,0.1614,14599.98);
   graph->SetPoint(3128,0.16145,14600.72);
   graph->SetPoint(3129,0.1615,14601.47);
   graph->SetPoint(3130,0.16155,14602.21);
   graph->SetPoint(3131,0.1616,14602.96);
   graph->SetPoint(3132,0.16165,14603.71);
   graph->SetPoint(3133,0.1617,14604.46);
   graph->SetPoint(3134,0.16175,14605.21);
   graph->SetPoint(3135,0.1618,14605.96);
   graph->SetPoint(3136,0.16185,14606.71);
   graph->SetPoint(3137,0.1619,14607.46);
   graph->SetPoint(3138,0.16195,14608.21);
   graph->SetPoint(3139,0.162,14608.96);
   graph->SetPoint(3140,0.16205,14609.71);
   graph->SetPoint(3141,0.1621,14610.47);
   graph->SetPoint(3142,0.16215,14611.22);
   graph->SetPoint(3143,0.1622,14611.98);
   graph->SetPoint(3144,0.16225,14612.73);
   graph->SetPoint(3145,0.1623,14613.49);
   graph->SetPoint(3146,0.16235,14614.24);
   graph->SetPoint(3147,0.1624,14615);
   graph->SetPoint(3148,0.16245,14615.76);
   graph->SetPoint(3149,0.1625,14616.52);
   graph->SetPoint(3150,0.16255,14617.28);
   graph->SetPoint(3151,0.1626,14618.04);
   graph->SetPoint(3152,0.16265,14618.8);
   graph->SetPoint(3153,0.1627,14619.56);
   graph->SetPoint(3154,0.16275,14620.32);
   graph->SetPoint(3155,0.1628,14621.08);
   graph->SetPoint(3156,0.16285,14621.85);
   graph->SetPoint(3157,0.1629,14622.61);
   graph->SetPoint(3158,0.16295,14623.37);
   graph->SetPoint(3159,0.163,14624.14);
   graph->SetPoint(3160,0.16305,14624.9);
   graph->SetPoint(3161,0.1631,14625.67);
   graph->SetPoint(3162,0.16315,14626.44);
   graph->SetPoint(3163,0.1632,14627.2);
   graph->SetPoint(3164,0.16325,14627.97);
   graph->SetPoint(3165,0.1633,14628.74);
   graph->SetPoint(3166,0.16335,14629.51);
   graph->SetPoint(3167,0.1634,14630.28);
   graph->SetPoint(3168,0.16345,14631.05);
   graph->SetPoint(3169,0.1635,14631.82);
   graph->SetPoint(3170,0.16355,14632.59);
   graph->SetPoint(3171,0.1636,14633.36);
   graph->SetPoint(3172,0.16365,14634.14);
   graph->SetPoint(3173,0.1637,14634.91);
   graph->SetPoint(3174,0.16375,14635.68);
   graph->SetPoint(3175,0.1638,14636.46);
   graph->SetPoint(3176,0.16385,14637.23);
   graph->SetPoint(3177,0.1639,14638.01);
   graph->SetPoint(3178,0.16395,14638.79);
   graph->SetPoint(3179,0.164,14639.56);
   graph->SetPoint(3180,0.16405,14640.34);
   graph->SetPoint(3181,0.1641,14641.12);
   graph->SetPoint(3182,0.16415,14641.9);
   graph->SetPoint(3183,0.1642,14642.68);
   graph->SetPoint(3184,0.16425,14643.46);
   graph->SetPoint(3185,0.1643,14644.24);
   graph->SetPoint(3186,0.16435,14645.02);
   graph->SetPoint(3187,0.1644,14645.8);
   graph->SetPoint(3188,0.16445,14646.59);
   graph->SetPoint(3189,0.1645,14647.37);
   graph->SetPoint(3190,0.16455,14648.15);
   graph->SetPoint(3191,0.1646,14648.94);
   graph->SetPoint(3192,0.16465,14649.72);
   graph->SetPoint(3193,0.1647,14650.51);
   graph->SetPoint(3194,0.16475,14651.3);
   graph->SetPoint(3195,0.1648,14652.08);
   graph->SetPoint(3196,0.16485,14652.87);
   graph->SetPoint(3197,0.1649,14653.66);
   graph->SetPoint(3198,0.16495,14654.45);
   graph->SetPoint(3199,0.165,14655.24);
   graph->SetPoint(3200,0.16505,14656.03);
   graph->SetPoint(3201,0.1651,14656.82);
   graph->SetPoint(3202,0.16515,14657.61);
   graph->SetPoint(3203,0.1652,14658.4);
   graph->SetPoint(3204,0.16525,14659.2);
   graph->SetPoint(3205,0.1653,14659.99);
   graph->SetPoint(3206,0.16535,14660.78);
   graph->SetPoint(3207,0.1654,14661.58);
   graph->SetPoint(3208,0.16545,14662.37);
   graph->SetPoint(3209,0.1655,14663.17);
   graph->SetPoint(3210,0.16555,14663.97);
   graph->SetPoint(3211,0.1656,14664.76);
   graph->SetPoint(3212,0.16565,14665.56);
   graph->SetPoint(3213,0.1657,14666.36);
   graph->SetPoint(3214,0.16575,14667.16);
   graph->SetPoint(3215,0.1658,14667.96);
   graph->SetPoint(3216,0.16585,14668.76);
   graph->SetPoint(3217,0.1659,14669.56);
   graph->SetPoint(3218,0.16595,14670.36);
   graph->SetPoint(3219,0.166,14671.16);
   graph->SetPoint(3220,0.16605,14671.96);
   graph->SetPoint(3221,0.1661,14672.77);
   graph->SetPoint(3222,0.16615,14673.57);
   graph->SetPoint(3223,0.1662,14674.38);
   graph->SetPoint(3224,0.16625,14675.18);
   graph->SetPoint(3225,0.1663,14675.99);
   graph->SetPoint(3226,0.16635,14676.79);
   graph->SetPoint(3227,0.1664,14677.6);
   graph->SetPoint(3228,0.16645,14678.41);
   graph->SetPoint(3229,0.1665,14679.22);
   graph->SetPoint(3230,0.16655,14680.03);
   graph->SetPoint(3231,0.1666,14680.83);
   graph->SetPoint(3232,0.16665,14681.65);
   graph->SetPoint(3233,0.1667,14682.46);
   graph->SetPoint(3234,0.16675,14683.27);
   graph->SetPoint(3235,0.1668,14684.08);
   graph->SetPoint(3236,0.16685,14684.89);
   graph->SetPoint(3237,0.1669,14685.71);
   graph->SetPoint(3238,0.16695,14686.52);
   graph->SetPoint(3239,0.167,14687.33);
   graph->SetPoint(3240,0.16705,14688.15);
   graph->SetPoint(3241,0.1671,14688.96);
   graph->SetPoint(3242,0.16715,14689.78);
   graph->SetPoint(3243,0.1672,14690.6);
   graph->SetPoint(3244,0.16725,14691.41);
   graph->SetPoint(3245,0.1673,14692.23);
   graph->SetPoint(3246,0.16735,14693.05);
   graph->SetPoint(3247,0.1674,14693.87);
   graph->SetPoint(3248,0.16745,14694.69);
   graph->SetPoint(3249,0.1675,14695.51);
   graph->SetPoint(3250,0.16755,14696.33);
   graph->SetPoint(3251,0.1676,14697.16);
   graph->SetPoint(3252,0.16765,14697.98);
   graph->SetPoint(3253,0.1677,14698.8);
   graph->SetPoint(3254,0.16775,14699.62);
   graph->SetPoint(3255,0.1678,14700.45);
   graph->SetPoint(3256,0.16785,14701.27);
   graph->SetPoint(3257,0.1679,14702.1);
   graph->SetPoint(3258,0.16795,14702.93);
   graph->SetPoint(3259,0.168,14703.75);
   graph->SetPoint(3260,0.16805,14704.58);
   graph->SetPoint(3261,0.1681,14705.41);
   graph->SetPoint(3262,0.16815,14706.24);
   graph->SetPoint(3263,0.1682,14707.07);
   graph->SetPoint(3264,0.16825,14707.9);
   graph->SetPoint(3265,0.1683,14708.73);
   graph->SetPoint(3266,0.16835,14709.56);
   graph->SetPoint(3267,0.1684,14710.39);
   graph->SetPoint(3268,0.16845,14711.22);
   graph->SetPoint(3269,0.1685,14712.05);
   graph->SetPoint(3270,0.16855,14712.89);
   graph->SetPoint(3271,0.1686,14713.72);
   graph->SetPoint(3272,0.16865,14714.56);
   graph->SetPoint(3273,0.1687,14715.39);
   graph->SetPoint(3274,0.16875,14716.23);
   graph->SetPoint(3275,0.1688,14717.07);
   graph->SetPoint(3276,0.16885,14717.9);
   graph->SetPoint(3277,0.1689,14718.74);
   graph->SetPoint(3278,0.16895,14719.58);
   graph->SetPoint(3279,0.169,14720.42);
   graph->SetPoint(3280,0.16905,14721.26);
   graph->SetPoint(3281,0.1691,14722.1);
   graph->SetPoint(3282,0.16915,14722.94);
   graph->SetPoint(3283,0.1692,14723.78);
   graph->SetPoint(3284,0.16925,14724.62);
   graph->SetPoint(3285,0.1693,14725.47);
   graph->SetPoint(3286,0.16935,14726.31);
   graph->SetPoint(3287,0.1694,14727.15);
   graph->SetPoint(3288,0.16945,14728);
   graph->SetPoint(3289,0.1695,14728.84);
   graph->SetPoint(3290,0.16955,14729.69);
   graph->SetPoint(3291,0.1696,14730.54);
   graph->SetPoint(3292,0.16965,14731.38);
   graph->SetPoint(3293,0.1697,14732.23);
   graph->SetPoint(3294,0.16975,14733.08);
   graph->SetPoint(3295,0.1698,14733.93);
   graph->SetPoint(3296,0.16985,14734.78);
   graph->SetPoint(3297,0.1699,14735.63);
   graph->SetPoint(3298,0.16995,14736.48);
   graph->SetPoint(3299,0.17,14737.33);
   graph->SetPoint(3300,0.17005,14738.18);
   graph->SetPoint(3301,0.1701,14739.04);
   graph->SetPoint(3302,0.17015,14739.89);
   graph->SetPoint(3303,0.1702,14740.74);
   graph->SetPoint(3304,0.17025,14741.6);
   graph->SetPoint(3305,0.1703,14742.45);
   graph->SetPoint(3306,0.17035,14743.31);
   graph->SetPoint(3307,0.1704,14744.17);
   graph->SetPoint(3308,0.17045,14745.02);
   graph->SetPoint(3309,0.1705,14745.88);
   graph->SetPoint(3310,0.17055,14746.74);
   graph->SetPoint(3311,0.1706,14747.6);
   graph->SetPoint(3312,0.17065,14748.46);
   graph->SetPoint(3313,0.1707,14749.32);
   graph->SetPoint(3314,0.17075,14750.18);
   graph->SetPoint(3315,0.1708,14751.04);
   graph->SetPoint(3316,0.17085,14751.9);
   graph->SetPoint(3317,0.1709,14752.76);
   graph->SetPoint(3318,0.17095,14753.63);
   graph->SetPoint(3319,0.171,14754.49);
   graph->SetPoint(3320,0.17105,14755.36);
   graph->SetPoint(3321,0.1711,14756.22);
   graph->SetPoint(3322,0.17115,14757.09);
   graph->SetPoint(3323,0.1712,14757.95);
   graph->SetPoint(3324,0.17125,14758.82);
   graph->SetPoint(3325,0.1713,14759.69);
   graph->SetPoint(3326,0.17135,14760.56);
   graph->SetPoint(3327,0.1714,14761.42);
   graph->SetPoint(3328,0.17145,14762.29);
   graph->SetPoint(3329,0.1715,14763.16);
   graph->SetPoint(3330,0.17155,14764.03);
   graph->SetPoint(3331,0.1716,14764.91);
   graph->SetPoint(3332,0.17165,14765.78);
   graph->SetPoint(3333,0.1717,14766.65);
   graph->SetPoint(3334,0.17175,14767.52);
   graph->SetPoint(3335,0.1718,14768.4);
   graph->SetPoint(3336,0.17185,14769.27);
   graph->SetPoint(3337,0.1719,14770.14);
   graph->SetPoint(3338,0.17195,14771.02);
   graph->SetPoint(3339,0.172,14771.9);
   graph->SetPoint(3340,0.17205,14772.77);
   graph->SetPoint(3341,0.1721,14773.65);
   graph->SetPoint(3342,0.17215,14774.53);
   graph->SetPoint(3343,0.1722,14775.41);
   graph->SetPoint(3344,0.17225,14776.29);
   graph->SetPoint(3345,0.1723,14777.17);
   graph->SetPoint(3346,0.17235,14778.05);
   graph->SetPoint(3347,0.1724,14778.93);
   graph->SetPoint(3348,0.17245,14779.81);
   graph->SetPoint(3349,0.1725,14780.69);
   graph->SetPoint(3350,0.17255,14781.57);
   graph->SetPoint(3351,0.1726,14782.46);
   graph->SetPoint(3352,0.17265,14783.34);
   graph->SetPoint(3353,0.1727,14784.23);
   graph->SetPoint(3354,0.17275,14785.11);
   graph->SetPoint(3355,0.1728,14786);
   graph->SetPoint(3356,0.17285,14786.88);
   graph->SetPoint(3357,0.1729,14787.77);
   graph->SetPoint(3358,0.17295,14788.66);
   graph->SetPoint(3359,0.173,14789.55);
   graph->SetPoint(3360,0.17305,14790.44);
   graph->SetPoint(3361,0.1731,14791.33);
   graph->SetPoint(3362,0.17315,14792.22);
   graph->SetPoint(3363,0.1732,14793.11);
   graph->SetPoint(3364,0.17325,14794);
   graph->SetPoint(3365,0.1733,14794.89);
   graph->SetPoint(3366,0.17335,14795.78);
   graph->SetPoint(3367,0.1734,14796.68);
   graph->SetPoint(3368,0.17345,14797.57);
   graph->SetPoint(3369,0.1735,14798.46);
   graph->SetPoint(3370,0.17355,14799.36);
   graph->SetPoint(3371,0.1736,14800.25);
   graph->SetPoint(3372,0.17365,14801.15);
   graph->SetPoint(3373,0.1737,14802.05);
   graph->SetPoint(3374,0.17375,14802.94);
   graph->SetPoint(3375,0.1738,14803.84);
   graph->SetPoint(3376,0.17385,14804.74);
   graph->SetPoint(3377,0.1739,14805.64);
   graph->SetPoint(3378,0.17395,14806.54);
   graph->SetPoint(3379,0.174,14807.44);
   graph->SetPoint(3380,0.17405,14808.34);
   graph->SetPoint(3381,0.1741,14809.24);
   graph->SetPoint(3382,0.17415,14810.15);
   graph->SetPoint(3383,0.1742,14811.05);
   graph->SetPoint(3384,0.17425,14811.95);
   graph->SetPoint(3385,0.1743,14812.86);
   graph->SetPoint(3386,0.17435,14813.76);
   graph->SetPoint(3387,0.1744,14814.67);
   graph->SetPoint(3388,0.17445,14815.57);
   graph->SetPoint(3389,0.1745,14816.48);
   graph->SetPoint(3390,0.17455,14817.39);
   graph->SetPoint(3391,0.1746,14818.3);
   graph->SetPoint(3392,0.17465,14819.2);
   graph->SetPoint(3393,0.1747,14820.11);
   graph->SetPoint(3394,0.17475,14821.02);
   graph->SetPoint(3395,0.1748,14821.93);
   graph->SetPoint(3396,0.17485,14822.84);
   graph->SetPoint(3397,0.1749,14823.76);
   graph->SetPoint(3398,0.17495,14824.67);
   graph->SetPoint(3399,0.175,14825.58);
   graph->SetPoint(3400,0.17505,14826.49);
   graph->SetPoint(3401,0.1751,14827.41);
   graph->SetPoint(3402,0.17515,14828.32);
   graph->SetPoint(3403,0.1752,14829.24);
   graph->SetPoint(3404,0.17525,14830.15);
   graph->SetPoint(3405,0.1753,14831.07);
   graph->SetPoint(3406,0.17535,14831.99);
   graph->SetPoint(3407,0.1754,14832.9);
   graph->SetPoint(3408,0.17545,14833.82);
   graph->SetPoint(3409,0.1755,14834.74);
   graph->SetPoint(3410,0.17555,14835.66);
   graph->SetPoint(3411,0.1756,14836.58);
   graph->SetPoint(3412,0.17565,14837.5);
   graph->SetPoint(3413,0.1757,14838.42);
   graph->SetPoint(3414,0.17575,14839.34);
   graph->SetPoint(3415,0.1758,14840.27);
   graph->SetPoint(3416,0.17585,14841.19);
   graph->SetPoint(3417,0.1759,14842.11);
   graph->SetPoint(3418,0.17595,14843.04);
   graph->SetPoint(3419,0.176,14843.96);
   graph->SetPoint(3420,0.17605,14844.89);
   graph->SetPoint(3421,0.1761,14845.81);
   graph->SetPoint(3422,0.17615,14846.74);
   graph->SetPoint(3423,0.1762,14847.67);
   graph->SetPoint(3424,0.17625,14848.6);
   graph->SetPoint(3425,0.1763,14849.53);
   graph->SetPoint(3426,0.17635,14850.45);
   graph->SetPoint(3427,0.1764,14851.38);
   graph->SetPoint(3428,0.17645,14852.31);
   graph->SetPoint(3429,0.1765,14853.25);
   graph->SetPoint(3430,0.17655,14854.18);
   graph->SetPoint(3431,0.1766,14855.11);
   graph->SetPoint(3432,0.17665,14856.04);
   graph->SetPoint(3433,0.1767,14856.98);
   graph->SetPoint(3434,0.17675,14857.91);
   graph->SetPoint(3435,0.1768,14858.84);
   graph->SetPoint(3436,0.17685,14859.78);
   graph->SetPoint(3437,0.1769,14860.72);
   graph->SetPoint(3438,0.17695,14861.65);
   graph->SetPoint(3439,0.177,14862.59);
   graph->SetPoint(3440,0.17705,14863.53);
   graph->SetPoint(3441,0.1771,14864.46);
   graph->SetPoint(3442,0.17715,14865.4);
   graph->SetPoint(3443,0.1772,14866.34);
   graph->SetPoint(3444,0.17725,14867.28);
   graph->SetPoint(3445,0.1773,14868.22);
   graph->SetPoint(3446,0.17735,14869.16);
   graph->SetPoint(3447,0.1774,14870.11);
   graph->SetPoint(3448,0.17745,14871.05);
   graph->SetPoint(3449,0.1775,14871.99);
   graph->SetPoint(3450,0.17755,14872.94);
   graph->SetPoint(3451,0.1776,14873.88);
   graph->SetPoint(3452,0.17765,14874.83);
   graph->SetPoint(3453,0.1777,14875.77);
   graph->SetPoint(3454,0.17775,14876.72);
   graph->SetPoint(3455,0.1778,14877.66);
   graph->SetPoint(3456,0.17785,14878.61);
   graph->SetPoint(3457,0.1779,14879.56);
   graph->SetPoint(3458,0.17795,14880.51);
   graph->SetPoint(3459,0.178,14881.46);
   graph->SetPoint(3460,0.17805,14882.41);
   graph->SetPoint(3461,0.1781,14883.36);
   graph->SetPoint(3462,0.17815,14884.31);
   graph->SetPoint(3463,0.1782,14885.26);
   graph->SetPoint(3464,0.17825,14886.21);
   graph->SetPoint(3465,0.1783,14887.16);
   graph->SetPoint(3466,0.17835,14888.12);
   graph->SetPoint(3467,0.1784,14889.07);
   graph->SetPoint(3468,0.17845,14890.03);
   graph->SetPoint(3469,0.1785,14890.98);
   graph->SetPoint(3470,0.17855,14891.94);
   graph->SetPoint(3471,0.1786,14892.89);
   graph->SetPoint(3472,0.17865,14893.85);
   graph->SetPoint(3473,0.1787,14894.81);
   graph->SetPoint(3474,0.17875,14895.77);
   graph->SetPoint(3475,0.1788,14896.73);
   graph->SetPoint(3476,0.17885,14897.68);
   graph->SetPoint(3477,0.1789,14898.64);
   graph->SetPoint(3478,0.17895,14899.61);
   graph->SetPoint(3479,0.179,14900.57);
   graph->SetPoint(3480,0.17905,14901.53);
   graph->SetPoint(3481,0.1791,14902.49);
   graph->SetPoint(3482,0.17915,14903.45);
   graph->SetPoint(3483,0.1792,14904.42);
   graph->SetPoint(3484,0.17925,14905.38);
   graph->SetPoint(3485,0.1793,14906.35);
   graph->SetPoint(3486,0.17935,14907.31);
   graph->SetPoint(3487,0.1794,14908.28);
   graph->SetPoint(3488,0.17945,14909.25);
   graph->SetPoint(3489,0.1795,14910.21);
   graph->SetPoint(3490,0.17955,14911.18);
   graph->SetPoint(3491,0.1796,14912.15);
   graph->SetPoint(3492,0.17965,14913.12);
   graph->SetPoint(3493,0.1797,14914.09);
   graph->SetPoint(3494,0.17975,14915.06);
   graph->SetPoint(3495,0.1798,14916.03);
   graph->SetPoint(3496,0.17985,14917);
   graph->SetPoint(3497,0.1799,14917.97);
   graph->SetPoint(3498,0.17995,14918.94);
   graph->SetPoint(3499,0.18,14919.92);
   graph->SetPoint(3500,0.18005,14920.89);
   graph->SetPoint(3501,0.1801,14921.87);
   graph->SetPoint(3502,0.18015,14922.84);
   graph->SetPoint(3503,0.1802,14923.82);
   graph->SetPoint(3504,0.18025,14924.79);
   graph->SetPoint(3505,0.1803,14925.77);
   graph->SetPoint(3506,0.18035,14926.75);
   graph->SetPoint(3507,0.1804,14927.73);
   graph->SetPoint(3508,0.18045,14928.7);
   graph->SetPoint(3509,0.1805,14929.68);
   graph->SetPoint(3510,0.18055,14930.66);
   graph->SetPoint(3511,0.1806,14931.64);
   graph->SetPoint(3512,0.18065,14932.63);
   graph->SetPoint(3513,0.1807,14933.61);
   graph->SetPoint(3514,0.18075,14934.59);
   graph->SetPoint(3515,0.1808,14935.57);
   graph->SetPoint(3516,0.18085,14936.56);
   graph->SetPoint(3517,0.1809,14937.54);
   graph->SetPoint(3518,0.18095,14938.52);
   graph->SetPoint(3519,0.181,14939.51);
   graph->SetPoint(3520,0.18105,14940.5);
   graph->SetPoint(3521,0.1811,14941.48);
   graph->SetPoint(3522,0.18115,14942.47);
   graph->SetPoint(3523,0.1812,14943.46);
   graph->SetPoint(3524,0.18125,14944.45);
   graph->SetPoint(3525,0.1813,14945.43);
   graph->SetPoint(3526,0.18135,14946.42);
   graph->SetPoint(3527,0.1814,14947.41);
   graph->SetPoint(3528,0.18145,14948.41);
   graph->SetPoint(3529,0.1815,14949.4);
   graph->SetPoint(3530,0.18155,14950.39);
   graph->SetPoint(3531,0.1816,14951.38);
   graph->SetPoint(3532,0.18165,14952.37);
   graph->SetPoint(3533,0.1817,14953.37);
   graph->SetPoint(3534,0.18175,14954.36);
   graph->SetPoint(3535,0.1818,14955.36);
   graph->SetPoint(3536,0.18185,14956.35);
   graph->SetPoint(3537,0.1819,14957.35);
   graph->SetPoint(3538,0.18195,14958.35);
   graph->SetPoint(3539,0.182,14959.34);
   graph->SetPoint(3540,0.18205,14960.34);
   graph->SetPoint(3541,0.1821,14961.34);
   graph->SetPoint(3542,0.18215,14962.34);
   graph->SetPoint(3543,0.1822,14963.34);
   graph->SetPoint(3544,0.18225,14964.34);
   graph->SetPoint(3545,0.1823,14965.34);
   graph->SetPoint(3546,0.18235,14966.34);
   graph->SetPoint(3547,0.1824,14967.34);
   graph->SetPoint(3548,0.18245,14968.35);
   graph->SetPoint(3549,0.1825,14969.35);
   graph->SetPoint(3550,0.18255,14970.35);
   graph->SetPoint(3551,0.1826,14971.36);
   graph->SetPoint(3552,0.18265,14972.36);
   graph->SetPoint(3553,0.1827,14973.37);
   graph->SetPoint(3554,0.18275,14974.37);
   graph->SetPoint(3555,0.1828,14975.38);
   graph->SetPoint(3556,0.18285,14976.39);
   graph->SetPoint(3557,0.1829,14977.4);
   graph->SetPoint(3558,0.18295,14978.41);
   graph->SetPoint(3559,0.183,14979.41);
   graph->SetPoint(3560,0.18305,14980.42);
   graph->SetPoint(3561,0.1831,14981.44);
   graph->SetPoint(3562,0.18315,14982.45);
   graph->SetPoint(3563,0.1832,14983.46);
   graph->SetPoint(3564,0.18325,14984.47);
   graph->SetPoint(3565,0.1833,14985.48);
   graph->SetPoint(3566,0.18335,14986.5);
   graph->SetPoint(3567,0.1834,14987.51);
   graph->SetPoint(3568,0.18345,14988.53);
   graph->SetPoint(3569,0.1835,14989.54);
   graph->SetPoint(3570,0.18355,14990.56);
   graph->SetPoint(3571,0.1836,14991.57);
   graph->SetPoint(3572,0.18365,14992.59);
   graph->SetPoint(3573,0.1837,14993.61);
   graph->SetPoint(3574,0.18375,14994.63);
   graph->SetPoint(3575,0.1838,14995.64);
   graph->SetPoint(3576,0.18385,14996.66);
   graph->SetPoint(3577,0.1839,14997.68);
   graph->SetPoint(3578,0.18395,14998.7);
   graph->SetPoint(3579,0.184,14999.73);
   graph->SetPoint(3580,0.18405,15000.75);
   graph->SetPoint(3581,0.1841,15001.77);
   graph->SetPoint(3582,0.18415,15002.79);
   graph->SetPoint(3583,0.1842,15003.82);
   graph->SetPoint(3584,0.18425,15004.84);
   graph->SetPoint(3585,0.1843,15005.87);
   graph->SetPoint(3586,0.18435,15006.89);
   graph->SetPoint(3587,0.1844,15007.92);
   graph->SetPoint(3588,0.18445,15008.94);
   graph->SetPoint(3589,0.1845,15009.97);
   graph->SetPoint(3590,0.18455,15011);
   graph->SetPoint(3591,0.1846,15012.03);
   graph->SetPoint(3592,0.18465,15013.06);
   graph->SetPoint(3593,0.1847,15014.09);
   graph->SetPoint(3594,0.18475,15015.12);
   graph->SetPoint(3595,0.1848,15016.15);
   graph->SetPoint(3596,0.18485,15017.18);
   graph->SetPoint(3597,0.1849,15018.21);
   graph->SetPoint(3598,0.18495,15019.24);
   graph->SetPoint(3599,0.185,15020.28);
   graph->SetPoint(3600,0.18505,15021.31);
   graph->SetPoint(3601,0.1851,15022.34);
   graph->SetPoint(3602,0.18515,15023.38);
   graph->SetPoint(3603,0.1852,15024.41);
   graph->SetPoint(3604,0.18525,15025.45);
   graph->SetPoint(3605,0.1853,15026.49);
   graph->SetPoint(3606,0.18535,15027.52);
   graph->SetPoint(3607,0.1854,15028.56);
   graph->SetPoint(3608,0.18545,15029.6);
   graph->SetPoint(3609,0.1855,15030.64);
   graph->SetPoint(3610,0.18555,15031.68);
   graph->SetPoint(3611,0.1856,15032.72);
   graph->SetPoint(3612,0.18565,15033.76);
   graph->SetPoint(3613,0.1857,15034.8);
   graph->SetPoint(3614,0.18575,15035.84);
   graph->SetPoint(3615,0.1858,15036.89);
   graph->SetPoint(3616,0.18585,15037.93);
   graph->SetPoint(3617,0.1859,15038.97);
   graph->SetPoint(3618,0.18595,15040.02);
   graph->SetPoint(3619,0.186,15041.06);
   graph->SetPoint(3620,0.18605,15042.11);
   graph->SetPoint(3621,0.1861,15043.15);
   graph->SetPoint(3622,0.18615,15044.2);
   graph->SetPoint(3623,0.1862,15045.25);
   graph->SetPoint(3624,0.18625,15046.3);
   graph->SetPoint(3625,0.1863,15047.35);
   graph->SetPoint(3626,0.18635,15048.39);
   graph->SetPoint(3627,0.1864,15049.44);
   graph->SetPoint(3628,0.18645,15050.49);
   graph->SetPoint(3629,0.1865,15051.55);
   graph->SetPoint(3630,0.18655,15052.6);
   graph->SetPoint(3631,0.1866,15053.65);
   graph->SetPoint(3632,0.18665,15054.7);
   graph->SetPoint(3633,0.1867,15055.75);
   graph->SetPoint(3634,0.18675,15056.81);
   graph->SetPoint(3635,0.1868,15057.86);
   graph->SetPoint(3636,0.18685,15058.92);
   graph->SetPoint(3637,0.1869,15059.97);
   graph->SetPoint(3638,0.18695,15061.03);
   graph->SetPoint(3639,0.187,15062.09);
   graph->SetPoint(3640,0.18705,15063.14);
   graph->SetPoint(3641,0.1871,15064.2);
   graph->SetPoint(3642,0.18715,15065.26);
   graph->SetPoint(3643,0.1872,15066.32);
   graph->SetPoint(3644,0.18725,15067.38);
   graph->SetPoint(3645,0.1873,15068.44);
   graph->SetPoint(3646,0.18735,15069.5);
   graph->SetPoint(3647,0.1874,15070.56);
   graph->SetPoint(3648,0.18745,15071.63);
   graph->SetPoint(3649,0.1875,15072.69);
   graph->SetPoint(3650,0.18755,15073.75);
   graph->SetPoint(3651,0.1876,15074.82);
   graph->SetPoint(3652,0.18765,15075.88);
   graph->SetPoint(3653,0.1877,15076.95);
   graph->SetPoint(3654,0.18775,15078.01);
   graph->SetPoint(3655,0.1878,15079.08);
   graph->SetPoint(3656,0.18785,15080.14);
   graph->SetPoint(3657,0.1879,15081.21);
   graph->SetPoint(3658,0.18795,15082.28);
   graph->SetPoint(3659,0.188,15083.35);
   graph->SetPoint(3660,0.18805,15084.42);
   graph->SetPoint(3661,0.1881,15085.49);
   graph->SetPoint(3662,0.18815,15086.56);
   graph->SetPoint(3663,0.1882,15087.63);
   graph->SetPoint(3664,0.18825,15088.7);
   graph->SetPoint(3665,0.1883,15089.77);
   graph->SetPoint(3666,0.18835,15090.85);
   graph->SetPoint(3667,0.1884,15091.92);
   graph->SetPoint(3668,0.18845,15092.99);
   graph->SetPoint(3669,0.1885,15094.07);
   graph->SetPoint(3670,0.18855,15095.14);
   graph->SetPoint(3671,0.1886,15096.22);
   graph->SetPoint(3672,0.18865,15097.29);
   graph->SetPoint(3673,0.1887,15098.37);
   graph->SetPoint(3674,0.18875,15099.45);
   graph->SetPoint(3675,0.1888,15100.53);
   graph->SetPoint(3676,0.18885,15101.61);
   graph->SetPoint(3677,0.1889,15102.68);
   graph->SetPoint(3678,0.18895,15103.76);
   graph->SetPoint(3679,0.189,15104.85);
   graph->SetPoint(3680,0.18905,15105.93);
   graph->SetPoint(3681,0.1891,15107.01);
   graph->SetPoint(3682,0.18915,15108.09);
   graph->SetPoint(3683,0.1892,15109.17);
   graph->SetPoint(3684,0.18925,15110.26);
   graph->SetPoint(3685,0.1893,15111.34);
   graph->SetPoint(3686,0.18935,15112.42);
   graph->SetPoint(3687,0.1894,15113.51);
   graph->SetPoint(3688,0.18945,15114.6);
   graph->SetPoint(3689,0.1895,15115.68);
   graph->SetPoint(3690,0.18955,15116.77);
   graph->SetPoint(3691,0.1896,15117.86);
   graph->SetPoint(3692,0.18965,15118.94);
   graph->SetPoint(3693,0.1897,15120.03);
   graph->SetPoint(3694,0.18975,15121.12);
   graph->SetPoint(3695,0.1898,15122.21);
   graph->SetPoint(3696,0.18985,15123.3);
   graph->SetPoint(3697,0.1899,15124.39);
   graph->SetPoint(3698,0.18995,15125.49);
   graph->SetPoint(3699,0.19,15126.58);
   graph->SetPoint(3700,0.19005,15127.67);
   graph->SetPoint(3701,0.1901,15128.76);
   graph->SetPoint(3702,0.19015,15129.86);
   graph->SetPoint(3703,0.1902,15130.95);
   graph->SetPoint(3704,0.19025,15132.05);
   graph->SetPoint(3705,0.1903,15133.14);
   graph->SetPoint(3706,0.19035,15134.24);
   graph->SetPoint(3707,0.1904,15135.34);
   graph->SetPoint(3708,0.19045,15136.43);
   graph->SetPoint(3709,0.1905,15137.53);
   graph->SetPoint(3710,0.19055,15138.63);
   graph->SetPoint(3711,0.1906,15139.73);
   graph->SetPoint(3712,0.19065,15140.83);
   graph->SetPoint(3713,0.1907,15141.93);
   graph->SetPoint(3714,0.19075,15143.03);
   graph->SetPoint(3715,0.1908,15144.13);
   graph->SetPoint(3716,0.19085,15145.23);
   graph->SetPoint(3717,0.1909,15146.34);
   graph->SetPoint(3718,0.19095,15147.44);
   graph->SetPoint(3719,0.191,15148.54);
   graph->SetPoint(3720,0.19105,15149.65);
   graph->SetPoint(3721,0.1911,15150.75);
   graph->SetPoint(3722,0.19115,15151.86);
   graph->SetPoint(3723,0.1912,15152.97);
   graph->SetPoint(3724,0.19125,15154.07);
   graph->SetPoint(3725,0.1913,15155.18);
   graph->SetPoint(3726,0.19135,15156.29);
   graph->SetPoint(3727,0.1914,15157.4);
   graph->SetPoint(3728,0.19145,15158.51);
   graph->SetPoint(3729,0.1915,15159.62);
   graph->SetPoint(3730,0.19155,15160.73);
   graph->SetPoint(3731,0.1916,15161.84);
   graph->SetPoint(3732,0.19165,15162.95);
   graph->SetPoint(3733,0.1917,15164.06);
   graph->SetPoint(3734,0.19175,15165.17);
   graph->SetPoint(3735,0.1918,15166.29);
   graph->SetPoint(3736,0.19185,15167.4);
   graph->SetPoint(3737,0.1919,15168.52);
   graph->SetPoint(3738,0.19195,15169.63);
   graph->SetPoint(3739,0.192,15170.75);
   graph->SetPoint(3740,0.19205,15171.86);
   graph->SetPoint(3741,0.1921,15172.98);
   graph->SetPoint(3742,0.19215,15174.1);
   graph->SetPoint(3743,0.1922,15175.21);
   graph->SetPoint(3744,0.19225,15176.33);
   graph->SetPoint(3745,0.1923,15177.45);
   graph->SetPoint(3746,0.19235,15178.57);
   graph->SetPoint(3747,0.1924,15179.69);
   graph->SetPoint(3748,0.19245,15180.81);
   graph->SetPoint(3749,0.1925,15181.93);
   graph->SetPoint(3750,0.19255,15183.06);
   graph->SetPoint(3751,0.1926,15184.18);
   graph->SetPoint(3752,0.19265,15185.3);
   graph->SetPoint(3753,0.1927,15186.43);
   graph->SetPoint(3754,0.19275,15187.55);
   graph->SetPoint(3755,0.1928,15188.68);
   graph->SetPoint(3756,0.19285,15189.8);
   graph->SetPoint(3757,0.1929,15190.93);
   graph->SetPoint(3758,0.19295,15192.05);
   graph->SetPoint(3759,0.193,15193.18);
   graph->SetPoint(3760,0.19305,15194.31);
   graph->SetPoint(3761,0.1931,15195.44);
   graph->SetPoint(3762,0.19315,15196.57);
   graph->SetPoint(3763,0.1932,15197.7);
   graph->SetPoint(3764,0.19325,15198.83);
   graph->SetPoint(3765,0.1933,15199.96);
   graph->SetPoint(3766,0.19335,15201.09);
   graph->SetPoint(3767,0.1934,15202.22);
   graph->SetPoint(3768,0.19345,15203.35);
   graph->SetPoint(3769,0.1935,15204.49);
   graph->SetPoint(3770,0.19355,15205.62);
   graph->SetPoint(3771,0.1936,15206.75);
   graph->SetPoint(3772,0.19365,15207.89);
   graph->SetPoint(3773,0.1937,15209.02);
   graph->SetPoint(3774,0.19375,15210.16);
   graph->SetPoint(3775,0.1938,15211.3);
   graph->SetPoint(3776,0.19385,15212.43);
   graph->SetPoint(3777,0.1939,15213.57);
   graph->SetPoint(3778,0.19395,15214.71);
   graph->SetPoint(3779,0.194,15215.85);
   graph->SetPoint(3780,0.19405,15216.99);
   graph->SetPoint(3781,0.1941,15218.13);
   graph->SetPoint(3782,0.19415,15219.27);
   graph->SetPoint(3783,0.1942,15220.41);
   graph->SetPoint(3784,0.19425,15221.55);
   graph->SetPoint(3785,0.1943,15222.69);
   graph->SetPoint(3786,0.19435,15223.84);
   graph->SetPoint(3787,0.1944,15224.98);
   graph->SetPoint(3788,0.19445,15226.12);
   graph->SetPoint(3789,0.1945,15227.27);
   graph->SetPoint(3790,0.19455,15228.41);
   graph->SetPoint(3791,0.1946,15229.56);
   graph->SetPoint(3792,0.19465,15230.71);
   graph->SetPoint(3793,0.1947,15231.85);
   graph->SetPoint(3794,0.19475,15233);
   graph->SetPoint(3795,0.1948,15234.15);
   graph->SetPoint(3796,0.19485,15235.3);
   graph->SetPoint(3797,0.1949,15236.45);
   graph->SetPoint(3798,0.19495,15237.6);
   graph->SetPoint(3799,0.195,15238.75);
   graph->SetPoint(3800,0.19505,15239.9);
   graph->SetPoint(3801,0.1951,15241.05);
   graph->SetPoint(3802,0.19515,15242.2);
   graph->SetPoint(3803,0.1952,15243.36);
   graph->SetPoint(3804,0.19525,15244.51);
   graph->SetPoint(3805,0.1953,15245.66);
   graph->SetPoint(3806,0.19535,15246.82);
   graph->SetPoint(3807,0.1954,15247.97);
   graph->SetPoint(3808,0.19545,15249.13);
   graph->SetPoint(3809,0.1955,15250.28);
   graph->SetPoint(3810,0.19555,15251.44);
   graph->SetPoint(3811,0.1956,15252.6);
   graph->SetPoint(3812,0.19565,15253.76);
   graph->SetPoint(3813,0.1957,15254.91);
   graph->SetPoint(3814,0.19575,15256.07);
   graph->SetPoint(3815,0.1958,15257.23);
   graph->SetPoint(3816,0.19585,15258.39);
   graph->SetPoint(3817,0.1959,15259.55);
   graph->SetPoint(3818,0.19595,15260.72);
   graph->SetPoint(3819,0.196,15261.88);
   graph->SetPoint(3820,0.19605,15263.04);
   graph->SetPoint(3821,0.1961,15264.2);
   graph->SetPoint(3822,0.19615,15265.37);
   graph->SetPoint(3823,0.1962,15266.53);
   graph->SetPoint(3824,0.19625,15267.7);
   graph->SetPoint(3825,0.1963,15268.86);
   graph->SetPoint(3826,0.19635,15270.03);
   graph->SetPoint(3827,0.1964,15271.2);
   graph->SetPoint(3828,0.19645,15272.36);
   graph->SetPoint(3829,0.1965,15273.53);
   graph->SetPoint(3830,0.19655,15274.7);
   graph->SetPoint(3831,0.1966,15275.87);
   graph->SetPoint(3832,0.19665,15277.04);
   graph->SetPoint(3833,0.1967,15278.21);
   graph->SetPoint(3834,0.19675,15279.38);
   graph->SetPoint(3835,0.1968,15280.55);
   graph->SetPoint(3836,0.19685,15281.72);
   graph->SetPoint(3837,0.1969,15282.89);
   graph->SetPoint(3838,0.19695,15284.07);
   graph->SetPoint(3839,0.197,15285.24);
   graph->SetPoint(3840,0.19705,15286.41);
   graph->SetPoint(3841,0.1971,15287.59);
   graph->SetPoint(3842,0.19715,15288.76);
   graph->SetPoint(3843,0.1972,15289.94);
   graph->SetPoint(3844,0.19725,15291.12);
   graph->SetPoint(3845,0.1973,15292.29);
   graph->SetPoint(3846,0.19735,15293.47);
   graph->SetPoint(3847,0.1974,15294.65);
   graph->SetPoint(3848,0.19745,15295.83);
   graph->SetPoint(3849,0.1975,15297.01);
   graph->SetPoint(3850,0.19755,15298.19);
   graph->SetPoint(3851,0.1976,15299.37);
   graph->SetPoint(3852,0.19765,15300.55);
   graph->SetPoint(3853,0.1977,15301.73);
   graph->SetPoint(3854,0.19775,15302.91);
   graph->SetPoint(3855,0.1978,15304.09);
   graph->SetPoint(3856,0.19785,15305.28);
   graph->SetPoint(3857,0.1979,15306.46);
   graph->SetPoint(3858,0.19795,15307.65);
   graph->SetPoint(3859,0.198,15308.83);
   graph->SetPoint(3860,0.19805,15310.02);
   graph->SetPoint(3861,0.1981,15311.2);
   graph->SetPoint(3862,0.19815,15312.39);
   graph->SetPoint(3863,0.1982,15313.58);
   graph->SetPoint(3864,0.19825,15314.77);
   graph->SetPoint(3865,0.1983,15315.95);
   graph->SetPoint(3866,0.19835,15317.14);
   graph->SetPoint(3867,0.1984,15318.33);
   graph->SetPoint(3868,0.19845,15319.52);
   graph->SetPoint(3869,0.1985,15320.71);
   graph->SetPoint(3870,0.19855,15321.9);
   graph->SetPoint(3871,0.1986,15323.1);
   graph->SetPoint(3872,0.19865,15324.29);
   graph->SetPoint(3873,0.1987,15325.48);
   graph->SetPoint(3874,0.19875,15326.68);
   graph->SetPoint(3875,0.1988,15327.87);
   graph->SetPoint(3876,0.19885,15329.07);
   graph->SetPoint(3877,0.1989,15330.26);
   graph->SetPoint(3878,0.19895,15331.46);
   graph->SetPoint(3879,0.199,15332.65);
   graph->SetPoint(3880,0.19905,15333.85);
   graph->SetPoint(3881,0.1991,15335.05);
   graph->SetPoint(3882,0.19915,15336.25);
   graph->SetPoint(3883,0.1992,15337.44);
   graph->SetPoint(3884,0.19925,15338.64);
   graph->SetPoint(3885,0.1993,15339.84);
   graph->SetPoint(3886,0.19935,15341.04);
   graph->SetPoint(3887,0.1994,15342.25);
   graph->SetPoint(3888,0.19945,15343.45);
   graph->SetPoint(3889,0.1995,15344.65);
   graph->SetPoint(3890,0.19955,15345.85);
   graph->SetPoint(3891,0.1996,15347.06);
   graph->SetPoint(3892,0.19965,15348.26);
   graph->SetPoint(3893,0.1997,15349.46);
   graph->SetPoint(3894,0.19975,15350.67);
   graph->SetPoint(3895,0.1998,15351.87);
   graph->SetPoint(3896,0.19985,15353.08);
   graph->SetPoint(3897,0.1999,15354.29);
   graph->SetPoint(3898,0.19995,15355.49);
   graph->SetPoint(3899,0.2,15356.7);
   graph->SetPoint(3900,0.20005,15357.91);
   graph->SetPoint(3901,0.2001,15359.12);
   graph->SetPoint(3902,0.20015,15360.33);
   graph->SetPoint(3903,0.2002,15361.54);
   graph->SetPoint(3904,0.20025,15362.75);
   graph->SetPoint(3905,0.2003,15363.96);
   graph->SetPoint(3906,0.20035,15365.17);
   graph->SetPoint(3907,0.2004,15366.39);
   graph->SetPoint(3908,0.20045,15367.6);
   graph->SetPoint(3909,0.2005,15368.81);
   graph->SetPoint(3910,0.20055,15370.03);
   graph->SetPoint(3911,0.2006,15371.24);
   graph->SetPoint(3912,0.20065,15372.46);
   graph->SetPoint(3913,0.2007,15373.67);
   graph->SetPoint(3914,0.20075,15374.89);
   graph->SetPoint(3915,0.2008,15376.11);
   graph->SetPoint(3916,0.20085,15377.32);
   graph->SetPoint(3917,0.2009,15378.54);
   graph->SetPoint(3918,0.20095,15379.76);
   graph->SetPoint(3919,0.201,15380.98);
   graph->SetPoint(3920,0.20105,15382.2);
   graph->SetPoint(3921,0.2011,15383.42);
   graph->SetPoint(3922,0.20115,15384.64);
   graph->SetPoint(3923,0.2012,15385.86);
   graph->SetPoint(3924,0.20125,15387.09);
   graph->SetPoint(3925,0.2013,15388.31);
   graph->SetPoint(3926,0.20135,15389.53);
   graph->SetPoint(3927,0.2014,15390.76);
   graph->SetPoint(3928,0.20145,15391.98);
   graph->SetPoint(3929,0.2015,15393.2);
   graph->SetPoint(3930,0.20155,15394.43);
   graph->SetPoint(3931,0.2016,15395.66);
   graph->SetPoint(3932,0.20165,15396.88);
   graph->SetPoint(3933,0.2017,15398.11);
   graph->SetPoint(3934,0.20175,15399.34);
   graph->SetPoint(3935,0.2018,15400.57);
   graph->SetPoint(3936,0.20185,15401.8);
   graph->SetPoint(3937,0.2019,15403.02);
   graph->SetPoint(3938,0.20195,15404.26);
   graph->SetPoint(3939,0.202,15405.49);
   graph->SetPoint(3940,0.20205,15406.72);
   graph->SetPoint(3941,0.2021,15407.95);
   graph->SetPoint(3942,0.20215,15409.18);
   graph->SetPoint(3943,0.2022,15410.41);
   graph->SetPoint(3944,0.20225,15411.65);
   graph->SetPoint(3945,0.2023,15412.88);
   graph->SetPoint(3946,0.20235,15414.12);
   graph->SetPoint(3947,0.2024,15415.35);
   graph->SetPoint(3948,0.20245,15416.59);
   graph->SetPoint(3949,0.2025,15417.82);
   graph->SetPoint(3950,0.20255,15419.06);
   graph->SetPoint(3951,0.2026,15420.3);
   graph->SetPoint(3952,0.20265,15421.54);
   graph->SetPoint(3953,0.2027,15422.77);
   graph->SetPoint(3954,0.20275,15424.01);
   graph->SetPoint(3955,0.2028,15425.25);
   graph->SetPoint(3956,0.20285,15426.49);
   graph->SetPoint(3957,0.2029,15427.73);
   graph->SetPoint(3958,0.20295,15428.98);
   graph->SetPoint(3959,0.203,15430.22);
   graph->SetPoint(3960,0.20305,15431.46);
   graph->SetPoint(3961,0.2031,15432.7);
   graph->SetPoint(3962,0.20315,15433.95);
   graph->SetPoint(3963,0.2032,15435.19);
   graph->SetPoint(3964,0.20325,15436.44);
   graph->SetPoint(3965,0.2033,15437.68);
   graph->SetPoint(3966,0.20335,15438.93);
   graph->SetPoint(3967,0.2034,15440.17);
   graph->SetPoint(3968,0.20345,15441.42);
   graph->SetPoint(3969,0.2035,15442.67);
   graph->SetPoint(3970,0.20355,15443.92);
   graph->SetPoint(3971,0.2036,15445.16);
   graph->SetPoint(3972,0.20365,15446.41);
   graph->SetPoint(3973,0.2037,15447.66);
   graph->SetPoint(3974,0.20375,15448.91);
   graph->SetPoint(3975,0.2038,15450.17);
   graph->SetPoint(3976,0.20385,15451.42);
   graph->SetPoint(3977,0.2039,15452.67);
   graph->SetPoint(3978,0.20395,15453.92);
   graph->SetPoint(3979,0.204,15455.18);
   graph->SetPoint(3980,0.20405,15456.43);
   graph->SetPoint(3981,0.2041,15457.68);
   graph->SetPoint(3982,0.20415,15458.94);
   graph->SetPoint(3983,0.2042,15460.19);
   graph->SetPoint(3984,0.20425,15461.45);
   graph->SetPoint(3985,0.2043,15462.71);
   graph->SetPoint(3986,0.20435,15463.96);
   graph->SetPoint(3987,0.2044,15465.22);
   graph->SetPoint(3988,0.20445,15466.48);
   graph->SetPoint(3989,0.2045,15467.74);
   graph->SetPoint(3990,0.20455,15469);
   graph->SetPoint(3991,0.2046,15470.26);
   graph->SetPoint(3992,0.20465,15471.52);
   graph->SetPoint(3993,0.2047,15472.78);
   graph->SetPoint(3994,0.20475,15474.04);
   graph->SetPoint(3995,0.2048,15475.3);
   graph->SetPoint(3996,0.20485,15476.57);
   graph->SetPoint(3997,0.2049,15477.83);
   graph->SetPoint(3998,0.20495,15479.09);
   graph->SetPoint(3999,0.205,15480.36);
   graph->SetPoint(4000,0.20505,15481.62);
   graph->SetPoint(4001,0.2051,15482.89);
   graph->SetPoint(4002,0.20515,15484.15);
   graph->SetPoint(4003,0.2052,15485.42);
   graph->SetPoint(4004,0.20525,15486.69);
   graph->SetPoint(4005,0.2053,15487.96);
   graph->SetPoint(4006,0.20535,15489.23);
   graph->SetPoint(4007,0.2054,15490.49);
   graph->SetPoint(4008,0.20545,15491.76);
   graph->SetPoint(4009,0.2055,15493.03);
   graph->SetPoint(4010,0.20555,15494.3);
   graph->SetPoint(4011,0.2056,15495.58);
   graph->SetPoint(4012,0.20565,15496.85);
   graph->SetPoint(4013,0.2057,15498.12);
   graph->SetPoint(4014,0.20575,15499.39);
   graph->SetPoint(4015,0.2058,15500.67);
   graph->SetPoint(4016,0.20585,15501.94);
   graph->SetPoint(4017,0.2059,15503.21);
   graph->SetPoint(4018,0.20595,15504.49);
   graph->SetPoint(4019,0.206,15505.77);
   graph->SetPoint(4020,0.20605,15507.04);
   graph->SetPoint(4021,0.2061,15508.32);
   graph->SetPoint(4022,0.20615,15509.6);
   graph->SetPoint(4023,0.2062,15510.87);
   graph->SetPoint(4024,0.20625,15512.15);
   graph->SetPoint(4025,0.2063,15513.43);
   graph->SetPoint(4026,0.20635,15514.71);
   graph->SetPoint(4027,0.2064,15515.99);
   graph->SetPoint(4028,0.20645,15517.27);
   graph->SetPoint(4029,0.2065,15518.55);
   graph->SetPoint(4030,0.20655,15519.83);
   graph->SetPoint(4031,0.2066,15521.12);
   graph->SetPoint(4032,0.20665,15522.4);
   graph->SetPoint(4033,0.2067,15523.68);
   graph->SetPoint(4034,0.20675,15524.97);
   graph->SetPoint(4035,0.2068,15526.25);
   graph->SetPoint(4036,0.20685,15527.54);
   graph->SetPoint(4037,0.2069,15528.82);
   graph->SetPoint(4038,0.20695,15530.11);
   graph->SetPoint(4039,0.207,15531.4);
   graph->SetPoint(4040,0.20705,15532.68);
   graph->SetPoint(4041,0.2071,15533.97);
   graph->SetPoint(4042,0.20715,15535.26);
   graph->SetPoint(4043,0.2072,15536.55);
   graph->SetPoint(4044,0.20725,15537.84);
   graph->SetPoint(4045,0.2073,15539.13);
   graph->SetPoint(4046,0.20735,15540.42);
   graph->SetPoint(4047,0.2074,15541.71);
   graph->SetPoint(4048,0.20745,15543);
   graph->SetPoint(4049,0.2075,15544.3);
   graph->SetPoint(4050,0.20755,15545.59);
   graph->SetPoint(4051,0.2076,15546.88);
   graph->SetPoint(4052,0.20765,15548.18);
   graph->SetPoint(4053,0.2077,15549.47);
   graph->SetPoint(4054,0.20775,15550.77);
   graph->SetPoint(4055,0.2078,15552.06);
   graph->SetPoint(4056,0.20785,15553.36);
   graph->SetPoint(4057,0.2079,15554.66);
   graph->SetPoint(4058,0.20795,15555.95);
   graph->SetPoint(4059,0.208,15557.25);
   graph->SetPoint(4060,0.20805,15558.55);
   graph->SetPoint(4061,0.2081,15559.85);
   graph->SetPoint(4062,0.20815,15561.15);
   graph->SetPoint(4063,0.2082,15562.45);
   graph->SetPoint(4064,0.20825,15563.75);
   graph->SetPoint(4065,0.2083,15565.05);
   graph->SetPoint(4066,0.20835,15566.35);
   graph->SetPoint(4067,0.2084,15567.65);
   graph->SetPoint(4068,0.20845,15568.96);
   graph->SetPoint(4069,0.2085,15570.26);
   graph->SetPoint(4070,0.20855,15571.57);
   graph->SetPoint(4071,0.2086,15572.87);
   graph->SetPoint(4072,0.20865,15574.18);
   graph->SetPoint(4073,0.2087,15575.48);
   graph->SetPoint(4074,0.20875,15576.79);
   graph->SetPoint(4075,0.2088,15578.09);
   graph->SetPoint(4076,0.20885,15579.4);
   graph->SetPoint(4077,0.2089,15580.71);
   graph->SetPoint(4078,0.20895,15582.02);
   graph->SetPoint(4079,0.209,15583.33);
   graph->SetPoint(4080,0.20905,15584.64);
   graph->SetPoint(4081,0.2091,15585.95);
   graph->SetPoint(4082,0.20915,15587.26);
   graph->SetPoint(4083,0.2092,15588.57);
   graph->SetPoint(4084,0.20925,15589.88);
   graph->SetPoint(4085,0.2093,15591.19);
   graph->SetPoint(4086,0.20935,15592.51);
   graph->SetPoint(4087,0.2094,15593.82);
   graph->SetPoint(4088,0.20945,15595.13);
   graph->SetPoint(4089,0.2095,15596.45);
   graph->SetPoint(4090,0.20955,15597.76);
   graph->SetPoint(4091,0.2096,15599.08);
   graph->SetPoint(4092,0.20965,15600.4);
   graph->SetPoint(4093,0.2097,15601.71);
   graph->SetPoint(4094,0.20975,15603.03);
   graph->SetPoint(4095,0.2098,15604.35);
   graph->SetPoint(4096,0.20985,15605.67);
   graph->SetPoint(4097,0.2099,15606.99);
   graph->SetPoint(4098,0.20995,15608.3);
   graph->SetPoint(4099,0.21,15609.63);
   graph->SetPoint(4100,0.21005,15610.95);
   graph->SetPoint(4101,0.2101,15612.27);
   graph->SetPoint(4102,0.21015,15613.59);
   graph->SetPoint(4103,0.2102,15614.91);
   graph->SetPoint(4104,0.21025,15616.23);
   graph->SetPoint(4105,0.2103,15617.56);
   graph->SetPoint(4106,0.21035,15618.88);
   graph->SetPoint(4107,0.2104,15620.21);
   graph->SetPoint(4108,0.21045,15621.53);
   graph->SetPoint(4109,0.2105,15622.86);
   graph->SetPoint(4110,0.21055,15624.18);
   graph->SetPoint(4111,0.2106,15625.51);
   graph->SetPoint(4112,0.21065,15626.84);
   graph->SetPoint(4113,0.2107,15628.17);
   graph->SetPoint(4114,0.21075,15629.49);
   graph->SetPoint(4115,0.2108,15630.82);
   graph->SetPoint(4116,0.21085,15632.15);
   graph->SetPoint(4117,0.2109,15633.48);
   graph->SetPoint(4118,0.21095,15634.81);
   graph->SetPoint(4119,0.211,15636.14);
   graph->SetPoint(4120,0.21105,15637.48);
   graph->SetPoint(4121,0.2111,15638.81);
   graph->SetPoint(4122,0.21115,15640.14);
   graph->SetPoint(4123,0.2112,15641.47);
   graph->SetPoint(4124,0.21125,15642.81);
   graph->SetPoint(4125,0.2113,15644.14);
   graph->SetPoint(4126,0.21135,15645.48);
   graph->SetPoint(4127,0.2114,15646.81);
   graph->SetPoint(4128,0.21145,15648.15);
   graph->SetPoint(4129,0.2115,15649.49);
   graph->SetPoint(4130,0.21155,15650.82);
   graph->SetPoint(4131,0.2116,15652.16);
   graph->SetPoint(4132,0.21165,15653.5);
   graph->SetPoint(4133,0.2117,15654.84);
   graph->SetPoint(4134,0.21175,15656.18);
   graph->SetPoint(4135,0.2118,15657.52);
   graph->SetPoint(4136,0.21185,15658.86);
   graph->SetPoint(4137,0.2119,15660.2);
   graph->SetPoint(4138,0.21195,15661.54);
   graph->SetPoint(4139,0.212,15662.88);
   graph->SetPoint(4140,0.21205,15664.23);
   graph->SetPoint(4141,0.2121,15665.57);
   graph->SetPoint(4142,0.21215,15666.91);
   graph->SetPoint(4143,0.2122,15668.26);
   graph->SetPoint(4144,0.21225,15669.6);
   graph->SetPoint(4145,0.2123,15670.95);
   graph->SetPoint(4146,0.21235,15672.29);
   graph->SetPoint(4147,0.2124,15673.64);
   graph->SetPoint(4148,0.21245,15674.99);
   graph->SetPoint(4149,0.2125,15676.33);
   graph->SetPoint(4150,0.21255,15677.68);
   graph->SetPoint(4151,0.2126,15679.03);
   graph->SetPoint(4152,0.21265,15680.38);
   graph->SetPoint(4153,0.2127,15681.73);
   graph->SetPoint(4154,0.21275,15683.08);
   graph->SetPoint(4155,0.2128,15684.43);
   graph->SetPoint(4156,0.21285,15685.78);
   graph->SetPoint(4157,0.2129,15687.14);
   graph->SetPoint(4158,0.21295,15688.49);
   graph->SetPoint(4159,0.213,15689.84);
   graph->SetPoint(4160,0.21305,15691.19);
   graph->SetPoint(4161,0.2131,15692.55);
   graph->SetPoint(4162,0.21315,15693.9);
   graph->SetPoint(4163,0.2132,15695.26);
   graph->SetPoint(4164,0.21325,15696.61);
   graph->SetPoint(4165,0.2133,15697.97);
   graph->SetPoint(4166,0.21335,15699.33);
   graph->SetPoint(4167,0.2134,15700.69);
   graph->SetPoint(4168,0.21345,15702.04);
   graph->SetPoint(4169,0.2135,15703.4);
   graph->SetPoint(4170,0.21355,15704.76);
   graph->SetPoint(4171,0.2136,15706.12);
   graph->SetPoint(4172,0.21365,15707.48);
   graph->SetPoint(4173,0.2137,15708.84);
   graph->SetPoint(4174,0.21375,15710.2);
   graph->SetPoint(4175,0.2138,15711.57);
   graph->SetPoint(4176,0.21385,15712.93);
   graph->SetPoint(4177,0.2139,15714.29);
   graph->SetPoint(4178,0.21395,15715.65);
   graph->SetPoint(4179,0.214,15717.02);
   graph->SetPoint(4180,0.21405,15718.38);
   graph->SetPoint(4181,0.2141,15719.75);
   graph->SetPoint(4182,0.21415,15721.11);
   graph->SetPoint(4183,0.2142,15722.48);
   graph->SetPoint(4184,0.21425,15723.85);
   graph->SetPoint(4185,0.2143,15725.21);
   graph->SetPoint(4186,0.21435,15726.58);
   graph->SetPoint(4187,0.2144,15727.95);
   graph->SetPoint(4188,0.21445,15729.32);
   graph->SetPoint(4189,0.2145,15730.69);
   graph->SetPoint(4190,0.21455,15732.06);
   graph->SetPoint(4191,0.2146,15733.43);
   graph->SetPoint(4192,0.21465,15734.8);
   graph->SetPoint(4193,0.2147,15736.17);
   graph->SetPoint(4194,0.21475,15737.54);
   graph->SetPoint(4195,0.2148,15738.92);
   graph->SetPoint(4196,0.21485,15740.29);
   graph->SetPoint(4197,0.2149,15741.66);
   graph->SetPoint(4198,0.21495,15743.04);
   graph->SetPoint(4199,0.215,15744.41);
   graph->SetPoint(4200,0.21505,15745.79);
   graph->SetPoint(4201,0.2151,15747.16);
   graph->SetPoint(4202,0.21515,15748.54);
   graph->SetPoint(4203,0.2152,15749.92);
   graph->SetPoint(4204,0.21525,15751.3);
   graph->SetPoint(4205,0.2153,15752.67);
   graph->SetPoint(4206,0.21535,15754.05);
   graph->SetPoint(4207,0.2154,15755.43);
   graph->SetPoint(4208,0.21545,15756.81);
   graph->SetPoint(4209,0.2155,15758.19);
   graph->SetPoint(4210,0.21555,15759.57);
   graph->SetPoint(4211,0.2156,15760.95);
   graph->SetPoint(4212,0.21565,15762.34);
   graph->SetPoint(4213,0.2157,15763.72);
   graph->SetPoint(4214,0.21575,15765.1);
   graph->SetPoint(4215,0.2158,15766.48);
   graph->SetPoint(4216,0.21585,15767.87);
   graph->SetPoint(4217,0.2159,15769.25);
   graph->SetPoint(4218,0.21595,15770.64);
   graph->SetPoint(4219,0.216,15772.02);
   graph->SetPoint(4220,0.21605,15773.41);
   graph->SetPoint(4221,0.2161,15774.8);
   graph->SetPoint(4222,0.21615,15776.18);
   graph->SetPoint(4223,0.2162,15777.57);
   graph->SetPoint(4224,0.21625,15778.96);
   graph->SetPoint(4225,0.2163,15780.35);
   graph->SetPoint(4226,0.21635,15781.74);
   graph->SetPoint(4227,0.2164,15783.13);
   graph->SetPoint(4228,0.21645,15784.52);
   graph->SetPoint(4229,0.2165,15785.91);
   graph->SetPoint(4230,0.21655,15787.3);
   graph->SetPoint(4231,0.2166,15788.7);
   graph->SetPoint(4232,0.21665,15790.09);
   graph->SetPoint(4233,0.2167,15791.48);
   graph->SetPoint(4234,0.21675,15792.88);
   graph->SetPoint(4235,0.2168,15794.27);
   graph->SetPoint(4236,0.21685,15795.66);
   graph->SetPoint(4237,0.2169,15797.06);
   graph->SetPoint(4238,0.21695,15798.46);
   graph->SetPoint(4239,0.217,15799.85);
   graph->SetPoint(4240,0.21705,15801.25);
   graph->SetPoint(4241,0.2171,15802.65);
   graph->SetPoint(4242,0.21715,15804.05);
   graph->SetPoint(4243,0.2172,15805.44);
   graph->SetPoint(4244,0.21725,15806.84);
   graph->SetPoint(4245,0.2173,15808.24);
   graph->SetPoint(4246,0.21735,15809.64);
   graph->SetPoint(4247,0.2174,15811.04);
   graph->SetPoint(4248,0.21745,15812.45);
   graph->SetPoint(4249,0.2175,15813.85);
   graph->SetPoint(4250,0.21755,15815.25);
   graph->SetPoint(4251,0.2176,15816.65);
   graph->SetPoint(4252,0.21765,15818.06);
   graph->SetPoint(4253,0.2177,15819.46);
   graph->SetPoint(4254,0.21775,15820.86);
   graph->SetPoint(4255,0.2178,15822.27);
   graph->SetPoint(4256,0.21785,15823.68);
   graph->SetPoint(4257,0.2179,15825.08);
   graph->SetPoint(4258,0.21795,15826.49);
   graph->SetPoint(4259,0.218,15827.9);
   graph->SetPoint(4260,0.21805,15829.3);
   graph->SetPoint(4261,0.2181,15830.71);
   graph->SetPoint(4262,0.21815,15832.12);
   graph->SetPoint(4263,0.2182,15833.53);
   graph->SetPoint(4264,0.21825,15834.94);
   graph->SetPoint(4265,0.2183,15836.35);
   graph->SetPoint(4266,0.21835,15837.76);
   graph->SetPoint(4267,0.2184,15839.17);
   graph->SetPoint(4268,0.21845,15840.59);
   graph->SetPoint(4269,0.2185,15842);
   graph->SetPoint(4270,0.21855,15843.41);
   graph->SetPoint(4271,0.2186,15844.83);
   graph->SetPoint(4272,0.21865,15846.24);
   graph->SetPoint(4273,0.2187,15847.65);
   graph->SetPoint(4274,0.21875,15849.07);
   graph->SetPoint(4275,0.2188,15850.49);
   graph->SetPoint(4276,0.21885,15851.9);
   graph->SetPoint(4277,0.2189,15853.32);
   graph->SetPoint(4278,0.21895,15854.74);
   graph->SetPoint(4279,0.219,15856.15);
   graph->SetPoint(4280,0.21905,15857.57);
   graph->SetPoint(4281,0.2191,15858.99);
   graph->SetPoint(4282,0.21915,15860.41);
   graph->SetPoint(4283,0.2192,15861.83);
   graph->SetPoint(4284,0.21925,15863.25);
   graph->SetPoint(4285,0.2193,15864.67);
   graph->SetPoint(4286,0.21935,15866.1);
   graph->SetPoint(4287,0.2194,15867.52);
   graph->SetPoint(4288,0.21945,15868.94);
   graph->SetPoint(4289,0.2195,15870.36);
   graph->SetPoint(4290,0.21955,15871.79);
   graph->SetPoint(4291,0.2196,15873.21);
   graph->SetPoint(4292,0.21965,15874.64);
   graph->SetPoint(4293,0.2197,15876.06);
   graph->SetPoint(4294,0.21975,15877.49);
   graph->SetPoint(4295,0.2198,15878.91);
   graph->SetPoint(4296,0.21985,15880.34);
   graph->SetPoint(4297,0.2199,15881.77);
   graph->SetPoint(4298,0.21995,15883.2);
   graph->SetPoint(4299,0.22,15884.63);
   graph->SetPoint(4300,0.22005,15886.06);
   graph->SetPoint(4301,0.2201,15887.49);
   graph->SetPoint(4302,0.22015,15888.92);
   graph->SetPoint(4303,0.2202,15890.35);
   graph->SetPoint(4304,0.22025,15891.78);
   graph->SetPoint(4305,0.2203,15893.21);
   graph->SetPoint(4306,0.22035,15894.64);
   graph->SetPoint(4307,0.2204,15896.08);
   graph->SetPoint(4308,0.22045,15897.51);
   graph->SetPoint(4309,0.2205,15898.94);
   graph->SetPoint(4310,0.22055,15900.38);
   graph->SetPoint(4311,0.2206,15901.81);
   graph->SetPoint(4312,0.22065,15903.25);
   graph->SetPoint(4313,0.2207,15904.68);
   graph->SetPoint(4314,0.22075,15906.12);
   graph->SetPoint(4315,0.2208,15907.56);
   graph->SetPoint(4316,0.22085,15909);
   graph->SetPoint(4317,0.2209,15910.43);
   graph->SetPoint(4318,0.22095,15911.87);
   graph->SetPoint(4319,0.221,15913.31);
   graph->SetPoint(4320,0.22105,15914.75);
   graph->SetPoint(4321,0.2211,15916.19);
   graph->SetPoint(4322,0.22115,15917.63);
   graph->SetPoint(4323,0.2212,15919.07);
   graph->SetPoint(4324,0.22125,15920.52);
   graph->SetPoint(4325,0.2213,15921.96);
   graph->SetPoint(4326,0.22135,15923.4);
   graph->SetPoint(4327,0.2214,15924.85);
   graph->SetPoint(4328,0.22145,15926.29);
   graph->SetPoint(4329,0.2215,15927.73);
   graph->SetPoint(4330,0.22155,15929.18);
   graph->SetPoint(4331,0.2216,15930.63);
   graph->SetPoint(4332,0.22165,15932.07);
   graph->SetPoint(4333,0.2217,15933.52);
   graph->SetPoint(4334,0.22175,15934.97);
   graph->SetPoint(4335,0.2218,15936.41);
   graph->SetPoint(4336,0.22185,15937.86);
   graph->SetPoint(4337,0.2219,15939.31);
   graph->SetPoint(4338,0.22195,15940.76);
   graph->SetPoint(4339,0.222,15942.21);
   graph->SetPoint(4340,0.22205,15943.66);
   graph->SetPoint(4341,0.2221,15945.11);
   graph->SetPoint(4342,0.22215,15946.56);
   graph->SetPoint(4343,0.2222,15948.01);
   graph->SetPoint(4344,0.22225,15949.47);
   graph->SetPoint(4345,0.2223,15950.92);
   graph->SetPoint(4346,0.22235,15952.37);
   graph->SetPoint(4347,0.2224,15953.83);
   graph->SetPoint(4348,0.22245,15955.28);
   graph->SetPoint(4349,0.2225,15956.74);
   graph->SetPoint(4350,0.22255,15958.19);
   graph->SetPoint(4351,0.2226,15959.65);
   graph->SetPoint(4352,0.22265,15961.11);
   graph->SetPoint(4353,0.2227,15962.56);
   graph->SetPoint(4354,0.22275,15964.02);
   graph->SetPoint(4355,0.2228,15965.48);
   graph->SetPoint(4356,0.22285,15966.94);
   graph->SetPoint(4357,0.2229,15968.4);
   graph->SetPoint(4358,0.22295,15969.86);
   graph->SetPoint(4359,0.223,15971.32);
   graph->SetPoint(4360,0.22305,15972.78);
   graph->SetPoint(4361,0.2231,15974.24);
   graph->SetPoint(4362,0.22315,15975.7);
   graph->SetPoint(4363,0.2232,15977.17);
   graph->SetPoint(4364,0.22325,15978.63);
   graph->SetPoint(4365,0.2233,15980.09);
   graph->SetPoint(4366,0.22335,15981.56);
   graph->SetPoint(4367,0.2234,15983.02);
   graph->SetPoint(4368,0.22345,15984.49);
   graph->SetPoint(4369,0.2235,15985.95);
   graph->SetPoint(4370,0.22355,15987.42);
   graph->SetPoint(4371,0.2236,15988.89);
   graph->SetPoint(4372,0.22365,15990.35);
   graph->SetPoint(4373,0.2237,15991.82);
   graph->SetPoint(4374,0.22375,15993.29);
   graph->SetPoint(4375,0.2238,15994.76);
   graph->SetPoint(4376,0.22385,15996.23);
   graph->SetPoint(4377,0.2239,15997.7);
   graph->SetPoint(4378,0.22395,15999.17);
   graph->SetPoint(4379,0.224,16000.64);
   graph->SetPoint(4380,0.22405,16002.11);
   graph->SetPoint(4381,0.2241,16003.58);
   graph->SetPoint(4382,0.22415,16005.06);
   graph->SetPoint(4383,0.2242,16006.53);
   graph->SetPoint(4384,0.22425,16008);
   graph->SetPoint(4385,0.2243,16009.48);
   graph->SetPoint(4386,0.22435,16010.95);
   graph->SetPoint(4387,0.2244,16012.43);
   graph->SetPoint(4388,0.22445,16013.9);
   graph->SetPoint(4389,0.2245,16015.38);
   graph->SetPoint(4390,0.22455,16016.86);
   graph->SetPoint(4391,0.2246,16018.33);
   graph->SetPoint(4392,0.22465,16019.81);
   graph->SetPoint(4393,0.2247,16021.29);
   graph->SetPoint(4394,0.22475,16022.77);
   graph->SetPoint(4395,0.2248,16024.25);
   graph->SetPoint(4396,0.22485,16025.73);
   graph->SetPoint(4397,0.2249,16027.21);
   graph->SetPoint(4398,0.22495,16028.69);
   graph->SetPoint(4399,0.225,16030.17);
   graph->SetPoint(4400,0.22505,16031.65);
   graph->SetPoint(4401,0.2251,16033.13);
   graph->SetPoint(4402,0.22515,16034.62);
   graph->SetPoint(4403,0.2252,16036.1);
   graph->SetPoint(4404,0.22525,16037.59);
   graph->SetPoint(4405,0.2253,16039.07);
   graph->SetPoint(4406,0.22535,16040.56);
   graph->SetPoint(4407,0.2254,16042.04);
   graph->SetPoint(4408,0.22545,16043.53);
   graph->SetPoint(4409,0.2255,16045.01);
   graph->SetPoint(4410,0.22555,16046.5);
   graph->SetPoint(4411,0.2256,16047.99);
   graph->SetPoint(4412,0.22565,16049.48);
   graph->SetPoint(4413,0.2257,16050.97);
   graph->SetPoint(4414,0.22575,16052.46);
   graph->SetPoint(4415,0.2258,16053.95);
   graph->SetPoint(4416,0.22585,16055.44);
   graph->SetPoint(4417,0.2259,16056.93);
   graph->SetPoint(4418,0.22595,16058.42);
   graph->SetPoint(4419,0.226,16059.91);
   graph->SetPoint(4420,0.22605,16061.4);
   graph->SetPoint(4421,0.2261,16062.9);
   graph->SetPoint(4422,0.22615,16064.39);
   graph->SetPoint(4423,0.2262,16065.88);
   graph->SetPoint(4424,0.22625,16067.38);
   graph->SetPoint(4425,0.2263,16068.87);
   graph->SetPoint(4426,0.22635,16070.37);
   graph->SetPoint(4427,0.2264,16071.86);
   graph->SetPoint(4428,0.22645,16073.36);
   graph->SetPoint(4429,0.2265,16074.86);
   graph->SetPoint(4430,0.22655,16076.36);
   graph->SetPoint(4431,0.2266,16077.85);
   graph->SetPoint(4432,0.22665,16079.35);
   graph->SetPoint(4433,0.2267,16080.85);
   graph->SetPoint(4434,0.22675,16082.35);
   graph->SetPoint(4435,0.2268,16083.85);
   graph->SetPoint(4436,0.22685,16085.35);
   graph->SetPoint(4437,0.2269,16086.85);
   graph->SetPoint(4438,0.22695,16088.36);
   graph->SetPoint(4439,0.227,16089.86);
   graph->SetPoint(4440,0.22705,16091.36);
   graph->SetPoint(4441,0.2271,16092.86);
   graph->SetPoint(4442,0.22715,16094.37);
   graph->SetPoint(4443,0.2272,16095.87);
   graph->SetPoint(4444,0.22725,16097.38);
   graph->SetPoint(4445,0.2273,16098.88);
   graph->SetPoint(4446,0.22735,16100.39);
   graph->SetPoint(4447,0.2274,16101.9);
   graph->SetPoint(4448,0.22745,16103.4);
   graph->SetPoint(4449,0.2275,16104.91);
   graph->SetPoint(4450,0.22755,16106.42);
   graph->SetPoint(4451,0.2276,16107.93);
   graph->SetPoint(4452,0.22765,16109.44);
   graph->SetPoint(4453,0.2277,16110.95);
   graph->SetPoint(4454,0.22775,16112.46);
   graph->SetPoint(4455,0.2278,16113.97);
   graph->SetPoint(4456,0.22785,16115.48);
   graph->SetPoint(4457,0.2279,16116.99);
   graph->SetPoint(4458,0.22795,16118.5);
   graph->SetPoint(4459,0.228,16120.01);
   graph->SetPoint(4460,0.22805,16121.53);
   graph->SetPoint(4461,0.2281,16123.04);
   graph->SetPoint(4462,0.22815,16124.56);
   graph->SetPoint(4463,0.2282,16126.07);
   graph->SetPoint(4464,0.22825,16127.59);
   graph->SetPoint(4465,0.2283,16129.1);
   graph->SetPoint(4466,0.22835,16130.62);
   graph->SetPoint(4467,0.2284,16132.13);
   graph->SetPoint(4468,0.22845,16133.65);
   graph->SetPoint(4469,0.2285,16135.17);
   graph->SetPoint(4470,0.22855,16136.69);
   graph->SetPoint(4471,0.2286,16138.21);
   graph->SetPoint(4472,0.22865,16139.73);
   graph->SetPoint(4473,0.2287,16141.25);
   graph->SetPoint(4474,0.22875,16142.77);
   graph->SetPoint(4475,0.2288,16144.29);
   graph->SetPoint(4476,0.22885,16145.81);
   graph->SetPoint(4477,0.2289,16147.33);
   graph->SetPoint(4478,0.22895,16148.85);
   graph->SetPoint(4479,0.229,16150.38);
   graph->SetPoint(4480,0.22905,16151.9);
   graph->SetPoint(4481,0.2291,16153.42);
   graph->SetPoint(4482,0.22915,16154.95);
   graph->SetPoint(4483,0.2292,16156.47);
   graph->SetPoint(4484,0.22925,16158);
   graph->SetPoint(4485,0.2293,16159.53);
   graph->SetPoint(4486,0.22935,16161.05);
   graph->SetPoint(4487,0.2294,16162.58);
   graph->SetPoint(4488,0.22945,16164.11);
   graph->SetPoint(4489,0.2295,16165.64);
   graph->SetPoint(4490,0.22955,16167.16);
   graph->SetPoint(4491,0.2296,16168.69);
   graph->SetPoint(4492,0.22965,16170.22);
   graph->SetPoint(4493,0.2297,16171.75);
   graph->SetPoint(4494,0.22975,16173.28);
   graph->SetPoint(4495,0.2298,16174.82);
   graph->SetPoint(4496,0.22985,16176.35);
   graph->SetPoint(4497,0.2299,16177.88);
   graph->SetPoint(4498,0.22995,16179.41);
   graph->SetPoint(4499,0.23,16180.95);
   graph->SetPoint(4500,0.23005,16182.48);
   graph->SetPoint(4501,0.2301,16184.01);
   graph->SetPoint(4502,0.23015,16185.55);
   graph->SetPoint(4503,0.2302,16187.08);
   graph->SetPoint(4504,0.23025,16188.62);
   graph->SetPoint(4505,0.2303,16190.16);
   graph->SetPoint(4506,0.23035,16191.69);
   graph->SetPoint(4507,0.2304,16193.23);
   graph->SetPoint(4508,0.23045,16194.77);
   graph->SetPoint(4509,0.2305,16196.31);
   graph->SetPoint(4510,0.23055,16197.85);
   graph->SetPoint(4511,0.2306,16199.39);
   graph->SetPoint(4512,0.23065,16200.93);
   graph->SetPoint(4513,0.2307,16202.47);
   graph->SetPoint(4514,0.23075,16204.01);
   graph->SetPoint(4515,0.2308,16205.55);
   graph->SetPoint(4516,0.23085,16207.09);
   graph->SetPoint(4517,0.2309,16208.63);
   graph->SetPoint(4518,0.23095,16210.18);
   graph->SetPoint(4519,0.231,16211.72);
   graph->SetPoint(4520,0.23105,16213.26);
   graph->SetPoint(4521,0.2311,16214.81);
   graph->SetPoint(4522,0.23115,16216.35);
   graph->SetPoint(4523,0.2312,16217.9);
   graph->SetPoint(4524,0.23125,16219.45);
   graph->SetPoint(4525,0.2313,16220.99);
   graph->SetPoint(4526,0.23135,16222.54);
   graph->SetPoint(4527,0.2314,16224.09);
   graph->SetPoint(4528,0.23145,16225.63);
   graph->SetPoint(4529,0.2315,16227.18);
   graph->SetPoint(4530,0.23155,16228.73);
   graph->SetPoint(4531,0.2316,16230.28);
   graph->SetPoint(4532,0.23165,16231.83);
   graph->SetPoint(4533,0.2317,16233.38);
   graph->SetPoint(4534,0.23175,16234.93);
   graph->SetPoint(4535,0.2318,16236.49);
   graph->SetPoint(4536,0.23185,16238.04);
   graph->SetPoint(4537,0.2319,16239.59);
   graph->SetPoint(4538,0.23195,16241.14);
   graph->SetPoint(4539,0.232,16242.7);
   graph->SetPoint(4540,0.23205,16244.25);
   graph->SetPoint(4541,0.2321,16245.81);
   graph->SetPoint(4542,0.23215,16247.36);
   graph->SetPoint(4543,0.2322,16248.92);
   graph->SetPoint(4544,0.23225,16250.47);
   graph->SetPoint(4545,0.2323,16252.03);
   graph->SetPoint(4546,0.23235,16253.59);
   graph->SetPoint(4547,0.2324,16255.15);
   graph->SetPoint(4548,0.23245,16256.7);
   graph->SetPoint(4549,0.2325,16258.26);
   graph->SetPoint(4550,0.23255,16259.82);
   graph->SetPoint(4551,0.2326,16261.38);
   graph->SetPoint(4552,0.23265,16262.94);
   graph->SetPoint(4553,0.2327,16264.5);
   graph->SetPoint(4554,0.23275,16266.07);
   graph->SetPoint(4555,0.2328,16267.63);
   graph->SetPoint(4556,0.23285,16269.19);
   graph->SetPoint(4557,0.2329,16270.75);
   graph->SetPoint(4558,0.23295,16272.32);
   graph->SetPoint(4559,0.233,16273.88);
   graph->SetPoint(4560,0.23305,16275.44);
   graph->SetPoint(4561,0.2331,16277.01);
   graph->SetPoint(4562,0.23315,16278.58);
   graph->SetPoint(4563,0.2332,16280.14);
   graph->SetPoint(4564,0.23325,16281.71);
   graph->SetPoint(4565,0.2333,16283.27);
   graph->SetPoint(4566,0.23335,16284.84);
   graph->SetPoint(4567,0.2334,16286.41);
   graph->SetPoint(4568,0.23345,16287.98);
   graph->SetPoint(4569,0.2335,16289.55);
   graph->SetPoint(4570,0.23355,16291.12);
   graph->SetPoint(4571,0.2336,16292.69);
   graph->SetPoint(4572,0.23365,16294.26);
   graph->SetPoint(4573,0.2337,16295.83);
   graph->SetPoint(4574,0.23375,16297.4);
   graph->SetPoint(4575,0.2338,16298.97);
   graph->SetPoint(4576,0.23385,16300.54);
   graph->SetPoint(4577,0.2339,16302.12);
   graph->SetPoint(4578,0.23395,16303.69);
   graph->SetPoint(4579,0.234,16305.27);
   graph->SetPoint(4580,0.23405,16306.84);
   graph->SetPoint(4581,0.2341,16308.41);
   graph->SetPoint(4582,0.23415,16309.99);
   graph->SetPoint(4583,0.2342,16311.57);
   graph->SetPoint(4584,0.23425,16313.14);
   graph->SetPoint(4585,0.2343,16314.72);
   graph->SetPoint(4586,0.23435,16316.3);
   graph->SetPoint(4587,0.2344,16317.88);
   graph->SetPoint(4588,0.23445,16319.45);
   graph->SetPoint(4589,0.2345,16321.03);
   graph->SetPoint(4590,0.23455,16322.61);
   graph->SetPoint(4591,0.2346,16324.19);
   graph->SetPoint(4592,0.23465,16325.77);
   graph->SetPoint(4593,0.2347,16327.35);
   graph->SetPoint(4594,0.23475,16328.94);
   graph->SetPoint(4595,0.2348,16330.52);
   graph->SetPoint(4596,0.23485,16332.1);
   graph->SetPoint(4597,0.2349,16333.68);
   graph->SetPoint(4598,0.23495,16335.27);
   graph->SetPoint(4599,0.235,16336.85);
   graph->SetPoint(4600,0.23505,16338.44);
   graph->SetPoint(4601,0.2351,16340.02);
   graph->SetPoint(4602,0.23515,16341.61);
   graph->SetPoint(4603,0.2352,16343.19);
   graph->SetPoint(4604,0.23525,16344.78);
   graph->SetPoint(4605,0.2353,16346.37);
   graph->SetPoint(4606,0.23535,16347.96);
   graph->SetPoint(4607,0.2354,16349.54);
   graph->SetPoint(4608,0.23545,16351.13);
   graph->SetPoint(4609,0.2355,16352.72);
   graph->SetPoint(4610,0.23555,16354.31);
   graph->SetPoint(4611,0.2356,16355.9);
   graph->SetPoint(4612,0.23565,16357.49);
   graph->SetPoint(4613,0.2357,16359.08);
   graph->SetPoint(4614,0.23575,16360.67);
   graph->SetPoint(4615,0.2358,16362.27);
   graph->SetPoint(4616,0.23585,16363.86);
   graph->SetPoint(4617,0.2359,16365.45);
   graph->SetPoint(4618,0.23595,16367.05);
   graph->SetPoint(4619,0.236,16368.64);
   graph->SetPoint(4620,0.23605,16370.23);
   graph->SetPoint(4621,0.2361,16371.83);
   graph->SetPoint(4622,0.23615,16373.43);
   graph->SetPoint(4623,0.2362,16375.02);
   graph->SetPoint(4624,0.23625,16376.62);
   graph->SetPoint(4625,0.2363,16378.22);
   graph->SetPoint(4626,0.23635,16379.81);
   graph->SetPoint(4627,0.2364,16381.41);
   graph->SetPoint(4628,0.23645,16383.01);
   graph->SetPoint(4629,0.2365,16384.61);
   graph->SetPoint(4630,0.23655,16386.21);
   graph->SetPoint(4631,0.2366,16387.81);
   graph->SetPoint(4632,0.23665,16389.41);
   graph->SetPoint(4633,0.2367,16391.01);
   graph->SetPoint(4634,0.23675,16392.61);
   graph->SetPoint(4635,0.2368,16394.21);
   graph->SetPoint(4636,0.23685,16395.82);
   graph->SetPoint(4637,0.2369,16397.42);
   graph->SetPoint(4638,0.23695,16399.02);
   graph->SetPoint(4639,0.237,16400.63);
   graph->SetPoint(4640,0.23705,16402.23);
   graph->SetPoint(4641,0.2371,16403.84);
   graph->SetPoint(4642,0.23715,16405.44);
   graph->SetPoint(4643,0.2372,16407.05);
   graph->SetPoint(4644,0.23725,16408.66);
   graph->SetPoint(4645,0.2373,16410.26);
   graph->SetPoint(4646,0.23735,16411.87);
   graph->SetPoint(4647,0.2374,16413.48);
   graph->SetPoint(4648,0.23745,16415.09);
   graph->SetPoint(4649,0.2375,16416.7);
   graph->SetPoint(4650,0.23755,16418.31);
   graph->SetPoint(4651,0.2376,16419.92);
   graph->SetPoint(4652,0.23765,16421.53);
   graph->SetPoint(4653,0.2377,16423.14);
   graph->SetPoint(4654,0.23775,16424.75);
   graph->SetPoint(4655,0.2378,16426.36);
   graph->SetPoint(4656,0.23785,16427.98);
   graph->SetPoint(4657,0.2379,16429.59);
   graph->SetPoint(4658,0.23795,16431.2);
   graph->SetPoint(4659,0.238,16432.82);
   graph->SetPoint(4660,0.23805,16434.43);
   graph->SetPoint(4661,0.2381,16436.05);
   graph->SetPoint(4662,0.23815,16437.66);
   graph->SetPoint(4663,0.2382,16439.28);
   graph->SetPoint(4664,0.23825,16440.89);
   graph->SetPoint(4665,0.2383,16442.51);
   graph->SetPoint(4666,0.23835,16444.13);
   graph->SetPoint(4667,0.2384,16445.75);
   graph->SetPoint(4668,0.23845,16447.37);
   graph->SetPoint(4669,0.2385,16448.99);
   graph->SetPoint(4670,0.23855,16450.6);
   graph->SetPoint(4671,0.2386,16452.22);
   graph->SetPoint(4672,0.23865,16453.85);
   graph->SetPoint(4673,0.2387,16455.47);
   graph->SetPoint(4674,0.23875,16457.09);
   graph->SetPoint(4675,0.2388,16458.71);
   graph->SetPoint(4676,0.23885,16460.33);
   graph->SetPoint(4677,0.2389,16461.96);
   graph->SetPoint(4678,0.23895,16463.58);
   graph->SetPoint(4679,0.239,16465.2);
   graph->SetPoint(4680,0.23905,16466.83);
   graph->SetPoint(4681,0.2391,16468.45);
   graph->SetPoint(4682,0.23915,16470.08);
   graph->SetPoint(4683,0.2392,16471.7);
   graph->SetPoint(4684,0.23925,16473.33);
   graph->SetPoint(4685,0.2393,16474.96);
   graph->SetPoint(4686,0.23935,16476.59);
   graph->SetPoint(4687,0.2394,16478.21);
   graph->SetPoint(4688,0.23945,16479.84);
   graph->SetPoint(4689,0.2395,16481.47);
   graph->SetPoint(4690,0.23955,16483.1);
   graph->SetPoint(4691,0.2396,16484.73);
   graph->SetPoint(4692,0.23965,16486.36);
   graph->SetPoint(4693,0.2397,16487.99);
   graph->SetPoint(4694,0.23975,16489.62);
   graph->SetPoint(4695,0.2398,16491.26);
   graph->SetPoint(4696,0.23985,16492.89);
   graph->SetPoint(4697,0.2399,16494.52);
   graph->SetPoint(4698,0.23995,16496.15);
   graph->SetPoint(4699,0.24,16497.79);
   graph->SetPoint(4700,0.24005,16499.42);
   graph->SetPoint(4701,0.2401,16501.06);
   graph->SetPoint(4702,0.24015,16502.69);
   graph->SetPoint(4703,0.2402,16504.33);
   graph->SetPoint(4704,0.24025,16505.96);
   graph->SetPoint(4705,0.2403,16507.6);
   graph->SetPoint(4706,0.24035,16509.24);
   graph->SetPoint(4707,0.2404,16510.88);
   graph->SetPoint(4708,0.24045,16512.52);
   graph->SetPoint(4709,0.2405,16514.15);
   graph->SetPoint(4710,0.24055,16515.79);
   graph->SetPoint(4711,0.2406,16517.43);
   graph->SetPoint(4712,0.24065,16519.07);
   graph->SetPoint(4713,0.2407,16520.71);
   graph->SetPoint(4714,0.24075,16522.36);
   graph->SetPoint(4715,0.2408,16524);
   graph->SetPoint(4716,0.24085,16525.64);
   graph->SetPoint(4717,0.2409,16527.28);
   graph->SetPoint(4718,0.24095,16528.93);
   graph->SetPoint(4719,0.241,16530.57);
   graph->SetPoint(4720,0.24105,16532.21);
   graph->SetPoint(4721,0.2411,16533.86);
   graph->SetPoint(4722,0.24115,16535.5);
   graph->SetPoint(4723,0.2412,16537.15);
   graph->SetPoint(4724,0.24125,16538.8);
   graph->SetPoint(4725,0.2413,16540.44);
   graph->SetPoint(4726,0.24135,16542.09);
   graph->SetPoint(4727,0.2414,16543.74);
   graph->SetPoint(4728,0.24145,16545.39);
   graph->SetPoint(4729,0.2415,16547.03);
   graph->SetPoint(4730,0.24155,16548.68);
   graph->SetPoint(4731,0.2416,16550.33);
   graph->SetPoint(4732,0.24165,16551.98);
   graph->SetPoint(4733,0.2417,16553.63);
   graph->SetPoint(4734,0.24175,16555.28);
   graph->SetPoint(4735,0.2418,16556.94);
   graph->SetPoint(4736,0.24185,16558.59);
   graph->SetPoint(4737,0.2419,16560.24);
   graph->SetPoint(4738,0.24195,16561.89);
   graph->SetPoint(4739,0.242,16563.55);
   graph->SetPoint(4740,0.24205,16565.2);
   graph->SetPoint(4741,0.2421,16566.86);
   graph->SetPoint(4742,0.24215,16568.51);
   graph->SetPoint(4743,0.2422,16570.17);
   graph->SetPoint(4744,0.24225,16571.82);
   graph->SetPoint(4745,0.2423,16573.48);
   graph->SetPoint(4746,0.24235,16575.14);
   graph->SetPoint(4747,0.2424,16576.79);
   graph->SetPoint(4748,0.24245,16578.45);
   graph->SetPoint(4749,0.2425,16580.11);
   graph->SetPoint(4750,0.24255,16581.77);
   graph->SetPoint(4751,0.2426,16583.43);
   graph->SetPoint(4752,0.24265,16585.09);
   graph->SetPoint(4753,0.2427,16586.75);
   graph->SetPoint(4754,0.24275,16588.41);
   graph->SetPoint(4755,0.2428,16590.07);
   graph->SetPoint(4756,0.24285,16591.73);
   graph->SetPoint(4757,0.2429,16593.39);
   graph->SetPoint(4758,0.24295,16595.06);
   graph->SetPoint(4759,0.243,16596.72);
   graph->SetPoint(4760,0.24305,16598.38);
   graph->SetPoint(4761,0.2431,16600.05);
   graph->SetPoint(4762,0.24315,16601.71);
   graph->SetPoint(4763,0.2432,16603.38);
   graph->SetPoint(4764,0.24325,16605.04);
   graph->SetPoint(4765,0.2433,16606.71);
   graph->SetPoint(4766,0.24335,16608.38);
   graph->SetPoint(4767,0.2434,16610.04);
   graph->SetPoint(4768,0.24345,16611.71);
   graph->SetPoint(4769,0.2435,16613.38);
   graph->SetPoint(4770,0.24355,16615.05);
   graph->SetPoint(4771,0.2436,16616.72);
   graph->SetPoint(4772,0.24365,16618.39);
   graph->SetPoint(4773,0.2437,16620.06);
   graph->SetPoint(4774,0.24375,16621.73);
   graph->SetPoint(4775,0.2438,16623.4);
   graph->SetPoint(4776,0.24385,16625.07);
   graph->SetPoint(4777,0.2439,16626.74);
   graph->SetPoint(4778,0.24395,16628.41);
   graph->SetPoint(4779,0.244,16630.09);
   graph->SetPoint(4780,0.24405,16631.76);
   graph->SetPoint(4781,0.2441,16633.44);
   graph->SetPoint(4782,0.24415,16635.11);
   graph->SetPoint(4783,0.2442,16636.78);
   graph->SetPoint(4784,0.24425,16638.46);
   graph->SetPoint(4785,0.2443,16640.14);
   graph->SetPoint(4786,0.24435,16641.81);
   graph->SetPoint(4787,0.2444,16643.49);
   graph->SetPoint(4788,0.24445,16645.17);
   graph->SetPoint(4789,0.2445,16646.84);
   graph->SetPoint(4790,0.24455,16648.52);
   graph->SetPoint(4791,0.2446,16650.2);
   graph->SetPoint(4792,0.24465,16651.88);
   graph->SetPoint(4793,0.2447,16653.56);
   graph->SetPoint(4794,0.24475,16655.24);
   graph->SetPoint(4795,0.2448,16656.92);
   graph->SetPoint(4796,0.24485,16658.6);
   graph->SetPoint(4797,0.2449,16660.28);
   graph->SetPoint(4798,0.24495,16661.97);
   graph->SetPoint(4799,0.245,16663.65);
   graph->SetPoint(4800,0.24505,16665.33);
   graph->SetPoint(4801,0.2451,16667.02);
   graph->SetPoint(4802,0.24515,16668.7);
   graph->SetPoint(4803,0.2452,16670.38);
   graph->SetPoint(4804,0.24525,16672.07);
   graph->SetPoint(4805,0.2453,16673.76);
   graph->SetPoint(4806,0.24535,16675.44);
   graph->SetPoint(4807,0.2454,16677.13);
   graph->SetPoint(4808,0.24545,16678.81);
   graph->SetPoint(4809,0.2455,16680.5);
   graph->SetPoint(4810,0.24555,16682.19);
   graph->SetPoint(4811,0.2456,16683.88);
   graph->SetPoint(4812,0.24565,16685.57);
   graph->SetPoint(4813,0.2457,16687.26);
   graph->SetPoint(4814,0.24575,16688.95);
   graph->SetPoint(4815,0.2458,16690.64);
   graph->SetPoint(4816,0.24585,16692.33);
   graph->SetPoint(4817,0.2459,16694.02);
   graph->SetPoint(4818,0.24595,16695.71);
   graph->SetPoint(4819,0.246,16697.4);
   graph->SetPoint(4820,0.24605,16699.1);
   graph->SetPoint(4821,0.2461,16700.79);
   graph->SetPoint(4822,0.24615,16702.48);
   graph->SetPoint(4823,0.2462,16704.18);
   graph->SetPoint(4824,0.24625,16705.87);
   graph->SetPoint(4825,0.2463,16707.57);
   graph->SetPoint(4826,0.24635,16709.26);
   graph->SetPoint(4827,0.2464,16710.96);
   graph->SetPoint(4828,0.24645,16712.66);
   graph->SetPoint(4829,0.2465,16714.35);
   graph->SetPoint(4830,0.24655,16716.05);
   graph->SetPoint(4831,0.2466,16717.75);
   graph->SetPoint(4832,0.24665,16719.45);
   graph->SetPoint(4833,0.2467,16721.15);
   graph->SetPoint(4834,0.24675,16722.85);
   graph->SetPoint(4835,0.2468,16724.55);
   graph->SetPoint(4836,0.24685,16726.25);
   graph->SetPoint(4837,0.2469,16727.95);
   graph->SetPoint(4838,0.24695,16729.65);
   graph->SetPoint(4839,0.247,16731.35);
   graph->SetPoint(4840,0.24705,16733.05);
   graph->SetPoint(4841,0.2471,16734.75);
   graph->SetPoint(4842,0.24715,16736.46);
   graph->SetPoint(4843,0.2472,16738.16);
   graph->SetPoint(4844,0.24725,16739.87);
   graph->SetPoint(4845,0.2473,16741.57);
   graph->SetPoint(4846,0.24735,16743.28);
   graph->SetPoint(4847,0.2474,16744.98);
   graph->SetPoint(4848,0.24745,16746.69);
   graph->SetPoint(4849,0.2475,16748.39);
   graph->SetPoint(4850,0.24755,16750.1);
   graph->SetPoint(4851,0.2476,16751.81);
   graph->SetPoint(4852,0.24765,16753.52);
   graph->SetPoint(4853,0.2477,16755.23);
   graph->SetPoint(4854,0.24775,16756.93);
   graph->SetPoint(4855,0.2478,16758.64);
   graph->SetPoint(4856,0.24785,16760.35);
   graph->SetPoint(4857,0.2479,16762.06);
   graph->SetPoint(4858,0.24795,16763.78);
   graph->SetPoint(4859,0.248,16765.49);
   graph->SetPoint(4860,0.24805,16767.2);
   graph->SetPoint(4861,0.2481,16768.91);
   graph->SetPoint(4862,0.24815,16770.62);
   graph->SetPoint(4863,0.2482,16772.34);
   graph->SetPoint(4864,0.24825,16774.05);
   graph->SetPoint(4865,0.2483,16775.77);
   graph->SetPoint(4866,0.24835,16777.48);
   graph->SetPoint(4867,0.2484,16779.2);
   graph->SetPoint(4868,0.24845,16780.91);
   graph->SetPoint(4869,0.2485,16782.63);
   graph->SetPoint(4870,0.24855,16784.34);
   graph->SetPoint(4871,0.2486,16786.06);
   graph->SetPoint(4872,0.24865,16787.78);
   graph->SetPoint(4873,0.2487,16789.5);
   graph->SetPoint(4874,0.24875,16791.22);
   graph->SetPoint(4875,0.2488,16792.93);
   graph->SetPoint(4876,0.24885,16794.65);
   graph->SetPoint(4877,0.2489,16796.37);
   graph->SetPoint(4878,0.24895,16798.09);
   graph->SetPoint(4879,0.249,16799.81);
   graph->SetPoint(4880,0.24905,16801.54);
   graph->SetPoint(4881,0.2491,16803.26);
   graph->SetPoint(4882,0.24915,16804.98);
   graph->SetPoint(4883,0.2492,16806.7);
   graph->SetPoint(4884,0.24925,16808.43);
   graph->SetPoint(4885,0.2493,16810.15);
   graph->SetPoint(4886,0.24935,16811.87);
   graph->SetPoint(4887,0.2494,16813.6);
   graph->SetPoint(4888,0.24945,16815.32);
   graph->SetPoint(4889,0.2495,16817.05);
   graph->SetPoint(4890,0.24955,16818.78);
   graph->SetPoint(4891,0.2496,16820.5);
   graph->SetPoint(4892,0.24965,16822.23);
   graph->SetPoint(4893,0.2497,16823.96);
   graph->SetPoint(4894,0.24975,16825.68);
   graph->SetPoint(4895,0.2498,16827.41);
   graph->SetPoint(4896,0.24985,16829.14);
   graph->SetPoint(4897,0.2499,16830.87);
   graph->SetPoint(4898,0.24995,16832.6);
   graph->SetPoint(4899,0.25,16834.33);
   graph->SetPoint(4900,0.25005,16836.06);
   graph->SetPoint(4901,0.2501,16837.79);
   graph->SetPoint(4902,0.25015,16839.53);
   graph->SetPoint(4903,0.2502,16841.26);
   graph->SetPoint(4904,0.25025,16842.99);
   graph->SetPoint(4905,0.2503,16844.72);
   graph->SetPoint(4906,0.25035,16846.46);
   graph->SetPoint(4907,0.2504,16848.19);
   graph->SetPoint(4908,0.25045,16849.93);
   graph->SetPoint(4909,0.2505,16851.66);
   graph->SetPoint(4910,0.25055,16853.4);
   graph->SetPoint(4911,0.2506,16855.13);
   graph->SetPoint(4912,0.25065,16856.87);
   graph->SetPoint(4913,0.2507,16858.61);
   graph->SetPoint(4914,0.25075,16860.34);
   graph->SetPoint(4915,0.2508,16862.08);
   graph->SetPoint(4916,0.25085,16863.82);
   graph->SetPoint(4917,0.2509,16865.56);
   graph->SetPoint(4918,0.25095,16867.3);
   graph->SetPoint(4919,0.251,16869.04);
   graph->SetPoint(4920,0.25105,16870.78);
   graph->SetPoint(4921,0.2511,16872.52);
   graph->SetPoint(4922,0.25115,16874.26);
   graph->SetPoint(4923,0.2512,16876);
   graph->SetPoint(4924,0.25125,16877.74);
   graph->SetPoint(4925,0.2513,16879.49);
   graph->SetPoint(4926,0.25135,16881.23);
   graph->SetPoint(4927,0.2514,16882.97);
   graph->SetPoint(4928,0.25145,16884.72);
   graph->SetPoint(4929,0.2515,16886.46);
   graph->SetPoint(4930,0.25155,16888.21);
   graph->SetPoint(4931,0.2516,16889.95);
   graph->SetPoint(4932,0.25165,16891.7);
   graph->SetPoint(4933,0.2517,16893.44);
   graph->SetPoint(4934,0.25175,16895.19);
   graph->SetPoint(4935,0.2518,16896.94);
   graph->SetPoint(4936,0.25185,16898.69);
   graph->SetPoint(4937,0.2519,16900.43);
   graph->SetPoint(4938,0.25195,16902.18);
   graph->SetPoint(4939,0.252,16903.93);
   graph->SetPoint(4940,0.25205,16905.68);
   graph->SetPoint(4941,0.2521,16907.43);
   graph->SetPoint(4942,0.25215,16909.18);
   graph->SetPoint(4943,0.2522,16910.93);
   graph->SetPoint(4944,0.25225,16912.68);
   graph->SetPoint(4945,0.2523,16914.44);
   graph->SetPoint(4946,0.25235,16916.19);
   graph->SetPoint(4947,0.2524,16917.94);
   graph->SetPoint(4948,0.25245,16919.69);
   graph->SetPoint(4949,0.2525,16921.45);
   graph->SetPoint(4950,0.25255,16923.2);
   graph->SetPoint(4951,0.2526,16924.96);
   graph->SetPoint(4952,0.25265,16926.71);
   graph->SetPoint(4953,0.2527,16928.47);
   graph->SetPoint(4954,0.25275,16930.22);
   graph->SetPoint(4955,0.2528,16931.98);
   graph->SetPoint(4956,0.25285,16933.74);
   graph->SetPoint(4957,0.2529,16935.5);
   graph->SetPoint(4958,0.25295,16937.25);
   graph->SetPoint(4959,0.253,16939.01);
   graph->SetPoint(4960,0.25305,16940.77);
   graph->SetPoint(4961,0.2531,16942.53);
   graph->SetPoint(4962,0.25315,16944.29);
   graph->SetPoint(4963,0.2532,16946.05);
   graph->SetPoint(4964,0.25325,16947.81);
   graph->SetPoint(4965,0.2533,16949.57);
   graph->SetPoint(4966,0.25335,16951.33);
   graph->SetPoint(4967,0.2534,16953.1);
   graph->SetPoint(4968,0.25345,16954.86);
   graph->SetPoint(4969,0.2535,16956.62);
   graph->SetPoint(4970,0.25355,16958.39);
   graph->SetPoint(4971,0.2536,16960.15);
   graph->SetPoint(4972,0.25365,16961.91);
   graph->SetPoint(4973,0.2537,16963.68);
   graph->SetPoint(4974,0.25375,16965.44);
   graph->SetPoint(4975,0.2538,16967.21);
   graph->SetPoint(4976,0.25385,16968.98);
   graph->SetPoint(4977,0.2539,16970.74);
   graph->SetPoint(4978,0.25395,16972.51);
   graph->SetPoint(4979,0.254,16974.28);
   graph->SetPoint(4980,0.25405,16976.05);
   graph->SetPoint(4981,0.2541,16977.82);
   graph->SetPoint(4982,0.25415,16979.58);
   graph->SetPoint(4983,0.2542,16981.35);
   graph->SetPoint(4984,0.25425,16983.12);
   graph->SetPoint(4985,0.2543,16984.89);
   graph->SetPoint(4986,0.25435,16986.67);
   graph->SetPoint(4987,0.2544,16988.44);
   graph->SetPoint(4988,0.25445,16990.21);
   graph->SetPoint(4989,0.2545,16991.98);
   graph->SetPoint(4990,0.25455,16993.75);
   graph->SetPoint(4991,0.2546,16995.53);
   graph->SetPoint(4992,0.25465,16997.3);
   graph->SetPoint(4993,0.2547,16999.08);
   graph->SetPoint(4994,0.25475,17000.85);
   graph->SetPoint(4995,0.2548,17002.63);
   graph->SetPoint(4996,0.25485,17004.4);
   graph->SetPoint(4997,0.2549,17006.18);
   graph->SetPoint(4998,0.25495,17007.95);
   graph->SetPoint(4999,0.255,17009.73);
   graph->SetPoint(5000,0.25505,17011.51);
   graph->SetPoint(5001,0.2551,17013.29);
   graph->SetPoint(5002,0.25515,17015.06);
   graph->SetPoint(5003,0.2552,17016.84);
   graph->SetPoint(5004,0.25525,17018.62);
   graph->SetPoint(5005,0.2553,17020.4);
   graph->SetPoint(5006,0.25535,17022.18);
   graph->SetPoint(5007,0.2554,17023.96);
   graph->SetPoint(5008,0.25545,17025.74);
   graph->SetPoint(5009,0.2555,17027.53);
   graph->SetPoint(5010,0.25555,17029.31);
   graph->SetPoint(5011,0.2556,17031.09);
   graph->SetPoint(5012,0.25565,17032.87);
   graph->SetPoint(5013,0.2557,17034.66);
   graph->SetPoint(5014,0.25575,17036.44);
   graph->SetPoint(5015,0.2558,17038.22);
   graph->SetPoint(5016,0.25585,17040.01);
   graph->SetPoint(5017,0.2559,17041.79);
   graph->SetPoint(5018,0.25595,17043.58);
   graph->SetPoint(5019,0.256,17045.37);
   graph->SetPoint(5020,0.25605,17047.15);
   graph->SetPoint(5021,0.2561,17048.94);
   graph->SetPoint(5022,0.25615,17050.73);
   graph->SetPoint(5023,0.2562,17052.52);
   graph->SetPoint(5024,0.25625,17054.3);
   graph->SetPoint(5025,0.2563,17056.09);
   graph->SetPoint(5026,0.25635,17057.88);
   graph->SetPoint(5027,0.2564,17059.67);
   graph->SetPoint(5028,0.25645,17061.46);
   graph->SetPoint(5029,0.2565,17063.25);
   graph->SetPoint(5030,0.25655,17065.05);
   graph->SetPoint(5031,0.2566,17066.84);
   graph->SetPoint(5032,0.25665,17068.63);
   graph->SetPoint(5033,0.2567,17070.42);
   graph->SetPoint(5034,0.25675,17072.21);
   graph->SetPoint(5035,0.2568,17074.01);
   graph->SetPoint(5036,0.25685,17075.8);
   graph->SetPoint(5037,0.2569,17077.6);
   graph->SetPoint(5038,0.25695,17079.39);
   graph->SetPoint(5039,0.257,17081.19);
   graph->SetPoint(5040,0.25705,17082.98);
   graph->SetPoint(5041,0.2571,17084.78);
   graph->SetPoint(5042,0.25715,17086.58);
   graph->SetPoint(5043,0.2572,17088.37);
   graph->SetPoint(5044,0.25725,17090.17);
   graph->SetPoint(5045,0.2573,17091.97);
   graph->SetPoint(5046,0.25735,17093.77);
   graph->SetPoint(5047,0.2574,17095.57);
   graph->SetPoint(5048,0.25745,17097.37);
   graph->SetPoint(5049,0.2575,17099.17);
   graph->SetPoint(5050,0.25755,17100.97);
   graph->SetPoint(5051,0.2576,17102.77);
   graph->SetPoint(5052,0.25765,17104.57);
   graph->SetPoint(5053,0.2577,17106.37);
   graph->SetPoint(5054,0.25775,17108.17);
   graph->SetPoint(5055,0.2578,17109.97);
   graph->SetPoint(5056,0.25785,17111.78);
   graph->SetPoint(5057,0.2579,17113.58);
   graph->SetPoint(5058,0.25795,17115.38);
   graph->SetPoint(5059,0.258,17117.19);
   graph->SetPoint(5060,0.25805,17118.99);
   graph->SetPoint(5061,0.2581,17120.8);
   graph->SetPoint(5062,0.25815,17122.61);
   graph->SetPoint(5063,0.2582,17124.41);
   graph->SetPoint(5064,0.25825,17126.22);
   graph->SetPoint(5065,0.2583,17128.03);
   graph->SetPoint(5066,0.25835,17129.83);
   graph->SetPoint(5067,0.2584,17131.64);
   graph->SetPoint(5068,0.25845,17133.45);
   graph->SetPoint(5069,0.2585,17135.26);
   graph->SetPoint(5070,0.25855,17137.07);
   graph->SetPoint(5071,0.2586,17138.88);
   graph->SetPoint(5072,0.25865,17140.69);
   graph->SetPoint(5073,0.2587,17142.5);
   graph->SetPoint(5074,0.25875,17144.31);
   graph->SetPoint(5075,0.2588,17146.12);
   graph->SetPoint(5076,0.25885,17147.93);
   graph->SetPoint(5077,0.2589,17149.75);
   graph->SetPoint(5078,0.25895,17151.56);
   graph->SetPoint(5079,0.259,17153.37);
   graph->SetPoint(5080,0.25905,17155.19);
   graph->SetPoint(5081,0.2591,17157);
   graph->SetPoint(5082,0.25915,17158.82);
   graph->SetPoint(5083,0.2592,17160.63);
   graph->SetPoint(5084,0.25925,17162.45);
   graph->SetPoint(5085,0.2593,17164.26);
   graph->SetPoint(5086,0.25935,17166.08);
   graph->SetPoint(5087,0.2594,17167.9);
   graph->SetPoint(5088,0.25945,17169.72);
   graph->SetPoint(5089,0.2595,17171.53);
   graph->SetPoint(5090,0.25955,17173.35);
   graph->SetPoint(5091,0.2596,17175.17);
   graph->SetPoint(5092,0.25965,17176.99);
   graph->SetPoint(5093,0.2597,17178.81);
   graph->SetPoint(5094,0.25975,17180.63);
   graph->SetPoint(5095,0.2598,17182.45);
   graph->SetPoint(5096,0.25985,17184.27);
   graph->SetPoint(5097,0.2599,17186.09);
   graph->SetPoint(5098,0.25995,17187.92);
   graph->SetPoint(5099,0.26,17189.74);
   graph->SetPoint(5100,0.26005,17191.56);
   graph->SetPoint(5101,0.2601,17193.39);
   graph->SetPoint(5102,0.26015,17195.21);
   graph->SetPoint(5103,0.2602,17197.03);
   graph->SetPoint(5104,0.26025,17198.86);
   graph->SetPoint(5105,0.2603,17200.68);
   graph->SetPoint(5106,0.26035,17202.51);
   graph->SetPoint(5107,0.2604,17204.34);
   graph->SetPoint(5108,0.26045,17206.16);
   graph->SetPoint(5109,0.2605,17207.99);
   graph->SetPoint(5110,0.26055,17209.82);
   graph->SetPoint(5111,0.2606,17211.64);
   graph->SetPoint(5112,0.26065,17213.47);
   graph->SetPoint(5113,0.2607,17215.3);
   graph->SetPoint(5114,0.26075,17217.13);
   graph->SetPoint(5115,0.2608,17218.96);
   graph->SetPoint(5116,0.26085,17220.79);
   graph->SetPoint(5117,0.2609,17222.62);
   graph->SetPoint(5118,0.26095,17224.45);
   graph->SetPoint(5119,0.261,17226.28);
   graph->SetPoint(5120,0.26105,17228.12);
   graph->SetPoint(5121,0.2611,17229.95);
   graph->SetPoint(5122,0.26115,17231.78);
   graph->SetPoint(5123,0.2612,17233.61);
   graph->SetPoint(5124,0.26125,17235.45);
   graph->SetPoint(5125,0.2613,17237.28);
   graph->SetPoint(5126,0.26135,17239.12);
   graph->SetPoint(5127,0.2614,17240.95);
   graph->SetPoint(5128,0.26145,17242.79);
   graph->SetPoint(5129,0.2615,17244.62);
   graph->SetPoint(5130,0.26155,17246.46);
   graph->SetPoint(5131,0.2616,17248.3);
   graph->SetPoint(5132,0.26165,17250.13);
   graph->SetPoint(5133,0.2617,17251.97);
   graph->SetPoint(5134,0.26175,17253.81);
   graph->SetPoint(5135,0.2618,17255.65);
   graph->SetPoint(5136,0.26185,17257.49);
   graph->SetPoint(5137,0.2619,17259.33);
   graph->SetPoint(5138,0.26195,17261.17);
   graph->SetPoint(5139,0.262,17263.01);
   graph->SetPoint(5140,0.26205,17264.85);
   graph->SetPoint(5141,0.2621,17266.69);
   graph->SetPoint(5142,0.26215,17268.53);
   graph->SetPoint(5143,0.2622,17270.38);
   graph->SetPoint(5144,0.26225,17272.22);
   graph->SetPoint(5145,0.2623,17274.06);
   graph->SetPoint(5146,0.26235,17275.9);
   graph->SetPoint(5147,0.2624,17277.75);
   graph->SetPoint(5148,0.26245,17279.59);
   graph->SetPoint(5149,0.2625,17281.44);
   graph->SetPoint(5150,0.26255,17283.28);
   graph->SetPoint(5151,0.2626,17285.13);
   graph->SetPoint(5152,0.26265,17286.98);
   graph->SetPoint(5153,0.2627,17288.82);
   graph->SetPoint(5154,0.26275,17290.67);
   graph->SetPoint(5155,0.2628,17292.52);
   graph->SetPoint(5156,0.26285,17294.37);
   graph->SetPoint(5157,0.2629,17296.21);
   graph->SetPoint(5158,0.26295,17298.06);
   graph->SetPoint(5159,0.263,17299.91);
   graph->SetPoint(5160,0.26305,17301.76);
   graph->SetPoint(5161,0.2631,17303.61);
   graph->SetPoint(5162,0.26315,17305.46);
   graph->SetPoint(5163,0.2632,17307.31);
   graph->SetPoint(5164,0.26325,17309.17);
   graph->SetPoint(5165,0.2633,17311.02);
   graph->SetPoint(5166,0.26335,17312.87);
   graph->SetPoint(5167,0.2634,17314.72);
   graph->SetPoint(5168,0.26345,17316.58);
   graph->SetPoint(5169,0.2635,17318.43);
   graph->SetPoint(5170,0.26355,17320.28);
   graph->SetPoint(5171,0.2636,17322.14);
   graph->SetPoint(5172,0.26365,17323.99);
   graph->SetPoint(5173,0.2637,17325.85);
   graph->SetPoint(5174,0.26375,17327.71);
   graph->SetPoint(5175,0.2638,17329.56);
   graph->SetPoint(5176,0.26385,17331.42);
   graph->SetPoint(5177,0.2639,17333.28);
   graph->SetPoint(5178,0.26395,17335.13);
   graph->SetPoint(5179,0.264,17336.99);
   graph->SetPoint(5180,0.26405,17338.85);
   graph->SetPoint(5181,0.2641,17340.71);
   graph->SetPoint(5182,0.26415,17342.57);
   graph->SetPoint(5183,0.2642,17344.43);
   graph->SetPoint(5184,0.26425,17346.29);
   graph->SetPoint(5185,0.2643,17348.15);
   graph->SetPoint(5186,0.26435,17350.01);
   graph->SetPoint(5187,0.2644,17351.87);
   graph->SetPoint(5188,0.26445,17353.74);
   graph->SetPoint(5189,0.2645,17355.6);
   graph->SetPoint(5190,0.26455,17357.46);
   graph->SetPoint(5191,0.2646,17359.33);
   graph->SetPoint(5192,0.26465,17361.19);
   graph->SetPoint(5193,0.2647,17363.05);
   graph->SetPoint(5194,0.26475,17364.92);
   graph->SetPoint(5195,0.2648,17366.78);
   graph->SetPoint(5196,0.26485,17368.65);
   graph->SetPoint(5197,0.2649,17370.52);
   graph->SetPoint(5198,0.26495,17372.38);
   graph->SetPoint(5199,0.265,17374.25);
   graph->SetPoint(5200,0.26505,17376.12);
   graph->SetPoint(5201,0.2651,17377.99);
   graph->SetPoint(5202,0.26515,17379.85);
   graph->SetPoint(5203,0.2652,17381.72);
   graph->SetPoint(5204,0.26525,17383.59);
   graph->SetPoint(5205,0.2653,17385.46);
   graph->SetPoint(5206,0.26535,17387.33);
   graph->SetPoint(5207,0.2654,17389.2);
   graph->SetPoint(5208,0.26545,17391.07);
   graph->SetPoint(5209,0.2655,17392.94);
   graph->SetPoint(5210,0.26555,17394.82);
   graph->SetPoint(5211,0.2656,17396.69);
   graph->SetPoint(5212,0.26565,17398.56);
   graph->SetPoint(5213,0.2657,17400.43);
   graph->SetPoint(5214,0.26575,17402.31);
   graph->SetPoint(5215,0.2658,17404.18);
   graph->SetPoint(5216,0.26585,17406.06);
   graph->SetPoint(5217,0.2659,17407.93);
   graph->SetPoint(5218,0.26595,17409.81);
   graph->SetPoint(5219,0.266,17411.68);
   graph->SetPoint(5220,0.26605,17413.56);
   graph->SetPoint(5221,0.2661,17415.44);
   graph->SetPoint(5222,0.26615,17417.31);
   graph->SetPoint(5223,0.2662,17419.19);
   graph->SetPoint(5224,0.26625,17421.07);
   graph->SetPoint(5225,0.2663,17422.95);
   graph->SetPoint(5226,0.26635,17424.83);
   graph->SetPoint(5227,0.2664,17426.71);
   graph->SetPoint(5228,0.26645,17428.59);
   graph->SetPoint(5229,0.2665,17430.47);
   graph->SetPoint(5230,0.26655,17432.35);
   graph->SetPoint(5231,0.2666,17434.23);
   graph->SetPoint(5232,0.26665,17436.11);
   graph->SetPoint(5233,0.2667,17437.99);
   graph->SetPoint(5234,0.26675,17439.87);
   graph->SetPoint(5235,0.2668,17441.76);
   graph->SetPoint(5236,0.26685,17443.64);
   graph->SetPoint(5237,0.2669,17445.52);
   graph->SetPoint(5238,0.26695,17447.41);
   graph->SetPoint(5239,0.267,17449.29);
   graph->SetPoint(5240,0.26705,17451.18);
   graph->SetPoint(5241,0.2671,17453.06);
   graph->SetPoint(5242,0.26715,17454.95);
   graph->SetPoint(5243,0.2672,17456.83);
   graph->SetPoint(5244,0.26725,17458.72);
   graph->SetPoint(5245,0.2673,17460.61);
   graph->SetPoint(5246,0.26735,17462.5);
   graph->SetPoint(5247,0.2674,17464.38);
   graph->SetPoint(5248,0.26745,17466.27);
   graph->SetPoint(5249,0.2675,17468.16);
   graph->SetPoint(5250,0.26755,17470.05);
   graph->SetPoint(5251,0.2676,17471.94);
   graph->SetPoint(5252,0.26765,17473.83);
   graph->SetPoint(5253,0.2677,17475.72);
   graph->SetPoint(5254,0.26775,17477.61);
   graph->SetPoint(5255,0.2678,17479.5);
   graph->SetPoint(5256,0.26785,17481.4);
   graph->SetPoint(5257,0.2679,17483.29);
   graph->SetPoint(5258,0.26795,17485.18);
   graph->SetPoint(5259,0.268,17487.07);
   graph->SetPoint(5260,0.26805,17488.97);
   graph->SetPoint(5261,0.2681,17490.86);
   graph->SetPoint(5262,0.26815,17492.76);
   graph->SetPoint(5263,0.2682,17494.65);
   graph->SetPoint(5264,0.26825,17496.55);
   graph->SetPoint(5265,0.2683,17498.44);
   graph->SetPoint(5266,0.26835,17500.34);
   graph->SetPoint(5267,0.2684,17502.24);
   graph->SetPoint(5268,0.26845,17504.13);
   graph->SetPoint(5269,0.2685,17506.03);
   graph->SetPoint(5270,0.26855,17507.93);
   graph->SetPoint(5271,0.2686,17509.83);
   graph->SetPoint(5272,0.26865,17511.73);
   graph->SetPoint(5273,0.2687,17513.62);
   graph->SetPoint(5274,0.26875,17515.52);
   graph->SetPoint(5275,0.2688,17517.42);
   graph->SetPoint(5276,0.26885,17519.32);
   graph->SetPoint(5277,0.2689,17521.23);
   graph->SetPoint(5278,0.26895,17523.13);
   graph->SetPoint(5279,0.269,17525.03);
   graph->SetPoint(5280,0.26905,17526.93);
   graph->SetPoint(5281,0.2691,17528.83);
   graph->SetPoint(5282,0.26915,17530.74);
   graph->SetPoint(5283,0.2692,17532.64);
   graph->SetPoint(5284,0.26925,17534.55);
   graph->SetPoint(5285,0.2693,17536.45);
   graph->SetPoint(5286,0.26935,17538.35);
   graph->SetPoint(5287,0.2694,17540.26);
   graph->SetPoint(5288,0.26945,17542.17);
   graph->SetPoint(5289,0.2695,17544.07);
   graph->SetPoint(5290,0.26955,17545.98);
   graph->SetPoint(5291,0.2696,17547.89);
   graph->SetPoint(5292,0.26965,17549.79);
   graph->SetPoint(5293,0.2697,17551.7);
   graph->SetPoint(5294,0.26975,17553.61);
   graph->SetPoint(5295,0.2698,17555.52);
   graph->SetPoint(5296,0.26985,17557.43);
   graph->SetPoint(5297,0.2699,17559.34);
   graph->SetPoint(5298,0.26995,17561.25);
   graph->SetPoint(5299,0.27,17563.16);
   graph->SetPoint(5300,0.27005,17565.07);
   graph->SetPoint(5301,0.2701,17566.98);
   graph->SetPoint(5302,0.27015,17568.89);
   graph->SetPoint(5303,0.2702,17570.8);
   graph->SetPoint(5304,0.27025,17572.72);
   graph->SetPoint(5305,0.2703,17574.63);
   graph->SetPoint(5306,0.27035,17576.54);
   graph->SetPoint(5307,0.2704,17578.46);
   graph->SetPoint(5308,0.27045,17580.37);
   graph->SetPoint(5309,0.2705,17582.29);
   graph->SetPoint(5310,0.27055,17584.2);
   graph->SetPoint(5311,0.2706,17586.12);
   graph->SetPoint(5312,0.27065,17588.03);
   graph->SetPoint(5313,0.2707,17589.95);
   graph->SetPoint(5314,0.27075,17591.87);
   graph->SetPoint(5315,0.2708,17593.78);
   graph->SetPoint(5316,0.27085,17595.7);
   graph->SetPoint(5317,0.2709,17597.62);
   graph->SetPoint(5318,0.27095,17599.54);
   graph->SetPoint(5319,0.271,17601.46);
   graph->SetPoint(5320,0.27105,17603.38);
   graph->SetPoint(5321,0.2711,17605.3);
   graph->SetPoint(5322,0.27115,17607.22);
   graph->SetPoint(5323,0.2712,17609.14);
   graph->SetPoint(5324,0.27125,17611.06);
   graph->SetPoint(5325,0.2713,17612.98);
   graph->SetPoint(5326,0.27135,17614.9);
   graph->SetPoint(5327,0.2714,17616.82);
   graph->SetPoint(5328,0.27145,17618.75);
   graph->SetPoint(5329,0.2715,17620.67);
   graph->SetPoint(5330,0.27155,17622.59);
   graph->SetPoint(5331,0.2716,17624.52);
   graph->SetPoint(5332,0.27165,17626.44);
   graph->SetPoint(5333,0.2717,17628.37);
   graph->SetPoint(5334,0.27175,17630.29);
   graph->SetPoint(5335,0.2718,17632.22);
   graph->SetPoint(5336,0.27185,17634.15);
   graph->SetPoint(5337,0.2719,17636.07);
   graph->SetPoint(5338,0.27195,17638);
   graph->SetPoint(5339,0.272,17639.93);
   graph->SetPoint(5340,0.27205,17641.85);
   graph->SetPoint(5341,0.2721,17643.78);
   graph->SetPoint(5342,0.27215,17645.71);
   graph->SetPoint(5343,0.2722,17647.64);
   graph->SetPoint(5344,0.27225,17649.57);
   graph->SetPoint(5345,0.2723,17651.5);
   graph->SetPoint(5346,0.27235,17653.43);
   graph->SetPoint(5347,0.2724,17655.36);
   graph->SetPoint(5348,0.27245,17657.29);
   graph->SetPoint(5349,0.2725,17659.23);
   graph->SetPoint(5350,0.27255,17661.16);
   graph->SetPoint(5351,0.2726,17663.09);
   graph->SetPoint(5352,0.27265,17665.02);
   graph->SetPoint(5353,0.2727,17666.96);
   graph->SetPoint(5354,0.27275,17668.89);
   graph->SetPoint(5355,0.2728,17670.83);
   graph->SetPoint(5356,0.27285,17672.76);
   graph->SetPoint(5357,0.2729,17674.7);
   graph->SetPoint(5358,0.27295,17676.63);
   graph->SetPoint(5359,0.273,17678.57);
   graph->SetPoint(5360,0.27305,17680.5);
   graph->SetPoint(5361,0.2731,17682.44);
   graph->SetPoint(5362,0.27315,17684.38);
   graph->SetPoint(5363,0.2732,17686.32);
   graph->SetPoint(5364,0.27325,17688.25);
   graph->SetPoint(5365,0.2733,17690.19);
   graph->SetPoint(5366,0.27335,17692.13);
   graph->SetPoint(5367,0.2734,17694.07);
   graph->SetPoint(5368,0.27345,17696.01);
   graph->SetPoint(5369,0.2735,17697.95);
   graph->SetPoint(5370,0.27355,17699.89);
   graph->SetPoint(5371,0.2736,17701.83);
   graph->SetPoint(5372,0.27365,17703.77);
   graph->SetPoint(5373,0.2737,17705.72);
   graph->SetPoint(5374,0.27375,17707.66);
   graph->SetPoint(5375,0.2738,17709.6);
   graph->SetPoint(5376,0.27385,17711.54);
   graph->SetPoint(5377,0.2739,17713.49);
   graph->SetPoint(5378,0.27395,17715.43);
   graph->SetPoint(5379,0.274,17717.38);
   graph->SetPoint(5380,0.27405,17719.32);
   graph->SetPoint(5381,0.2741,17721.27);
   graph->SetPoint(5382,0.27415,17723.21);
   graph->SetPoint(5383,0.2742,17725.16);
   graph->SetPoint(5384,0.27425,17727.1);
   graph->SetPoint(5385,0.2743,17729.05);
   graph->SetPoint(5386,0.27435,17731);
   graph->SetPoint(5387,0.2744,17732.95);
   graph->SetPoint(5388,0.27445,17734.89);
   graph->SetPoint(5389,0.2745,17736.84);
   graph->SetPoint(5390,0.27455,17738.79);
   graph->SetPoint(5391,0.2746,17740.74);
   graph->SetPoint(5392,0.27465,17742.69);
   graph->SetPoint(5393,0.2747,17744.64);
   graph->SetPoint(5394,0.27475,17746.59);
   graph->SetPoint(5395,0.2748,17748.54);
   graph->SetPoint(5396,0.27485,17750.5);
   graph->SetPoint(5397,0.2749,17752.45);
   graph->SetPoint(5398,0.27495,17754.4);
   graph->SetPoint(5399,0.275,17756.35);
   graph->SetPoint(5400,0.27505,17758.31);
   graph->SetPoint(5401,0.2751,17760.26);
   graph->SetPoint(5402,0.27515,17762.21);
   graph->SetPoint(5403,0.2752,17764.17);
   graph->SetPoint(5404,0.27525,17766.12);
   graph->SetPoint(5405,0.2753,17768.08);
   graph->SetPoint(5406,0.27535,17770.03);
   graph->SetPoint(5407,0.2754,17771.99);
   graph->SetPoint(5408,0.27545,17773.95);
   graph->SetPoint(5409,0.2755,17775.9);
   graph->SetPoint(5410,0.27555,17777.86);
   graph->SetPoint(5411,0.2756,17779.82);
   graph->SetPoint(5412,0.27565,17781.78);
   graph->SetPoint(5413,0.2757,17783.74);
   graph->SetPoint(5414,0.27575,17785.7);
   graph->SetPoint(5415,0.2758,17787.66);
   graph->SetPoint(5416,0.27585,17789.61);
   graph->SetPoint(5417,0.2759,17791.58);
   graph->SetPoint(5418,0.27595,17793.54);
   graph->SetPoint(5419,0.276,17795.5);
   graph->SetPoint(5420,0.27605,17797.46);
   graph->SetPoint(5421,0.2761,17799.42);
   graph->SetPoint(5422,0.27615,17801.38);
   graph->SetPoint(5423,0.2762,17803.35);
   graph->SetPoint(5424,0.27625,17805.31);
   graph->SetPoint(5425,0.2763,17807.27);
   graph->SetPoint(5426,0.27635,17809.24);
   graph->SetPoint(5427,0.2764,17811.2);
   graph->SetPoint(5428,0.27645,17813.17);
   graph->SetPoint(5429,0.2765,17815.13);
   graph->SetPoint(5430,0.27655,17817.1);
   graph->SetPoint(5431,0.2766,17819.06);
   graph->SetPoint(5432,0.27665,17821.03);
   graph->SetPoint(5433,0.2767,17823);
   graph->SetPoint(5434,0.27675,17824.96);
   graph->SetPoint(5435,0.2768,17826.93);
   graph->SetPoint(5436,0.27685,17828.9);
   graph->SetPoint(5437,0.2769,17830.87);
   graph->SetPoint(5438,0.27695,17832.84);
   graph->SetPoint(5439,0.277,17834.81);
   graph->SetPoint(5440,0.27705,17836.78);
   graph->SetPoint(5441,0.2771,17838.75);
   graph->SetPoint(5442,0.27715,17840.72);
   graph->SetPoint(5443,0.2772,17842.69);
   graph->SetPoint(5444,0.27725,17844.66);
   graph->SetPoint(5445,0.2773,17846.63);
   graph->SetPoint(5446,0.27735,17848.61);
   graph->SetPoint(5447,0.2774,17850.58);
   graph->SetPoint(5448,0.27745,17852.55);
   graph->SetPoint(5449,0.2775,17854.53);
   graph->SetPoint(5450,0.27755,17856.5);
   graph->SetPoint(5451,0.2776,17858.47);
   graph->SetPoint(5452,0.27765,17860.45);
   graph->SetPoint(5453,0.2777,17862.42);
   graph->SetPoint(5454,0.27775,17864.4);
   graph->SetPoint(5455,0.2778,17866.38);
   graph->SetPoint(5456,0.27785,17868.35);
   graph->SetPoint(5457,0.2779,17870.33);
   graph->SetPoint(5458,0.27795,17872.31);
   graph->SetPoint(5459,0.278,17874.28);
   graph->SetPoint(5460,0.27805,17876.26);
   graph->SetPoint(5461,0.2781,17878.24);
   graph->SetPoint(5462,0.27815,17880.22);
   graph->SetPoint(5463,0.2782,17882.2);
   graph->SetPoint(5464,0.27825,17884.18);
   graph->SetPoint(5465,0.2783,17886.16);
   graph->SetPoint(5466,0.27835,17888.14);
   graph->SetPoint(5467,0.2784,17890.12);
   graph->SetPoint(5468,0.27845,17892.1);
   graph->SetPoint(5469,0.2785,17894.08);
   graph->SetPoint(5470,0.27855,17896.07);
   graph->SetPoint(5471,0.2786,17898.05);
   graph->SetPoint(5472,0.27865,17900.03);
   graph->SetPoint(5473,0.2787,17902.02);
   graph->SetPoint(5474,0.27875,17904);
   graph->SetPoint(5475,0.2788,17905.98);
   graph->SetPoint(5476,0.27885,17907.97);
   graph->SetPoint(5477,0.2789,17909.95);
   graph->SetPoint(5478,0.27895,17911.94);
   graph->SetPoint(5479,0.279,17913.93);
   graph->SetPoint(5480,0.27905,17915.91);
   graph->SetPoint(5481,0.2791,17917.9);
   graph->SetPoint(5482,0.27915,17919.89);
   graph->SetPoint(5483,0.2792,17921.87);
   graph->SetPoint(5484,0.27925,17923.86);
   graph->SetPoint(5485,0.2793,17925.85);
   graph->SetPoint(5486,0.27935,17927.84);
   graph->SetPoint(5487,0.2794,17929.83);
   graph->SetPoint(5488,0.27945,17931.82);
   graph->SetPoint(5489,0.2795,17933.81);
   graph->SetPoint(5490,0.27955,17935.8);
   graph->SetPoint(5491,0.2796,17937.79);
   graph->SetPoint(5492,0.27965,17939.78);
   graph->SetPoint(5493,0.2797,17941.77);
   graph->SetPoint(5494,0.27975,17943.76);
   graph->SetPoint(5495,0.2798,17945.76);
   graph->SetPoint(5496,0.27985,17947.75);
   graph->SetPoint(5497,0.2799,17949.74);
   graph->SetPoint(5498,0.27995,17951.74);
   graph->SetPoint(5499,0.28,17953.73);
   graph->SetPoint(5500,0.28005,17955.72);
   graph->SetPoint(5501,0.2801,17957.72);
   graph->SetPoint(5502,0.28015,17959.72);
   graph->SetPoint(5503,0.2802,17961.71);
   graph->SetPoint(5504,0.28025,17963.71);
   graph->SetPoint(5505,0.2803,17965.7);
   graph->SetPoint(5506,0.28035,17967.7);
   graph->SetPoint(5507,0.2804,17969.7);
   graph->SetPoint(5508,0.28045,17971.7);
   graph->SetPoint(5509,0.2805,17973.69);
   graph->SetPoint(5510,0.28055,17975.69);
   graph->SetPoint(5511,0.2806,17977.69);
   graph->SetPoint(5512,0.28065,17979.69);
   graph->SetPoint(5513,0.2807,17981.69);
   graph->SetPoint(5514,0.28075,17983.69);
   graph->SetPoint(5515,0.2808,17985.69);
   graph->SetPoint(5516,0.28085,17987.69);
   graph->SetPoint(5517,0.2809,17989.69);
   graph->SetPoint(5518,0.28095,17991.7);
   graph->SetPoint(5519,0.281,17993.7);
   graph->SetPoint(5520,0.28105,17995.7);
   graph->SetPoint(5521,0.2811,17997.7);
   graph->SetPoint(5522,0.28115,17999.71);
   graph->SetPoint(5523,0.2812,18001.71);
   graph->SetPoint(5524,0.28125,18003.72);
   graph->SetPoint(5525,0.2813,18005.72);
   graph->SetPoint(5526,0.28135,18007.73);
   graph->SetPoint(5527,0.2814,18009.73);
   graph->SetPoint(5528,0.28145,18011.74);
   graph->SetPoint(5529,0.2815,18013.74);
   graph->SetPoint(5530,0.28155,18015.75);
   graph->SetPoint(5531,0.2816,18017.76);
   graph->SetPoint(5532,0.28165,18019.76);
   graph->SetPoint(5533,0.2817,18021.77);
   graph->SetPoint(5534,0.28175,18023.78);
   graph->SetPoint(5535,0.2818,18025.79);
   graph->SetPoint(5536,0.28185,18027.8);
   graph->SetPoint(5537,0.2819,18029.81);
   graph->SetPoint(5538,0.28195,18031.82);
   graph->SetPoint(5539,0.282,18033.83);
   graph->SetPoint(5540,0.28205,18035.84);
   graph->SetPoint(5541,0.2821,18037.85);
   graph->SetPoint(5542,0.28215,18039.86);
   graph->SetPoint(5543,0.2822,18041.87);
   graph->SetPoint(5544,0.28225,18043.89);
   graph->SetPoint(5545,0.2823,18045.9);
   graph->SetPoint(5546,0.28235,18047.91);
   graph->SetPoint(5547,0.2824,18049.93);
   graph->SetPoint(5548,0.28245,18051.94);
   graph->SetPoint(5549,0.2825,18053.95);
   graph->SetPoint(5550,0.28255,18055.97);
   graph->SetPoint(5551,0.2826,18057.98);
   graph->SetPoint(5552,0.28265,18060);
   graph->SetPoint(5553,0.2827,18062.02);
   graph->SetPoint(5554,0.28275,18064.03);
   graph->SetPoint(5555,0.2828,18066.05);
   graph->SetPoint(5556,0.28285,18068.07);
   graph->SetPoint(5557,0.2829,18070.08);
   graph->SetPoint(5558,0.28295,18072.1);
   graph->SetPoint(5559,0.283,18074.12);
   graph->SetPoint(5560,0.28305,18076.14);
   graph->SetPoint(5561,0.2831,18078.16);
   graph->SetPoint(5562,0.28315,18080.18);
   graph->SetPoint(5563,0.2832,18082.2);
   graph->SetPoint(5564,0.28325,18084.22);
   graph->SetPoint(5565,0.2833,18086.24);
   graph->SetPoint(5566,0.28335,18088.26);
   graph->SetPoint(5567,0.2834,18090.28);
   graph->SetPoint(5568,0.28345,18092.3);
   graph->SetPoint(5569,0.2835,18094.33);
   graph->SetPoint(5570,0.28355,18096.35);
   graph->SetPoint(5571,0.2836,18098.37);
   graph->SetPoint(5572,0.28365,18100.39);
   graph->SetPoint(5573,0.2837,18102.42);
   graph->SetPoint(5574,0.28375,18104.44);
   graph->SetPoint(5575,0.2838,18106.47);
   graph->SetPoint(5576,0.28385,18108.49);
   graph->SetPoint(5577,0.2839,18110.52);
   graph->SetPoint(5578,0.28395,18112.54);
   graph->SetPoint(5579,0.284,18114.57);
   graph->SetPoint(5580,0.28405,18116.6);
   graph->SetPoint(5581,0.2841,18118.62);
   graph->SetPoint(5582,0.28415,18120.65);
   graph->SetPoint(5583,0.2842,18122.68);
   graph->SetPoint(5584,0.28425,18124.71);
   graph->SetPoint(5585,0.2843,18126.74);
   graph->SetPoint(5586,0.28435,18128.77);
   graph->SetPoint(5587,0.2844,18130.8);
   graph->SetPoint(5588,0.28445,18132.83);
   graph->SetPoint(5589,0.2845,18134.86);
   graph->SetPoint(5590,0.28455,18136.89);
   graph->SetPoint(5591,0.2846,18138.92);
   graph->SetPoint(5592,0.28465,18140.95);
   graph->SetPoint(5593,0.2847,18142.98);
   graph->SetPoint(5594,0.28475,18145.01);
   graph->SetPoint(5595,0.2848,18147.05);
   graph->SetPoint(5596,0.28485,18149.08);
   graph->SetPoint(5597,0.2849,18151.11);
   graph->SetPoint(5598,0.28495,18153.15);
   graph->SetPoint(5599,0.285,18155.18);
   graph->SetPoint(5600,0.28505,18157.22);
   graph->SetPoint(5601,0.2851,18159.25);
   graph->SetPoint(5602,0.28515,18161.29);
   graph->SetPoint(5603,0.2852,18163.32);
   graph->SetPoint(5604,0.28525,18165.36);
   graph->SetPoint(5605,0.2853,18167.4);
   graph->SetPoint(5606,0.28535,18169.43);
   graph->SetPoint(5607,0.2854,18171.47);
   graph->SetPoint(5608,0.28545,18173.51);
   graph->SetPoint(5609,0.2855,18175.55);
   graph->SetPoint(5610,0.28555,18177.59);
   graph->SetPoint(5611,0.2856,18179.63);
   graph->SetPoint(5612,0.28565,18181.66);
   graph->SetPoint(5613,0.2857,18183.7);
   graph->SetPoint(5614,0.28575,18185.74);
   graph->SetPoint(5615,0.2858,18187.79);
   graph->SetPoint(5616,0.28585,18189.83);
   graph->SetPoint(5617,0.2859,18191.87);
   graph->SetPoint(5618,0.28595,18193.91);
   graph->SetPoint(5619,0.286,18195.95);
   graph->SetPoint(5620,0.28605,18197.99);
   graph->SetPoint(5621,0.2861,18200.04);
   graph->SetPoint(5622,0.28615,18202.08);
   graph->SetPoint(5623,0.2862,18204.13);
   graph->SetPoint(5624,0.28625,18206.17);
   graph->SetPoint(5625,0.2863,18208.21);
   graph->SetPoint(5626,0.28635,18210.26);
   graph->SetPoint(5627,0.2864,18212.3);
   graph->SetPoint(5628,0.28645,18214.35);
   graph->SetPoint(5629,0.2865,18216.4);
   graph->SetPoint(5630,0.28655,18218.44);
   graph->SetPoint(5631,0.2866,18220.49);
   graph->SetPoint(5632,0.28665,18222.54);
   graph->SetPoint(5633,0.2867,18224.59);
   graph->SetPoint(5634,0.28675,18226.63);
   graph->SetPoint(5635,0.2868,18228.68);
   graph->SetPoint(5636,0.28685,18230.73);
   graph->SetPoint(5637,0.2869,18232.78);
   graph->SetPoint(5638,0.28695,18234.83);
   graph->SetPoint(5639,0.287,18236.88);
   graph->SetPoint(5640,0.28705,18238.93);
   graph->SetPoint(5641,0.2871,18240.98);
   graph->SetPoint(5642,0.28715,18243.03);
   graph->SetPoint(5643,0.2872,18245.08);
   graph->SetPoint(5644,0.28725,18247.14);
   graph->SetPoint(5645,0.2873,18249.19);
   graph->SetPoint(5646,0.28735,18251.24);
   graph->SetPoint(5647,0.2874,18253.3);
   graph->SetPoint(5648,0.28745,18255.35);
   graph->SetPoint(5649,0.2875,18257.4);
   graph->SetPoint(5650,0.28755,18259.46);
   graph->SetPoint(5651,0.2876,18261.51);
   graph->SetPoint(5652,0.28765,18263.57);
   graph->SetPoint(5653,0.2877,18265.62);
   graph->SetPoint(5654,0.28775,18267.68);
   graph->SetPoint(5655,0.2878,18269.74);
   graph->SetPoint(5656,0.28785,18271.79);
   graph->SetPoint(5657,0.2879,18273.85);
   graph->SetPoint(5658,0.28795,18275.91);
   graph->SetPoint(5659,0.288,18277.96);
   graph->SetPoint(5660,0.28805,18280.02);
   graph->SetPoint(5661,0.2881,18282.08);
   graph->SetPoint(5662,0.28815,18284.14);
   graph->SetPoint(5663,0.2882,18286.2);
   graph->SetPoint(5664,0.28825,18288.26);
   graph->SetPoint(5665,0.2883,18290.32);
   graph->SetPoint(5666,0.28835,18292.38);
   graph->SetPoint(5667,0.2884,18294.44);
   graph->SetPoint(5668,0.28845,18296.5);
   graph->SetPoint(5669,0.2885,18298.57);
   graph->SetPoint(5670,0.28855,18300.63);
   graph->SetPoint(5671,0.2886,18302.69);
   graph->SetPoint(5672,0.28865,18304.75);
   graph->SetPoint(5673,0.2887,18306.82);
   graph->SetPoint(5674,0.28875,18308.88);
   graph->SetPoint(5675,0.2888,18310.95);
   graph->SetPoint(5676,0.28885,18313.01);
   graph->SetPoint(5677,0.2889,18315.07);
   graph->SetPoint(5678,0.28895,18317.14);
   graph->SetPoint(5679,0.289,18319.21);
   graph->SetPoint(5680,0.28905,18321.27);
   graph->SetPoint(5681,0.2891,18323.34);
   graph->SetPoint(5682,0.28915,18325.41);
   graph->SetPoint(5683,0.2892,18327.47);
   graph->SetPoint(5684,0.28925,18329.54);
   graph->SetPoint(5685,0.2893,18331.61);
   graph->SetPoint(5686,0.28935,18333.68);
   graph->SetPoint(5687,0.2894,18335.75);
   graph->SetPoint(5688,0.28945,18337.82);
   graph->SetPoint(5689,0.2895,18339.88);
   graph->SetPoint(5690,0.28955,18341.95);
   graph->SetPoint(5691,0.2896,18344.03);
   graph->SetPoint(5692,0.28965,18346.1);
   graph->SetPoint(5693,0.2897,18348.17);
   graph->SetPoint(5694,0.28975,18350.24);
   graph->SetPoint(5695,0.2898,18352.31);
   graph->SetPoint(5696,0.28985,18354.38);
   graph->SetPoint(5697,0.2899,18356.46);
   graph->SetPoint(5698,0.28995,18358.53);
   graph->SetPoint(5699,0.29,18360.6);
   graph->SetPoint(5700,0.29005,18362.68);
   graph->SetPoint(5701,0.2901,18364.75);
   graph->SetPoint(5702,0.29015,18366.82);
   graph->SetPoint(5703,0.2902,18368.9);
   graph->SetPoint(5704,0.29025,18370.98);
   graph->SetPoint(5705,0.2903,18373.05);
   graph->SetPoint(5706,0.29035,18375.13);
   graph->SetPoint(5707,0.2904,18377.2);
   graph->SetPoint(5708,0.29045,18379.28);
   graph->SetPoint(5709,0.2905,18381.36);
   graph->SetPoint(5710,0.29055,18383.44);
   graph->SetPoint(5711,0.2906,18385.51);
   graph->SetPoint(5712,0.29065,18387.59);
   graph->SetPoint(5713,0.2907,18389.67);
   graph->SetPoint(5714,0.29075,18391.75);
   graph->SetPoint(5715,0.2908,18393.83);
   graph->SetPoint(5716,0.29085,18395.91);
   graph->SetPoint(5717,0.2909,18397.99);
   graph->SetPoint(5718,0.29095,18400.07);
   graph->SetPoint(5719,0.291,18402.15);
   graph->SetPoint(5720,0.29105,18404.23);
   graph->SetPoint(5721,0.2911,18406.32);
   graph->SetPoint(5722,0.29115,18408.4);
   graph->SetPoint(5723,0.2912,18410.48);
   graph->SetPoint(5724,0.29125,18412.56);
   graph->SetPoint(5725,0.2913,18414.65);
   graph->SetPoint(5726,0.29135,18416.73);
   graph->SetPoint(5727,0.2914,18418.82);
   graph->SetPoint(5728,0.29145,18420.9);
   graph->SetPoint(5729,0.2915,18422.99);
   graph->SetPoint(5730,0.29155,18425.07);
   graph->SetPoint(5731,0.2916,18427.16);
   graph->SetPoint(5732,0.29165,18429.24);
   graph->SetPoint(5733,0.2917,18431.33);
   graph->SetPoint(5734,0.29175,18433.42);
   graph->SetPoint(5735,0.2918,18435.5);
   graph->SetPoint(5736,0.29185,18437.59);
   graph->SetPoint(5737,0.2919,18439.68);
   graph->SetPoint(5738,0.29195,18441.77);
   graph->SetPoint(5739,0.292,18443.86);
   graph->SetPoint(5740,0.29205,18445.95);
   graph->SetPoint(5741,0.2921,18448.04);
   graph->SetPoint(5742,0.29215,18450.13);
   graph->SetPoint(5743,0.2922,18452.22);
   graph->SetPoint(5744,0.29225,18454.31);
   graph->SetPoint(5745,0.2923,18456.4);
   graph->SetPoint(5746,0.29235,18458.49);
   graph->SetPoint(5747,0.2924,18460.58);
   graph->SetPoint(5748,0.29245,18462.67);
   graph->SetPoint(5749,0.2925,18464.77);
   graph->SetPoint(5750,0.29255,18466.86);
   graph->SetPoint(5751,0.2926,18468.95);
   graph->SetPoint(5752,0.29265,18471.05);
   graph->SetPoint(5753,0.2927,18473.14);
   graph->SetPoint(5754,0.29275,18475.24);
   graph->SetPoint(5755,0.2928,18477.33);
   graph->SetPoint(5756,0.29285,18479.43);
   graph->SetPoint(5757,0.2929,18481.52);
   graph->SetPoint(5758,0.29295,18483.62);
   graph->SetPoint(5759,0.293,18485.71);
   graph->SetPoint(5760,0.29305,18487.81);
   graph->SetPoint(5761,0.2931,18489.91);
   graph->SetPoint(5762,0.29315,18492.01);
   graph->SetPoint(5763,0.2932,18494.1);
   graph->SetPoint(5764,0.29325,18496.2);
   graph->SetPoint(5765,0.2933,18498.3);
   graph->SetPoint(5766,0.29335,18500.4);
   graph->SetPoint(5767,0.2934,18502.5);
   graph->SetPoint(5768,0.29345,18504.6);
   graph->SetPoint(5769,0.2935,18506.7);
   graph->SetPoint(5770,0.29355,18508.8);
   graph->SetPoint(5771,0.2936,18510.9);
   graph->SetPoint(5772,0.29365,18513);
   graph->SetPoint(5773,0.2937,18515.11);
   graph->SetPoint(5774,0.29375,18517.21);
   graph->SetPoint(5775,0.2938,18519.31);
   graph->SetPoint(5776,0.29385,18521.41);
   graph->SetPoint(5777,0.2939,18523.52);
   graph->SetPoint(5778,0.29395,18525.62);
   graph->SetPoint(5779,0.294,18527.72);
   graph->SetPoint(5780,0.29405,18529.83);
   graph->SetPoint(5781,0.2941,18531.93);
   graph->SetPoint(5782,0.29415,18534.04);
   graph->SetPoint(5783,0.2942,18536.14);
   graph->SetPoint(5784,0.29425,18538.25);
   graph->SetPoint(5785,0.2943,18540.36);
   graph->SetPoint(5786,0.29435,18542.46);
   graph->SetPoint(5787,0.2944,18544.57);
   graph->SetPoint(5788,0.29445,18546.68);
   graph->SetPoint(5789,0.2945,18548.79);
   graph->SetPoint(5790,0.29455,18550.89);
   graph->SetPoint(5791,0.2946,18553);
   graph->SetPoint(5792,0.29465,18555.11);
   graph->SetPoint(5793,0.2947,18557.22);
   graph->SetPoint(5794,0.29475,18559.33);
   graph->SetPoint(5795,0.2948,18561.44);
   graph->SetPoint(5796,0.29485,18563.55);
   graph->SetPoint(5797,0.2949,18565.66);
   graph->SetPoint(5798,0.29495,18567.77);
   graph->SetPoint(5799,0.295,18569.88);
   graph->SetPoint(5800,0.29505,18572);
   graph->SetPoint(5801,0.2951,18574.11);
   graph->SetPoint(5802,0.29515,18576.22);
   graph->SetPoint(5803,0.2952,18578.33);
   graph->SetPoint(5804,0.29525,18580.45);
   graph->SetPoint(5805,0.2953,18582.56);
   graph->SetPoint(5806,0.29535,18584.68);
   graph->SetPoint(5807,0.2954,18586.79);
   graph->SetPoint(5808,0.29545,18588.91);
   graph->SetPoint(5809,0.2955,18591.02);
   graph->SetPoint(5810,0.29555,18593.14);
   graph->SetPoint(5811,0.2956,18595.25);
   graph->SetPoint(5812,0.29565,18597.37);
   graph->SetPoint(5813,0.2957,18599.49);
   graph->SetPoint(5814,0.29575,18601.6);
   graph->SetPoint(5815,0.2958,18603.72);
   graph->SetPoint(5816,0.29585,18605.84);
   graph->SetPoint(5817,0.2959,18607.96);
   graph->SetPoint(5818,0.29595,18610.08);
   graph->SetPoint(5819,0.296,18612.19);
   graph->SetPoint(5820,0.29605,18614.31);
   graph->SetPoint(5821,0.2961,18616.43);
   graph->SetPoint(5822,0.29615,18618.55);
   graph->SetPoint(5823,0.2962,18620.67);
   graph->SetPoint(5824,0.29625,18622.8);
   graph->SetPoint(5825,0.2963,18624.92);
   graph->SetPoint(5826,0.29635,18627.04);
   graph->SetPoint(5827,0.2964,18629.16);
   graph->SetPoint(5828,0.29645,18631.28);
   graph->SetPoint(5829,0.2965,18633.41);
   graph->SetPoint(5830,0.29655,18635.53);
   graph->SetPoint(5831,0.2966,18637.65);
   graph->SetPoint(5832,0.29665,18639.78);
   graph->SetPoint(5833,0.2967,18641.9);
   graph->SetPoint(5834,0.29675,18644.03);
   graph->SetPoint(5835,0.2968,18646.15);
   graph->SetPoint(5836,0.29685,18648.28);
   graph->SetPoint(5837,0.2969,18650.4);
   graph->SetPoint(5838,0.29695,18652.53);
   graph->SetPoint(5839,0.297,18654.65);
   graph->SetPoint(5840,0.29705,18656.78);
   graph->SetPoint(5841,0.2971,18658.91);
   graph->SetPoint(5842,0.29715,18661.04);
   graph->SetPoint(5843,0.2972,18663.16);
   graph->SetPoint(5844,0.29725,18665.29);
   graph->SetPoint(5845,0.2973,18667.42);
   graph->SetPoint(5846,0.29735,18669.55);
   graph->SetPoint(5847,0.2974,18671.68);
   graph->SetPoint(5848,0.29745,18673.81);
   graph->SetPoint(5849,0.2975,18675.94);
   graph->SetPoint(5850,0.29755,18678.07);
   graph->SetPoint(5851,0.2976,18680.2);
   graph->SetPoint(5852,0.29765,18682.33);
   graph->SetPoint(5853,0.2977,18684.46);
   graph->SetPoint(5854,0.29775,18686.6);
   graph->SetPoint(5855,0.2978,18688.73);
   graph->SetPoint(5856,0.29785,18690.86);
   graph->SetPoint(5857,0.2979,18693);
   graph->SetPoint(5858,0.29795,18695.13);
   graph->SetPoint(5859,0.298,18697.26);
   graph->SetPoint(5860,0.29805,18699.4);
   graph->SetPoint(5861,0.2981,18701.53);
   graph->SetPoint(5862,0.29815,18703.67);
   graph->SetPoint(5863,0.2982,18705.8);
   graph->SetPoint(5864,0.29825,18707.94);
   graph->SetPoint(5865,0.2983,18710.07);
   graph->SetPoint(5866,0.29835,18712.21);
   graph->SetPoint(5867,0.2984,18714.35);
   graph->SetPoint(5868,0.29845,18716.49);
   graph->SetPoint(5869,0.2985,18718.62);
   graph->SetPoint(5870,0.29855,18720.76);
   graph->SetPoint(5871,0.2986,18722.9);
   graph->SetPoint(5872,0.29865,18725.04);
   graph->SetPoint(5873,0.2987,18727.18);
   graph->SetPoint(5874,0.29875,18729.32);
   graph->SetPoint(5875,0.2988,18731.46);
   graph->SetPoint(5876,0.29885,18733.6);
   graph->SetPoint(5877,0.2989,18735.74);
   graph->SetPoint(5878,0.29895,18737.88);
   graph->SetPoint(5879,0.299,18740.02);
   graph->SetPoint(5880,0.29905,18742.16);
   graph->SetPoint(5881,0.2991,18744.3);
   graph->SetPoint(5882,0.29915,18746.45);
   graph->SetPoint(5883,0.2992,18748.59);
   graph->SetPoint(5884,0.29925,18750.73);
   graph->SetPoint(5885,0.2993,18752.87);
   graph->SetPoint(5886,0.29935,18755.02);
   graph->SetPoint(5887,0.2994,18757.16);
   graph->SetPoint(5888,0.29945,18759.31);
   graph->SetPoint(5889,0.2995,18761.45);
   graph->SetPoint(5890,0.29955,18763.6);
   graph->SetPoint(5891,0.2996,18765.74);
   graph->SetPoint(5892,0.29965,18767.89);
   graph->SetPoint(5893,0.2997,18770.04);
   graph->SetPoint(5894,0.29975,18772.18);
   graph->SetPoint(5895,0.2998,18774.33);
   graph->SetPoint(5896,0.29985,18776.48);
   graph->SetPoint(5897,0.2999,18778.63);
   graph->SetPoint(5898,0.29995,18780.77);
   graph->SetPoint(5899,0.3,18782.92);
   graph->SetPoint(5900,0.30005,18785.07);
   graph->SetPoint(5901,0.3001,18787.22);
   graph->SetPoint(5902,0.30015,18789.37);
   graph->SetPoint(5903,0.3002,18791.52);
   graph->SetPoint(5904,0.30025,18793.67);
   graph->SetPoint(5905,0.3003,18795.82);
   graph->SetPoint(5906,0.30035,18797.97);
   graph->SetPoint(5907,0.3004,18800.12);
   graph->SetPoint(5908,0.30045,18802.28);
   graph->SetPoint(5909,0.3005,18804.43);
   graph->SetPoint(5910,0.30055,18806.58);
   graph->SetPoint(5911,0.3006,18808.73);
   graph->SetPoint(5912,0.30065,18810.89);
   graph->SetPoint(5913,0.3007,18813.04);
   graph->SetPoint(5914,0.30075,18815.2);
   graph->SetPoint(5915,0.3008,18817.35);
   graph->SetPoint(5916,0.30085,18819.5);
   graph->SetPoint(5917,0.3009,18821.66);
   graph->SetPoint(5918,0.30095,18823.82);
   graph->SetPoint(5919,0.301,18825.97);
   graph->SetPoint(5920,0.30105,18828.13);
   graph->SetPoint(5921,0.3011,18830.28);
   graph->SetPoint(5922,0.30115,18832.44);
   graph->SetPoint(5923,0.3012,18834.6);
   graph->SetPoint(5924,0.30125,18836.76);
   graph->SetPoint(5925,0.3013,18838.91);
   graph->SetPoint(5926,0.30135,18841.07);
   graph->SetPoint(5927,0.3014,18843.23);
   graph->SetPoint(5928,0.30145,18845.39);
   graph->SetPoint(5929,0.3015,18847.55);
   graph->SetPoint(5930,0.30155,18849.71);
   graph->SetPoint(5931,0.3016,18851.87);
   graph->SetPoint(5932,0.30165,18854.03);
   graph->SetPoint(5933,0.3017,18856.19);
   graph->SetPoint(5934,0.30175,18858.35);
   graph->SetPoint(5935,0.3018,18860.52);
   graph->SetPoint(5936,0.30185,18862.68);
   graph->SetPoint(5937,0.3019,18864.84);
   graph->SetPoint(5938,0.30195,18867);
   graph->SetPoint(5939,0.302,18869.17);
   graph->SetPoint(5940,0.30205,18871.33);
   graph->SetPoint(5941,0.3021,18873.49);
   graph->SetPoint(5942,0.30215,18875.66);
   graph->SetPoint(5943,0.3022,18877.82);
   graph->SetPoint(5944,0.30225,18879.99);
   graph->SetPoint(5945,0.3023,18882.15);
   graph->SetPoint(5946,0.30235,18884.32);
   graph->SetPoint(5947,0.3024,18886.48);
   graph->SetPoint(5948,0.30245,18888.65);
   graph->SetPoint(5949,0.3025,18890.82);
   graph->SetPoint(5950,0.30255,18892.98);
   graph->SetPoint(5951,0.3026,18895.15);
   graph->SetPoint(5952,0.30265,18897.32);
   graph->SetPoint(5953,0.3027,18899.49);
   graph->SetPoint(5954,0.30275,18901.66);
   graph->SetPoint(5955,0.3028,18903.83);
   graph->SetPoint(5956,0.30285,18905.99);
   graph->SetPoint(5957,0.3029,18908.16);
   graph->SetPoint(5958,0.30295,18910.33);
   graph->SetPoint(5959,0.303,18912.5);
   graph->SetPoint(5960,0.30305,18914.68);
   graph->SetPoint(5961,0.3031,18916.85);
   graph->SetPoint(5962,0.30315,18919.02);
   graph->SetPoint(5963,0.3032,18921.19);
   graph->SetPoint(5964,0.30325,18923.36);
   graph->SetPoint(5965,0.3033,18925.53);
   graph->SetPoint(5966,0.30335,18927.71);
   graph->SetPoint(5967,0.3034,18929.88);
   graph->SetPoint(5968,0.30345,18932.05);
   graph->SetPoint(5969,0.3035,18934.23);
   graph->SetPoint(5970,0.30355,18936.4);
   graph->SetPoint(5971,0.3036,18938.58);
   graph->SetPoint(5972,0.30365,18940.75);
   graph->SetPoint(5973,0.3037,18942.93);
   graph->SetPoint(5974,0.30375,18945.1);
   graph->SetPoint(5975,0.3038,18947.28);
   graph->SetPoint(5976,0.30385,18949.46);
   graph->SetPoint(5977,0.3039,18951.63);
   graph->SetPoint(5978,0.30395,18953.81);
   graph->SetPoint(5979,0.304,18955.99);
   graph->SetPoint(5980,0.30405,18958.16);
   graph->SetPoint(5981,0.3041,18960.34);
   graph->SetPoint(5982,0.30415,18962.52);
   graph->SetPoint(5983,0.3042,18964.7);
   graph->SetPoint(5984,0.30425,18966.88);
   graph->SetPoint(5985,0.3043,18969.06);
   graph->SetPoint(5986,0.30435,18971.24);
   graph->SetPoint(5987,0.3044,18973.42);
   graph->SetPoint(5988,0.30445,18975.6);
   graph->SetPoint(5989,0.3045,18977.78);
   graph->SetPoint(5990,0.30455,18979.96);
   graph->SetPoint(5991,0.3046,18982.15);
   graph->SetPoint(5992,0.30465,18984.33);
   graph->SetPoint(5993,0.3047,18986.51);
   graph->SetPoint(5994,0.30475,18988.69);
   graph->SetPoint(5995,0.3048,18990.88);
   graph->SetPoint(5996,0.30485,18993.06);
   graph->SetPoint(5997,0.3049,18995.24);
   graph->SetPoint(5998,0.30495,18997.43);
   graph->SetPoint(5999,0.305,18999.61);
   graph->SetPoint(6000,0.30505,19001.8);
   graph->SetPoint(6001,0.3051,19003.98);
   graph->SetPoint(6002,0.30515,19006.17);
   graph->SetPoint(6003,0.3052,19008.35);
   graph->SetPoint(6004,0.30525,19010.54);
   graph->SetPoint(6005,0.3053,19012.73);
   graph->SetPoint(6006,0.30535,19014.91);
   graph->SetPoint(6007,0.3054,19017.1);
   graph->SetPoint(6008,0.30545,19019.29);
   graph->SetPoint(6009,0.3055,19021.48);
   graph->SetPoint(6010,0.30555,19023.67);
   graph->SetPoint(6011,0.3056,19025.86);
   graph->SetPoint(6012,0.30565,19028.04);
   graph->SetPoint(6013,0.3057,19030.23);
   graph->SetPoint(6014,0.30575,19032.42);
   graph->SetPoint(6015,0.3058,19034.61);
   graph->SetPoint(6016,0.30585,19036.81);
   graph->SetPoint(6017,0.3059,19039);
   graph->SetPoint(6018,0.30595,19041.19);
   graph->SetPoint(6019,0.306,19043.38);
   graph->SetPoint(6020,0.30605,19045.57);
   graph->SetPoint(6021,0.3061,19047.76);
   graph->SetPoint(6022,0.30615,19049.96);
   graph->SetPoint(6023,0.3062,19052.15);
   graph->SetPoint(6024,0.30625,19054.34);
   graph->SetPoint(6025,0.3063,19056.54);
   graph->SetPoint(6026,0.30635,19058.73);
   graph->SetPoint(6027,0.3064,19060.93);
   graph->SetPoint(6028,0.30645,19063.12);
   graph->SetPoint(6029,0.3065,19065.32);
   graph->SetPoint(6030,0.30655,19067.51);
   graph->SetPoint(6031,0.3066,19069.71);
   graph->SetPoint(6032,0.30665,19071.9);
   graph->SetPoint(6033,0.3067,19074.1);
   graph->SetPoint(6034,0.30675,19076.3);
   graph->SetPoint(6035,0.3068,19078.49);
   graph->SetPoint(6036,0.30685,19080.69);
   graph->SetPoint(6037,0.3069,19082.89);
   graph->SetPoint(6038,0.30695,19085.09);
   graph->SetPoint(6039,0.307,19087.29);
   graph->SetPoint(6040,0.30705,19089.49);
   graph->SetPoint(6041,0.3071,19091.69);
   graph->SetPoint(6042,0.30715,19093.89);
   graph->SetPoint(6043,0.3072,19096.09);
   graph->SetPoint(6044,0.30725,19098.29);
   graph->SetPoint(6045,0.3073,19100.49);
   graph->SetPoint(6046,0.30735,19102.69);
   graph->SetPoint(6047,0.3074,19104.89);
   graph->SetPoint(6048,0.30745,19107.09);
   graph->SetPoint(6049,0.3075,19109.29);
   graph->SetPoint(6050,0.30755,19111.5);
   graph->SetPoint(6051,0.3076,19113.7);
   graph->SetPoint(6052,0.30765,19115.9);
   graph->SetPoint(6053,0.3077,19118.11);
   graph->SetPoint(6054,0.30775,19120.31);
   graph->SetPoint(6055,0.3078,19122.51);
   graph->SetPoint(6056,0.30785,19124.72);
   graph->SetPoint(6057,0.3079,19126.92);
   graph->SetPoint(6058,0.30795,19129.13);
   graph->SetPoint(6059,0.308,19131.34);
   graph->SetPoint(6060,0.30805,19133.54);
   graph->SetPoint(6061,0.3081,19135.75);
   graph->SetPoint(6062,0.30815,19137.96);
   graph->SetPoint(6063,0.3082,19140.16);
   graph->SetPoint(6064,0.30825,19142.37);
   graph->SetPoint(6065,0.3083,19144.58);
   graph->SetPoint(6066,0.30835,19146.79);
   graph->SetPoint(6067,0.3084,19148.99);
   graph->SetPoint(6068,0.30845,19151.2);
   graph->SetPoint(6069,0.3085,19153.41);
   graph->SetPoint(6070,0.30855,19155.62);
   graph->SetPoint(6071,0.3086,19157.83);
   graph->SetPoint(6072,0.30865,19160.04);
   graph->SetPoint(6073,0.3087,19162.25);
   graph->SetPoint(6074,0.30875,19164.46);
   graph->SetPoint(6075,0.3088,19166.67);
   graph->SetPoint(6076,0.30885,19168.89);
   graph->SetPoint(6077,0.3089,19171.1);
   graph->SetPoint(6078,0.30895,19173.31);
   graph->SetPoint(6079,0.309,19175.52);
   graph->SetPoint(6080,0.30905,19177.74);
   graph->SetPoint(6081,0.3091,19179.95);
   graph->SetPoint(6082,0.30915,19182.16);
   graph->SetPoint(6083,0.3092,19184.38);
   graph->SetPoint(6084,0.30925,19186.59);
   graph->SetPoint(6085,0.3093,19188.81);
   graph->SetPoint(6086,0.30935,19191.02);
   graph->SetPoint(6087,0.3094,19193.24);
   graph->SetPoint(6088,0.30945,19195.45);
   graph->SetPoint(6089,0.3095,19197.67);
   graph->SetPoint(6090,0.30955,19199.89);
   graph->SetPoint(6091,0.3096,19202.1);
   graph->SetPoint(6092,0.30965,19204.32);
   graph->SetPoint(6093,0.3097,19206.54);
   graph->SetPoint(6094,0.30975,19208.76);
   graph->SetPoint(6095,0.3098,19210.97);
   graph->SetPoint(6096,0.30985,19213.19);
   graph->SetPoint(6097,0.3099,19215.41);
   graph->SetPoint(6098,0.30995,19217.63);
   graph->SetPoint(6099,0.31,19219.85);
   graph->SetPoint(6100,0.31005,19222.07);
   graph->SetPoint(6101,0.3101,19224.29);
   graph->SetPoint(6102,0.31015,19226.51);
   graph->SetPoint(6103,0.3102,19228.73);
   graph->SetPoint(6104,0.31025,19230.95);
   graph->SetPoint(6105,0.3103,19233.17);
   graph->SetPoint(6106,0.31035,19235.4);
   graph->SetPoint(6107,0.3104,19237.62);
   graph->SetPoint(6108,0.31045,19239.84);
   graph->SetPoint(6109,0.3105,19242.06);
   graph->SetPoint(6110,0.31055,19244.29);
   graph->SetPoint(6111,0.3106,19246.51);
   graph->SetPoint(6112,0.31065,19248.74);
   graph->SetPoint(6113,0.3107,19250.96);
   graph->SetPoint(6114,0.31075,19253.19);
   graph->SetPoint(6115,0.3108,19255.41);
   graph->SetPoint(6116,0.31085,19257.64);
   graph->SetPoint(6117,0.3109,19259.86);
   graph->SetPoint(6118,0.31095,19262.09);
   graph->SetPoint(6119,0.311,19264.31);
   graph->SetPoint(6120,0.31105,19266.54);
   graph->SetPoint(6121,0.3111,19268.77);
   graph->SetPoint(6122,0.31115,19271);
   graph->SetPoint(6123,0.3112,19273.22);
   graph->SetPoint(6124,0.31125,19275.45);
   graph->SetPoint(6125,0.3113,19277.68);
   graph->SetPoint(6126,0.31135,19279.91);
   graph->SetPoint(6127,0.3114,19282.14);
   graph->SetPoint(6128,0.31145,19284.37);
   graph->SetPoint(6129,0.3115,19286.6);
   graph->SetPoint(6130,0.31155,19288.83);
   graph->SetPoint(6131,0.3116,19291.06);
   graph->SetPoint(6132,0.31165,19293.29);
   graph->SetPoint(6133,0.3117,19295.52);
   graph->SetPoint(6134,0.31175,19297.75);
   graph->SetPoint(6135,0.3118,19299.98);
   graph->SetPoint(6136,0.31185,19302.22);
   graph->SetPoint(6137,0.3119,19304.45);
   graph->SetPoint(6138,0.31195,19306.68);
   graph->SetPoint(6139,0.312,19308.92);
   graph->SetPoint(6140,0.31205,19311.15);
   graph->SetPoint(6141,0.3121,19313.38);
   graph->SetPoint(6142,0.31215,19315.62);
   graph->SetPoint(6143,0.3122,19317.85);
   graph->SetPoint(6144,0.31225,19320.09);
   graph->SetPoint(6145,0.3123,19322.32);
   graph->SetPoint(6146,0.31235,19324.56);
   graph->SetPoint(6147,0.3124,19326.79);
   graph->SetPoint(6148,0.31245,19329.03);
   graph->SetPoint(6149,0.3125,19331.27);
   graph->SetPoint(6150,0.31255,19333.5);
   graph->SetPoint(6151,0.3126,19335.74);
   graph->SetPoint(6152,0.31265,19337.98);
   graph->SetPoint(6153,0.3127,19340.22);
   graph->SetPoint(6154,0.31275,19342.46);
   graph->SetPoint(6155,0.3128,19344.69);
   graph->SetPoint(6156,0.31285,19346.93);
   graph->SetPoint(6157,0.3129,19349.17);
   graph->SetPoint(6158,0.31295,19351.41);
   graph->SetPoint(6159,0.313,19353.65);
   graph->SetPoint(6160,0.31305,19355.89);
   graph->SetPoint(6161,0.3131,19358.13);
   graph->SetPoint(6162,0.31315,19360.37);
   graph->SetPoint(6163,0.3132,19362.62);
   graph->SetPoint(6164,0.31325,19364.86);
   graph->SetPoint(6165,0.3133,19367.1);
   graph->SetPoint(6166,0.31335,19369.34);
   graph->SetPoint(6167,0.3134,19371.59);
   graph->SetPoint(6168,0.31345,19373.83);
   graph->SetPoint(6169,0.3135,19376.07);
   graph->SetPoint(6170,0.31355,19378.32);
   graph->SetPoint(6171,0.3136,19380.56);
   graph->SetPoint(6172,0.31365,19382.8);
   graph->SetPoint(6173,0.3137,19385.05);
   graph->SetPoint(6174,0.31375,19387.29);
   graph->SetPoint(6175,0.3138,19389.54);
   graph->SetPoint(6176,0.31385,19391.79);
   graph->SetPoint(6177,0.3139,19394.03);
   graph->SetPoint(6178,0.31395,19396.28);
   graph->SetPoint(6179,0.314,19398.53);
   graph->SetPoint(6180,0.31405,19400.77);
   graph->SetPoint(6181,0.3141,19403.02);
   graph->SetPoint(6182,0.31415,19405.27);
   graph->SetPoint(6183,0.3142,19407.52);
   graph->SetPoint(6184,0.31425,19409.76);
   graph->SetPoint(6185,0.3143,19412.01);
   graph->SetPoint(6186,0.31435,19414.26);
   graph->SetPoint(6187,0.3144,19416.51);
   graph->SetPoint(6188,0.31445,19418.76);
   graph->SetPoint(6189,0.3145,19421.01);
   graph->SetPoint(6190,0.31455,19423.26);
   graph->SetPoint(6191,0.3146,19425.51);
   graph->SetPoint(6192,0.31465,19427.76);
   graph->SetPoint(6193,0.3147,19430.02);
   graph->SetPoint(6194,0.31475,19432.27);
   graph->SetPoint(6195,0.3148,19434.52);
   graph->SetPoint(6196,0.31485,19436.77);
   graph->SetPoint(6197,0.3149,19439.03);
   graph->SetPoint(6198,0.31495,19441.28);
   graph->SetPoint(6199,0.315,19443.53);
   graph->SetPoint(6200,0.31505,19445.79);
   graph->SetPoint(6201,0.3151,19448.04);
   graph->SetPoint(6202,0.31515,19450.3);
   graph->SetPoint(6203,0.3152,19452.55);
   graph->SetPoint(6204,0.31525,19454.81);
   graph->SetPoint(6205,0.3153,19457.06);
   graph->SetPoint(6206,0.31535,19459.32);
   graph->SetPoint(6207,0.3154,19461.57);
   graph->SetPoint(6208,0.31545,19463.83);
   graph->SetPoint(6209,0.3155,19466.09);
   graph->SetPoint(6210,0.31555,19468.34);
   graph->SetPoint(6211,0.3156,19470.6);
   graph->SetPoint(6212,0.31565,19472.86);
   graph->SetPoint(6213,0.3157,19475.12);
   graph->SetPoint(6214,0.31575,19477.38);
   graph->SetPoint(6215,0.3158,19479.63);
   graph->SetPoint(6216,0.31585,19481.89);
   graph->SetPoint(6217,0.3159,19484.15);
   graph->SetPoint(6218,0.31595,19486.41);
   graph->SetPoint(6219,0.316,19488.67);
   graph->SetPoint(6220,0.31605,19490.93);
   graph->SetPoint(6221,0.3161,19493.19);
   graph->SetPoint(6222,0.31615,19495.46);
   graph->SetPoint(6223,0.3162,19497.72);
   graph->SetPoint(6224,0.31625,19499.98);
   graph->SetPoint(6225,0.3163,19502.24);
   graph->SetPoint(6226,0.31635,19504.5);
   graph->SetPoint(6227,0.3164,19506.77);
   graph->SetPoint(6228,0.31645,19509.03);
   graph->SetPoint(6229,0.3165,19511.29);
   graph->SetPoint(6230,0.31655,19513.56);
   graph->SetPoint(6231,0.3166,19515.82);
   graph->SetPoint(6232,0.31665,19518.09);
   graph->SetPoint(6233,0.3167,19520.35);
   graph->SetPoint(6234,0.31675,19522.62);
   graph->SetPoint(6235,0.3168,19524.88);
   graph->SetPoint(6236,0.31685,19527.15);
   graph->SetPoint(6237,0.3169,19529.41);
   graph->SetPoint(6238,0.31695,19531.68);
   graph->SetPoint(6239,0.317,19533.95);
   graph->SetPoint(6240,0.31705,19536.21);
   graph->SetPoint(6241,0.3171,19538.48);
   graph->SetPoint(6242,0.31715,19540.75);
   graph->SetPoint(6243,0.3172,19543.02);
   graph->SetPoint(6244,0.31725,19545.29);
   graph->SetPoint(6245,0.3173,19547.56);
   graph->SetPoint(6246,0.31735,19549.82);
   graph->SetPoint(6247,0.3174,19552.09);
   graph->SetPoint(6248,0.31745,19554.36);
   graph->SetPoint(6249,0.3175,19556.63);
   graph->SetPoint(6250,0.31755,19558.9);
   graph->SetPoint(6251,0.3176,19561.18);
   graph->SetPoint(6252,0.31765,19563.45);
   graph->SetPoint(6253,0.3177,19565.72);
   graph->SetPoint(6254,0.31775,19567.99);
   graph->SetPoint(6255,0.3178,19570.26);
   graph->SetPoint(6256,0.31785,19572.53);
   graph->SetPoint(6257,0.3179,19574.81);
   graph->SetPoint(6258,0.31795,19577.08);
   graph->SetPoint(6259,0.318,19579.35);
   graph->SetPoint(6260,0.31805,19581.63);
   graph->SetPoint(6261,0.3181,19583.9);
   graph->SetPoint(6262,0.31815,19586.18);
   graph->SetPoint(6263,0.3182,19588.45);
   graph->SetPoint(6264,0.31825,19590.73);
   graph->SetPoint(6265,0.3183,19593);
   graph->SetPoint(6266,0.31835,19595.28);
   graph->SetPoint(6267,0.3184,19597.55);
   graph->SetPoint(6268,0.31845,19599.83);
   graph->SetPoint(6269,0.3185,19602.11);
   graph->SetPoint(6270,0.31855,19604.38);
   graph->SetPoint(6271,0.3186,19606.66);
   graph->SetPoint(6272,0.31865,19608.94);
   graph->SetPoint(6273,0.3187,19611.22);
   graph->SetPoint(6274,0.31875,19613.49);
   graph->SetPoint(6275,0.3188,19615.77);
   graph->SetPoint(6276,0.31885,19618.05);
   graph->SetPoint(6277,0.3189,19620.33);
   graph->SetPoint(6278,0.31895,19622.61);
   graph->SetPoint(6279,0.319,19624.89);
   graph->SetPoint(6280,0.31905,19627.17);
   graph->SetPoint(6281,0.3191,19629.45);
   graph->SetPoint(6282,0.31915,19631.73);
   graph->SetPoint(6283,0.3192,19634.01);
   graph->SetPoint(6284,0.31925,19636.3);
   graph->SetPoint(6285,0.3193,19638.58);
   graph->SetPoint(6286,0.31935,19640.86);
   graph->SetPoint(6287,0.3194,19643.14);
   graph->SetPoint(6288,0.31945,19645.42);
   graph->SetPoint(6289,0.3195,19647.71);
   graph->SetPoint(6290,0.31955,19649.99);
   graph->SetPoint(6291,0.3196,19652.28);
   graph->SetPoint(6292,0.31965,19654.56);
   graph->SetPoint(6293,0.3197,19656.84);
   graph->SetPoint(6294,0.31975,19659.13);
   graph->SetPoint(6295,0.3198,19661.41);
   graph->SetPoint(6296,0.31985,19663.7);
   graph->SetPoint(6297,0.3199,19665.99);
   graph->SetPoint(6298,0.31995,19668.27);
   graph->SetPoint(6299,0.32,19670.56);
   graph->SetPoint(6300,0.32005,19672.84);
   graph->SetPoint(6301,0.3201,19675.13);
   graph->SetPoint(6302,0.32015,19677.42);
   graph->SetPoint(6303,0.3202,19679.71);
   graph->SetPoint(6304,0.32025,19682);
   graph->SetPoint(6305,0.3203,19684.28);
   graph->SetPoint(6306,0.32035,19686.57);
   graph->SetPoint(6307,0.3204,19688.86);
   graph->SetPoint(6308,0.32045,19691.15);
   graph->SetPoint(6309,0.3205,19693.44);
   graph->SetPoint(6310,0.32055,19695.73);
   graph->SetPoint(6311,0.3206,19698.02);
   graph->SetPoint(6312,0.32065,19700.31);
   graph->SetPoint(6313,0.3207,19702.6);
   graph->SetPoint(6314,0.32075,19704.89);
   graph->SetPoint(6315,0.3208,19707.19);
   graph->SetPoint(6316,0.32085,19709.48);
   graph->SetPoint(6317,0.3209,19711.77);
   graph->SetPoint(6318,0.32095,19714.06);
   graph->SetPoint(6319,0.321,19716.36);
   graph->SetPoint(6320,0.32105,19718.65);
   graph->SetPoint(6321,0.3211,19720.94);
   graph->SetPoint(6322,0.32115,19723.24);
   graph->SetPoint(6323,0.3212,19725.53);
   graph->SetPoint(6324,0.32125,19727.83);
   graph->SetPoint(6325,0.3213,19730.12);
   graph->SetPoint(6326,0.32135,19732.42);
   graph->SetPoint(6327,0.3214,19734.71);
   graph->SetPoint(6328,0.32145,19737.01);
   graph->SetPoint(6329,0.3215,19739.3);
   graph->SetPoint(6330,0.32155,19741.6);
   graph->SetPoint(6331,0.3216,19743.9);
   graph->SetPoint(6332,0.32165,19746.19);
   graph->SetPoint(6333,0.3217,19748.49);
   graph->SetPoint(6334,0.32175,19750.79);
   graph->SetPoint(6335,0.3218,19753.09);
   graph->SetPoint(6336,0.32185,19755.38);
   graph->SetPoint(6337,0.3219,19757.68);
   graph->SetPoint(6338,0.32195,19759.98);
   graph->SetPoint(6339,0.322,19762.28);
   graph->SetPoint(6340,0.32205,19764.58);
   graph->SetPoint(6341,0.3221,19766.88);
   graph->SetPoint(6342,0.32215,19769.18);
   graph->SetPoint(6343,0.3222,19771.48);
   graph->SetPoint(6344,0.32225,19773.78);
   graph->SetPoint(6345,0.3223,19776.08);
   graph->SetPoint(6346,0.32235,19778.39);
   graph->SetPoint(6347,0.3224,19780.69);
   graph->SetPoint(6348,0.32245,19782.99);
   graph->SetPoint(6349,0.3225,19785.29);
   graph->SetPoint(6350,0.32255,19787.6);
   graph->SetPoint(6351,0.3226,19789.9);
   graph->SetPoint(6352,0.32265,19792.2);
   graph->SetPoint(6353,0.3227,19794.51);
   graph->SetPoint(6354,0.32275,19796.81);
   graph->SetPoint(6355,0.3228,19799.12);
   graph->SetPoint(6356,0.32285,19801.42);
   graph->SetPoint(6357,0.3229,19803.73);
   graph->SetPoint(6358,0.32295,19806.03);
   graph->SetPoint(6359,0.323,19808.34);
   graph->SetPoint(6360,0.32305,19810.64);
   graph->SetPoint(6361,0.3231,19812.95);
   graph->SetPoint(6362,0.32315,19815.26);
   graph->SetPoint(6363,0.3232,19817.56);
   graph->SetPoint(6364,0.32325,19819.87);
   graph->SetPoint(6365,0.3233,19822.18);
   graph->SetPoint(6366,0.32335,19824.49);
   graph->SetPoint(6367,0.3234,19826.79);
   graph->SetPoint(6368,0.32345,19829.1);
   graph->SetPoint(6369,0.3235,19831.41);
   graph->SetPoint(6370,0.32355,19833.72);
   graph->SetPoint(6371,0.3236,19836.03);
   graph->SetPoint(6372,0.32365,19838.34);
   graph->SetPoint(6373,0.3237,19840.65);
   graph->SetPoint(6374,0.32375,19842.96);
   graph->SetPoint(6375,0.3238,19845.27);
   graph->SetPoint(6376,0.32385,19847.58);
   graph->SetPoint(6377,0.3239,19849.89);
   graph->SetPoint(6378,0.32395,19852.21);
   graph->SetPoint(6379,0.324,19854.52);
   graph->SetPoint(6380,0.32405,19856.83);
   graph->SetPoint(6381,0.3241,19859.14);
   graph->SetPoint(6382,0.32415,19861.46);
   graph->SetPoint(6383,0.3242,19863.77);
   graph->SetPoint(6384,0.32425,19866.08);
   graph->SetPoint(6385,0.3243,19868.4);
   graph->SetPoint(6386,0.32435,19870.71);
   graph->SetPoint(6387,0.3244,19873.03);
   graph->SetPoint(6388,0.32445,19875.34);
   graph->SetPoint(6389,0.3245,19877.66);
   graph->SetPoint(6390,0.32455,19879.97);
   graph->SetPoint(6391,0.3246,19882.29);
   graph->SetPoint(6392,0.32465,19884.6);
   graph->SetPoint(6393,0.3247,19886.92);
   graph->SetPoint(6394,0.32475,19889.24);
   graph->SetPoint(6395,0.3248,19891.55);
   graph->SetPoint(6396,0.32485,19893.87);
   graph->SetPoint(6397,0.3249,19896.19);
   graph->SetPoint(6398,0.32495,19898.51);
   graph->SetPoint(6399,0.325,19900.83);
   graph->SetPoint(6400,0.32505,19903.14);
   graph->SetPoint(6401,0.3251,19905.46);
   graph->SetPoint(6402,0.32515,19907.78);
   graph->SetPoint(6403,0.3252,19910.1);
   graph->SetPoint(6404,0.32525,19912.42);
   graph->SetPoint(6405,0.3253,19914.74);
   graph->SetPoint(6406,0.32535,19917.06);
   graph->SetPoint(6407,0.3254,19919.38);
   graph->SetPoint(6408,0.32545,19921.71);
   graph->SetPoint(6409,0.3255,19924.03);
   graph->SetPoint(6410,0.32555,19926.35);
   graph->SetPoint(6411,0.3256,19928.67);
   graph->SetPoint(6412,0.32565,19930.99);
   graph->SetPoint(6413,0.3257,19933.32);
   graph->SetPoint(6414,0.32575,19935.64);
   graph->SetPoint(6415,0.3258,19937.96);
   graph->SetPoint(6416,0.32585,19940.29);
   graph->SetPoint(6417,0.3259,19942.61);
   graph->SetPoint(6418,0.32595,19944.94);
   graph->SetPoint(6419,0.326,19947.26);
   graph->SetPoint(6420,0.32605,19949.58);
   graph->SetPoint(6421,0.3261,19951.91);
   graph->SetPoint(6422,0.32615,19954.24);
   graph->SetPoint(6423,0.3262,19956.56);
   graph->SetPoint(6424,0.32625,19958.89);
   graph->SetPoint(6425,0.3263,19961.21);
   graph->SetPoint(6426,0.32635,19963.54);
   graph->SetPoint(6427,0.3264,19965.87);
   graph->SetPoint(6428,0.32645,19968.2);
   graph->SetPoint(6429,0.3265,19970.52);
   graph->SetPoint(6430,0.32655,19972.85);
   graph->SetPoint(6431,0.3266,19975.18);
   graph->SetPoint(6432,0.32665,19977.51);
   graph->SetPoint(6433,0.3267,19979.84);
   graph->SetPoint(6434,0.32675,19982.17);
   graph->SetPoint(6435,0.3268,19984.5);
   graph->SetPoint(6436,0.32685,19986.83);
   graph->SetPoint(6437,0.3269,19989.16);
   graph->SetPoint(6438,0.32695,19991.49);
   graph->SetPoint(6439,0.327,19993.82);
   graph->SetPoint(6440,0.32705,19996.15);
   graph->SetPoint(6441,0.3271,19998.48);
   graph->SetPoint(6442,0.32715,20000.81);
   graph->SetPoint(6443,0.3272,20003.15);
   graph->SetPoint(6444,0.32725,20005.48);
   graph->SetPoint(6445,0.3273,20007.81);
   graph->SetPoint(6446,0.32735,20010.14);
   graph->SetPoint(6447,0.3274,20012.48);
   graph->SetPoint(6448,0.32745,20014.81);
   graph->SetPoint(6449,0.3275,20017.14);
   graph->SetPoint(6450,0.32755,20019.48);
   graph->SetPoint(6451,0.3276,20021.81);
   graph->SetPoint(6452,0.32765,20024.15);
   graph->SetPoint(6453,0.3277,20026.48);
   graph->SetPoint(6454,0.32775,20028.82);
   graph->SetPoint(6455,0.3278,20031.16);
   graph->SetPoint(6456,0.32785,20033.49);
   graph->SetPoint(6457,0.3279,20035.83);
   graph->SetPoint(6458,0.32795,20038.16);
   graph->SetPoint(6459,0.328,20040.5);
   graph->SetPoint(6460,0.32805,20042.84);
   graph->SetPoint(6461,0.3281,20045.18);
   graph->SetPoint(6462,0.32815,20047.51);
   graph->SetPoint(6463,0.3282,20049.85);
   graph->SetPoint(6464,0.32825,20052.19);
   graph->SetPoint(6465,0.3283,20054.53);
   graph->SetPoint(6466,0.32835,20056.87);
   graph->SetPoint(6467,0.3284,20059.21);
   graph->SetPoint(6468,0.32845,20061.55);
   graph->SetPoint(6469,0.3285,20063.89);
   graph->SetPoint(6470,0.32855,20066.23);
   graph->SetPoint(6471,0.3286,20068.57);
   graph->SetPoint(6472,0.32865,20070.91);
   graph->SetPoint(6473,0.3287,20073.25);
   graph->SetPoint(6474,0.32875,20075.59);
   graph->SetPoint(6475,0.3288,20077.94);
   graph->SetPoint(6476,0.32885,20080.28);
   graph->SetPoint(6477,0.3289,20082.62);
   graph->SetPoint(6478,0.32895,20084.96);
   graph->SetPoint(6479,0.329,20087.31);
   graph->SetPoint(6480,0.32905,20089.65);
   graph->SetPoint(6481,0.3291,20092);
   graph->SetPoint(6482,0.32915,20094.34);
   graph->SetPoint(6483,0.3292,20096.68);
   graph->SetPoint(6484,0.32925,20099.03);
   graph->SetPoint(6485,0.3293,20101.37);
   graph->SetPoint(6486,0.32935,20103.72);
   graph->SetPoint(6487,0.3294,20106.06);
   graph->SetPoint(6488,0.32945,20108.41);
   graph->SetPoint(6489,0.3295,20110.76);
   graph->SetPoint(6490,0.32955,20113.1);
   graph->SetPoint(6491,0.3296,20115.45);
   graph->SetPoint(6492,0.32965,20117.8);
   graph->SetPoint(6493,0.3297,20120.15);
   graph->SetPoint(6494,0.32975,20122.49);
   graph->SetPoint(6495,0.3298,20124.84);
   graph->SetPoint(6496,0.32985,20127.19);
   graph->SetPoint(6497,0.3299,20129.54);
   graph->SetPoint(6498,0.32995,20131.89);
   graph->SetPoint(6499,0.33,20134.24);
   graph->SetPoint(6500,0.33005,20136.59);
   graph->SetPoint(6501,0.3301,20138.94);
   graph->SetPoint(6502,0.33015,20141.29);
   graph->SetPoint(6503,0.3302,20143.64);
   graph->SetPoint(6504,0.33025,20145.99);
   graph->SetPoint(6505,0.3303,20148.34);
   graph->SetPoint(6506,0.33035,20150.69);
   graph->SetPoint(6507,0.3304,20153.04);
   graph->SetPoint(6508,0.33045,20155.39);
   graph->SetPoint(6509,0.3305,20157.75);
   graph->SetPoint(6510,0.33055,20160.1);
   graph->SetPoint(6511,0.3306,20162.45);
   graph->SetPoint(6512,0.33065,20164.81);
   graph->SetPoint(6513,0.3307,20167.16);
   graph->SetPoint(6514,0.33075,20169.51);
   graph->SetPoint(6515,0.3308,20171.87);
   graph->SetPoint(6516,0.33085,20174.22);
   graph->SetPoint(6517,0.3309,20176.58);
   graph->SetPoint(6518,0.33095,20178.93);
   graph->SetPoint(6519,0.331,20181.29);
   graph->SetPoint(6520,0.33105,20183.64);
   graph->SetPoint(6521,0.3311,20186);
   graph->SetPoint(6522,0.33115,20188.36);
   graph->SetPoint(6523,0.3312,20190.71);
   graph->SetPoint(6524,0.33125,20193.07);
   graph->SetPoint(6525,0.3313,20195.43);
   graph->SetPoint(6526,0.33135,20197.78);
   graph->SetPoint(6527,0.3314,20200.14);
   graph->SetPoint(6528,0.33145,20202.5);
   graph->SetPoint(6529,0.3315,20204.86);
   graph->SetPoint(6530,0.33155,20207.22);
   graph->SetPoint(6531,0.3316,20209.58);
   graph->SetPoint(6532,0.33165,20211.94);
   graph->SetPoint(6533,0.3317,20214.29);
   graph->SetPoint(6534,0.33175,20216.65);
   graph->SetPoint(6535,0.3318,20219.02);
   graph->SetPoint(6536,0.33185,20221.38);
   graph->SetPoint(6537,0.3319,20223.74);
   graph->SetPoint(6538,0.33195,20226.1);
   graph->SetPoint(6539,0.332,20228.46);
   graph->SetPoint(6540,0.33205,20230.82);
   graph->SetPoint(6541,0.3321,20233.18);
   graph->SetPoint(6542,0.33215,20235.55);
   graph->SetPoint(6543,0.3322,20237.91);
   graph->SetPoint(6544,0.33225,20240.27);
   graph->SetPoint(6545,0.3323,20242.63);
   graph->SetPoint(6546,0.33235,20245);
   graph->SetPoint(6547,0.3324,20247.36);
   graph->SetPoint(6548,0.33245,20249.73);
   graph->SetPoint(6549,0.3325,20252.09);
   graph->SetPoint(6550,0.33255,20254.45);
   graph->SetPoint(6551,0.3326,20256.82);
   graph->SetPoint(6552,0.33265,20259.19);
   graph->SetPoint(6553,0.3327,20261.55);
   graph->SetPoint(6554,0.33275,20263.92);
   graph->SetPoint(6555,0.3328,20266.28);
   graph->SetPoint(6556,0.33285,20268.65);
   graph->SetPoint(6557,0.3329,20271.02);
   graph->SetPoint(6558,0.33295,20273.38);
   graph->SetPoint(6559,0.333,20275.75);
   graph->SetPoint(6560,0.33305,20278.12);
   graph->SetPoint(6561,0.3331,20280.49);
   graph->SetPoint(6562,0.33315,20282.85);
   graph->SetPoint(6563,0.3332,20285.22);
   graph->SetPoint(6564,0.33325,20287.59);
   graph->SetPoint(6565,0.3333,20289.96);
   graph->SetPoint(6566,0.33335,20292.33);
   graph->SetPoint(6567,0.3334,20294.7);
   graph->SetPoint(6568,0.33345,20297.07);
   graph->SetPoint(6569,0.3335,20299.44);
   graph->SetPoint(6570,0.33355,20301.81);
   graph->SetPoint(6571,0.3336,20304.18);
   graph->SetPoint(6572,0.33365,20306.55);
   graph->SetPoint(6573,0.3337,20308.93);
   graph->SetPoint(6574,0.33375,20311.3);
   graph->SetPoint(6575,0.3338,20313.67);
   graph->SetPoint(6576,0.33385,20316.04);
   graph->SetPoint(6577,0.3339,20318.42);
   graph->SetPoint(6578,0.33395,20320.79);
   graph->SetPoint(6579,0.334,20323.16);
   graph->SetPoint(6580,0.33405,20325.54);
   graph->SetPoint(6581,0.3341,20327.91);
   graph->SetPoint(6582,0.33415,20330.28);
   graph->SetPoint(6583,0.3342,20332.66);
   graph->SetPoint(6584,0.33425,20335.03);
   graph->SetPoint(6585,0.3343,20337.41);
   graph->SetPoint(6586,0.33435,20339.78);
   graph->SetPoint(6587,0.3344,20342.16);
   graph->SetPoint(6588,0.33445,20344.54);
   graph->SetPoint(6589,0.3345,20346.91);
   graph->SetPoint(6590,0.33455,20349.29);
   graph->SetPoint(6591,0.3346,20351.67);
   graph->SetPoint(6592,0.33465,20354.04);
   graph->SetPoint(6593,0.3347,20356.42);
   graph->SetPoint(6594,0.33475,20358.8);
   graph->SetPoint(6595,0.3348,20361.18);
   graph->SetPoint(6596,0.33485,20363.56);
   graph->SetPoint(6597,0.3349,20365.93);
   graph->SetPoint(6598,0.33495,20368.31);
   graph->SetPoint(6599,0.335,20370.69);
   graph->SetPoint(6600,0.33505,20373.07);
   graph->SetPoint(6601,0.3351,20375.45);
   graph->SetPoint(6602,0.33515,20377.83);
   graph->SetPoint(6603,0.3352,20380.21);
   graph->SetPoint(6604,0.33525,20382.59);
   graph->SetPoint(6605,0.3353,20384.97);
   graph->SetPoint(6606,0.33535,20387.36);
   graph->SetPoint(6607,0.3354,20389.74);
   graph->SetPoint(6608,0.33545,20392.12);
   graph->SetPoint(6609,0.3355,20394.5);
   graph->SetPoint(6610,0.33555,20396.88);
   graph->SetPoint(6611,0.3356,20399.27);
   graph->SetPoint(6612,0.33565,20401.65);
   graph->SetPoint(6613,0.3357,20404.03);
   graph->SetPoint(6614,0.33575,20406.42);
   graph->SetPoint(6615,0.3358,20408.8);
   graph->SetPoint(6616,0.33585,20411.19);
   graph->SetPoint(6617,0.3359,20413.57);
   graph->SetPoint(6618,0.33595,20415.95);
   graph->SetPoint(6619,0.336,20418.34);
   graph->SetPoint(6620,0.33605,20420.73);
   graph->SetPoint(6621,0.3361,20423.11);
   graph->SetPoint(6622,0.33615,20425.5);
   graph->SetPoint(6623,0.3362,20427.88);
   graph->SetPoint(6624,0.33625,20430.27);
   graph->SetPoint(6625,0.3363,20432.66);
   graph->SetPoint(6626,0.33635,20435.04);
   graph->SetPoint(6627,0.3364,20437.43);
   graph->SetPoint(6628,0.33645,20439.82);
   graph->SetPoint(6629,0.3365,20442.21);
   graph->SetPoint(6630,0.33655,20444.6);
   graph->SetPoint(6631,0.3366,20446.99);
   graph->SetPoint(6632,0.33665,20449.37);
   graph->SetPoint(6633,0.3367,20451.76);
   graph->SetPoint(6634,0.33675,20454.15);
   graph->SetPoint(6635,0.3368,20456.54);
   graph->SetPoint(6636,0.33685,20458.93);
   graph->SetPoint(6637,0.3369,20461.32);
   graph->SetPoint(6638,0.33695,20463.71);
   graph->SetPoint(6639,0.337,20466.11);
   graph->SetPoint(6640,0.33705,20468.5);
   graph->SetPoint(6641,0.3371,20470.89);
   graph->SetPoint(6642,0.33715,20473.28);
   graph->SetPoint(6643,0.3372,20475.67);
   graph->SetPoint(6644,0.33725,20478.06);
   graph->SetPoint(6645,0.3373,20480.46);
   graph->SetPoint(6646,0.33735,20482.85);
   graph->SetPoint(6647,0.3374,20485.24);
   graph->SetPoint(6648,0.33745,20487.64);
   graph->SetPoint(6649,0.3375,20490.03);
   graph->SetPoint(6650,0.33755,20492.43);
   graph->SetPoint(6651,0.3376,20494.82);
   graph->SetPoint(6652,0.33765,20497.21);
   graph->SetPoint(6653,0.3377,20499.61);
   graph->SetPoint(6654,0.33775,20502.01);
   graph->SetPoint(6655,0.3378,20504.4);
   graph->SetPoint(6656,0.33785,20506.8);
   graph->SetPoint(6657,0.3379,20509.19);
   graph->SetPoint(6658,0.33795,20511.59);
   graph->SetPoint(6659,0.338,20513.99);
   graph->SetPoint(6660,0.33805,20516.38);
   graph->SetPoint(6661,0.3381,20518.78);
   graph->SetPoint(6662,0.33815,20521.18);
   graph->SetPoint(6663,0.3382,20523.58);
   graph->SetPoint(6664,0.33825,20525.97);
   graph->SetPoint(6665,0.3383,20528.37);
   graph->SetPoint(6666,0.33835,20530.77);
   graph->SetPoint(6667,0.3384,20533.17);
   graph->SetPoint(6668,0.33845,20535.57);
   graph->SetPoint(6669,0.3385,20537.97);
   graph->SetPoint(6670,0.33855,20540.37);
   graph->SetPoint(6671,0.3386,20542.77);
   graph->SetPoint(6672,0.33865,20545.17);
   graph->SetPoint(6673,0.3387,20547.57);
   graph->SetPoint(6674,0.33875,20549.97);
   graph->SetPoint(6675,0.3388,20552.37);
   graph->SetPoint(6676,0.33885,20554.78);
   graph->SetPoint(6677,0.3389,20557.18);
   graph->SetPoint(6678,0.33895,20559.58);
   graph->SetPoint(6679,0.339,20561.98);
   graph->SetPoint(6680,0.33905,20564.39);
   graph->SetPoint(6681,0.3391,20566.79);
   graph->SetPoint(6682,0.33915,20569.19);
   graph->SetPoint(6683,0.3392,20571.6);
   graph->SetPoint(6684,0.33925,20574);
   graph->SetPoint(6685,0.3393,20576.4);
   graph->SetPoint(6686,0.33935,20578.81);
   graph->SetPoint(6687,0.3394,20581.21);
   graph->SetPoint(6688,0.33945,20583.62);
   graph->SetPoint(6689,0.3395,20586.03);
   graph->SetPoint(6690,0.33955,20588.43);
   graph->SetPoint(6691,0.3396,20590.84);
   graph->SetPoint(6692,0.33965,20593.24);
   graph->SetPoint(6693,0.3397,20595.65);
   graph->SetPoint(6694,0.33975,20598.06);
   graph->SetPoint(6695,0.3398,20600.46);
   graph->SetPoint(6696,0.33985,20602.87);
   graph->SetPoint(6697,0.3399,20605.28);
   graph->SetPoint(6698,0.33995,20607.69);
   graph->SetPoint(6699,0.34,20610.1);
   graph->SetPoint(6700,0.34005,20612.5);
   graph->SetPoint(6701,0.3401,20614.91);
   graph->SetPoint(6702,0.34015,20617.32);
   graph->SetPoint(6703,0.3402,20619.73);
   graph->SetPoint(6704,0.34025,20622.14);
   graph->SetPoint(6705,0.3403,20624.55);
   graph->SetPoint(6706,0.34035,20626.96);
   graph->SetPoint(6707,0.3404,20629.37);
   graph->SetPoint(6708,0.34045,20631.78);
   graph->SetPoint(6709,0.3405,20634.19);
   graph->SetPoint(6710,0.34055,20636.61);
   graph->SetPoint(6711,0.3406,20639.02);
   graph->SetPoint(6712,0.34065,20641.43);
   graph->SetPoint(6713,0.3407,20643.84);
   graph->SetPoint(6714,0.34075,20646.25);
   graph->SetPoint(6715,0.3408,20648.67);
   graph->SetPoint(6716,0.34085,20651.08);
   graph->SetPoint(6717,0.3409,20653.49);
   graph->SetPoint(6718,0.34095,20655.91);
   graph->SetPoint(6719,0.341,20658.32);
   graph->SetPoint(6720,0.34105,20660.74);
   graph->SetPoint(6721,0.3411,20663.15);
   graph->SetPoint(6722,0.34115,20665.56);
   graph->SetPoint(6723,0.3412,20667.98);
   graph->SetPoint(6724,0.34125,20670.4);
   graph->SetPoint(6725,0.3413,20672.81);
   graph->SetPoint(6726,0.34135,20675.23);
   graph->SetPoint(6727,0.3414,20677.64);
   graph->SetPoint(6728,0.34145,20680.06);
   graph->SetPoint(6729,0.3415,20682.48);
   graph->SetPoint(6730,0.34155,20684.89);
   graph->SetPoint(6731,0.3416,20687.31);
   graph->SetPoint(6732,0.34165,20689.73);
   graph->SetPoint(6733,0.3417,20692.15);
   graph->SetPoint(6734,0.34175,20694.57);
   graph->SetPoint(6735,0.3418,20696.98);
   graph->SetPoint(6736,0.34185,20699.4);
   graph->SetPoint(6737,0.3419,20701.82);
   graph->SetPoint(6738,0.34195,20704.24);
   graph->SetPoint(6739,0.342,20706.66);
   graph->SetPoint(6740,0.34205,20709.08);
   graph->SetPoint(6741,0.3421,20711.5);
   graph->SetPoint(6742,0.34215,20713.92);
   graph->SetPoint(6743,0.3422,20716.34);
   graph->SetPoint(6744,0.34225,20718.76);
   graph->SetPoint(6745,0.3423,20721.18);
   graph->SetPoint(6746,0.34235,20723.61);
   graph->SetPoint(6747,0.3424,20726.03);
   graph->SetPoint(6748,0.34245,20728.45);
   graph->SetPoint(6749,0.3425,20730.87);
   graph->SetPoint(6750,0.34255,20733.3);
   graph->SetPoint(6751,0.3426,20735.72);
   graph->SetPoint(6752,0.34265,20738.14);
   graph->SetPoint(6753,0.3427,20740.56);
   graph->SetPoint(6754,0.34275,20742.99);
   graph->SetPoint(6755,0.3428,20745.41);
   graph->SetPoint(6756,0.34285,20747.84);
   graph->SetPoint(6757,0.3429,20750.26);
   graph->SetPoint(6758,0.34295,20752.69);
   graph->SetPoint(6759,0.343,20755.11);
   graph->SetPoint(6760,0.34305,20757.54);
   graph->SetPoint(6761,0.3431,20759.96);
   graph->SetPoint(6762,0.34315,20762.39);
   graph->SetPoint(6763,0.3432,20764.82);
   graph->SetPoint(6764,0.34325,20767.24);
   graph->SetPoint(6765,0.3433,20769.67);
   graph->SetPoint(6766,0.34335,20772.1);
   graph->SetPoint(6767,0.3434,20774.52);
   graph->SetPoint(6768,0.34345,20776.95);
   graph->SetPoint(6769,0.3435,20779.38);
   graph->SetPoint(6770,0.34355,20781.81);
   graph->SetPoint(6771,0.3436,20784.24);
   graph->SetPoint(6772,0.34365,20786.67);
   graph->SetPoint(6773,0.3437,20789.1);
   graph->SetPoint(6774,0.34375,20791.52);
   graph->SetPoint(6775,0.3438,20793.95);
   graph->SetPoint(6776,0.34385,20796.38);
   graph->SetPoint(6777,0.3439,20798.81);
   graph->SetPoint(6778,0.34395,20801.25);
   graph->SetPoint(6779,0.344,20803.68);
   graph->SetPoint(6780,0.34405,20806.11);
   graph->SetPoint(6781,0.3441,20808.54);
   graph->SetPoint(6782,0.34415,20810.97);
   graph->SetPoint(6783,0.3442,20813.4);
   graph->SetPoint(6784,0.34425,20815.83);
   graph->SetPoint(6785,0.3443,20818.27);
   graph->SetPoint(6786,0.34435,20820.7);
   graph->SetPoint(6787,0.3444,20823.13);
   graph->SetPoint(6788,0.34445,20825.57);
   graph->SetPoint(6789,0.3445,20828);
   graph->SetPoint(6790,0.34455,20830.43);
   graph->SetPoint(6791,0.3446,20832.87);
   graph->SetPoint(6792,0.34465,20835.3);
   graph->SetPoint(6793,0.3447,20837.74);
   graph->SetPoint(6794,0.34475,20840.17);
   graph->SetPoint(6795,0.3448,20842.61);
   graph->SetPoint(6796,0.34485,20845.04);
   graph->SetPoint(6797,0.3449,20847.48);
   graph->SetPoint(6798,0.34495,20849.91);
   graph->SetPoint(6799,0.345,20852.35);
   graph->SetPoint(6800,0.34505,20854.79);
   graph->SetPoint(6801,0.3451,20857.22);
   graph->SetPoint(6802,0.34515,20859.66);
   graph->SetPoint(6803,0.3452,20862.1);
   graph->SetPoint(6804,0.34525,20864.54);
   graph->SetPoint(6805,0.3453,20866.97);
   graph->SetPoint(6806,0.34535,20869.41);
   graph->SetPoint(6807,0.3454,20871.85);
   graph->SetPoint(6808,0.34545,20874.29);
   graph->SetPoint(6809,0.3455,20876.73);
   graph->SetPoint(6810,0.34555,20879.17);
   graph->SetPoint(6811,0.3456,20881.61);
   graph->SetPoint(6812,0.34565,20884.05);
   graph->SetPoint(6813,0.3457,20886.49);
   graph->SetPoint(6814,0.34575,20888.93);
   graph->SetPoint(6815,0.3458,20891.37);
   graph->SetPoint(6816,0.34585,20893.81);
   graph->SetPoint(6817,0.3459,20896.25);
   graph->SetPoint(6818,0.34595,20898.69);
   graph->SetPoint(6819,0.346,20901.14);
   graph->SetPoint(6820,0.34605,20903.58);
   graph->SetPoint(6821,0.3461,20906.02);
   graph->SetPoint(6822,0.34615,20908.46);
   graph->SetPoint(6823,0.3462,20910.91);
   graph->SetPoint(6824,0.34625,20913.35);
   graph->SetPoint(6825,0.3463,20915.79);
   graph->SetPoint(6826,0.34635,20918.24);
   graph->SetPoint(6827,0.3464,20920.68);
   graph->SetPoint(6828,0.34645,20923.12);
   graph->SetPoint(6829,0.3465,20925.57);
   graph->SetPoint(6830,0.34655,20928.01);
   graph->SetPoint(6831,0.3466,20930.46);
   graph->SetPoint(6832,0.34665,20932.9);
   graph->SetPoint(6833,0.3467,20935.35);
   graph->SetPoint(6834,0.34675,20937.8);
   graph->SetPoint(6835,0.3468,20940.24);
   graph->SetPoint(6836,0.34685,20942.69);
   graph->SetPoint(6837,0.3469,20945.14);
   graph->SetPoint(6838,0.34695,20947.58);
   graph->SetPoint(6839,0.347,20950.03);
   graph->SetPoint(6840,0.34705,20952.48);
   graph->SetPoint(6841,0.3471,20954.93);
   graph->SetPoint(6842,0.34715,20957.37);
   graph->SetPoint(6843,0.3472,20959.82);
   graph->SetPoint(6844,0.34725,20962.27);
   graph->SetPoint(6845,0.3473,20964.72);
   graph->SetPoint(6846,0.34735,20967.17);
   graph->SetPoint(6847,0.3474,20969.62);
   graph->SetPoint(6848,0.34745,20972.07);
   graph->SetPoint(6849,0.3475,20974.52);
   graph->SetPoint(6850,0.34755,20976.97);
   graph->SetPoint(6851,0.3476,20979.42);
   graph->SetPoint(6852,0.34765,20981.87);
   graph->SetPoint(6853,0.3477,20984.32);
   graph->SetPoint(6854,0.34775,20986.77);
   graph->SetPoint(6855,0.3478,20989.22);
   graph->SetPoint(6856,0.34785,20991.68);
   graph->SetPoint(6857,0.3479,20994.13);
   graph->SetPoint(6858,0.34795,20996.58);
   graph->SetPoint(6859,0.348,20999.03);
   graph->SetPoint(6860,0.34805,21001.49);
   graph->SetPoint(6861,0.3481,21003.94);
   graph->SetPoint(6862,0.34815,21006.39);
   graph->SetPoint(6863,0.3482,21008.85);
   graph->SetPoint(6864,0.34825,21011.3);
   graph->SetPoint(6865,0.3483,21013.76);
   graph->SetPoint(6866,0.34835,21016.21);
   graph->SetPoint(6867,0.3484,21018.67);
   graph->SetPoint(6868,0.34845,21021.12);
   graph->SetPoint(6869,0.3485,21023.58);
   graph->SetPoint(6870,0.34855,21026.03);
   graph->SetPoint(6871,0.3486,21028.49);
   graph->SetPoint(6872,0.34865,21030.94);
   graph->SetPoint(6873,0.3487,21033.4);
   graph->SetPoint(6874,0.34875,21035.86);
   graph->SetPoint(6875,0.3488,21038.31);
   graph->SetPoint(6876,0.34885,21040.77);
   graph->SetPoint(6877,0.3489,21043.23);
   graph->SetPoint(6878,0.34895,21045.69);
   graph->SetPoint(6879,0.349,21048.15);
   graph->SetPoint(6880,0.34905,21050.6);
   graph->SetPoint(6881,0.3491,21053.06);
   graph->SetPoint(6882,0.34915,21055.52);
   graph->SetPoint(6883,0.3492,21057.98);
   graph->SetPoint(6884,0.34925,21060.44);
   graph->SetPoint(6885,0.3493,21062.9);
   graph->SetPoint(6886,0.34935,21065.36);
   graph->SetPoint(6887,0.3494,21067.82);
   graph->SetPoint(6888,0.34945,21070.28);
   graph->SetPoint(6889,0.3495,21072.74);
   graph->SetPoint(6890,0.34955,21075.2);
   graph->SetPoint(6891,0.3496,21077.66);
   graph->SetPoint(6892,0.34965,21080.13);
   graph->SetPoint(6893,0.3497,21082.59);
   graph->SetPoint(6894,0.34975,21085.05);
   graph->SetPoint(6895,0.3498,21087.51);
   graph->SetPoint(6896,0.34985,21089.97);
   graph->SetPoint(6897,0.3499,21092.44);
   graph->SetPoint(6898,0.34995,21094.9);
   graph->SetPoint(6899,0.35,21097.36);
   graph->SetPoint(6900,0.35005,21099.83);
   graph->SetPoint(6901,0.3501,21102.29);
   graph->SetPoint(6902,0.35015,21104.76);
   graph->SetPoint(6903,0.3502,21107.22);
   graph->SetPoint(6904,0.35025,21109.69);
   graph->SetPoint(6905,0.3503,21112.15);
   graph->SetPoint(6906,0.35035,21114.62);
   graph->SetPoint(6907,0.3504,21117.08);
   graph->SetPoint(6908,0.35045,21119.55);
   graph->SetPoint(6909,0.3505,21122.01);
   graph->SetPoint(6910,0.35055,21124.48);
   graph->SetPoint(6911,0.3506,21126.95);
   graph->SetPoint(6912,0.35065,21129.41);
   graph->SetPoint(6913,0.3507,21131.88);
   graph->SetPoint(6914,0.35075,21134.35);
   graph->SetPoint(6915,0.3508,21136.82);
   graph->SetPoint(6916,0.35085,21139.28);
   graph->SetPoint(6917,0.3509,21141.75);
   graph->SetPoint(6918,0.35095,21144.22);
   graph->SetPoint(6919,0.351,21146.69);
   graph->SetPoint(6920,0.35105,21149.16);
   graph->SetPoint(6921,0.3511,21151.63);
   graph->SetPoint(6922,0.35115,21154.1);
   graph->SetPoint(6923,0.3512,21156.57);
   graph->SetPoint(6924,0.35125,21159.04);
   graph->SetPoint(6925,0.3513,21161.51);
   graph->SetPoint(6926,0.35135,21163.98);
   graph->SetPoint(6927,0.3514,21166.45);
   graph->SetPoint(6928,0.35145,21168.92);
   graph->SetPoint(6929,0.3515,21171.39);
   graph->SetPoint(6930,0.35155,21173.86);
   graph->SetPoint(6931,0.3516,21176.34);
   graph->SetPoint(6932,0.35165,21178.81);
   graph->SetPoint(6933,0.3517,21181.28);
   graph->SetPoint(6934,0.35175,21183.75);
   graph->SetPoint(6935,0.3518,21186.23);
   graph->SetPoint(6936,0.35185,21188.7);
   graph->SetPoint(6937,0.3519,21191.17);
   graph->SetPoint(6938,0.35195,21193.65);
   graph->SetPoint(6939,0.352,21196.12);
   graph->SetPoint(6940,0.35205,21198.6);
   graph->SetPoint(6941,0.3521,21201.07);
   graph->SetPoint(6942,0.35215,21203.54);
   graph->SetPoint(6943,0.3522,21206.02);
   graph->SetPoint(6944,0.35225,21208.5);
   graph->SetPoint(6945,0.3523,21210.97);
   graph->SetPoint(6946,0.35235,21213.45);
   graph->SetPoint(6947,0.3524,21215.92);
   graph->SetPoint(6948,0.35245,21218.4);
   graph->SetPoint(6949,0.3525,21220.88);
   graph->SetPoint(6950,0.35255,21223.35);
   graph->SetPoint(6951,0.3526,21225.83);
   graph->SetPoint(6952,0.35265,21228.31);
   graph->SetPoint(6953,0.3527,21230.79);
   graph->SetPoint(6954,0.35275,21233.26);
   graph->SetPoint(6955,0.3528,21235.74);
   graph->SetPoint(6956,0.35285,21238.22);
   graph->SetPoint(6957,0.3529,21240.7);
   graph->SetPoint(6958,0.35295,21243.18);
   graph->SetPoint(6959,0.353,21245.66);
   graph->SetPoint(6960,0.35305,21248.14);
   graph->SetPoint(6961,0.3531,21250.62);
   graph->SetPoint(6962,0.35315,21253.1);
   graph->SetPoint(6963,0.3532,21255.58);
   graph->SetPoint(6964,0.35325,21258.06);
   graph->SetPoint(6965,0.3533,21260.54);
   graph->SetPoint(6966,0.35335,21263.02);
   graph->SetPoint(6967,0.3534,21265.5);
   graph->SetPoint(6968,0.35345,21267.98);
   graph->SetPoint(6969,0.3535,21270.46);
   graph->SetPoint(6970,0.35355,21272.95);
   graph->SetPoint(6971,0.3536,21275.43);
   graph->SetPoint(6972,0.35365,21277.91);
   graph->SetPoint(6973,0.3537,21280.4);
   graph->SetPoint(6974,0.35375,21282.88);
   graph->SetPoint(6975,0.3538,21285.36);
   graph->SetPoint(6976,0.35385,21287.85);
   graph->SetPoint(6977,0.3539,21290.33);
   graph->SetPoint(6978,0.35395,21292.81);
   graph->SetPoint(6979,0.354,21295.3);
   graph->SetPoint(6980,0.35405,21297.78);
   graph->SetPoint(6981,0.3541,21300.27);
   graph->SetPoint(6982,0.35415,21302.75);
   graph->SetPoint(6983,0.3542,21305.24);
   graph->SetPoint(6984,0.35425,21307.72);
   graph->SetPoint(6985,0.3543,21310.21);
   graph->SetPoint(6986,0.35435,21312.7);
   graph->SetPoint(6987,0.3544,21315.18);
   graph->SetPoint(6988,0.35445,21317.67);
   graph->SetPoint(6989,0.3545,21320.16);
   graph->SetPoint(6990,0.35455,21322.65);
   graph->SetPoint(6991,0.3546,21325.13);
   graph->SetPoint(6992,0.35465,21327.62);
   graph->SetPoint(6993,0.3547,21330.11);
   graph->SetPoint(6994,0.35475,21332.6);
   graph->SetPoint(6995,0.3548,21335.09);
   graph->SetPoint(6996,0.35485,21337.57);
   graph->SetPoint(6997,0.3549,21340.06);
   graph->SetPoint(6998,0.35495,21342.55);
   graph->SetPoint(6999,0.355,21345.04);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",7000,0,0.389995);
   Graph_Graph1->SetMinimum(13448.31);
   Graph_Graph1->SetMaximum(22062.93);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("ap");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/EtaChi2New2.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Wed Dec  8 13:15:33 2010) by ROOT version5.26/00b
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",14,49,700,550);
   c1_n2->ToggleEventStatus();
   c1_n2->Range(-0.1374988,-2282.044,1.237489,20538.39);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   
   TGraph *graph = new TGraph(10000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetPoint(0,0.0001,16632.2);
   graph->SetPoint(1,0.0002,16628.01);
   graph->SetPoint(2,0.0003,16623.83);
   graph->SetPoint(3,0.0004,16619.64);
   graph->SetPoint(4,0.0005,16615.46);
   graph->SetPoint(5,0.0006,16611.27);
   graph->SetPoint(6,0.0007,16607.09);
   graph->SetPoint(7,0.0008,16602.9);
   graph->SetPoint(8,0.0009,16598.72);
   graph->SetPoint(9,0.001,16594.53);
   graph->SetPoint(10,0.0011,16590.35);
   graph->SetPoint(11,0.0012,16586.16);
   graph->SetPoint(12,0.0013,16581.97);
   graph->SetPoint(13,0.0014,16577.79);
   graph->SetPoint(14,0.0015,16573.6);
   graph->SetPoint(15,0.0016,16569.41);
   graph->SetPoint(16,0.0017,16565.23);
   graph->SetPoint(17,0.0018,16561.04);
   graph->SetPoint(18,0.0019,16556.85);
   graph->SetPoint(19,0.002,16552.66);
   graph->SetPoint(20,0.0021,16548.47);
   graph->SetPoint(21,0.0022,16544.29);
   graph->SetPoint(22,0.0023,16540.1);
   graph->SetPoint(23,0.0024,16535.91);
   graph->SetPoint(24,0.0025,16531.72);
   graph->SetPoint(25,0.0026,16527.53);
   graph->SetPoint(26,0.0027,16523.34);
   graph->SetPoint(27,0.0028,16519.15);
   graph->SetPoint(28,0.0029,16514.96);
   graph->SetPoint(29,0.003,16510.77);
   graph->SetPoint(30,0.0031,16506.58);
   graph->SetPoint(31,0.0032,16502.39);
   graph->SetPoint(32,0.0033,16498.19);
   graph->SetPoint(33,0.0034,16494);
   graph->SetPoint(34,0.0035,16489.81);
   graph->SetPoint(35,0.0036,16485.62);
   graph->SetPoint(36,0.0037,16481.43);
   graph->SetPoint(37,0.0038,16477.24);
   graph->SetPoint(38,0.0039,16473.04);
   graph->SetPoint(39,0.004,16468.85);
   graph->SetPoint(40,0.0041,16464.66);
   graph->SetPoint(41,0.0042,16460.46);
   graph->SetPoint(42,0.0043,16456.27);
   graph->SetPoint(43,0.0044,16452.08);
   graph->SetPoint(44,0.0045,16447.88);
   graph->SetPoint(45,0.0046,16443.69);
   graph->SetPoint(46,0.0047,16439.49);
   graph->SetPoint(47,0.0048,16435.3);
   graph->SetPoint(48,0.0049,16431.11);
   graph->SetPoint(49,0.005,16426.91);
   graph->SetPoint(50,0.0051,16422.72);
   graph->SetPoint(51,0.0052,16418.52);
   graph->SetPoint(52,0.0053,16414.32);
   graph->SetPoint(53,0.0054,16410.13);
   graph->SetPoint(54,0.0055,16405.93);
   graph->SetPoint(55,0.0056,16401.74);
   graph->SetPoint(56,0.0057,16397.54);
   graph->SetPoint(57,0.0058,16393.34);
   graph->SetPoint(58,0.0059,16389.15);
   graph->SetPoint(59,0.006,16384.95);
   graph->SetPoint(60,0.0061,16380.75);
   graph->SetPoint(61,0.0062,16376.55);
   graph->SetPoint(62,0.0063,16372.36);
   graph->SetPoint(63,0.0064,16368.16);
   graph->SetPoint(64,0.0065,16363.96);
   graph->SetPoint(65,0.0066,16359.76);
   graph->SetPoint(66,0.0067,16355.56);
   graph->SetPoint(67,0.0068,16351.36);
   graph->SetPoint(68,0.0069,16347.16);
   graph->SetPoint(69,0.007,16342.96);
   graph->SetPoint(70,0.0071,16338.76);
   graph->SetPoint(71,0.0072,16334.56);
   graph->SetPoint(72,0.0073,16330.36);
   graph->SetPoint(73,0.0074,16326.16);
   graph->SetPoint(74,0.0075,16321.96);
   graph->SetPoint(75,0.0076,16317.76);
   graph->SetPoint(76,0.0077,16313.56);
   graph->SetPoint(77,0.0078,16309.36);
   graph->SetPoint(78,0.0079,16305.16);
   graph->SetPoint(79,0.008,16300.96);
   graph->SetPoint(80,0.0081,16296.76);
   graph->SetPoint(81,0.0082,16292.56);
   graph->SetPoint(82,0.0083,16288.35);
   graph->SetPoint(83,0.0084,16284.15);
   graph->SetPoint(84,0.0085,16279.95);
   graph->SetPoint(85,0.0086,16275.75);
   graph->SetPoint(86,0.0087,16271.54);
   graph->SetPoint(87,0.0088,16267.34);
   graph->SetPoint(88,0.0089,16263.14);
   graph->SetPoint(89,0.009,16258.93);
   graph->SetPoint(90,0.0091,16254.73);
   graph->SetPoint(91,0.0092,16250.52);
   graph->SetPoint(92,0.0093,16246.32);
   graph->SetPoint(93,0.0094,16242.12);
   graph->SetPoint(94,0.0095,16237.91);
   graph->SetPoint(95,0.0096,16233.71);
   graph->SetPoint(96,0.0097,16229.5);
   graph->SetPoint(97,0.0098,16225.3);
   graph->SetPoint(98,0.0099,16221.09);
   graph->SetPoint(99,0.01,16216.89);
   graph->SetPoint(100,0.0101,16212.68);
   graph->SetPoint(101,0.0102,16208.47);
   graph->SetPoint(102,0.0103,16204.27);
   graph->SetPoint(103,0.0104,16200.06);
   graph->SetPoint(104,0.0105,16195.85);
   graph->SetPoint(105,0.0106,16191.65);
   graph->SetPoint(106,0.0107,16187.44);
   graph->SetPoint(107,0.0108,16183.23);
   graph->SetPoint(108,0.0109,16179.03);
   graph->SetPoint(109,0.011,16174.82);
   graph->SetPoint(110,0.0111,16170.61);
   graph->SetPoint(111,0.0112,16166.4);
   graph->SetPoint(112,0.0113,16162.19);
   graph->SetPoint(113,0.0114,16157.99);
   graph->SetPoint(114,0.0115,16153.78);
   graph->SetPoint(115,0.0116,16149.57);
   graph->SetPoint(116,0.0117,16145.36);
   graph->SetPoint(117,0.0118,16141.15);
   graph->SetPoint(118,0.0119,16136.94);
   graph->SetPoint(119,0.012,16132.73);
   graph->SetPoint(120,0.0121,16128.52);
   graph->SetPoint(121,0.0122,16124.31);
   graph->SetPoint(122,0.0123,16120.1);
   graph->SetPoint(123,0.0124,16115.89);
   graph->SetPoint(124,0.0125,16111.68);
   graph->SetPoint(125,0.0126,16107.47);
   graph->SetPoint(126,0.0127,16103.26);
   graph->SetPoint(127,0.0128,16099.05);
   graph->SetPoint(128,0.0129,16094.84);
   graph->SetPoint(129,0.013,16090.63);
   graph->SetPoint(130,0.0131,16086.41);
   graph->SetPoint(131,0.0132,16082.2);
   graph->SetPoint(132,0.0133,16077.99);
   graph->SetPoint(133,0.0134,16073.78);
   graph->SetPoint(134,0.0135,16069.57);
   graph->SetPoint(135,0.0136,16065.35);
   graph->SetPoint(136,0.0137,16061.14);
   graph->SetPoint(137,0.0138,16056.93);
   graph->SetPoint(138,0.0139,16052.71);
   graph->SetPoint(139,0.014,16048.5);
   graph->SetPoint(140,0.0141,16044.29);
   graph->SetPoint(141,0.0142,16040.07);
   graph->SetPoint(142,0.0143,16035.86);
   graph->SetPoint(143,0.0144,16031.65);
   graph->SetPoint(144,0.0145,16027.43);
   graph->SetPoint(145,0.0146,16023.22);
   graph->SetPoint(146,0.0147,16019);
   graph->SetPoint(147,0.0148,16014.79);
   graph->SetPoint(148,0.0149,16010.57);
   graph->SetPoint(149,0.015,16006.36);
   graph->SetPoint(150,0.0151,16002.14);
   graph->SetPoint(151,0.0152,15997.93);
   graph->SetPoint(152,0.0153,15993.71);
   graph->SetPoint(153,0.0154,15989.5);
   graph->SetPoint(154,0.0155,15985.28);
   graph->SetPoint(155,0.0156,15981.06);
   graph->SetPoint(156,0.0157,15976.85);
   graph->SetPoint(157,0.0158,15972.63);
   graph->SetPoint(158,0.0159,15968.41);
   graph->SetPoint(159,0.016,15964.2);
   graph->SetPoint(160,0.0161,15959.98);
   graph->SetPoint(161,0.0162,15955.76);
   graph->SetPoint(162,0.0163,15951.55);
   graph->SetPoint(163,0.0164,15947.33);
   graph->SetPoint(164,0.0165,15943.11);
   graph->SetPoint(165,0.0166,15938.89);
   graph->SetPoint(166,0.0167,15934.67);
   graph->SetPoint(167,0.0168,15930.46);
   graph->SetPoint(168,0.0169,15926.24);
   graph->SetPoint(169,0.017,15922.02);
   graph->SetPoint(170,0.0171,15917.8);
   graph->SetPoint(171,0.0172,15913.58);
   graph->SetPoint(172,0.0173,15909.36);
   graph->SetPoint(173,0.0174,15905.14);
   graph->SetPoint(174,0.0175,15900.92);
   graph->SetPoint(175,0.0176,15896.7);
   graph->SetPoint(176,0.0177,15892.48);
   graph->SetPoint(177,0.0178,15888.26);
   graph->SetPoint(178,0.0179,15884.04);
   graph->SetPoint(179,0.018,15879.82);
   graph->SetPoint(180,0.0181,15875.6);
   graph->SetPoint(181,0.0182,15871.38);
   graph->SetPoint(182,0.0183,15867.16);
   graph->SetPoint(183,0.0184,15862.94);
   graph->SetPoint(184,0.0185,15858.72);
   graph->SetPoint(185,0.0186,15854.5);
   graph->SetPoint(186,0.0187,15850.28);
   graph->SetPoint(187,0.0188,15846.05);
   graph->SetPoint(188,0.0189,15841.83);
   graph->SetPoint(189,0.019,15837.61);
   graph->SetPoint(190,0.0191,15833.39);
   graph->SetPoint(191,0.0192,15829.17);
   graph->SetPoint(192,0.0193,15824.94);
   graph->SetPoint(193,0.0194,15820.72);
   graph->SetPoint(194,0.0195,15816.5);
   graph->SetPoint(195,0.0196,15812.28);
   graph->SetPoint(196,0.0197,15808.05);
   graph->SetPoint(197,0.0198,15803.83);
   graph->SetPoint(198,0.0199,15799.61);
   graph->SetPoint(199,0.02,15795.38);
   graph->SetPoint(200,0.0201,15791.16);
   graph->SetPoint(201,0.0202,15786.93);
   graph->SetPoint(202,0.0203,15782.71);
   graph->SetPoint(203,0.0204,15778.49);
   graph->SetPoint(204,0.0205,15774.26);
   graph->SetPoint(205,0.0206,15770.04);
   graph->SetPoint(206,0.0207,15765.81);
   graph->SetPoint(207,0.0208,15761.59);
   graph->SetPoint(208,0.0209,15757.36);
   graph->SetPoint(209,0.021,15753.14);
   graph->SetPoint(210,0.0211,15748.91);
   graph->SetPoint(211,0.0212,15744.69);
   graph->SetPoint(212,0.0213,15740.46);
   graph->SetPoint(213,0.0214,15736.24);
   graph->SetPoint(214,0.0215,15732.01);
   graph->SetPoint(215,0.0216,15727.78);
   graph->SetPoint(216,0.0217,15723.56);
   graph->SetPoint(217,0.0218,15719.33);
   graph->SetPoint(218,0.0219,15715.11);
   graph->SetPoint(219,0.022,15710.88);
   graph->SetPoint(220,0.0221,15706.65);
   graph->SetPoint(221,0.0222,15702.42);
   graph->SetPoint(222,0.0223,15698.2);
   graph->SetPoint(223,0.0224,15693.97);
   graph->SetPoint(224,0.0225,15689.74);
   graph->SetPoint(225,0.0226,15685.52);
   graph->SetPoint(226,0.0227,15681.29);
   graph->SetPoint(227,0.0228,15677.06);
   graph->SetPoint(228,0.0229,15672.83);
   graph->SetPoint(229,0.023,15668.6);
   graph->SetPoint(230,0.0231,15664.38);
   graph->SetPoint(231,0.0232,15660.15);
   graph->SetPoint(232,0.0233,15655.92);
   graph->SetPoint(233,0.0234,15651.69);
   graph->SetPoint(234,0.0235,15647.46);
   graph->SetPoint(235,0.0236,15643.23);
   graph->SetPoint(236,0.0237,15639);
   graph->SetPoint(237,0.0238,15634.77);
   graph->SetPoint(238,0.0239,15630.54);
   graph->SetPoint(239,0.024,15626.32);
   graph->SetPoint(240,0.0241,15622.09);
   graph->SetPoint(241,0.0242,15617.86);
   graph->SetPoint(242,0.0243,15613.63);
   graph->SetPoint(243,0.0244,15609.4);
   graph->SetPoint(244,0.0245,15605.17);
   graph->SetPoint(245,0.0246,15600.94);
   graph->SetPoint(246,0.0247,15596.7);
   graph->SetPoint(247,0.0248,15592.47);
   graph->SetPoint(248,0.0249,15588.24);
   graph->SetPoint(249,0.025,15584.01);
   graph->SetPoint(250,0.0251,15579.78);
   graph->SetPoint(251,0.0252,15575.55);
   graph->SetPoint(252,0.0253,15571.32);
   graph->SetPoint(253,0.0254,15567.09);
   graph->SetPoint(254,0.0255,15562.86);
   graph->SetPoint(255,0.0256,15558.62);
   graph->SetPoint(256,0.0257,15554.39);
   graph->SetPoint(257,0.0258,15550.16);
   graph->SetPoint(258,0.0259,15545.93);
   graph->SetPoint(259,0.026,15541.7);
   graph->SetPoint(260,0.0261,15537.46);
   graph->SetPoint(261,0.0262,15533.23);
   graph->SetPoint(262,0.0263,15529);
   graph->SetPoint(263,0.0264,15524.77);
   graph->SetPoint(264,0.0265,15520.53);
   graph->SetPoint(265,0.0266,15516.3);
   graph->SetPoint(266,0.0267,15512.07);
   graph->SetPoint(267,0.0268,15507.83);
   graph->SetPoint(268,0.0269,15503.6);
   graph->SetPoint(269,0.027,15499.37);
   graph->SetPoint(270,0.0271,15495.13);
   graph->SetPoint(271,0.0272,15490.9);
   graph->SetPoint(272,0.0273,15486.67);
   graph->SetPoint(273,0.0274,15482.43);
   graph->SetPoint(274,0.0275,15478.2);
   graph->SetPoint(275,0.0276,15473.96);
   graph->SetPoint(276,0.0277,15469.73);
   graph->SetPoint(277,0.0278,15465.49);
   graph->SetPoint(278,0.0279,15461.26);
   graph->SetPoint(279,0.028,15457.02);
   graph->SetPoint(280,0.0281,15452.79);
   graph->SetPoint(281,0.0282,15448.55);
   graph->SetPoint(282,0.0283,15444.32);
   graph->SetPoint(283,0.0284,15440.08);
   graph->SetPoint(284,0.0285,15435.85);
   graph->SetPoint(285,0.0286,15431.61);
   graph->SetPoint(286,0.0287,15427.38);
   graph->SetPoint(287,0.0288,15423.14);
   graph->SetPoint(288,0.0289,15418.91);
   graph->SetPoint(289,0.029,15414.67);
   graph->SetPoint(290,0.0291,15410.43);
   graph->SetPoint(291,0.0292,15406.2);
   graph->SetPoint(292,0.0293,15401.96);
   graph->SetPoint(293,0.0294,15397.72);
   graph->SetPoint(294,0.0295,15393.49);
   graph->SetPoint(295,0.0296,15389.25);
   graph->SetPoint(296,0.0297,15385.01);
   graph->SetPoint(297,0.0298,15380.78);
   graph->SetPoint(298,0.0299,15376.54);
   graph->SetPoint(299,0.03,15372.3);
   graph->SetPoint(300,0.0301,15368.07);
   graph->SetPoint(301,0.0302,15363.83);
   graph->SetPoint(302,0.0303,15359.59);
   graph->SetPoint(303,0.0304,15355.35);
   graph->SetPoint(304,0.0305,15351.12);
   graph->SetPoint(305,0.0306,15346.88);
   graph->SetPoint(306,0.0307,15342.64);
   graph->SetPoint(307,0.0308,15338.4);
   graph->SetPoint(308,0.0309,15334.16);
   graph->SetPoint(309,0.031,15329.93);
   graph->SetPoint(310,0.0311,15325.69);
   graph->SetPoint(311,0.0312,15321.45);
   graph->SetPoint(312,0.0313,15317.21);
   graph->SetPoint(313,0.0314,15312.97);
   graph->SetPoint(314,0.0315,15308.73);
   graph->SetPoint(315,0.0316,15304.49);
   graph->SetPoint(316,0.0317,15300.26);
   graph->SetPoint(317,0.0318,15296.02);
   graph->SetPoint(318,0.0319,15291.78);
   graph->SetPoint(319,0.032,15287.54);
   graph->SetPoint(320,0.0321,15283.3);
   graph->SetPoint(321,0.0322,15279.06);
   graph->SetPoint(322,0.0323,15274.82);
   graph->SetPoint(323,0.0324,15270.58);
   graph->SetPoint(324,0.0325,15266.34);
   graph->SetPoint(325,0.0326,15262.1);
   graph->SetPoint(326,0.0327,15257.86);
   graph->SetPoint(327,0.0328,15253.62);
   graph->SetPoint(328,0.0329,15249.38);
   graph->SetPoint(329,0.033,15245.14);
   graph->SetPoint(330,0.0331,15240.9);
   graph->SetPoint(331,0.0332,15236.66);
   graph->SetPoint(332,0.0333,15232.42);
   graph->SetPoint(333,0.0334,15228.18);
   graph->SetPoint(334,0.0335,15223.94);
   graph->SetPoint(335,0.0336,15219.7);
   graph->SetPoint(336,0.0337,15215.45);
   graph->SetPoint(337,0.0338,15211.21);
   graph->SetPoint(338,0.0339,15206.97);
   graph->SetPoint(339,0.034,15202.73);
   graph->SetPoint(340,0.0341,15198.49);
   graph->SetPoint(341,0.0342,15194.25);
   graph->SetPoint(342,0.0343,15190.01);
   graph->SetPoint(343,0.0344,15185.76);
   graph->SetPoint(344,0.0345,15181.52);
   graph->SetPoint(345,0.0346,15177.28);
   graph->SetPoint(346,0.0347,15173.04);
   graph->SetPoint(347,0.0348,15168.8);
   graph->SetPoint(348,0.0349,15164.56);
   graph->SetPoint(349,0.035,15160.31);
   graph->SetPoint(350,0.0351,15156.07);
   graph->SetPoint(351,0.0352,15151.83);
   graph->SetPoint(352,0.0353,15147.59);
   graph->SetPoint(353,0.0354,15143.34);
   graph->SetPoint(354,0.0355,15139.1);
   graph->SetPoint(355,0.0356,15134.86);
   graph->SetPoint(356,0.0357,15130.62);
   graph->SetPoint(357,0.0358,15126.37);
   graph->SetPoint(358,0.0359,15122.13);
   graph->SetPoint(359,0.036,15117.89);
   graph->SetPoint(360,0.0361,15113.64);
   graph->SetPoint(361,0.0362,15109.4);
   graph->SetPoint(362,0.0363,15105.16);
   graph->SetPoint(363,0.0364,15100.91);
   graph->SetPoint(364,0.0365,15096.67);
   graph->SetPoint(365,0.0366,15092.43);
   graph->SetPoint(366,0.0367,15088.18);
   graph->SetPoint(367,0.0368,15083.94);
   graph->SetPoint(368,0.0369,15079.69);
   graph->SetPoint(369,0.037,15075.45);
   graph->SetPoint(370,0.0371,15071.21);
   graph->SetPoint(371,0.0372,15066.96);
   graph->SetPoint(372,0.0373,15062.72);
   graph->SetPoint(373,0.0374,15058.47);
   graph->SetPoint(374,0.0375,15054.23);
   graph->SetPoint(375,0.0376,15049.99);
   graph->SetPoint(376,0.0377,15045.74);
   graph->SetPoint(377,0.0378,15041.5);
   graph->SetPoint(378,0.0379,15037.25);
   graph->SetPoint(379,0.038,15033.01);
   graph->SetPoint(380,0.0381,15028.76);
   graph->SetPoint(381,0.0382,15024.52);
   graph->SetPoint(382,0.0383,15020.27);
   graph->SetPoint(383,0.0384,15016.03);
   graph->SetPoint(384,0.0385,15011.78);
   graph->SetPoint(385,0.0386,15007.54);
   graph->SetPoint(386,0.0387,15003.29);
   graph->SetPoint(387,0.0388,14999.05);
   graph->SetPoint(388,0.0389,14994.8);
   graph->SetPoint(389,0.039,14990.56);
   graph->SetPoint(390,0.0391,14986.31);
   graph->SetPoint(391,0.0392,14982.06);
   graph->SetPoint(392,0.0393,14977.82);
   graph->SetPoint(393,0.0394,14973.57);
   graph->SetPoint(394,0.0395,14969.33);
   graph->SetPoint(395,0.0396,14965.08);
   graph->SetPoint(396,0.0397,14960.84);
   graph->SetPoint(397,0.0398,14956.59);
   graph->SetPoint(398,0.0399,14952.34);
   graph->SetPoint(399,0.04,14948.1);
   graph->SetPoint(400,0.0401,14943.85);
   graph->SetPoint(401,0.0402,14939.61);
   graph->SetPoint(402,0.0403,14935.36);
   graph->SetPoint(403,0.0404,14931.11);
   graph->SetPoint(404,0.0405,14926.87);
   graph->SetPoint(405,0.0406,14922.62);
   graph->SetPoint(406,0.0407,14918.37);
   graph->SetPoint(407,0.0408,14914.13);
   graph->SetPoint(408,0.0409,14909.88);
   graph->SetPoint(409,0.041,14905.63);
   graph->SetPoint(410,0.0411,14901.39);
   graph->SetPoint(411,0.0412,14897.14);
   graph->SetPoint(412,0.0413,14892.89);
   graph->SetPoint(413,0.0414,14888.64);
   graph->SetPoint(414,0.0415,14884.4);
   graph->SetPoint(415,0.0416,14880.15);
   graph->SetPoint(416,0.0417,14875.9);
   graph->SetPoint(417,0.0418,14871.66);
   graph->SetPoint(418,0.0419,14867.41);
   graph->SetPoint(419,0.042,14863.16);
   graph->SetPoint(420,0.0421,14858.91);
   graph->SetPoint(421,0.0422,14854.67);
   graph->SetPoint(422,0.0423,14850.42);
   graph->SetPoint(423,0.0424,14846.17);
   graph->SetPoint(424,0.0425,14841.92);
   graph->SetPoint(425,0.0426,14837.68);
   graph->SetPoint(426,0.0427,14833.43);
   graph->SetPoint(427,0.0428,14829.18);
   graph->SetPoint(428,0.0429,14824.93);
   graph->SetPoint(429,0.043,14820.68);
   graph->SetPoint(430,0.0431,14816.44);
   graph->SetPoint(431,0.0432,14812.19);
   graph->SetPoint(432,0.0433,14807.94);
   graph->SetPoint(433,0.0434,14803.69);
   graph->SetPoint(434,0.0435,14799.44);
   graph->SetPoint(435,0.0436,14795.2);
   graph->SetPoint(436,0.0437,14790.95);
   graph->SetPoint(437,0.0438,14786.7);
   graph->SetPoint(438,0.0439,14782.45);
   graph->SetPoint(439,0.044,14778.2);
   graph->SetPoint(440,0.0441,14773.95);
   graph->SetPoint(441,0.0442,14769.71);
   graph->SetPoint(442,0.0443,14765.46);
   graph->SetPoint(443,0.0444,14761.21);
   graph->SetPoint(444,0.0445,14756.96);
   graph->SetPoint(445,0.0446,14752.71);
   graph->SetPoint(446,0.0447,14748.46);
   graph->SetPoint(447,0.0448,14744.21);
   graph->SetPoint(448,0.0449,14739.96);
   graph->SetPoint(449,0.045,14735.72);
   graph->SetPoint(450,0.0451,14731.47);
   graph->SetPoint(451,0.0452,14727.22);
   graph->SetPoint(452,0.0453,14722.97);
   graph->SetPoint(453,0.0454,14718.72);
   graph->SetPoint(454,0.0455,14714.47);
   graph->SetPoint(455,0.0456,14710.22);
   graph->SetPoint(456,0.0457,14705.97);
   graph->SetPoint(457,0.0458,14701.72);
   graph->SetPoint(458,0.0459,14697.47);
   graph->SetPoint(459,0.046,14693.22);
   graph->SetPoint(460,0.0461,14688.98);
   graph->SetPoint(461,0.0462,14684.73);
   graph->SetPoint(462,0.0463,14680.48);
   graph->SetPoint(463,0.0464,14676.23);
   graph->SetPoint(464,0.0465,14671.98);
   graph->SetPoint(465,0.0466,14667.73);
   graph->SetPoint(466,0.0467,14663.48);
   graph->SetPoint(467,0.0468,14659.23);
   graph->SetPoint(468,0.0469,14654.98);
   graph->SetPoint(469,0.047,14650.73);
   graph->SetPoint(470,0.0471,14646.48);
   graph->SetPoint(471,0.0472,14642.23);
   graph->SetPoint(472,0.0473,14637.98);
   graph->SetPoint(473,0.0474,14633.73);
   graph->SetPoint(474,0.0475,14629.48);
   graph->SetPoint(475,0.0476,14625.23);
   graph->SetPoint(476,0.0477,14620.98);
   graph->SetPoint(477,0.0478,14616.73);
   graph->SetPoint(478,0.0479,14612.48);
   graph->SetPoint(479,0.048,14608.23);
   graph->SetPoint(480,0.0481,14603.98);
   graph->SetPoint(481,0.0482,14599.73);
   graph->SetPoint(482,0.0483,14595.48);
   graph->SetPoint(483,0.0484,14591.23);
   graph->SetPoint(484,0.0485,14586.98);
   graph->SetPoint(485,0.0486,14582.73);
   graph->SetPoint(486,0.0487,14578.48);
   graph->SetPoint(487,0.0488,14574.23);
   graph->SetPoint(488,0.0489,14569.98);
   graph->SetPoint(489,0.049,14565.73);
   graph->SetPoint(490,0.0491,14561.48);
   graph->SetPoint(491,0.0492,14557.23);
   graph->SetPoint(492,0.0493,14552.98);
   graph->SetPoint(493,0.0494,14548.73);
   graph->SetPoint(494,0.0495,14544.48);
   graph->SetPoint(495,0.0496,14540.23);
   graph->SetPoint(496,0.0497,14535.98);
   graph->SetPoint(497,0.0498,14531.73);
   graph->SetPoint(498,0.0499,14527.48);
   graph->SetPoint(499,0.05,14523.23);
   graph->SetPoint(500,0.0501,14518.98);
   graph->SetPoint(501,0.0502,14514.72);
   graph->SetPoint(502,0.0503,14510.47);
   graph->SetPoint(503,0.0504,14506.22);
   graph->SetPoint(504,0.0505,14501.97);
   graph->SetPoint(505,0.0506,14497.72);
   graph->SetPoint(506,0.0507,14493.47);
   graph->SetPoint(507,0.0508,14489.22);
   graph->SetPoint(508,0.0509,14484.97);
   graph->SetPoint(509,0.051,14480.72);
   graph->SetPoint(510,0.0511,14476.47);
   graph->SetPoint(511,0.0512,14472.22);
   graph->SetPoint(512,0.0513,14467.97);
   graph->SetPoint(513,0.0514,14463.72);
   graph->SetPoint(514,0.0515,14459.47);
   graph->SetPoint(515,0.0516,14455.22);
   graph->SetPoint(516,0.0517,14450.97);
   graph->SetPoint(517,0.0518,14446.71);
   graph->SetPoint(518,0.0519,14442.46);
   graph->SetPoint(519,0.052,14438.21);
   graph->SetPoint(520,0.0521,14433.96);
   graph->SetPoint(521,0.0522,14429.71);
   graph->SetPoint(522,0.0523,14425.46);
   graph->SetPoint(523,0.0524,14421.21);
   graph->SetPoint(524,0.0525,14416.96);
   graph->SetPoint(525,0.0526,14412.71);
   graph->SetPoint(526,0.0527,14408.46);
   graph->SetPoint(527,0.0528,14404.21);
   graph->SetPoint(528,0.0529,14399.96);
   graph->SetPoint(529,0.053,14395.71);
   graph->SetPoint(530,0.0531,14391.45);
   graph->SetPoint(531,0.0532,14387.2);
   graph->SetPoint(532,0.0533,14382.95);
   graph->SetPoint(533,0.0534,14378.7);
   graph->SetPoint(534,0.0535,14374.45);
   graph->SetPoint(535,0.0536,14370.2);
   graph->SetPoint(536,0.0537,14365.95);
   graph->SetPoint(537,0.0538,14361.7);
   graph->SetPoint(538,0.0539,14357.45);
   graph->SetPoint(539,0.054,14353.2);
   graph->SetPoint(540,0.0541,14348.95);
   graph->SetPoint(541,0.0542,14344.69);
   graph->SetPoint(542,0.0543,14340.44);
   graph->SetPoint(543,0.0544,14336.19);
   graph->SetPoint(544,0.0545,14331.94);
   graph->SetPoint(545,0.0546,14327.69);
   graph->SetPoint(546,0.0547,14323.44);
   graph->SetPoint(547,0.0548,14319.19);
   graph->SetPoint(548,0.0549,14314.94);
   graph->SetPoint(549,0.055,14310.69);
   graph->SetPoint(550,0.0551,14306.44);
   graph->SetPoint(551,0.0552,14302.19);
   graph->SetPoint(552,0.0553,14297.94);
   graph->SetPoint(553,0.0554,14293.68);
   graph->SetPoint(554,0.0555,14289.43);
   graph->SetPoint(555,0.0556,14285.18);
   graph->SetPoint(556,0.0557,14280.93);
   graph->SetPoint(557,0.0558,14276.68);
   graph->SetPoint(558,0.0559,14272.43);
   graph->SetPoint(559,0.056,14268.18);
   graph->SetPoint(560,0.0561,14263.93);
   graph->SetPoint(561,0.0562,14259.68);
   graph->SetPoint(562,0.0563,14255.43);
   graph->SetPoint(563,0.0564,14251.18);
   graph->SetPoint(564,0.0565,14246.93);
   graph->SetPoint(565,0.0566,14242.68);
   graph->SetPoint(566,0.0567,14238.42);
   graph->SetPoint(567,0.0568,14234.17);
   graph->SetPoint(568,0.0569,14229.92);
   graph->SetPoint(569,0.057,14225.67);
   graph->SetPoint(570,0.0571,14221.42);
   graph->SetPoint(571,0.0572,14217.17);
   graph->SetPoint(572,0.0573,14212.92);
   graph->SetPoint(573,0.0574,14208.67);
   graph->SetPoint(574,0.0575,14204.42);
   graph->SetPoint(575,0.0576,14200.17);
   graph->SetPoint(576,0.0577,14195.92);
   graph->SetPoint(577,0.0578,14191.67);
   graph->SetPoint(578,0.0579,14187.42);
   graph->SetPoint(579,0.058,14183.17);
   graph->SetPoint(580,0.0581,14178.92);
   graph->SetPoint(581,0.0582,14174.67);
   graph->SetPoint(582,0.0583,14170.42);
   graph->SetPoint(583,0.0584,14166.17);
   graph->SetPoint(584,0.0585,14161.91);
   graph->SetPoint(585,0.0586,14157.66);
   graph->SetPoint(586,0.0587,14153.41);
   graph->SetPoint(587,0.0588,14149.16);
   graph->SetPoint(588,0.0589,14144.91);
   graph->SetPoint(589,0.059,14140.66);
   graph->SetPoint(590,0.0591,14136.41);
   graph->SetPoint(591,0.0592,14132.16);
   graph->SetPoint(592,0.0593,14127.91);
   graph->SetPoint(593,0.0594,14123.66);
   graph->SetPoint(594,0.0595,14119.41);
   graph->SetPoint(595,0.0596,14115.16);
   graph->SetPoint(596,0.0597,14110.91);
   graph->SetPoint(597,0.0598,14106.66);
   graph->SetPoint(598,0.0599,14102.41);
   graph->SetPoint(599,0.06,14098.16);
   graph->SetPoint(600,0.0601,14093.91);
   graph->SetPoint(601,0.0602,14089.66);
   graph->SetPoint(602,0.0603,14085.41);
   graph->SetPoint(603,0.0604,14081.16);
   graph->SetPoint(604,0.0605,14076.91);
   graph->SetPoint(605,0.0606,14072.66);
   graph->SetPoint(606,0.0607,14068.41);
   graph->SetPoint(607,0.0608,14064.16);
   graph->SetPoint(608,0.0609,14059.91);
   graph->SetPoint(609,0.061,14055.66);
   graph->SetPoint(610,0.0611,14051.41);
   graph->SetPoint(611,0.0612,14047.16);
   graph->SetPoint(612,0.0613,14042.91);
   graph->SetPoint(613,0.0614,14038.66);
   graph->SetPoint(614,0.0615,14034.42);
   graph->SetPoint(615,0.0616,14030.17);
   graph->SetPoint(616,0.0617,14025.92);
   graph->SetPoint(617,0.0618,14021.67);
   graph->SetPoint(618,0.0619,14017.42);
   graph->SetPoint(619,0.062,14013.17);
   graph->SetPoint(620,0.0621,14008.92);
   graph->SetPoint(621,0.0622,14004.67);
   graph->SetPoint(622,0.0623,14000.42);
   graph->SetPoint(623,0.0624,13996.17);
   graph->SetPoint(624,0.0625,13991.92);
   graph->SetPoint(625,0.0626,13987.67);
   graph->SetPoint(626,0.0627,13983.42);
   graph->SetPoint(627,0.0628,13979.17);
   graph->SetPoint(628,0.0629,13974.93);
   graph->SetPoint(629,0.063,13970.68);
   graph->SetPoint(630,0.0631,13966.43);
   graph->SetPoint(631,0.0632,13962.18);
   graph->SetPoint(632,0.0633,13957.93);
   graph->SetPoint(633,0.0634,13953.68);
   graph->SetPoint(634,0.0635,13949.43);
   graph->SetPoint(635,0.0636,13945.18);
   graph->SetPoint(636,0.0637,13940.94);
   graph->SetPoint(637,0.0638,13936.69);
   graph->SetPoint(638,0.0639,13932.44);
   graph->SetPoint(639,0.064,13928.19);
   graph->SetPoint(640,0.0641,13923.94);
   graph->SetPoint(641,0.0642,13919.69);
   graph->SetPoint(642,0.0643,13915.45);
   graph->SetPoint(643,0.0644,13911.2);
   graph->SetPoint(644,0.0645,13906.95);
   graph->SetPoint(645,0.0646,13902.7);
   graph->SetPoint(646,0.0647,13898.45);
   graph->SetPoint(647,0.0648,13894.2);
   graph->SetPoint(648,0.0649,13889.96);
   graph->SetPoint(649,0.065,13885.71);
   graph->SetPoint(650,0.0651,13881.46);
   graph->SetPoint(651,0.0652,13877.21);
   graph->SetPoint(652,0.0653,13872.96);
   graph->SetPoint(653,0.0654,13868.72);
   graph->SetPoint(654,0.0655,13864.47);
   graph->SetPoint(655,0.0656,13860.22);
   graph->SetPoint(656,0.0657,13855.97);
   graph->SetPoint(657,0.0658,13851.73);
   graph->SetPoint(658,0.0659,13847.48);
   graph->SetPoint(659,0.066,13843.23);
   graph->SetPoint(660,0.0661,13838.98);
   graph->SetPoint(661,0.0662,13834.74);
   graph->SetPoint(662,0.0663,13830.49);
   graph->SetPoint(663,0.0664,13826.24);
   graph->SetPoint(664,0.0665,13822);
   graph->SetPoint(665,0.0666,13817.75);
   graph->SetPoint(666,0.0667,13813.5);
   graph->SetPoint(667,0.0668,13809.25);
   graph->SetPoint(668,0.0669,13805.01);
   graph->SetPoint(669,0.067,13800.76);
   graph->SetPoint(670,0.0671,13796.51);
   graph->SetPoint(671,0.0672,13792.27);
   graph->SetPoint(672,0.0673,13788.02);
   graph->SetPoint(673,0.0674,13783.77);
   graph->SetPoint(674,0.0675,13779.53);
   graph->SetPoint(675,0.0676,13775.28);
   graph->SetPoint(676,0.0677,13771.03);
   graph->SetPoint(677,0.0678,13766.79);
   graph->SetPoint(678,0.0679,13762.54);
   graph->SetPoint(679,0.068,13758.3);
   graph->SetPoint(680,0.0681,13754.05);
   graph->SetPoint(681,0.0682,13749.8);
   graph->SetPoint(682,0.0683,13745.56);
   graph->SetPoint(683,0.0684,13741.31);
   graph->SetPoint(684,0.0685,13737.07);
   graph->SetPoint(685,0.0686,13732.82);
   graph->SetPoint(686,0.0687,13728.58);
   graph->SetPoint(687,0.0688,13724.33);
   graph->SetPoint(688,0.0689,13720.08);
   graph->SetPoint(689,0.069,13715.84);
   graph->SetPoint(690,0.0691,13711.59);
   graph->SetPoint(691,0.0692,13707.35);
   graph->SetPoint(692,0.0693,13703.1);
   graph->SetPoint(693,0.0694,13698.86);
   graph->SetPoint(694,0.0695,13694.61);
   graph->SetPoint(695,0.0696,13690.37);
   graph->SetPoint(696,0.0697,13686.12);
   graph->SetPoint(697,0.0698,13681.88);
   graph->SetPoint(698,0.0699,13677.63);
   graph->SetPoint(699,0.07,13673.39);
   graph->SetPoint(700,0.0701,13669.14);
   graph->SetPoint(701,0.0702,13664.9);
   graph->SetPoint(702,0.0703,13660.65);
   graph->SetPoint(703,0.0704,13656.41);
   graph->SetPoint(704,0.0705,13652.17);
   graph->SetPoint(705,0.0706,13647.92);
   graph->SetPoint(706,0.0707,13643.68);
   graph->SetPoint(707,0.0708,13639.43);
   graph->SetPoint(708,0.0709,13635.19);
   graph->SetPoint(709,0.071,13630.95);
   graph->SetPoint(710,0.0711,13626.7);
   graph->SetPoint(711,0.0712,13622.46);
   graph->SetPoint(712,0.0713,13618.21);
   graph->SetPoint(713,0.0714,13613.97);
   graph->SetPoint(714,0.0715,13609.73);
   graph->SetPoint(715,0.0716,13605.48);
   graph->SetPoint(716,0.0717,13601.24);
   graph->SetPoint(717,0.0718,13597);
   graph->SetPoint(718,0.0719,13592.75);
   graph->SetPoint(719,0.072,13588.51);
   graph->SetPoint(720,0.0721,13584.27);
   graph->SetPoint(721,0.0722,13580.03);
   graph->SetPoint(722,0.0723,13575.78);
   graph->SetPoint(723,0.0724,13571.54);
   graph->SetPoint(724,0.0725,13567.3);
   graph->SetPoint(725,0.0726,13563.05);
   graph->SetPoint(726,0.0727,13558.81);
   graph->SetPoint(727,0.0728,13554.57);
   graph->SetPoint(728,0.0729,13550.33);
   graph->SetPoint(729,0.073,13546.09);
   graph->SetPoint(730,0.0731,13541.84);
   graph->SetPoint(731,0.0732,13537.6);
   graph->SetPoint(732,0.0733,13533.36);
   graph->SetPoint(733,0.0734,13529.12);
   graph->SetPoint(734,0.0735,13524.88);
   graph->SetPoint(735,0.0736,13520.63);
   graph->SetPoint(736,0.0737,13516.39);
   graph->SetPoint(737,0.0738,13512.15);
   graph->SetPoint(738,0.0739,13507.91);
   graph->SetPoint(739,0.074,13503.67);
   graph->SetPoint(740,0.0741,13499.43);
   graph->SetPoint(741,0.0742,13495.19);
   graph->SetPoint(742,0.0743,13490.95);
   graph->SetPoint(743,0.0744,13486.71);
   graph->SetPoint(744,0.0745,13482.47);
   graph->SetPoint(745,0.0746,13478.22);
   graph->SetPoint(746,0.0747,13473.98);
   graph->SetPoint(747,0.0748,13469.74);
   graph->SetPoint(748,0.0749,13465.5);
   graph->SetPoint(749,0.075,13461.26);
   graph->SetPoint(750,0.0751,13457.02);
   graph->SetPoint(751,0.0752,13452.78);
   graph->SetPoint(752,0.0753,13448.54);
   graph->SetPoint(753,0.0754,13444.3);
   graph->SetPoint(754,0.0755,13440.06);
   graph->SetPoint(755,0.0756,13435.82);
   graph->SetPoint(756,0.0757,13431.58);
   graph->SetPoint(757,0.0758,13427.35);
   graph->SetPoint(758,0.0759,13423.11);
   graph->SetPoint(759,0.076,13418.87);
   graph->SetPoint(760,0.0761,13414.63);
   graph->SetPoint(761,0.0762,13410.39);
   graph->SetPoint(762,0.0763,13406.15);
   graph->SetPoint(763,0.0764,13401.91);
   graph->SetPoint(764,0.0765,13397.67);
   graph->SetPoint(765,0.0766,13393.43);
   graph->SetPoint(766,0.0767,13389.2);
   graph->SetPoint(767,0.0768,13384.96);
   graph->SetPoint(768,0.0769,13380.72);
   graph->SetPoint(769,0.077,13376.48);
   graph->SetPoint(770,0.0771,13372.24);
   graph->SetPoint(771,0.0772,13368.01);
   graph->SetPoint(772,0.0773,13363.77);
   graph->SetPoint(773,0.0774,13359.53);
   graph->SetPoint(774,0.0775,13355.29);
   graph->SetPoint(775,0.0776,13351.06);
   graph->SetPoint(776,0.0777,13346.82);
   graph->SetPoint(777,0.0778,13342.58);
   graph->SetPoint(778,0.0779,13338.34);
   graph->SetPoint(779,0.078,13334.11);
   graph->SetPoint(780,0.0781,13329.87);
   graph->SetPoint(781,0.0782,13325.63);
   graph->SetPoint(782,0.0783,13321.4);
   graph->SetPoint(783,0.0784,13317.16);
   graph->SetPoint(784,0.0785,13312.92);
   graph->SetPoint(785,0.0786,13308.69);
   graph->SetPoint(786,0.0787,13304.45);
   graph->SetPoint(787,0.0788,13300.22);
   graph->SetPoint(788,0.0789,13295.98);
   graph->SetPoint(789,0.079,13291.74);
   graph->SetPoint(790,0.0791,13287.51);
   graph->SetPoint(791,0.0792,13283.27);
   graph->SetPoint(792,0.0793,13279.04);
   graph->SetPoint(793,0.0794,13274.8);
   graph->SetPoint(794,0.0795,13270.57);
   graph->SetPoint(795,0.0796,13266.33);
   graph->SetPoint(796,0.0797,13262.1);
   graph->SetPoint(797,0.0798,13257.86);
   graph->SetPoint(798,0.0799,13253.63);
   graph->SetPoint(799,0.08,13249.39);
   graph->SetPoint(800,0.0801,13245.16);
   graph->SetPoint(801,0.0802,13240.93);
   graph->SetPoint(802,0.0803,13236.69);
   graph->SetPoint(803,0.0804,13232.46);
   graph->SetPoint(804,0.0805,13228.22);
   graph->SetPoint(805,0.0806,13223.99);
   graph->SetPoint(806,0.0807,13219.76);
   graph->SetPoint(807,0.0808,13215.52);
   graph->SetPoint(808,0.0809,13211.29);
   graph->SetPoint(809,0.081,13207.06);
   graph->SetPoint(810,0.0811,13202.82);
   graph->SetPoint(811,0.0812,13198.59);
   graph->SetPoint(812,0.0813,13194.36);
   graph->SetPoint(813,0.0814,13190.13);
   graph->SetPoint(814,0.0815,13185.89);
   graph->SetPoint(815,0.0816,13181.66);
   graph->SetPoint(816,0.0817,13177.43);
   graph->SetPoint(817,0.0818,13173.2);
   graph->SetPoint(818,0.0819,13168.97);
   graph->SetPoint(819,0.082,13164.73);
   graph->SetPoint(820,0.0821,13160.5);
   graph->SetPoint(821,0.0822,13156.27);
   graph->SetPoint(822,0.0823,13152.04);
   graph->SetPoint(823,0.0824,13147.81);
   graph->SetPoint(824,0.0825,13143.58);
   graph->SetPoint(825,0.0826,13139.35);
   graph->SetPoint(826,0.0827,13135.11);
   graph->SetPoint(827,0.0828,13130.88);
   graph->SetPoint(828,0.0829,13126.65);
   graph->SetPoint(829,0.083,13122.42);
   graph->SetPoint(830,0.0831,13118.19);
   graph->SetPoint(831,0.0832,13113.96);
   graph->SetPoint(832,0.0833,13109.73);
   graph->SetPoint(833,0.0834,13105.5);
   graph->SetPoint(834,0.0835,13101.27);
   graph->SetPoint(835,0.0836,13097.04);
   graph->SetPoint(836,0.0837,13092.81);
   graph->SetPoint(837,0.0838,13088.58);
   graph->SetPoint(838,0.0839,13084.36);
   graph->SetPoint(839,0.084,13080.13);
   graph->SetPoint(840,0.0841,13075.9);
   graph->SetPoint(841,0.0842,13071.67);
   graph->SetPoint(842,0.0843,13067.44);
   graph->SetPoint(843,0.0844,13063.21);
   graph->SetPoint(844,0.0845,13058.98);
   graph->SetPoint(845,0.0846,13054.76);
   graph->SetPoint(846,0.0847,13050.53);
   graph->SetPoint(847,0.0848,13046.3);
   graph->SetPoint(848,0.0849,13042.07);
   graph->SetPoint(849,0.085,13037.85);
   graph->SetPoint(850,0.0851,13033.62);
   graph->SetPoint(851,0.0852,13029.39);
   graph->SetPoint(852,0.0853,13025.16);
   graph->SetPoint(853,0.0854,13020.94);
   graph->SetPoint(854,0.0855,13016.71);
   graph->SetPoint(855,0.0856,13012.48);
   graph->SetPoint(856,0.0857,13008.26);
   graph->SetPoint(857,0.0858,13004.03);
   graph->SetPoint(858,0.0859,12999.8);
   graph->SetPoint(859,0.086,12995.58);
   graph->SetPoint(860,0.0861,12991.35);
   graph->SetPoint(861,0.0862,12987.13);
   graph->SetPoint(862,0.0863,12982.9);
   graph->SetPoint(863,0.0864,12978.68);
   graph->SetPoint(864,0.0865,12974.45);
   graph->SetPoint(865,0.0866,12970.23);
   graph->SetPoint(866,0.0867,12966);
   graph->SetPoint(867,0.0868,12961.78);
   graph->SetPoint(868,0.0869,12957.55);
   graph->SetPoint(869,0.087,12953.33);
   graph->SetPoint(870,0.0871,12949.1);
   graph->SetPoint(871,0.0872,12944.88);
   graph->SetPoint(872,0.0873,12940.66);
   graph->SetPoint(873,0.0874,12936.43);
   graph->SetPoint(874,0.0875,12932.21);
   graph->SetPoint(875,0.0876,12927.99);
   graph->SetPoint(876,0.0877,12923.76);
   graph->SetPoint(877,0.0878,12919.54);
   graph->SetPoint(878,0.0879,12915.32);
   graph->SetPoint(879,0.088,12911.09);
   graph->SetPoint(880,0.0881,12906.87);
   graph->SetPoint(881,0.0882,12902.65);
   graph->SetPoint(882,0.0883,12898.43);
   graph->SetPoint(883,0.0884,12894.21);
   graph->SetPoint(884,0.0885,12889.98);
   graph->SetPoint(885,0.0886,12885.76);
   graph->SetPoint(886,0.0887,12881.54);
   graph->SetPoint(887,0.0888,12877.32);
   graph->SetPoint(888,0.0889,12873.1);
   graph->SetPoint(889,0.089,12868.88);
   graph->SetPoint(890,0.0891,12864.66);
   graph->SetPoint(891,0.0892,12860.44);
   graph->SetPoint(892,0.0893,12856.21);
   graph->SetPoint(893,0.0894,12851.99);
   graph->SetPoint(894,0.0895,12847.77);
   graph->SetPoint(895,0.0896,12843.55);
   graph->SetPoint(896,0.0897,12839.33);
   graph->SetPoint(897,0.0898,12835.12);
   graph->SetPoint(898,0.0899,12830.9);
   graph->SetPoint(899,0.09,12826.68);
   graph->SetPoint(900,0.0901,12822.46);
   graph->SetPoint(901,0.0902,12818.24);
   graph->SetPoint(902,0.0903,12814.02);
   graph->SetPoint(903,0.0904,12809.8);
   graph->SetPoint(904,0.0905,12805.58);
   graph->SetPoint(905,0.0906,12801.36);
   graph->SetPoint(906,0.0907,12797.15);
   graph->SetPoint(907,0.0908,12792.93);
   graph->SetPoint(908,0.0909,12788.71);
   graph->SetPoint(909,0.091,12784.49);
   graph->SetPoint(910,0.0911,12780.28);
   graph->SetPoint(911,0.0912,12776.06);
   graph->SetPoint(912,0.0913,12771.84);
   graph->SetPoint(913,0.0914,12767.63);
   graph->SetPoint(914,0.0915,12763.41);
   graph->SetPoint(915,0.0916,12759.19);
   graph->SetPoint(916,0.0917,12754.98);
   graph->SetPoint(917,0.0918,12750.76);
   graph->SetPoint(918,0.0919,12746.55);
   graph->SetPoint(919,0.092,12742.33);
   graph->SetPoint(920,0.0921,12738.11);
   graph->SetPoint(921,0.0922,12733.9);
   graph->SetPoint(922,0.0923,12729.68);
   graph->SetPoint(923,0.0924,12725.47);
   graph->SetPoint(924,0.0925,12721.25);
   graph->SetPoint(925,0.0926,12717.04);
   graph->SetPoint(926,0.0927,12712.83);
   graph->SetPoint(927,0.0928,12708.61);
   graph->SetPoint(928,0.0929,12704.4);
   graph->SetPoint(929,0.093,12700.18);
   graph->SetPoint(930,0.0931,12695.97);
   graph->SetPoint(931,0.0932,12691.76);
   graph->SetPoint(932,0.0933,12687.54);
   graph->SetPoint(933,0.0934,12683.33);
   graph->SetPoint(934,0.0935,12679.12);
   graph->SetPoint(935,0.0936,12674.91);
   graph->SetPoint(936,0.0937,12670.69);
   graph->SetPoint(937,0.0938,12666.48);
   graph->SetPoint(938,0.0939,12662.27);
   graph->SetPoint(939,0.094,12658.06);
   graph->SetPoint(940,0.0941,12653.85);
   graph->SetPoint(941,0.0942,12649.63);
   graph->SetPoint(942,0.0943,12645.42);
   graph->SetPoint(943,0.0944,12641.21);
   graph->SetPoint(944,0.0945,12637);
   graph->SetPoint(945,0.0946,12632.79);
   graph->SetPoint(946,0.0947,12628.58);
   graph->SetPoint(947,0.0948,12624.37);
   graph->SetPoint(948,0.0949,12620.16);
   graph->SetPoint(949,0.095,12615.95);
   graph->SetPoint(950,0.0951,12611.74);
   graph->SetPoint(951,0.0952,12607.53);
   graph->SetPoint(952,0.0953,12603.32);
   graph->SetPoint(953,0.0954,12599.11);
   graph->SetPoint(954,0.0955,12594.9);
   graph->SetPoint(955,0.0956,12590.7);
   graph->SetPoint(956,0.0957,12586.49);
   graph->SetPoint(957,0.0958,12582.28);
   graph->SetPoint(958,0.0959,12578.07);
   graph->SetPoint(959,0.096,12573.86);
   graph->SetPoint(960,0.0961,12569.66);
   graph->SetPoint(961,0.0962,12565.45);
   graph->SetPoint(962,0.0963,12561.24);
   graph->SetPoint(963,0.0964,12557.04);
   graph->SetPoint(964,0.0965,12552.83);
   graph->SetPoint(965,0.0966,12548.62);
   graph->SetPoint(966,0.0967,12544.42);
   graph->SetPoint(967,0.0968,12540.21);
   graph->SetPoint(968,0.0969,12536);
   graph->SetPoint(969,0.097,12531.8);
   graph->SetPoint(970,0.0971,12527.59);
   graph->SetPoint(971,0.0972,12523.39);
   graph->SetPoint(972,0.0973,12519.18);
   graph->SetPoint(973,0.0974,12514.98);
   graph->SetPoint(974,0.0975,12510.77);
   graph->SetPoint(975,0.0976,12506.57);
   graph->SetPoint(976,0.0977,12502.36);
   graph->SetPoint(977,0.0978,12498.16);
   graph->SetPoint(978,0.0979,12493.96);
   graph->SetPoint(979,0.098,12489.75);
   graph->SetPoint(980,0.0981,12485.55);
   graph->SetPoint(981,0.0982,12481.35);
   graph->SetPoint(982,0.0983,12477.14);
   graph->SetPoint(983,0.0984,12472.94);
   graph->SetPoint(984,0.0985,12468.74);
   graph->SetPoint(985,0.0986,12464.54);
   graph->SetPoint(986,0.0987,12460.34);
   graph->SetPoint(987,0.0988,12456.13);
   graph->SetPoint(988,0.0989,12451.93);
   graph->SetPoint(989,0.099,12447.73);
   graph->SetPoint(990,0.0991,12443.53);
   graph->SetPoint(991,0.0992,12439.33);
   graph->SetPoint(992,0.0993,12435.13);
   graph->SetPoint(993,0.0994,12430.93);
   graph->SetPoint(994,0.0995,12426.73);
   graph->SetPoint(995,0.0996,12422.53);
   graph->SetPoint(996,0.0997,12418.33);
   graph->SetPoint(997,0.0998,12414.13);
   graph->SetPoint(998,0.0999,12409.93);
   graph->SetPoint(999,0.1,12405.73);
   graph->SetPoint(1000,0.1001,12401.53);
   graph->SetPoint(1001,0.1002,12397.33);
   graph->SetPoint(1002,0.1003,12393.13);
   graph->SetPoint(1003,0.1004,12388.94);
   graph->SetPoint(1004,0.1005,12384.74);
   graph->SetPoint(1005,0.1006,12380.54);
   graph->SetPoint(1006,0.1007,12376.34);
   graph->SetPoint(1007,0.1008,12372.15);
   graph->SetPoint(1008,0.1009,12367.95);
   graph->SetPoint(1009,0.101,12363.75);
   graph->SetPoint(1010,0.1011,12359.56);
   graph->SetPoint(1011,0.1012,12355.36);
   graph->SetPoint(1012,0.1013,12351.16);
   graph->SetPoint(1013,0.1014,12346.97);
   graph->SetPoint(1014,0.1015,12342.77);
   graph->SetPoint(1015,0.1016,12338.58);
   graph->SetPoint(1016,0.1017,12334.38);
   graph->SetPoint(1017,0.1018,12330.19);
   graph->SetPoint(1018,0.1019,12325.99);
   graph->SetPoint(1019,0.102,12321.8);
   graph->SetPoint(1020,0.1021,12317.6);
   graph->SetPoint(1021,0.1022,12313.41);
   graph->SetPoint(1022,0.1023,12309.22);
   graph->SetPoint(1023,0.1024,12305.02);
   graph->SetPoint(1024,0.1025,12300.83);
   graph->SetPoint(1025,0.1026,12296.64);
   graph->SetPoint(1026,0.1027,12292.44);
   graph->SetPoint(1027,0.1028,12288.25);
   graph->SetPoint(1028,0.1029,12284.06);
   graph->SetPoint(1029,0.103,12279.87);
   graph->SetPoint(1030,0.1031,12275.67);
   graph->SetPoint(1031,0.1032,12271.48);
   graph->SetPoint(1032,0.1033,12267.29);
   graph->SetPoint(1033,0.1034,12263.1);
   graph->SetPoint(1034,0.1035,12258.91);
   graph->SetPoint(1035,0.1036,12254.72);
   graph->SetPoint(1036,0.1037,12250.53);
   graph->SetPoint(1037,0.1038,12246.34);
   graph->SetPoint(1038,0.1039,12242.15);
   graph->SetPoint(1039,0.104,12237.96);
   graph->SetPoint(1040,0.1041,12233.77);
   graph->SetPoint(1041,0.1042,12229.58);
   graph->SetPoint(1042,0.1043,12225.39);
   graph->SetPoint(1043,0.1044,12221.2);
   graph->SetPoint(1044,0.1045,12217.01);
   graph->SetPoint(1045,0.1046,12212.83);
   graph->SetPoint(1046,0.1047,12208.64);
   graph->SetPoint(1047,0.1048,12204.45);
   graph->SetPoint(1048,0.1049,12200.26);
   graph->SetPoint(1049,0.105,12196.08);
   graph->SetPoint(1050,0.1051,12191.89);
   graph->SetPoint(1051,0.1052,12187.7);
   graph->SetPoint(1052,0.1053,12183.52);
   graph->SetPoint(1053,0.1054,12179.33);
   graph->SetPoint(1054,0.1055,12175.14);
   graph->SetPoint(1055,0.1056,12170.96);
   graph->SetPoint(1056,0.1057,12166.77);
   graph->SetPoint(1057,0.1058,12162.59);
   graph->SetPoint(1058,0.1059,12158.4);
   graph->SetPoint(1059,0.106,12154.22);
   graph->SetPoint(1060,0.1061,12150.04);
   graph->SetPoint(1061,0.1062,12145.85);
   graph->SetPoint(1062,0.1063,12141.67);
   graph->SetPoint(1063,0.1064,12137.48);
   graph->SetPoint(1064,0.1065,12133.3);
   graph->SetPoint(1065,0.1066,12129.12);
   graph->SetPoint(1066,0.1067,12124.93);
   graph->SetPoint(1067,0.1068,12120.75);
   graph->SetPoint(1068,0.1069,12116.57);
   graph->SetPoint(1069,0.107,12112.39);
   graph->SetPoint(1070,0.1071,12108.21);
   graph->SetPoint(1071,0.1072,12104.02);
   graph->SetPoint(1072,0.1073,12099.84);
   graph->SetPoint(1073,0.1074,12095.66);
   graph->SetPoint(1074,0.1075,12091.48);
   graph->SetPoint(1075,0.1076,12087.3);
   graph->SetPoint(1076,0.1077,12083.12);
   graph->SetPoint(1077,0.1078,12078.94);
   graph->SetPoint(1078,0.1079,12074.76);
   graph->SetPoint(1079,0.108,12070.58);
   graph->SetPoint(1080,0.1081,12066.4);
   graph->SetPoint(1081,0.1082,12062.22);
   graph->SetPoint(1082,0.1083,12058.05);
   graph->SetPoint(1083,0.1084,12053.87);
   graph->SetPoint(1084,0.1085,12049.69);
   graph->SetPoint(1085,0.1086,12045.51);
   graph->SetPoint(1086,0.1087,12041.33);
   graph->SetPoint(1087,0.1088,12037.16);
   graph->SetPoint(1088,0.1089,12032.98);
   graph->SetPoint(1089,0.109,12028.8);
   graph->SetPoint(1090,0.1091,12024.63);
   graph->SetPoint(1091,0.1092,12020.45);
   graph->SetPoint(1092,0.1093,12016.28);
   graph->SetPoint(1093,0.1094,12012.1);
   graph->SetPoint(1094,0.1095,12007.92);
   graph->SetPoint(1095,0.1096,12003.75);
   graph->SetPoint(1096,0.1097,11999.58);
   graph->SetPoint(1097,0.1098,11995.4);
   graph->SetPoint(1098,0.1099,11991.23);
   graph->SetPoint(1099,0.11,11987.05);
   graph->SetPoint(1100,0.1101,11982.88);
   graph->SetPoint(1101,0.1102,11978.71);
   graph->SetPoint(1102,0.1103,11974.53);
   graph->SetPoint(1103,0.1104,11970.36);
   graph->SetPoint(1104,0.1105,11966.19);
   graph->SetPoint(1105,0.1106,11962.01);
   graph->SetPoint(1106,0.1107,11957.84);
   graph->SetPoint(1107,0.1108,11953.67);
   graph->SetPoint(1108,0.1109,11949.5);
   graph->SetPoint(1109,0.111,11945.33);
   graph->SetPoint(1110,0.1111,11941.16);
   graph->SetPoint(1111,0.1112,11936.99);
   graph->SetPoint(1112,0.1113,11932.82);
   graph->SetPoint(1113,0.1114,11928.65);
   graph->SetPoint(1114,0.1115,11924.48);
   graph->SetPoint(1115,0.1116,11920.31);
   graph->SetPoint(1116,0.1117,11916.14);
   graph->SetPoint(1117,0.1118,11911.97);
   graph->SetPoint(1118,0.1119,11907.8);
   graph->SetPoint(1119,0.112,11903.63);
   graph->SetPoint(1120,0.1121,11899.46);
   graph->SetPoint(1121,0.1122,11895.3);
   graph->SetPoint(1122,0.1123,11891.13);
   graph->SetPoint(1123,0.1124,11886.96);
   graph->SetPoint(1124,0.1125,11882.8);
   graph->SetPoint(1125,0.1126,11878.63);
   graph->SetPoint(1126,0.1127,11874.46);
   graph->SetPoint(1127,0.1128,11870.3);
   graph->SetPoint(1128,0.1129,11866.13);
   graph->SetPoint(1129,0.113,11861.97);
   graph->SetPoint(1130,0.1131,11857.8);
   graph->SetPoint(1131,0.1132,11853.64);
   graph->SetPoint(1132,0.1133,11849.47);
   graph->SetPoint(1133,0.1134,11845.31);
   graph->SetPoint(1134,0.1135,11841.14);
   graph->SetPoint(1135,0.1136,11836.98);
   graph->SetPoint(1136,0.1137,11832.82);
   graph->SetPoint(1137,0.1138,11828.65);
   graph->SetPoint(1138,0.1139,11824.49);
   graph->SetPoint(1139,0.114,11820.33);
   graph->SetPoint(1140,0.1141,11816.17);
   graph->SetPoint(1141,0.1142,11812);
   graph->SetPoint(1142,0.1143,11807.84);
   graph->SetPoint(1143,0.1144,11803.68);
   graph->SetPoint(1144,0.1145,11799.52);
   graph->SetPoint(1145,0.1146,11795.36);
   graph->SetPoint(1146,0.1147,11791.2);
   graph->SetPoint(1147,0.1148,11787.04);
   graph->SetPoint(1148,0.1149,11782.88);
   graph->SetPoint(1149,0.115,11778.72);
   graph->SetPoint(1150,0.1151,11774.56);
   graph->SetPoint(1151,0.1152,11770.4);
   graph->SetPoint(1152,0.1153,11766.24);
   graph->SetPoint(1153,0.1154,11762.08);
   graph->SetPoint(1154,0.1155,11757.93);
   graph->SetPoint(1155,0.1156,11753.77);
   graph->SetPoint(1156,0.1157,11749.61);
   graph->SetPoint(1157,0.1158,11745.45);
   graph->SetPoint(1158,0.1159,11741.3);
   graph->SetPoint(1159,0.116,11737.14);
   graph->SetPoint(1160,0.1161,11732.98);
   graph->SetPoint(1161,0.1162,11728.83);
   graph->SetPoint(1162,0.1163,11724.67);
   graph->SetPoint(1163,0.1164,11720.52);
   graph->SetPoint(1164,0.1165,11716.36);
   graph->SetPoint(1165,0.1166,11712.21);
   graph->SetPoint(1166,0.1167,11708.05);
   graph->SetPoint(1167,0.1168,11703.9);
   graph->SetPoint(1168,0.1169,11699.75);
   graph->SetPoint(1169,0.117,11695.59);
   graph->SetPoint(1170,0.1171,11691.44);
   graph->SetPoint(1171,0.1172,11687.29);
   graph->SetPoint(1172,0.1173,11683.13);
   graph->SetPoint(1173,0.1174,11678.98);
   graph->SetPoint(1174,0.1175,11674.83);
   graph->SetPoint(1175,0.1176,11670.68);
   graph->SetPoint(1176,0.1177,11666.53);
   graph->SetPoint(1177,0.1178,11662.38);
   graph->SetPoint(1178,0.1179,11658.23);
   graph->SetPoint(1179,0.118,11654.08);
   graph->SetPoint(1180,0.1181,11649.93);
   graph->SetPoint(1181,0.1182,11645.78);
   graph->SetPoint(1182,0.1183,11641.63);
   graph->SetPoint(1183,0.1184,11637.48);
   graph->SetPoint(1184,0.1185,11633.33);
   graph->SetPoint(1185,0.1186,11629.18);
   graph->SetPoint(1186,0.1187,11625.03);
   graph->SetPoint(1187,0.1188,11620.89);
   graph->SetPoint(1188,0.1189,11616.74);
   graph->SetPoint(1189,0.119,11612.59);
   graph->SetPoint(1190,0.1191,11608.44);
   graph->SetPoint(1191,0.1192,11604.3);
   graph->SetPoint(1192,0.1193,11600.15);
   graph->SetPoint(1193,0.1194,11596.01);
   graph->SetPoint(1194,0.1195,11591.86);
   graph->SetPoint(1195,0.1196,11587.72);
   graph->SetPoint(1196,0.1197,11583.57);
   graph->SetPoint(1197,0.1198,11579.43);
   graph->SetPoint(1198,0.1199,11575.28);
   graph->SetPoint(1199,0.12,11571.14);
   graph->SetPoint(1200,0.1201,11566.99);
   graph->SetPoint(1201,0.1202,11562.85);
   graph->SetPoint(1202,0.1203,11558.71);
   graph->SetPoint(1203,0.1204,11554.57);
   graph->SetPoint(1204,0.1205,11550.42);
   graph->SetPoint(1205,0.1206,11546.28);
   graph->SetPoint(1206,0.1207,11542.14);
   graph->SetPoint(1207,0.1208,11538);
   graph->SetPoint(1208,0.1209,11533.86);
   graph->SetPoint(1209,0.121,11529.72);
   graph->SetPoint(1210,0.1211,11525.58);
   graph->SetPoint(1211,0.1212,11521.44);
   graph->SetPoint(1212,0.1213,11517.3);
   graph->SetPoint(1213,0.1214,11513.16);
   graph->SetPoint(1214,0.1215,11509.02);
   graph->SetPoint(1215,0.1216,11504.88);
   graph->SetPoint(1216,0.1217,11500.74);
   graph->SetPoint(1217,0.1218,11496.6);
   graph->SetPoint(1218,0.1219,11492.47);
   graph->SetPoint(1219,0.122,11488.33);
   graph->SetPoint(1220,0.1221,11484.19);
   graph->SetPoint(1221,0.1222,11480.06);
   graph->SetPoint(1222,0.1223,11475.92);
   graph->SetPoint(1223,0.1224,11471.78);
   graph->SetPoint(1224,0.1225,11467.65);
   graph->SetPoint(1225,0.1226,11463.51);
   graph->SetPoint(1226,0.1227,11459.38);
   graph->SetPoint(1227,0.1228,11455.24);
   graph->SetPoint(1228,0.1229,11451.11);
   graph->SetPoint(1229,0.123,11446.98);
   graph->SetPoint(1230,0.1231,11442.84);
   graph->SetPoint(1231,0.1232,11438.71);
   graph->SetPoint(1232,0.1233,11434.58);
   graph->SetPoint(1233,0.1234,11430.44);
   graph->SetPoint(1234,0.1235,11426.31);
   graph->SetPoint(1235,0.1236,11422.18);
   graph->SetPoint(1236,0.1237,11418.05);
   graph->SetPoint(1237,0.1238,11413.92);
   graph->SetPoint(1238,0.1239,11409.79);
   graph->SetPoint(1239,0.124,11405.66);
   graph->SetPoint(1240,0.1241,11401.53);
   graph->SetPoint(1241,0.1242,11397.4);
   graph->SetPoint(1242,0.1243,11393.27);
   graph->SetPoint(1243,0.1244,11389.14);
   graph->SetPoint(1244,0.1245,11385.01);
   graph->SetPoint(1245,0.1246,11380.88);
   graph->SetPoint(1246,0.1247,11376.75);
   graph->SetPoint(1247,0.1248,11372.62);
   graph->SetPoint(1248,0.1249,11368.5);
   graph->SetPoint(1249,0.125,11364.37);
   graph->SetPoint(1250,0.1251,11360.24);
   graph->SetPoint(1251,0.1252,11356.12);
   graph->SetPoint(1252,0.1253,11351.99);
   graph->SetPoint(1253,0.1254,11347.87);
   graph->SetPoint(1254,0.1255,11343.74);
   graph->SetPoint(1255,0.1256,11339.62);
   graph->SetPoint(1256,0.1257,11335.49);
   graph->SetPoint(1257,0.1258,11331.37);
   graph->SetPoint(1258,0.1259,11327.24);
   graph->SetPoint(1259,0.126,11323.12);
   graph->SetPoint(1260,0.1261,11319);
   graph->SetPoint(1261,0.1262,11314.87);
   graph->SetPoint(1262,0.1263,11310.75);
   graph->SetPoint(1263,0.1264,11306.63);
   graph->SetPoint(1264,0.1265,11302.51);
   graph->SetPoint(1265,0.1266,11298.39);
   graph->SetPoint(1266,0.1267,11294.26);
   graph->SetPoint(1267,0.1268,11290.14);
   graph->SetPoint(1268,0.1269,11286.02);
   graph->SetPoint(1269,0.127,11281.9);
   graph->SetPoint(1270,0.1271,11277.78);
   graph->SetPoint(1271,0.1272,11273.67);
   graph->SetPoint(1272,0.1273,11269.55);
   graph->SetPoint(1273,0.1274,11265.43);
   graph->SetPoint(1274,0.1275,11261.31);
   graph->SetPoint(1275,0.1276,11257.19);
   graph->SetPoint(1276,0.1277,11253.07);
   graph->SetPoint(1277,0.1278,11248.96);
   graph->SetPoint(1278,0.1279,11244.84);
   graph->SetPoint(1279,0.128,11240.72);
   graph->SetPoint(1280,0.1281,11236.61);
   graph->SetPoint(1281,0.1282,11232.49);
   graph->SetPoint(1282,0.1283,11228.38);
   graph->SetPoint(1283,0.1284,11224.26);
   graph->SetPoint(1284,0.1285,11220.15);
   graph->SetPoint(1285,0.1286,11216.03);
   graph->SetPoint(1286,0.1287,11211.92);
   graph->SetPoint(1287,0.1288,11207.81);
   graph->SetPoint(1288,0.1289,11203.69);
   graph->SetPoint(1289,0.129,11199.58);
   graph->SetPoint(1290,0.1291,11195.47);
   graph->SetPoint(1291,0.1292,11191.36);
   graph->SetPoint(1292,0.1293,11187.25);
   graph->SetPoint(1293,0.1294,11183.13);
   graph->SetPoint(1294,0.1295,11179.02);
   graph->SetPoint(1295,0.1296,11174.91);
   graph->SetPoint(1296,0.1297,11170.8);
   graph->SetPoint(1297,0.1298,11166.69);
   graph->SetPoint(1298,0.1299,11162.58);
   graph->SetPoint(1299,0.13,11158.48);
   graph->SetPoint(1300,0.1301,11154.37);
   graph->SetPoint(1301,0.1302,11150.26);
   graph->SetPoint(1302,0.1303,11146.15);
   graph->SetPoint(1303,0.1304,11142.04);
   graph->SetPoint(1304,0.1305,11137.94);
   graph->SetPoint(1305,0.1306,11133.83);
   graph->SetPoint(1306,0.1307,11129.72);
   graph->SetPoint(1307,0.1308,11125.62);
   graph->SetPoint(1308,0.1309,11121.51);
   graph->SetPoint(1309,0.131,11117.41);
   graph->SetPoint(1310,0.1311,11113.3);
   graph->SetPoint(1311,0.1312,11109.2);
   graph->SetPoint(1312,0.1313,11105.09);
   graph->SetPoint(1313,0.1314,11100.99);
   graph->SetPoint(1314,0.1315,11096.89);
   graph->SetPoint(1315,0.1316,11092.78);
   graph->SetPoint(1316,0.1317,11088.68);
   graph->SetPoint(1317,0.1318,11084.58);
   graph->SetPoint(1318,0.1319,11080.48);
   graph->SetPoint(1319,0.132,11076.38);
   graph->SetPoint(1320,0.1321,11072.28);
   graph->SetPoint(1321,0.1322,11068.17);
   graph->SetPoint(1322,0.1323,11064.07);
   graph->SetPoint(1323,0.1324,11059.97);
   graph->SetPoint(1324,0.1325,11055.88);
   graph->SetPoint(1325,0.1326,11051.78);
   graph->SetPoint(1326,0.1327,11047.68);
   graph->SetPoint(1327,0.1328,11043.58);
   graph->SetPoint(1328,0.1329,11039.48);
   graph->SetPoint(1329,0.133,11035.38);
   graph->SetPoint(1330,0.1331,11031.29);
   graph->SetPoint(1331,0.1332,11027.19);
   graph->SetPoint(1332,0.1333,11023.09);
   graph->SetPoint(1333,0.1334,11019);
   graph->SetPoint(1334,0.1335,11014.9);
   graph->SetPoint(1335,0.1336,11010.81);
   graph->SetPoint(1336,0.1337,11006.71);
   graph->SetPoint(1337,0.1338,11002.62);
   graph->SetPoint(1338,0.1339,10998.52);
   graph->SetPoint(1339,0.134,10994.43);
   graph->SetPoint(1340,0.1341,10990.34);
   graph->SetPoint(1341,0.1342,10986.24);
   graph->SetPoint(1342,0.1343,10982.15);
   graph->SetPoint(1343,0.1344,10978.06);
   graph->SetPoint(1344,0.1345,10973.97);
   graph->SetPoint(1345,0.1346,10969.88);
   graph->SetPoint(1346,0.1347,10965.79);
   graph->SetPoint(1347,0.1348,10961.7);
   graph->SetPoint(1348,0.1349,10957.6);
   graph->SetPoint(1349,0.135,10953.52);
   graph->SetPoint(1350,0.1351,10949.43);
   graph->SetPoint(1351,0.1352,10945.34);
   graph->SetPoint(1352,0.1353,10941.25);
   graph->SetPoint(1353,0.1354,10937.16);
   graph->SetPoint(1354,0.1355,10933.07);
   graph->SetPoint(1355,0.1356,10928.99);
   graph->SetPoint(1356,0.1357,10924.9);
   graph->SetPoint(1357,0.1358,10920.81);
   graph->SetPoint(1358,0.1359,10916.73);
   graph->SetPoint(1359,0.136,10912.64);
   graph->SetPoint(1360,0.1361,10908.56);
   graph->SetPoint(1361,0.1362,10904.47);
   graph->SetPoint(1362,0.1363,10900.39);
   graph->SetPoint(1363,0.1364,10896.3);
   graph->SetPoint(1364,0.1365,10892.22);
   graph->SetPoint(1365,0.1366,10888.13);
   graph->SetPoint(1366,0.1367,10884.05);
   graph->SetPoint(1367,0.1368,10879.97);
   graph->SetPoint(1368,0.1369,10875.89);
   graph->SetPoint(1369,0.137,10871.81);
   graph->SetPoint(1370,0.1371,10867.72);
   graph->SetPoint(1371,0.1372,10863.64);
   graph->SetPoint(1372,0.1373,10859.56);
   graph->SetPoint(1373,0.1374,10855.48);
   graph->SetPoint(1374,0.1375,10851.4);
   graph->SetPoint(1375,0.1376,10847.32);
   graph->SetPoint(1376,0.1377,10843.25);
   graph->SetPoint(1377,0.1378,10839.17);
   graph->SetPoint(1378,0.1379,10835.09);
   graph->SetPoint(1379,0.138,10831.01);
   graph->SetPoint(1380,0.1381,10826.93);
   graph->SetPoint(1381,0.1382,10822.86);
   graph->SetPoint(1382,0.1383,10818.78);
   graph->SetPoint(1383,0.1384,10814.71);
   graph->SetPoint(1384,0.1385,10810.63);
   graph->SetPoint(1385,0.1386,10806.56);
   graph->SetPoint(1386,0.1387,10802.48);
   graph->SetPoint(1387,0.1388,10798.41);
   graph->SetPoint(1388,0.1389,10794.33);
   graph->SetPoint(1389,0.139,10790.26);
   graph->SetPoint(1390,0.1391,10786.19);
   graph->SetPoint(1391,0.1392,10782.11);
   graph->SetPoint(1392,0.1393,10778.04);
   graph->SetPoint(1393,0.1394,10773.97);
   graph->SetPoint(1394,0.1395,10769.9);
   graph->SetPoint(1395,0.1396,10765.83);
   graph->SetPoint(1396,0.1397,10761.76);
   graph->SetPoint(1397,0.1398,10757.69);
   graph->SetPoint(1398,0.1399,10753.62);
   graph->SetPoint(1399,0.14,10749.55);
   graph->SetPoint(1400,0.1401,10745.48);
   graph->SetPoint(1401,0.1402,10741.41);
   graph->SetPoint(1402,0.1403,10737.34);
   graph->SetPoint(1403,0.1404,10733.28);
   graph->SetPoint(1404,0.1405,10729.21);
   graph->SetPoint(1405,0.1406,10725.14);
   graph->SetPoint(1406,0.1407,10721.08);
   graph->SetPoint(1407,0.1408,10717.01);
   graph->SetPoint(1408,0.1409,10712.94);
   graph->SetPoint(1409,0.141,10708.88);
   graph->SetPoint(1410,0.1411,10704.81);
   graph->SetPoint(1411,0.1412,10700.75);
   graph->SetPoint(1412,0.1413,10696.69);
   graph->SetPoint(1413,0.1414,10692.62);
   graph->SetPoint(1414,0.1415,10688.56);
   graph->SetPoint(1415,0.1416,10684.5);
   graph->SetPoint(1416,0.1417,10680.44);
   graph->SetPoint(1417,0.1418,10676.37);
   graph->SetPoint(1418,0.1419,10672.31);
   graph->SetPoint(1419,0.142,10668.25);
   graph->SetPoint(1420,0.1421,10664.19);
   graph->SetPoint(1421,0.1422,10660.13);
   graph->SetPoint(1422,0.1423,10656.07);
   graph->SetPoint(1423,0.1424,10652.01);
   graph->SetPoint(1424,0.1425,10647.96);
   graph->SetPoint(1425,0.1426,10643.9);
   graph->SetPoint(1426,0.1427,10639.84);
   graph->SetPoint(1427,0.1428,10635.78);
   graph->SetPoint(1428,0.1429,10631.73);
   graph->SetPoint(1429,0.143,10627.67);
   graph->SetPoint(1430,0.1431,10623.61);
   graph->SetPoint(1431,0.1432,10619.56);
   graph->SetPoint(1432,0.1433,10615.5);
   graph->SetPoint(1433,0.1434,10611.45);
   graph->SetPoint(1434,0.1435,10607.39);
   graph->SetPoint(1435,0.1436,10603.34);
   graph->SetPoint(1436,0.1437,10599.29);
   graph->SetPoint(1437,0.1438,10595.23);
   graph->SetPoint(1438,0.1439,10591.18);
   graph->SetPoint(1439,0.144,10587.13);
   graph->SetPoint(1440,0.1441,10583.08);
   graph->SetPoint(1441,0.1442,10579.03);
   graph->SetPoint(1442,0.1443,10574.98);
   graph->SetPoint(1443,0.1444,10570.92);
   graph->SetPoint(1444,0.1445,10566.88);
   graph->SetPoint(1445,0.1446,10562.83);
   graph->SetPoint(1446,0.1447,10558.78);
   graph->SetPoint(1447,0.1448,10554.73);
   graph->SetPoint(1448,0.1449,10550.68);
   graph->SetPoint(1449,0.145,10546.63);
   graph->SetPoint(1450,0.1451,10542.59);
   graph->SetPoint(1451,0.1452,10538.54);
   graph->SetPoint(1452,0.1453,10534.49);
   graph->SetPoint(1453,0.1454,10530.45);
   graph->SetPoint(1454,0.1455,10526.4);
   graph->SetPoint(1455,0.1456,10522.36);
   graph->SetPoint(1456,0.1457,10518.31);
   graph->SetPoint(1457,0.1458,10514.27);
   graph->SetPoint(1458,0.1459,10510.22);
   graph->SetPoint(1459,0.146,10506.18);
   graph->SetPoint(1460,0.1461,10502.14);
   graph->SetPoint(1461,0.1462,10498.1);
   graph->SetPoint(1462,0.1463,10494.05);
   graph->SetPoint(1463,0.1464,10490.01);
   graph->SetPoint(1464,0.1465,10485.97);
   graph->SetPoint(1465,0.1466,10481.93);
   graph->SetPoint(1466,0.1467,10477.89);
   graph->SetPoint(1467,0.1468,10473.85);
   graph->SetPoint(1468,0.1469,10469.81);
   graph->SetPoint(1469,0.147,10465.77);
   graph->SetPoint(1470,0.1471,10461.74);
   graph->SetPoint(1471,0.1472,10457.7);
   graph->SetPoint(1472,0.1473,10453.66);
   graph->SetPoint(1473,0.1474,10449.62);
   graph->SetPoint(1474,0.1475,10445.59);
   graph->SetPoint(1475,0.1476,10441.55);
   graph->SetPoint(1476,0.1477,10437.52);
   graph->SetPoint(1477,0.1478,10433.48);
   graph->SetPoint(1478,0.1479,10429.45);
   graph->SetPoint(1479,0.148,10425.41);
   graph->SetPoint(1480,0.1481,10421.38);
   graph->SetPoint(1481,0.1482,10417.35);
   graph->SetPoint(1482,0.1483,10413.31);
   graph->SetPoint(1483,0.1484,10409.28);
   graph->SetPoint(1484,0.1485,10405.25);
   graph->SetPoint(1485,0.1486,10401.22);
   graph->SetPoint(1486,0.1487,10397.19);
   graph->SetPoint(1487,0.1488,10393.16);
   graph->SetPoint(1488,0.1489,10389.13);
   graph->SetPoint(1489,0.149,10385.1);
   graph->SetPoint(1490,0.1491,10381.07);
   graph->SetPoint(1491,0.1492,10377.04);
   graph->SetPoint(1492,0.1493,10373.01);
   graph->SetPoint(1493,0.1494,10368.98);
   graph->SetPoint(1494,0.1495,10364.96);
   graph->SetPoint(1495,0.1496,10360.93);
   graph->SetPoint(1496,0.1497,10356.9);
   graph->SetPoint(1497,0.1498,10352.88);
   graph->SetPoint(1498,0.1499,10348.85);
   graph->SetPoint(1499,0.15,10344.83);
   graph->SetPoint(1500,0.1501,10340.8);
   graph->SetPoint(1501,0.1502,10336.78);
   graph->SetPoint(1502,0.1503,10332.76);
   graph->SetPoint(1503,0.1504,10328.73);
   graph->SetPoint(1504,0.1505,10324.71);
   graph->SetPoint(1505,0.1506,10320.69);
   graph->SetPoint(1506,0.1507,10316.67);
   graph->SetPoint(1507,0.1508,10312.64);
   graph->SetPoint(1508,0.1509,10308.62);
   graph->SetPoint(1509,0.151,10304.6);
   graph->SetPoint(1510,0.1511,10300.58);
   graph->SetPoint(1511,0.1512,10296.57);
   graph->SetPoint(1512,0.1513,10292.55);
   graph->SetPoint(1513,0.1514,10288.53);
   graph->SetPoint(1514,0.1515,10284.51);
   graph->SetPoint(1515,0.1516,10280.49);
   graph->SetPoint(1516,0.1517,10276.48);
   graph->SetPoint(1517,0.1518,10272.46);
   graph->SetPoint(1518,0.1519,10268.44);
   graph->SetPoint(1519,0.152,10264.43);
   graph->SetPoint(1520,0.1521,10260.41);
   graph->SetPoint(1521,0.1522,10256.4);
   graph->SetPoint(1522,0.1523,10252.38);
   graph->SetPoint(1523,0.1524,10248.37);
   graph->SetPoint(1524,0.1525,10244.36);
   graph->SetPoint(1525,0.1526,10240.35);
   graph->SetPoint(1526,0.1527,10236.33);
   graph->SetPoint(1527,0.1528,10232.32);
   graph->SetPoint(1528,0.1529,10228.31);
   graph->SetPoint(1529,0.153,10224.3);
   graph->SetPoint(1530,0.1531,10220.29);
   graph->SetPoint(1531,0.1532,10216.28);
   graph->SetPoint(1532,0.1533,10212.27);
   graph->SetPoint(1533,0.1534,10208.26);
   graph->SetPoint(1534,0.1535,10204.25);
   graph->SetPoint(1535,0.1536,10200.25);
   graph->SetPoint(1536,0.1537,10196.24);
   graph->SetPoint(1537,0.1538,10192.23);
   graph->SetPoint(1538,0.1539,10188.23);
   graph->SetPoint(1539,0.154,10184.22);
   graph->SetPoint(1540,0.1541,10180.21);
   graph->SetPoint(1541,0.1542,10176.21);
   graph->SetPoint(1542,0.1543,10172.21);
   graph->SetPoint(1543,0.1544,10168.2);
   graph->SetPoint(1544,0.1545,10164.2);
   graph->SetPoint(1545,0.1546,10160.2);
   graph->SetPoint(1546,0.1547,10156.19);
   graph->SetPoint(1547,0.1548,10152.19);
   graph->SetPoint(1548,0.1549,10148.19);
   graph->SetPoint(1549,0.155,10144.19);
   graph->SetPoint(1550,0.1551,10140.19);
   graph->SetPoint(1551,0.1552,10136.19);
   graph->SetPoint(1552,0.1553,10132.19);
   graph->SetPoint(1553,0.1554,10128.19);
   graph->SetPoint(1554,0.1555,10124.19);
   graph->SetPoint(1555,0.1556,10120.19);
   graph->SetPoint(1556,0.1557,10116.2);
   graph->SetPoint(1557,0.1558,10112.2);
   graph->SetPoint(1558,0.1559,10108.2);
   graph->SetPoint(1559,0.156,10104.21);
   graph->SetPoint(1560,0.1561,10100.21);
   graph->SetPoint(1561,0.1562,10096.22);
   graph->SetPoint(1562,0.1563,10092.22);
   graph->SetPoint(1563,0.1564,10088.23);
   graph->SetPoint(1564,0.1565,10084.23);
   graph->SetPoint(1565,0.1566,10080.24);
   graph->SetPoint(1566,0.1567,10076.25);
   graph->SetPoint(1567,0.1568,10072.26);
   graph->SetPoint(1568,0.1569,10068.26);
   graph->SetPoint(1569,0.157,10064.27);
   graph->SetPoint(1570,0.1571,10060.28);
   graph->SetPoint(1571,0.1572,10056.29);
   graph->SetPoint(1572,0.1573,10052.3);
   graph->SetPoint(1573,0.1574,10048.31);
   graph->SetPoint(1574,0.1575,10044.32);
   graph->SetPoint(1575,0.1576,10040.34);
   graph->SetPoint(1576,0.1577,10036.35);
   graph->SetPoint(1577,0.1578,10032.36);
   graph->SetPoint(1578,0.1579,10028.38);
   graph->SetPoint(1579,0.158,10024.39);
   graph->SetPoint(1580,0.1581,10020.4);
   graph->SetPoint(1581,0.1582,10016.42);
   graph->SetPoint(1582,0.1583,10012.43);
   graph->SetPoint(1583,0.1584,10008.45);
   graph->SetPoint(1584,0.1585,10004.47);
   graph->SetPoint(1585,0.1586,10000.48);
   graph->SetPoint(1586,0.1587,9996.5);
   graph->SetPoint(1587,0.1588,9992.518);
   graph->SetPoint(1588,0.1589,9988.537);
   graph->SetPoint(1589,0.159,9984.556);
   graph->SetPoint(1590,0.1591,9980.575);
   graph->SetPoint(1591,0.1592,9976.595);
   graph->SetPoint(1592,0.1593,9972.616);
   graph->SetPoint(1593,0.1594,9968.637);
   graph->SetPoint(1594,0.1595,9964.658);
   graph->SetPoint(1595,0.1596,9960.68);
   graph->SetPoint(1596,0.1597,9956.703);
   graph->SetPoint(1597,0.1598,9952.726);
   graph->SetPoint(1598,0.1599,9948.749);
   graph->SetPoint(1599,0.16,9944.773);
   graph->SetPoint(1600,0.1601,9940.798);
   graph->SetPoint(1601,0.1602,9936.823);
   graph->SetPoint(1602,0.1603,9932.848);
   graph->SetPoint(1603,0.1604,9928.874);
   graph->SetPoint(1604,0.1605,9924.901);
   graph->SetPoint(1605,0.1606,9920.928);
   graph->SetPoint(1606,0.1607,9916.956);
   graph->SetPoint(1607,0.1608,9912.984);
   graph->SetPoint(1608,0.1609,9909.013);
   graph->SetPoint(1609,0.161,9905.042);
   graph->SetPoint(1610,0.1611,9901.072);
   graph->SetPoint(1611,0.1612,9897.102);
   graph->SetPoint(1612,0.1613,9893.132);
   graph->SetPoint(1613,0.1614,9889.164);
   graph->SetPoint(1614,0.1615,9885.195);
   graph->SetPoint(1615,0.1616,9881.228);
   graph->SetPoint(1616,0.1617,9877.261);
   graph->SetPoint(1617,0.1618,9873.294);
   graph->SetPoint(1618,0.1619,9869.328);
   graph->SetPoint(1619,0.162,9865.362);
   graph->SetPoint(1620,0.1621,9861.397);
   graph->SetPoint(1621,0.1622,9857.432);
   graph->SetPoint(1622,0.1623,9853.468);
   graph->SetPoint(1623,0.1624,9849.505);
   graph->SetPoint(1624,0.1625,9845.542);
   graph->SetPoint(1625,0.1626,9841.579);
   graph->SetPoint(1626,0.1627,9837.617);
   graph->SetPoint(1627,0.1628,9833.656);
   graph->SetPoint(1628,0.1629,9829.695);
   graph->SetPoint(1629,0.163,9825.734);
   graph->SetPoint(1630,0.1631,9821.774);
   graph->SetPoint(1631,0.1632,9817.815);
   graph->SetPoint(1632,0.1633,9813.856);
   graph->SetPoint(1633,0.1634,9809.898);
   graph->SetPoint(1634,0.1635,9805.94);
   graph->SetPoint(1635,0.1636,9801.983);
   graph->SetPoint(1636,0.1637,9798.026);
   graph->SetPoint(1637,0.1638,9794.07);
   graph->SetPoint(1638,0.1639,9790.114);
   graph->SetPoint(1639,0.164,9786.159);
   graph->SetPoint(1640,0.1641,9782.204);
   graph->SetPoint(1641,0.1642,9778.25);
   graph->SetPoint(1642,0.1643,9774.297);
   graph->SetPoint(1643,0.1644,9770.344);
   graph->SetPoint(1644,0.1645,9766.391);
   graph->SetPoint(1645,0.1646,9762.439);
   graph->SetPoint(1646,0.1647,9758.488);
   graph->SetPoint(1647,0.1648,9754.537);
   graph->SetPoint(1648,0.1649,9750.587);
   graph->SetPoint(1649,0.165,9746.637);
   graph->SetPoint(1650,0.1651,9742.687);
   graph->SetPoint(1651,0.1652,9738.739);
   graph->SetPoint(1652,0.1653,9734.79);
   graph->SetPoint(1653,0.1654,9730.843);
   graph->SetPoint(1654,0.1655,9726.895);
   graph->SetPoint(1655,0.1656,9722.949);
   graph->SetPoint(1656,0.1657,9719.003);
   graph->SetPoint(1657,0.1658,9715.057);
   graph->SetPoint(1658,0.1659,9711.112);
   graph->SetPoint(1659,0.166,9707.168);
   graph->SetPoint(1660,0.1661,9703.224);
   graph->SetPoint(1661,0.1662,9699.28);
   graph->SetPoint(1662,0.1663,9695.337);
   graph->SetPoint(1663,0.1664,9691.395);
   graph->SetPoint(1664,0.1665,9687.453);
   graph->SetPoint(1665,0.1666,9683.512);
   graph->SetPoint(1666,0.1667,9679.571);
   graph->SetPoint(1667,0.1668,9675.631);
   graph->SetPoint(1668,0.1669,9671.691);
   graph->SetPoint(1669,0.167,9667.752);
   graph->SetPoint(1670,0.1671,9663.814);
   graph->SetPoint(1671,0.1672,9659.876);
   graph->SetPoint(1672,0.1673,9655.938);
   graph->SetPoint(1673,0.1674,9652.001);
   graph->SetPoint(1674,0.1675,9648.065);
   graph->SetPoint(1675,0.1676,9644.129);
   graph->SetPoint(1676,0.1677,9640.194);
   graph->SetPoint(1677,0.1678,9636.259);
   graph->SetPoint(1678,0.1679,9632.325);
   graph->SetPoint(1679,0.168,9628.391);
   graph->SetPoint(1680,0.1681,9624.458);
   graph->SetPoint(1681,0.1682,9620.526);
   graph->SetPoint(1682,0.1683,9616.594);
   graph->SetPoint(1683,0.1684,9612.662);
   graph->SetPoint(1684,0.1685,9608.731);
   graph->SetPoint(1685,0.1686,9604.801);
   graph->SetPoint(1686,0.1687,9600.871);
   graph->SetPoint(1687,0.1688,9596.942);
   graph->SetPoint(1688,0.1689,9593.013);
   graph->SetPoint(1689,0.169,9589.085);
   graph->SetPoint(1690,0.1691,9585.157);
   graph->SetPoint(1691,0.1692,9581.23);
   graph->SetPoint(1692,0.1693,9577.304);
   graph->SetPoint(1693,0.1694,9573.378);
   graph->SetPoint(1694,0.1695,9569.452);
   graph->SetPoint(1695,0.1696,9565.527);
   graph->SetPoint(1696,0.1697,9561.603);
   graph->SetPoint(1697,0.1698,9557.679);
   graph->SetPoint(1698,0.1699,9553.756);
   graph->SetPoint(1699,0.17,9549.833);
   graph->SetPoint(1700,0.1701,9545.911);
   graph->SetPoint(1701,0.1702,9541.99);
   graph->SetPoint(1702,0.1703,9538.069);
   graph->SetPoint(1703,0.1704,9534.148);
   graph->SetPoint(1704,0.1705,9530.228);
   graph->SetPoint(1705,0.1706,9526.309);
   graph->SetPoint(1706,0.1707,9522.39);
   graph->SetPoint(1707,0.1708,9518.472);
   graph->SetPoint(1708,0.1709,9514.554);
   graph->SetPoint(1709,0.171,9510.637);
   graph->SetPoint(1710,0.1711,9506.721);
   graph->SetPoint(1711,0.1712,9502.805);
   graph->SetPoint(1712,0.1713,9498.889);
   graph->SetPoint(1713,0.1714,9494.975);
   graph->SetPoint(1714,0.1715,9491.06);
   graph->SetPoint(1715,0.1716,9487.147);
   graph->SetPoint(1716,0.1717,9483.233);
   graph->SetPoint(1717,0.1718,9479.321);
   graph->SetPoint(1718,0.1719,9475.409);
   graph->SetPoint(1719,0.172,9471.497);
   graph->SetPoint(1720,0.1721,9467.586);
   graph->SetPoint(1721,0.1722,9463.676);
   graph->SetPoint(1722,0.1723,9459.766);
   graph->SetPoint(1723,0.1724,9455.857);
   graph->SetPoint(1724,0.1725,9451.948);
   graph->SetPoint(1725,0.1726,9448.04);
   graph->SetPoint(1726,0.1727,9444.133);
   graph->SetPoint(1727,0.1728,9440.226);
   graph->SetPoint(1728,0.1729,9436.319);
   graph->SetPoint(1729,0.173,9432.413);
   graph->SetPoint(1730,0.1731,9428.508);
   graph->SetPoint(1731,0.1732,9424.604);
   graph->SetPoint(1732,0.1733,9420.699);
   graph->SetPoint(1733,0.1734,9416.796);
   graph->SetPoint(1734,0.1735,9412.893);
   graph->SetPoint(1735,0.1736,9408.99);
   graph->SetPoint(1736,0.1737,9405.089);
   graph->SetPoint(1737,0.1738,9401.187);
   graph->SetPoint(1738,0.1739,9397.287);
   graph->SetPoint(1739,0.174,9393.386);
   graph->SetPoint(1740,0.1741,9389.487);
   graph->SetPoint(1741,0.1742,9385.588);
   graph->SetPoint(1742,0.1743,9381.689);
   graph->SetPoint(1743,0.1744,9377.792);
   graph->SetPoint(1744,0.1745,9373.894);
   graph->SetPoint(1745,0.1746,9369.998);
   graph->SetPoint(1746,0.1747,9366.101);
   graph->SetPoint(1747,0.1748,9362.206);
   graph->SetPoint(1748,0.1749,9358.311);
   graph->SetPoint(1749,0.175,9354.416);
   graph->SetPoint(1750,0.1751,9350.523);
   graph->SetPoint(1751,0.1752,9346.629);
   graph->SetPoint(1752,0.1753,9342.737);
   graph->SetPoint(1753,0.1754,9338.845);
   graph->SetPoint(1754,0.1755,9334.953);
   graph->SetPoint(1755,0.1756,9331.062);
   graph->SetPoint(1756,0.1757,9327.172);
   graph->SetPoint(1757,0.1758,9323.282);
   graph->SetPoint(1758,0.1759,9319.393);
   graph->SetPoint(1759,0.176,9315.504);
   graph->SetPoint(1760,0.1761,9311.616);
   graph->SetPoint(1761,0.1762,9307.729);
   graph->SetPoint(1762,0.1763,9303.842);
   graph->SetPoint(1763,0.1764,9299.955);
   graph->SetPoint(1764,0.1765,9296.07);
   graph->SetPoint(1765,0.1766,9292.184);
   graph->SetPoint(1766,0.1767,9288.3);
   graph->SetPoint(1767,0.1768,9284.416);
   graph->SetPoint(1768,0.1769,9280.533);
   graph->SetPoint(1769,0.177,9276.65);
   graph->SetPoint(1770,0.1771,9272.767);
   graph->SetPoint(1771,0.1772,9268.886);
   graph->SetPoint(1772,0.1773,9265.005);
   graph->SetPoint(1773,0.1774,9261.124);
   graph->SetPoint(1774,0.1775,9257.244);
   graph->SetPoint(1775,0.1776,9253.365);
   graph->SetPoint(1776,0.1777,9249.486);
   graph->SetPoint(1777,0.1778,9245.608);
   graph->SetPoint(1778,0.1779,9241.731);
   graph->SetPoint(1779,0.178,9237.854);
   graph->SetPoint(1780,0.1781,9233.977);
   graph->SetPoint(1781,0.1782,9230.102);
   graph->SetPoint(1782,0.1783,9226.226);
   graph->SetPoint(1783,0.1784,9222.352);
   graph->SetPoint(1784,0.1785,9218.478);
   graph->SetPoint(1785,0.1786,9214.604);
   graph->SetPoint(1786,0.1787,9210.731);
   graph->SetPoint(1787,0.1788,9206.859);
   graph->SetPoint(1788,0.1789,9202.987);
   graph->SetPoint(1789,0.179,9199.116);
   graph->SetPoint(1790,0.1791,9195.246);
   graph->SetPoint(1791,0.1792,9191.376);
   graph->SetPoint(1792,0.1793,9187.507);
   graph->SetPoint(1793,0.1794,9183.638);
   graph->SetPoint(1794,0.1795,9179.77);
   graph->SetPoint(1795,0.1796,9175.902);
   graph->SetPoint(1796,0.1797,9172.036);
   graph->SetPoint(1797,0.1798,9168.169);
   graph->SetPoint(1798,0.1799,9164.304);
   graph->SetPoint(1799,0.18,9160.438);
   graph->SetPoint(1800,0.1801,9156.574);
   graph->SetPoint(1801,0.1802,9152.71);
   graph->SetPoint(1802,0.1803,9148.847);
   graph->SetPoint(1803,0.1804,9144.984);
   graph->SetPoint(1804,0.1805,9141.122);
   graph->SetPoint(1805,0.1806,9137.26);
   graph->SetPoint(1806,0.1807,9133.399);
   graph->SetPoint(1807,0.1808,9129.539);
   graph->SetPoint(1808,0.1809,9125.679);
   graph->SetPoint(1809,0.181,9121.82);
   graph->SetPoint(1810,0.1811,9117.961);
   graph->SetPoint(1811,0.1812,9114.103);
   graph->SetPoint(1812,0.1813,9110.246);
   graph->SetPoint(1813,0.1814,9106.389);
   graph->SetPoint(1814,0.1815,9102.533);
   graph->SetPoint(1815,0.1816,9098.678);
   graph->SetPoint(1816,0.1817,9094.823);
   graph->SetPoint(1817,0.1818,9090.968);
   graph->SetPoint(1818,0.1819,9087.115);
   graph->SetPoint(1819,0.182,9083.261);
   graph->SetPoint(1820,0.1821,9079.409);
   graph->SetPoint(1821,0.1822,9075.557);
   graph->SetPoint(1822,0.1823,9071.706);
   graph->SetPoint(1823,0.1824,9067.855);
   graph->SetPoint(1824,0.1825,9064.005);
   graph->SetPoint(1825,0.1826,9060.155);
   graph->SetPoint(1826,0.1827,9056.306);
   graph->SetPoint(1827,0.1828,9052.458);
   graph->SetPoint(1828,0.1829,9048.611);
   graph->SetPoint(1829,0.183,9044.763);
   graph->SetPoint(1830,0.1831,9040.917);
   graph->SetPoint(1831,0.1832,9037.071);
   graph->SetPoint(1832,0.1833,9033.226);
   graph->SetPoint(1833,0.1834,9029.381);
   graph->SetPoint(1834,0.1835,9025.537);
   graph->SetPoint(1835,0.1836,9021.694);
   graph->SetPoint(1836,0.1837,9017.851);
   graph->SetPoint(1837,0.1838,9014.009);
   graph->SetPoint(1838,0.1839,9010.167);
   graph->SetPoint(1839,0.184,9006.326);
   graph->SetPoint(1840,0.1841,9002.486);
   graph->SetPoint(1841,0.1842,8998.646);
   graph->SetPoint(1842,0.1843,8994.807);
   graph->SetPoint(1843,0.1844,8990.968);
   graph->SetPoint(1844,0.1845,8987.131);
   graph->SetPoint(1845,0.1846,8983.293);
   graph->SetPoint(1846,0.1847,8979.457);
   graph->SetPoint(1847,0.1848,8975.62);
   graph->SetPoint(1848,0.1849,8971.785);
   graph->SetPoint(1849,0.185,8967.95);
   graph->SetPoint(1850,0.1851,8964.116);
   graph->SetPoint(1851,0.1852,8960.282);
   graph->SetPoint(1852,0.1853,8956.449);
   graph->SetPoint(1853,0.1854,8952.617);
   graph->SetPoint(1854,0.1855,8948.785);
   graph->SetPoint(1855,0.1856,8944.954);
   graph->SetPoint(1856,0.1857,8941.124);
   graph->SetPoint(1857,0.1858,8937.294);
   graph->SetPoint(1858,0.1859,8933.464);
   graph->SetPoint(1859,0.186,8929.636);
   graph->SetPoint(1860,0.1861,8925.808);
   graph->SetPoint(1861,0.1862,8921.98);
   graph->SetPoint(1862,0.1863,8918.153);
   graph->SetPoint(1863,0.1864,8914.327);
   graph->SetPoint(1864,0.1865,8910.502);
   graph->SetPoint(1865,0.1866,8906.677);
   graph->SetPoint(1866,0.1867,8902.852);
   graph->SetPoint(1867,0.1868,8899.029);
   graph->SetPoint(1868,0.1869,8895.206);
   graph->SetPoint(1869,0.187,8891.383);
   graph->SetPoint(1870,0.1871,8887.561);
   graph->SetPoint(1871,0.1872,8883.74);
   graph->SetPoint(1872,0.1873,8879.92);
   graph->SetPoint(1873,0.1874,8876.1);
   graph->SetPoint(1874,0.1875,8872.28);
   graph->SetPoint(1875,0.1876,8868.462);
   graph->SetPoint(1876,0.1877,8864.644);
   graph->SetPoint(1877,0.1878,8860.826);
   graph->SetPoint(1878,0.1879,8857.009);
   graph->SetPoint(1879,0.188,8853.193);
   graph->SetPoint(1880,0.1881,8849.378);
   graph->SetPoint(1881,0.1882,8845.563);
   graph->SetPoint(1882,0.1883,8841.748);
   graph->SetPoint(1883,0.1884,8837.935);
   graph->SetPoint(1884,0.1885,8834.122);
   graph->SetPoint(1885,0.1886,8830.309);
   graph->SetPoint(1886,0.1887,8826.497);
   graph->SetPoint(1887,0.1888,8822.686);
   graph->SetPoint(1888,0.1889,8818.876);
   graph->SetPoint(1889,0.189,8815.066);
   graph->SetPoint(1890,0.1891,8811.257);
   graph->SetPoint(1891,0.1892,8807.448);
   graph->SetPoint(1892,0.1893,8803.64);
   graph->SetPoint(1893,0.1894,8799.833);
   graph->SetPoint(1894,0.1895,8796.026);
   graph->SetPoint(1895,0.1896,8792.22);
   graph->SetPoint(1896,0.1897,8788.414);
   graph->SetPoint(1897,0.1898,8784.61);
   graph->SetPoint(1898,0.1899,8780.805);
   graph->SetPoint(1899,0.19,8777.002);
   graph->SetPoint(1900,0.1901,8773.199);
   graph->SetPoint(1901,0.1902,8769.397);
   graph->SetPoint(1902,0.1903,8765.595);
   graph->SetPoint(1903,0.1904,8761.794);
   graph->SetPoint(1904,0.1905,8757.994);
   graph->SetPoint(1905,0.1906,8754.194);
   graph->SetPoint(1906,0.1907,8750.395);
   graph->SetPoint(1907,0.1908,8746.596);
   graph->SetPoint(1908,0.1909,8742.798);
   graph->SetPoint(1909,0.191,8739.001);
   graph->SetPoint(1910,0.1911,8735.205);
   graph->SetPoint(1911,0.1912,8731.409);
   graph->SetPoint(1912,0.1913,8727.613);
   graph->SetPoint(1913,0.1914,8723.819);
   graph->SetPoint(1914,0.1915,8720.025);
   graph->SetPoint(1915,0.1916,8716.231);
   graph->SetPoint(1916,0.1917,8712.439);
   graph->SetPoint(1917,0.1918,8708.647);
   graph->SetPoint(1918,0.1919,8704.855);
   graph->SetPoint(1919,0.192,8701.065);
   graph->SetPoint(1920,0.1921,8697.274);
   graph->SetPoint(1921,0.1922,8693.485);
   graph->SetPoint(1922,0.1923,8689.696);
   graph->SetPoint(1923,0.1924,8685.908);
   graph->SetPoint(1924,0.1925,8682.12);
   graph->SetPoint(1925,0.1926,8678.333);
   graph->SetPoint(1926,0.1927,8674.547);
   graph->SetPoint(1927,0.1928,8670.761);
   graph->SetPoint(1928,0.1929,8666.976);
   graph->SetPoint(1929,0.193,8663.192);
   graph->SetPoint(1930,0.1931,8659.408);
   graph->SetPoint(1931,0.1932,8655.625);
   graph->SetPoint(1932,0.1933,8651.843);
   graph->SetPoint(1933,0.1934,8648.061);
   graph->SetPoint(1934,0.1935,8644.28);
   graph->SetPoint(1935,0.1936,8640.5);
   graph->SetPoint(1936,0.1937,8636.72);
   graph->SetPoint(1937,0.1938,8632.941);
   graph->SetPoint(1938,0.1939,8629.162);
   graph->SetPoint(1939,0.194,8625.384);
   graph->SetPoint(1940,0.1941,8621.607);
   graph->SetPoint(1941,0.1942,8617.831);
   graph->SetPoint(1942,0.1943,8614.055);
   graph->SetPoint(1943,0.1944,8610.28);
   graph->SetPoint(1944,0.1945,8606.505);
   graph->SetPoint(1945,0.1946,8602.731);
   graph->SetPoint(1946,0.1947,8598.958);
   graph->SetPoint(1947,0.1948,8595.185);
   graph->SetPoint(1948,0.1949,8591.413);
   graph->SetPoint(1949,0.195,8587.642);
   graph->SetPoint(1950,0.1951,8583.871);
   graph->SetPoint(1951,0.1952,8580.101);
   graph->SetPoint(1952,0.1953,8576.332);
   graph->SetPoint(1953,0.1954,8572.563);
   graph->SetPoint(1954,0.1955,8568.795);
   graph->SetPoint(1955,0.1956,8565.028);
   graph->SetPoint(1956,0.1957,8561.261);
   graph->SetPoint(1957,0.1958,8557.495);
   graph->SetPoint(1958,0.1959,8553.73);
   graph->SetPoint(1959,0.196,8549.965);
   graph->SetPoint(1960,0.1961,8546.201);
   graph->SetPoint(1961,0.1962,8542.437);
   graph->SetPoint(1962,0.1963,8538.674);
   graph->SetPoint(1963,0.1964,8534.912);
   graph->SetPoint(1964,0.1965,8531.151);
   graph->SetPoint(1965,0.1966,8527.39);
   graph->SetPoint(1966,0.1967,8523.63);
   graph->SetPoint(1967,0.1968,8519.87);
   graph->SetPoint(1968,0.1969,8516.112);
   graph->SetPoint(1969,0.197,8512.353);
   graph->SetPoint(1970,0.1971,8508.596);
   graph->SetPoint(1971,0.1972,8504.839);
   graph->SetPoint(1972,0.1973,8501.083);
   graph->SetPoint(1973,0.1974,8497.327);
   graph->SetPoint(1974,0.1975,8493.573);
   graph->SetPoint(1975,0.1976,8489.818);
   graph->SetPoint(1976,0.1977,8486.065);
   graph->SetPoint(1977,0.1978,8482.312);
   graph->SetPoint(1978,0.1979,8478.56);
   graph->SetPoint(1979,0.198,8474.808);
   graph->SetPoint(1980,0.1981,8471.057);
   graph->SetPoint(1981,0.1982,8467.307);
   graph->SetPoint(1982,0.1983,8463.558);
   graph->SetPoint(1983,0.1984,8459.809);
   graph->SetPoint(1984,0.1985,8456.061);
   graph->SetPoint(1985,0.1986,8452.313);
   graph->SetPoint(1986,0.1987,8448.566);
   graph->SetPoint(1987,0.1988,8444.82);
   graph->SetPoint(1988,0.1989,8441.075);
   graph->SetPoint(1989,0.199,8437.33);
   graph->SetPoint(1990,0.1991,8433.585);
   graph->SetPoint(1991,0.1992,8429.842);
   graph->SetPoint(1992,0.1993,8426.099);
   graph->SetPoint(1993,0.1994,8422.357);
   graph->SetPoint(1994,0.1995,8418.615);
   graph->SetPoint(1995,0.1996,8414.875);
   graph->SetPoint(1996,0.1997,8411.134);
   graph->SetPoint(1997,0.1998,8407.395);
   graph->SetPoint(1998,0.1999,8403.656);
   graph->SetPoint(1999,0.2,8399.918);
   graph->SetPoint(2000,0.2001,8396.181);
   graph->SetPoint(2001,0.2002,8392.444);
   graph->SetPoint(2002,0.2003,8388.708);
   graph->SetPoint(2003,0.2004,8384.972);
   graph->SetPoint(2004,0.2005,8381.237);
   graph->SetPoint(2005,0.2006,8377.503);
   graph->SetPoint(2006,0.2007,8373.77);
   graph->SetPoint(2007,0.2008,8370.037);
   graph->SetPoint(2008,0.2009,8366.305);
   graph->SetPoint(2009,0.201,8362.574);
   graph->SetPoint(2010,0.2011,8358.843);
   graph->SetPoint(2011,0.2012,8355.113);
   graph->SetPoint(2012,0.2013,8351.383);
   graph->SetPoint(2013,0.2014,8347.655);
   graph->SetPoint(2014,0.2015,8343.927);
   graph->SetPoint(2015,0.2016,8340.199);
   graph->SetPoint(2016,0.2017,8336.473);
   graph->SetPoint(2017,0.2018,8332.747);
   graph->SetPoint(2018,0.2019,8329.021);
   graph->SetPoint(2019,0.202,8325.297);
   graph->SetPoint(2020,0.2021,8321.573);
   graph->SetPoint(2021,0.2022,8317.85);
   graph->SetPoint(2022,0.2023,8314.127);
   graph->SetPoint(2023,0.2024,8310.405);
   graph->SetPoint(2024,0.2025,8306.684);
   graph->SetPoint(2025,0.2026,8302.963);
   graph->SetPoint(2026,0.2027,8299.244);
   graph->SetPoint(2027,0.2028,8295.524);
   graph->SetPoint(2028,0.2029,8291.806);
   graph->SetPoint(2029,0.203,8288.088);
   graph->SetPoint(2030,0.2031,8284.371);
   graph->SetPoint(2031,0.2032,8280.655);
   graph->SetPoint(2032,0.2033,8276.939);
   graph->SetPoint(2033,0.2034,8273.224);
   graph->SetPoint(2034,0.2035,8269.509);
   graph->SetPoint(2035,0.2036,8265.796);
   graph->SetPoint(2036,0.2037,8262.083);
   graph->SetPoint(2037,0.2038,8258.37);
   graph->SetPoint(2038,0.2039,8254.659);
   graph->SetPoint(2039,0.204,8250.948);
   graph->SetPoint(2040,0.2041,8247.238);
   graph->SetPoint(2041,0.2042,8243.528);
   graph->SetPoint(2042,0.2043,8239.819);
   graph->SetPoint(2043,0.2044,8236.111);
   graph->SetPoint(2044,0.2045,8232.403);
   graph->SetPoint(2045,0.2046,8228.697);
   graph->SetPoint(2046,0.2047,8224.99);
   graph->SetPoint(2047,0.2048,8221.285);
   graph->SetPoint(2048,0.2049,8217.58);
   graph->SetPoint(2049,0.205,8213.876);
   graph->SetPoint(2050,0.2051,8210.173);
   graph->SetPoint(2051,0.2052,8206.47);
   graph->SetPoint(2052,0.2053,8202.768);
   graph->SetPoint(2053,0.2054,8199.067);
   graph->SetPoint(2054,0.2055,8195.366);
   graph->SetPoint(2055,0.2056,8191.666);
   graph->SetPoint(2056,0.2057,8187.967);
   graph->SetPoint(2057,0.2058,8184.269);
   graph->SetPoint(2058,0.2059,8180.571);
   graph->SetPoint(2059,0.206,8176.874);
   graph->SetPoint(2060,0.2061,8173.177);
   graph->SetPoint(2061,0.2062,8169.481);
   graph->SetPoint(2062,0.2063,8165.786);
   graph->SetPoint(2063,0.2064,8162.092);
   graph->SetPoint(2064,0.2065,8158.398);
   graph->SetPoint(2065,0.2066,8154.705);
   graph->SetPoint(2066,0.2067,8151.013);
   graph->SetPoint(2067,0.2068,8147.322);
   graph->SetPoint(2068,0.2069,8143.631);
   graph->SetPoint(2069,0.207,8139.94);
   graph->SetPoint(2070,0.2071,8136.251);
   graph->SetPoint(2071,0.2072,8132.562);
   graph->SetPoint(2072,0.2073,8128.874);
   graph->SetPoint(2073,0.2074,8125.187);
   graph->SetPoint(2074,0.2075,8121.5);
   graph->SetPoint(2075,0.2076,8117.814);
   graph->SetPoint(2076,0.2077,8114.129);
   graph->SetPoint(2077,0.2078,8110.444);
   graph->SetPoint(2078,0.2079,8106.76);
   graph->SetPoint(2079,0.208,8103.077);
   graph->SetPoint(2080,0.2081,8099.395);
   graph->SetPoint(2081,0.2082,8095.713);
   graph->SetPoint(2082,0.2083,8092.032);
   graph->SetPoint(2083,0.2084,8088.351);
   graph->SetPoint(2084,0.2085,8084.672);
   graph->SetPoint(2085,0.2086,8080.993);
   graph->SetPoint(2086,0.2087,8077.314);
   graph->SetPoint(2087,0.2088,8073.637);
   graph->SetPoint(2088,0.2089,8069.96);
   graph->SetPoint(2089,0.209,8066.284);
   graph->SetPoint(2090,0.2091,8062.608);
   graph->SetPoint(2091,0.2092,8058.934);
   graph->SetPoint(2092,0.2093,8055.26);
   graph->SetPoint(2093,0.2094,8051.586);
   graph->SetPoint(2094,0.2095,8047.914);
   graph->SetPoint(2095,0.2096,8044.242);
   graph->SetPoint(2096,0.2097,8040.571);
   graph->SetPoint(2097,0.2098,8036.9);
   graph->SetPoint(2098,0.2099,8033.23);
   graph->SetPoint(2099,0.21,8029.561);
   graph->SetPoint(2100,0.2101,8025.893);
   graph->SetPoint(2101,0.2102,8022.225);
   graph->SetPoint(2102,0.2103,8018.558);
   graph->SetPoint(2103,0.2104,8014.892);
   graph->SetPoint(2104,0.2105,8011.226);
   graph->SetPoint(2105,0.2106,8007.561);
   graph->SetPoint(2106,0.2107,8003.897);
   graph->SetPoint(2107,0.2108,8000.234);
   graph->SetPoint(2108,0.2109,7996.571);
   graph->SetPoint(2109,0.211,7992.909);
   graph->SetPoint(2110,0.2111,7989.248);
   graph->SetPoint(2111,0.2112,7985.587);
   graph->SetPoint(2112,0.2113,7981.927);
   graph->SetPoint(2113,0.2114,7978.268);
   graph->SetPoint(2114,0.2115,7974.61);
   graph->SetPoint(2115,0.2116,7970.952);
   graph->SetPoint(2116,0.2117,7967.295);
   graph->SetPoint(2117,0.2118,7963.639);
   graph->SetPoint(2118,0.2119,7959.983);
   graph->SetPoint(2119,0.212,7956.328);
   graph->SetPoint(2120,0.2121,7952.674);
   graph->SetPoint(2121,0.2122,7949.021);
   graph->SetPoint(2122,0.2123,7945.368);
   graph->SetPoint(2123,0.2124,7941.716);
   graph->SetPoint(2124,0.2125,7938.065);
   graph->SetPoint(2125,0.2126,7934.414);
   graph->SetPoint(2126,0.2127,7930.764);
   graph->SetPoint(2127,0.2128,7927.115);
   graph->SetPoint(2128,0.2129,7923.467);
   graph->SetPoint(2129,0.213,7919.819);
   graph->SetPoint(2130,0.2131,7916.172);
   graph->SetPoint(2131,0.2132,7912.526);
   graph->SetPoint(2132,0.2133,7908.88);
   graph->SetPoint(2133,0.2134,7905.236);
   graph->SetPoint(2134,0.2135,7901.591);
   graph->SetPoint(2135,0.2136,7897.948);
   graph->SetPoint(2136,0.2137,7894.305);
   graph->SetPoint(2137,0.2138,7890.663);
   graph->SetPoint(2138,0.2139,7887.022);
   graph->SetPoint(2139,0.214,7883.382);
   graph->SetPoint(2140,0.2141,7879.742);
   graph->SetPoint(2141,0.2142,7876.103);
   graph->SetPoint(2142,0.2143,7872.465);
   graph->SetPoint(2143,0.2144,7868.827);
   graph->SetPoint(2144,0.2145,7865.19);
   graph->SetPoint(2145,0.2146,7861.554);
   graph->SetPoint(2146,0.2147,7857.918);
   graph->SetPoint(2147,0.2148,7854.284);
   graph->SetPoint(2148,0.2149,7850.65);
   graph->SetPoint(2149,0.215,7847.016);
   graph->SetPoint(2150,0.2151,7843.384);
   graph->SetPoint(2151,0.2152,7839.752);
   graph->SetPoint(2152,0.2153,7836.121);
   graph->SetPoint(2153,0.2154,7832.491);
   graph->SetPoint(2154,0.2155,7828.861);
   graph->SetPoint(2155,0.2156,7825.232);
   graph->SetPoint(2156,0.2157,7821.604);
   graph->SetPoint(2157,0.2158,7817.976);
   graph->SetPoint(2158,0.2159,7814.35);
   graph->SetPoint(2159,0.216,7810.724);
   graph->SetPoint(2160,0.2161,7807.098);
   graph->SetPoint(2161,0.2162,7803.474);
   graph->SetPoint(2162,0.2163,7799.85);
   graph->SetPoint(2163,0.2164,7796.227);
   graph->SetPoint(2164,0.2165,7792.604);
   graph->SetPoint(2165,0.2166,7788.983);
   graph->SetPoint(2166,0.2167,7785.362);
   graph->SetPoint(2167,0.2168,7781.742);
   graph->SetPoint(2168,0.2169,7778.122);
   graph->SetPoint(2169,0.217,7774.504);
   graph->SetPoint(2170,0.2171,7770.886);
   graph->SetPoint(2171,0.2172,7767.268);
   graph->SetPoint(2172,0.2173,7763.652);
   graph->SetPoint(2173,0.2174,7760.036);
   graph->SetPoint(2174,0.2175,7756.421);
   graph->SetPoint(2175,0.2176,7752.807);
   graph->SetPoint(2176,0.2177,7749.193);
   graph->SetPoint(2177,0.2178,7745.58);
   graph->SetPoint(2178,0.2179,7741.968);
   graph->SetPoint(2179,0.218,7738.357);
   graph->SetPoint(2180,0.2181,7734.746);
   graph->SetPoint(2181,0.2182,7731.136);
   graph->SetPoint(2182,0.2183,7727.527);
   graph->SetPoint(2183,0.2184,7723.919);
   graph->SetPoint(2184,0.2185,7720.311);
   graph->SetPoint(2185,0.2186,7716.704);
   graph->SetPoint(2186,0.2187,7713.098);
   graph->SetPoint(2187,0.2188,7709.492);
   graph->SetPoint(2188,0.2189,7705.887);
   graph->SetPoint(2189,0.219,7702.283);
   graph->SetPoint(2190,0.2191,7698.68);
   graph->SetPoint(2191,0.2192,7695.078);
   graph->SetPoint(2192,0.2193,7691.476);
   graph->SetPoint(2193,0.2194,7687.875);
   graph->SetPoint(2194,0.2195,7684.274);
   graph->SetPoint(2195,0.2196,7680.675);
   graph->SetPoint(2196,0.2197,7677.076);
   graph->SetPoint(2197,0.2198,7673.478);
   graph->SetPoint(2198,0.2199,7669.881);
   graph->SetPoint(2199,0.22,7666.284);
   graph->SetPoint(2200,0.2201,7662.688);
   graph->SetPoint(2201,0.2202,7659.093);
   graph->SetPoint(2202,0.2203,7655.498);
   graph->SetPoint(2203,0.2204,7651.905);
   graph->SetPoint(2204,0.2205,7648.312);
   graph->SetPoint(2205,0.2206,7644.72);
   graph->SetPoint(2206,0.2207,7641.128);
   graph->SetPoint(2207,0.2208,7637.538);
   graph->SetPoint(2208,0.2209,7633.948);
   graph->SetPoint(2209,0.221,7630.358);
   graph->SetPoint(2210,0.2211,7626.77);
   graph->SetPoint(2211,0.2212,7623.182);
   graph->SetPoint(2212,0.2213,7619.595);
   graph->SetPoint(2213,0.2214,7616.009);
   graph->SetPoint(2214,0.2215,7612.424);
   graph->SetPoint(2215,0.2216,7608.839);
   graph->SetPoint(2216,0.2217,7605.255);
   graph->SetPoint(2217,0.2218,7601.672);
   graph->SetPoint(2218,0.2219,7598.089);
   graph->SetPoint(2219,0.222,7594.507);
   graph->SetPoint(2220,0.2221,7590.926);
   graph->SetPoint(2221,0.2222,7587.346);
   graph->SetPoint(2222,0.2223,7583.767);
   graph->SetPoint(2223,0.2224,7580.188);
   graph->SetPoint(2224,0.2225,7576.61);
   graph->SetPoint(2225,0.2226,7573.033);
   graph->SetPoint(2226,0.2227,7569.456);
   graph->SetPoint(2227,0.2228,7565.88);
   graph->SetPoint(2228,0.2229,7562.305);
   graph->SetPoint(2229,0.223,7558.731);
   graph->SetPoint(2230,0.2231,7555.158);
   graph->SetPoint(2231,0.2232,7551.585);
   graph->SetPoint(2232,0.2233,7548.013);
   graph->SetPoint(2233,0.2234,7544.442);
   graph->SetPoint(2234,0.2235,7540.871);
   graph->SetPoint(2235,0.2236,7537.301);
   graph->SetPoint(2236,0.2237,7533.732);
   graph->SetPoint(2237,0.2238,7530.164);
   graph->SetPoint(2238,0.2239,7526.597);
   graph->SetPoint(2239,0.224,7523.03);
   graph->SetPoint(2240,0.2241,7519.464);
   graph->SetPoint(2241,0.2242,7515.899);
   graph->SetPoint(2242,0.2243,7512.334);
   graph->SetPoint(2243,0.2244,7508.771);
   graph->SetPoint(2244,0.2245,7505.208);
   graph->SetPoint(2245,0.2246,7501.645);
   graph->SetPoint(2246,0.2247,7498.084);
   graph->SetPoint(2247,0.2248,7494.523);
   graph->SetPoint(2248,0.2249,7490.963);
   graph->SetPoint(2249,0.225,7487.404);
   graph->SetPoint(2250,0.2251,7483.846);
   graph->SetPoint(2251,0.2252,7480.288);
   graph->SetPoint(2252,0.2253,7476.731);
   graph->SetPoint(2253,0.2254,7473.175);
   graph->SetPoint(2254,0.2255,7469.62);
   graph->SetPoint(2255,0.2256,7466.065);
   graph->SetPoint(2256,0.2257,7462.511);
   graph->SetPoint(2257,0.2258,7458.958);
   graph->SetPoint(2258,0.2259,7455.406);
   graph->SetPoint(2259,0.226,7451.854);
   graph->SetPoint(2260,0.2261,7448.303);
   graph->SetPoint(2261,0.2262,7444.753);
   graph->SetPoint(2262,0.2263,7441.204);
   graph->SetPoint(2263,0.2264,7437.655);
   graph->SetPoint(2264,0.2265,7434.107);
   graph->SetPoint(2265,0.2266,7430.56);
   graph->SetPoint(2266,0.2267,7427.014);
   graph->SetPoint(2267,0.2268,7423.469);
   graph->SetPoint(2268,0.2269,7419.924);
   graph->SetPoint(2269,0.227,7416.38);
   graph->SetPoint(2270,0.2271,7412.837);
   graph->SetPoint(2271,0.2272,7409.294);
   graph->SetPoint(2272,0.2273,7405.753);
   graph->SetPoint(2273,0.2274,7402.212);
   graph->SetPoint(2274,0.2275,7398.671);
   graph->SetPoint(2275,0.2276,7395.132);
   graph->SetPoint(2276,0.2277,7391.593);
   graph->SetPoint(2277,0.2278,7388.055);
   graph->SetPoint(2278,0.2279,7384.518);
   graph->SetPoint(2279,0.228,7380.982);
   graph->SetPoint(2280,0.2281,7377.446);
   graph->SetPoint(2281,0.2282,7373.912);
   graph->SetPoint(2282,0.2283,7370.378);
   graph->SetPoint(2283,0.2284,7366.844);
   graph->SetPoint(2284,0.2285,7363.312);
   graph->SetPoint(2285,0.2286,7359.78);
   graph->SetPoint(2286,0.2287,7356.249);
   graph->SetPoint(2287,0.2288,7352.719);
   graph->SetPoint(2288,0.2289,7349.189);
   graph->SetPoint(2289,0.229,7345.661);
   graph->SetPoint(2290,0.2291,7342.133);
   graph->SetPoint(2291,0.2292,7338.606);
   graph->SetPoint(2292,0.2293,7335.079);
   graph->SetPoint(2293,0.2294,7331.554);
   graph->SetPoint(2294,0.2295,7328.029);
   graph->SetPoint(2295,0.2296,7324.505);
   graph->SetPoint(2296,0.2297,7320.982);
   graph->SetPoint(2297,0.2298,7317.459);
   graph->SetPoint(2298,0.2299,7313.937);
   graph->SetPoint(2299,0.23,7310.416);
   graph->SetPoint(2300,0.2301,7306.896);
   graph->SetPoint(2301,0.2302,7303.377);
   graph->SetPoint(2302,0.2303,7299.858);
   graph->SetPoint(2303,0.2304,7296.34);
   graph->SetPoint(2304,0.2305,7292.823);
   graph->SetPoint(2305,0.2306,7289.307);
   graph->SetPoint(2306,0.2307,7285.791);
   graph->SetPoint(2307,0.2308,7282.276);
   graph->SetPoint(2308,0.2309,7278.762);
   graph->SetPoint(2309,0.231,7275.249);
   graph->SetPoint(2310,0.2311,7271.737);
   graph->SetPoint(2311,0.2312,7268.225);
   graph->SetPoint(2312,0.2313,7264.714);
   graph->SetPoint(2313,0.2314,7261.204);
   graph->SetPoint(2314,0.2315,7257.695);
   graph->SetPoint(2315,0.2316,7254.186);
   graph->SetPoint(2316,0.2317,7250.678);
   graph->SetPoint(2317,0.2318,7247.171);
   graph->SetPoint(2318,0.2319,7243.665);
   graph->SetPoint(2319,0.232,7240.16);
   graph->SetPoint(2320,0.2321,7236.655);
   graph->SetPoint(2321,0.2322,7233.151);
   graph->SetPoint(2322,0.2323,7229.648);
   graph->SetPoint(2323,0.2324,7226.145);
   graph->SetPoint(2324,0.2325,7222.644);
   graph->SetPoint(2325,0.2326,7219.143);
   graph->SetPoint(2326,0.2327,7215.643);
   graph->SetPoint(2327,0.2328,7212.144);
   graph->SetPoint(2328,0.2329,7208.645);
   graph->SetPoint(2329,0.233,7205.148);
   graph->SetPoint(2330,0.2331,7201.651);
   graph->SetPoint(2331,0.2332,7198.155);
   graph->SetPoint(2332,0.2333,7194.659);
   graph->SetPoint(2333,0.2334,7191.165);
   graph->SetPoint(2334,0.2335,7187.671);
   graph->SetPoint(2335,0.2336,7184.178);
   graph->SetPoint(2336,0.2337,7180.686);
   graph->SetPoint(2337,0.2338,7177.194);
   graph->SetPoint(2338,0.2339,7173.704);
   graph->SetPoint(2339,0.234,7170.214);
   graph->SetPoint(2340,0.2341,7166.725);
   graph->SetPoint(2341,0.2342,7163.236);
   graph->SetPoint(2342,0.2343,7159.749);
   graph->SetPoint(2343,0.2344,7156.262);
   graph->SetPoint(2344,0.2345,7152.776);
   graph->SetPoint(2345,0.2346,7149.291);
   graph->SetPoint(2346,0.2347,7145.807);
   graph->SetPoint(2347,0.2348,7142.323);
   graph->SetPoint(2348,0.2349,7138.84);
   graph->SetPoint(2349,0.235,7135.358);
   graph->SetPoint(2350,0.2351,7131.877);
   graph->SetPoint(2351,0.2352,7128.397);
   graph->SetPoint(2352,0.2353,7124.917);
   graph->SetPoint(2353,0.2354,7121.438);
   graph->SetPoint(2354,0.2355,7117.96);
   graph->SetPoint(2355,0.2356,7114.483);
   graph->SetPoint(2356,0.2357,7111.006);
   graph->SetPoint(2357,0.2358,7107.53);
   graph->SetPoint(2358,0.2359,7104.055);
   graph->SetPoint(2359,0.236,7100.581);
   graph->SetPoint(2360,0.2361,7097.108);
   graph->SetPoint(2361,0.2362,7093.635);
   graph->SetPoint(2362,0.2363,7090.164);
   graph->SetPoint(2363,0.2364,7086.693);
   graph->SetPoint(2364,0.2365,7083.222);
   graph->SetPoint(2365,0.2366,7079.753);
   graph->SetPoint(2366,0.2367,7076.284);
   graph->SetPoint(2367,0.2368,7072.817);
   graph->SetPoint(2368,0.2369,7069.35);
   graph->SetPoint(2369,0.237,7065.883);
   graph->SetPoint(2370,0.2371,7062.418);
   graph->SetPoint(2371,0.2372,7058.953);
   graph->SetPoint(2372,0.2373,7055.489);
   graph->SetPoint(2373,0.2374,7052.026);
   graph->SetPoint(2374,0.2375,7048.564);
   graph->SetPoint(2375,0.2376,7045.103);
   graph->SetPoint(2376,0.2377,7041.642);
   graph->SetPoint(2377,0.2378,7038.182);
   graph->SetPoint(2378,0.2379,7034.723);
   graph->SetPoint(2379,0.238,7031.265);
   graph->SetPoint(2380,0.2381,7027.807);
   graph->SetPoint(2381,0.2382,7024.35);
   graph->SetPoint(2382,0.2383,7020.894);
   graph->SetPoint(2383,0.2384,7017.439);
   graph->SetPoint(2384,0.2385,7013.985);
   graph->SetPoint(2385,0.2386,7010.531);
   graph->SetPoint(2386,0.2387,7007.079);
   graph->SetPoint(2387,0.2388,7003.627);
   graph->SetPoint(2388,0.2389,7000.176);
   graph->SetPoint(2389,0.239,6996.725);
   graph->SetPoint(2390,0.2391,6993.276);
   graph->SetPoint(2391,0.2392,6989.827);
   graph->SetPoint(2392,0.2393,6986.379);
   graph->SetPoint(2393,0.2394,6982.932);
   graph->SetPoint(2394,0.2395,6979.486);
   graph->SetPoint(2395,0.2396,6976.04);
   graph->SetPoint(2396,0.2397,6972.595);
   graph->SetPoint(2397,0.2398,6969.151);
   graph->SetPoint(2398,0.2399,6965.708);
   graph->SetPoint(2399,0.24,6962.266);
   graph->SetPoint(2400,0.2401,6958.824);
   graph->SetPoint(2401,0.2402,6955.383);
   graph->SetPoint(2402,0.2403,6951.943);
   graph->SetPoint(2403,0.2404,6948.504);
   graph->SetPoint(2404,0.2405,6945.066);
   graph->SetPoint(2405,0.2406,6941.628);
   graph->SetPoint(2406,0.2407,6938.192);
   graph->SetPoint(2407,0.2408,6934.756);
   graph->SetPoint(2408,0.2409,6931.321);
   graph->SetPoint(2409,0.241,6927.886);
   graph->SetPoint(2410,0.2411,6924.453);
   graph->SetPoint(2411,0.2412,6921.02);
   graph->SetPoint(2412,0.2413,6917.588);
   graph->SetPoint(2413,0.2414,6914.157);
   graph->SetPoint(2414,0.2415,6910.727);
   graph->SetPoint(2415,0.2416,6907.297);
   graph->SetPoint(2416,0.2417,6903.868);
   graph->SetPoint(2417,0.2418,6900.44);
   graph->SetPoint(2418,0.2419,6897.013);
   graph->SetPoint(2419,0.242,6893.587);
   graph->SetPoint(2420,0.2421,6890.161);
   graph->SetPoint(2421,0.2422,6886.737);
   graph->SetPoint(2422,0.2423,6883.313);
   graph->SetPoint(2423,0.2424,6879.89);
   graph->SetPoint(2424,0.2425,6876.468);
   graph->SetPoint(2425,0.2426,6873.046);
   graph->SetPoint(2426,0.2427,6869.625);
   graph->SetPoint(2427,0.2428,6866.206);
   graph->SetPoint(2428,0.2429,6862.787);
   graph->SetPoint(2429,0.243,6859.368);
   graph->SetPoint(2430,0.2431,6855.951);
   graph->SetPoint(2431,0.2432,6852.534);
   graph->SetPoint(2432,0.2433,6849.118);
   graph->SetPoint(2433,0.2434,6845.703);
   graph->SetPoint(2434,0.2435,6842.289);
   graph->SetPoint(2435,0.2436,6838.876);
   graph->SetPoint(2436,0.2437,6835.463);
   graph->SetPoint(2437,0.2438,6832.052);
   graph->SetPoint(2438,0.2439,6828.641);
   graph->SetPoint(2439,0.244,6825.23);
   graph->SetPoint(2440,0.2441,6821.821);
   graph->SetPoint(2441,0.2442,6818.413);
   graph->SetPoint(2442,0.2443,6815.005);
   graph->SetPoint(2443,0.2444,6811.598);
   graph->SetPoint(2444,0.2445,6808.192);
   graph->SetPoint(2445,0.2446,6804.787);
   graph->SetPoint(2446,0.2447,6801.382);
   graph->SetPoint(2447,0.2448,6797.979);
   graph->SetPoint(2448,0.2449,6794.576);
   graph->SetPoint(2449,0.245,6791.174);
   graph->SetPoint(2450,0.2451,6787.773);
   graph->SetPoint(2451,0.2452,6784.372);
   graph->SetPoint(2452,0.2453,6780.973);
   graph->SetPoint(2453,0.2454,6777.574);
   graph->SetPoint(2454,0.2455,6774.176);
   graph->SetPoint(2455,0.2456,6770.779);
   graph->SetPoint(2456,0.2457,6767.382);
   graph->SetPoint(2457,0.2458,6763.987);
   graph->SetPoint(2458,0.2459,6760.592);
   graph->SetPoint(2459,0.246,6757.198);
   graph->SetPoint(2460,0.2461,6753.805);
   graph->SetPoint(2461,0.2462,6750.413);
   graph->SetPoint(2462,0.2463,6747.022);
   graph->SetPoint(2463,0.2464,6743.631);
   graph->SetPoint(2464,0.2465,6740.241);
   graph->SetPoint(2465,0.2466,6736.852);
   graph->SetPoint(2466,0.2467,6733.464);
   graph->SetPoint(2467,0.2468,6730.077);
   graph->SetPoint(2468,0.2469,6726.69);
   graph->SetPoint(2469,0.247,6723.305);
   graph->SetPoint(2470,0.2471,6719.92);
   graph->SetPoint(2471,0.2472,6716.536);
   graph->SetPoint(2472,0.2473,6713.152);
   graph->SetPoint(2473,0.2474,6709.77);
   graph->SetPoint(2474,0.2475,6706.388);
   graph->SetPoint(2475,0.2476,6703.008);
   graph->SetPoint(2476,0.2477,6699.628);
   graph->SetPoint(2477,0.2478,6696.248);
   graph->SetPoint(2478,0.2479,6692.87);
   graph->SetPoint(2479,0.248,6689.493);
   graph->SetPoint(2480,0.2481,6686.116);
   graph->SetPoint(2481,0.2482,6682.74);
   graph->SetPoint(2482,0.2483,6679.365);
   graph->SetPoint(2483,0.2484,6675.991);
   graph->SetPoint(2484,0.2485,6672.617);
   graph->SetPoint(2485,0.2486,6669.245);
   graph->SetPoint(2486,0.2487,6665.873);
   graph->SetPoint(2487,0.2488,6662.502);
   graph->SetPoint(2488,0.2489,6659.132);
   graph->SetPoint(2489,0.249,6655.763);
   graph->SetPoint(2490,0.2491,6652.394);
   graph->SetPoint(2491,0.2492,6649.027);
   graph->SetPoint(2492,0.2493,6645.66);
   graph->SetPoint(2493,0.2494,6642.294);
   graph->SetPoint(2494,0.2495,6638.929);
   graph->SetPoint(2495,0.2496,6635.564);
   graph->SetPoint(2496,0.2497,6632.201);
   graph->SetPoint(2497,0.2498,6628.838);
   graph->SetPoint(2498,0.2499,6625.476);
   graph->SetPoint(2499,0.25,6622.115);
   graph->SetPoint(2500,0.2501,6618.755);
   graph->SetPoint(2501,0.2502,6615.396);
   graph->SetPoint(2502,0.2503,6612.037);
   graph->SetPoint(2503,0.2504,6608.679);
   graph->SetPoint(2504,0.2505,6605.323);
   graph->SetPoint(2505,0.2506,6601.966);
   graph->SetPoint(2506,0.2507,6598.611);
   graph->SetPoint(2507,0.2508,6595.257);
   graph->SetPoint(2508,0.2509,6591.903);
   graph->SetPoint(2509,0.251,6588.55);
   graph->SetPoint(2510,0.2511,6585.199);
   graph->SetPoint(2511,0.2512,6581.847);
   graph->SetPoint(2512,0.2513,6578.497);
   graph->SetPoint(2513,0.2514,6575.148);
   graph->SetPoint(2514,0.2515,6571.799);
   graph->SetPoint(2515,0.2516,6568.451);
   graph->SetPoint(2516,0.2517,6565.104);
   graph->SetPoint(2517,0.2518,6561.758);
   graph->SetPoint(2518,0.2519,6558.413);
   graph->SetPoint(2519,0.252,6555.068);
   graph->SetPoint(2520,0.2521,6551.725);
   graph->SetPoint(2521,0.2522,6548.382);
   graph->SetPoint(2522,0.2523,6545.04);
   graph->SetPoint(2523,0.2524,6541.699);
   graph->SetPoint(2524,0.2525,6538.359);
   graph->SetPoint(2525,0.2526,6535.019);
   graph->SetPoint(2526,0.2527,6531.681);
   graph->SetPoint(2527,0.2528,6528.343);
   graph->SetPoint(2528,0.2529,6525.006);
   graph->SetPoint(2529,0.253,6521.67);
   graph->SetPoint(2530,0.2531,6518.334);
   graph->SetPoint(2531,0.2532,6515);
   graph->SetPoint(2532,0.2533,6511.666);
   graph->SetPoint(2533,0.2534,6508.333);
   graph->SetPoint(2534,0.2535,6505.001);
   graph->SetPoint(2535,0.2536,6501.67);
   graph->SetPoint(2536,0.2537,6498.34);
   graph->SetPoint(2537,0.2538,6495.011);
   graph->SetPoint(2538,0.2539,6491.682);
   graph->SetPoint(2539,0.254,6488.354);
   graph->SetPoint(2540,0.2541,6485.027);
   graph->SetPoint(2541,0.2542,6481.701);
   graph->SetPoint(2542,0.2543,6478.376);
   graph->SetPoint(2543,0.2544,6475.051);
   graph->SetPoint(2544,0.2545,6471.728);
   graph->SetPoint(2545,0.2546,6468.405);
   graph->SetPoint(2546,0.2547,6465.083);
   graph->SetPoint(2547,0.2548,6461.762);
   graph->SetPoint(2548,0.2549,6458.442);
   graph->SetPoint(2549,0.255,6455.122);
   graph->SetPoint(2550,0.2551,6451.804);
   graph->SetPoint(2551,0.2552,6448.486);
   graph->SetPoint(2552,0.2553,6445.169);
   graph->SetPoint(2553,0.2554,6441.853);
   graph->SetPoint(2554,0.2555,6438.538);
   graph->SetPoint(2555,0.2556,6435.223);
   graph->SetPoint(2556,0.2557,6431.91);
   graph->SetPoint(2557,0.2558,6428.597);
   graph->SetPoint(2558,0.2559,6425.285);
   graph->SetPoint(2559,0.256,6421.974);
   graph->SetPoint(2560,0.2561,6418.664);
   graph->SetPoint(2561,0.2562,6415.354);
   graph->SetPoint(2562,0.2563,6412.046);
   graph->SetPoint(2563,0.2564,6408.738);
   graph->SetPoint(2564,0.2565,6405.431);
   graph->SetPoint(2565,0.2566,6402.125);
   graph->SetPoint(2566,0.2567,6398.82);
   graph->SetPoint(2567,0.2568,6395.516);
   graph->SetPoint(2568,0.2569,6392.213);
   graph->SetPoint(2569,0.257,6388.91);
   graph->SetPoint(2570,0.2571,6385.608);
   graph->SetPoint(2571,0.2572,6382.307);
   graph->SetPoint(2572,0.2573,6379.007);
   graph->SetPoint(2573,0.2574,6375.708);
   graph->SetPoint(2574,0.2575,6372.41);
   graph->SetPoint(2575,0.2576,6369.112);
   graph->SetPoint(2576,0.2577,6365.815);
   graph->SetPoint(2577,0.2578,6362.519);
   graph->SetPoint(2578,0.2579,6359.224);
   graph->SetPoint(2579,0.258,6355.93);
   graph->SetPoint(2580,0.2581,6352.637);
   graph->SetPoint(2581,0.2582,6349.344);
   graph->SetPoint(2582,0.2583,6346.053);
   graph->SetPoint(2583,0.2584,6342.762);
   graph->SetPoint(2584,0.2585,6339.472);
   graph->SetPoint(2585,0.2586,6336.183);
   graph->SetPoint(2586,0.2587,6332.895);
   graph->SetPoint(2587,0.2588,6329.607);
   graph->SetPoint(2588,0.2589,6326.321);
   graph->SetPoint(2589,0.259,6323.035);
   graph->SetPoint(2590,0.2591,6319.75);
   graph->SetPoint(2591,0.2592,6316.466);
   graph->SetPoint(2592,0.2593,6313.183);
   graph->SetPoint(2593,0.2594,6309.901);
   graph->SetPoint(2594,0.2595,6306.619);
   graph->SetPoint(2595,0.2596,6303.338);
   graph->SetPoint(2596,0.2597,6300.059);
   graph->SetPoint(2597,0.2598,6296.78);
   graph->SetPoint(2598,0.2599,6293.502);
   graph->SetPoint(2599,0.26,6290.224);
   graph->SetPoint(2600,0.2601,6286.948);
   graph->SetPoint(2601,0.2602,6283.673);
   graph->SetPoint(2602,0.2603,6280.398);
   graph->SetPoint(2603,0.2604,6277.124);
   graph->SetPoint(2604,0.2605,6273.851);
   graph->SetPoint(2605,0.2606,6270.579);
   graph->SetPoint(2606,0.2607,6267.308);
   graph->SetPoint(2607,0.2608,6264.037);
   graph->SetPoint(2608,0.2609,6260.768);
   graph->SetPoint(2609,0.261,6257.499);
   graph->SetPoint(2610,0.2611,6254.231);
   graph->SetPoint(2611,0.2612,6250.964);
   graph->SetPoint(2612,0.2613,6247.698);
   graph->SetPoint(2613,0.2614,6244.432);
   graph->SetPoint(2614,0.2615,6241.168);
   graph->SetPoint(2615,0.2616,6237.904);
   graph->SetPoint(2616,0.2617,6234.642);
   graph->SetPoint(2617,0.2618,6231.38);
   graph->SetPoint(2618,0.2619,6228.119);
   graph->SetPoint(2619,0.262,6224.859);
   graph->SetPoint(2620,0.2621,6221.599);
   graph->SetPoint(2621,0.2622,6218.341);
   graph->SetPoint(2622,0.2623,6215.083);
   graph->SetPoint(2623,0.2624,6211.826);
   graph->SetPoint(2624,0.2625,6208.57);
   graph->SetPoint(2625,0.2626,6205.315);
   graph->SetPoint(2626,0.2627,6202.061);
   graph->SetPoint(2627,0.2628,6198.808);
   graph->SetPoint(2628,0.2629,6195.555);
   graph->SetPoint(2629,0.263,6192.304);
   graph->SetPoint(2630,0.2631,6189.053);
   graph->SetPoint(2631,0.2632,6185.803);
   graph->SetPoint(2632,0.2633,6182.554);
   graph->SetPoint(2633,0.2634,6179.306);
   graph->SetPoint(2634,0.2635,6176.058);
   graph->SetPoint(2635,0.2636,6172.812);
   graph->SetPoint(2636,0.2637,6169.566);
   graph->SetPoint(2637,0.2638,6166.321);
   graph->SetPoint(2638,0.2639,6163.077);
   graph->SetPoint(2639,0.264,6159.834);
   graph->SetPoint(2640,0.2641,6156.592);
   graph->SetPoint(2641,0.2642,6153.351);
   graph->SetPoint(2642,0.2643,6150.11);
   graph->SetPoint(2643,0.2644,6146.871);
   graph->SetPoint(2644,0.2645,6143.632);
   graph->SetPoint(2645,0.2646,6140.394);
   graph->SetPoint(2646,0.2647,6137.157);
   graph->SetPoint(2647,0.2648,6133.921);
   graph->SetPoint(2648,0.2649,6130.685);
   graph->SetPoint(2649,0.265,6127.451);
   graph->SetPoint(2650,0.2651,6124.217);
   graph->SetPoint(2651,0.2652,6120.984);
   graph->SetPoint(2652,0.2653,6117.753);
   graph->SetPoint(2653,0.2654,6114.521);
   graph->SetPoint(2654,0.2655,6111.291);
   graph->SetPoint(2655,0.2656,6108.062);
   graph->SetPoint(2656,0.2657,6104.834);
   graph->SetPoint(2657,0.2658,6101.606);
   graph->SetPoint(2658,0.2659,6098.379);
   graph->SetPoint(2659,0.266,6095.153);
   graph->SetPoint(2660,0.2661,6091.928);
   graph->SetPoint(2661,0.2662,6088.704);
   graph->SetPoint(2662,0.2663,6085.481);
   graph->SetPoint(2663,0.2664,6082.259);
   graph->SetPoint(2664,0.2665,6079.037);
   graph->SetPoint(2665,0.2666,6075.816);
   graph->SetPoint(2666,0.2667,6072.596);
   graph->SetPoint(2667,0.2668,6069.378);
   graph->SetPoint(2668,0.2669,6066.159);
   graph->SetPoint(2669,0.267,6062.942);
   graph->SetPoint(2670,0.2671,6059.726);
   graph->SetPoint(2671,0.2672,6056.51);
   graph->SetPoint(2672,0.2673,6053.296);
   graph->SetPoint(2673,0.2674,6050.082);
   graph->SetPoint(2674,0.2675,6046.869);
   graph->SetPoint(2675,0.2676,6043.657);
   graph->SetPoint(2676,0.2677,6040.446);
   graph->SetPoint(2677,0.2678,6037.236);
   graph->SetPoint(2678,0.2679,6034.026);
   graph->SetPoint(2679,0.268,6030.818);
   graph->SetPoint(2680,0.2681,6027.61);
   graph->SetPoint(2681,0.2682,6024.403);
   graph->SetPoint(2682,0.2683,6021.197);
   graph->SetPoint(2683,0.2684,6017.992);
   graph->SetPoint(2684,0.2685,6014.788);
   graph->SetPoint(2685,0.2686,6011.584);
   graph->SetPoint(2686,0.2687,6008.382);
   graph->SetPoint(2687,0.2688,6005.18);
   graph->SetPoint(2688,0.2689,6001.979);
   graph->SetPoint(2689,0.269,5998.779);
   graph->SetPoint(2690,0.2691,5995.58);
   graph->SetPoint(2691,0.2692,5992.382);
   graph->SetPoint(2692,0.2693,5989.185);
   graph->SetPoint(2693,0.2694,5985.989);
   graph->SetPoint(2694,0.2695,5982.793);
   graph->SetPoint(2695,0.2696,5979.598);
   graph->SetPoint(2696,0.2697,5976.405);
   graph->SetPoint(2697,0.2698,5973.212);
   graph->SetPoint(2698,0.2699,5970.02);
   graph->SetPoint(2699,0.27,5966.828);
   graph->SetPoint(2700,0.2701,5963.638);
   graph->SetPoint(2701,0.2702,5960.449);
   graph->SetPoint(2702,0.2703,5957.26);
   graph->SetPoint(2703,0.2704,5954.072);
   graph->SetPoint(2704,0.2705,5950.885);
   graph->SetPoint(2705,0.2706,5947.699);
   graph->SetPoint(2706,0.2707,5944.514);
   graph->SetPoint(2707,0.2708,5941.33);
   graph->SetPoint(2708,0.2709,5938.147);
   graph->SetPoint(2709,0.271,5934.964);
   graph->SetPoint(2710,0.2711,5931.783);
   graph->SetPoint(2711,0.2712,5928.602);
   graph->SetPoint(2712,0.2713,5925.422);
   graph->SetPoint(2713,0.2714,5922.243);
   graph->SetPoint(2714,0.2715,5919.065);
   graph->SetPoint(2715,0.2716,5915.888);
   graph->SetPoint(2716,0.2717,5912.711);
   graph->SetPoint(2717,0.2718,5909.536);
   graph->SetPoint(2718,0.2719,5906.361);
   graph->SetPoint(2719,0.272,5903.188);
   graph->SetPoint(2720,0.2721,5900.015);
   graph->SetPoint(2721,0.2722,5896.843);
   graph->SetPoint(2722,0.2723,5893.672);
   graph->SetPoint(2723,0.2724,5890.501);
   graph->SetPoint(2724,0.2725,5887.332);
   graph->SetPoint(2725,0.2726,5884.163);
   graph->SetPoint(2726,0.2727,5880.996);
   graph->SetPoint(2727,0.2728,5877.829);
   graph->SetPoint(2728,0.2729,5874.663);
   graph->SetPoint(2729,0.273,5871.498);
   graph->SetPoint(2730,0.2731,5868.334);
   graph->SetPoint(2731,0.2732,5865.171);
   graph->SetPoint(2732,0.2733,5862.009);
   graph->SetPoint(2733,0.2734,5858.847);
   graph->SetPoint(2734,0.2735,5855.686);
   graph->SetPoint(2735,0.2736,5852.527);
   graph->SetPoint(2736,0.2737,5849.368);
   graph->SetPoint(2737,0.2738,5846.21);
   graph->SetPoint(2738,0.2739,5843.053);
   graph->SetPoint(2739,0.274,5839.897);
   graph->SetPoint(2740,0.2741,5836.741);
   graph->SetPoint(2741,0.2742,5833.587);
   graph->SetPoint(2742,0.2743,5830.433);
   graph->SetPoint(2743,0.2744,5827.281);
   graph->SetPoint(2744,0.2745,5824.129);
   graph->SetPoint(2745,0.2746,5820.978);
   graph->SetPoint(2746,0.2747,5817.828);
   graph->SetPoint(2747,0.2748,5814.679);
   graph->SetPoint(2748,0.2749,5811.53);
   graph->SetPoint(2749,0.275,5808.383);
   graph->SetPoint(2750,0.2751,5805.236);
   graph->SetPoint(2751,0.2752,5802.091);
   graph->SetPoint(2752,0.2753,5798.946);
   graph->SetPoint(2753,0.2754,5795.802);
   graph->SetPoint(2754,0.2755,5792.659);
   graph->SetPoint(2755,0.2756,5789.517);
   graph->SetPoint(2756,0.2757,5786.376);
   graph->SetPoint(2757,0.2758,5783.235);
   graph->SetPoint(2758,0.2759,5780.096);
   graph->SetPoint(2759,0.276,5776.957);
   graph->SetPoint(2760,0.2761,5773.819);
   graph->SetPoint(2761,0.2762,5770.682);
   graph->SetPoint(2762,0.2763,5767.547);
   graph->SetPoint(2763,0.2764,5764.411);
   graph->SetPoint(2764,0.2765,5761.277);
   graph->SetPoint(2765,0.2766,5758.144);
   graph->SetPoint(2766,0.2767,5755.012);
   graph->SetPoint(2767,0.2768,5751.88);
   graph->SetPoint(2768,0.2769,5748.749);
   graph->SetPoint(2769,0.277,5745.62);
   graph->SetPoint(2770,0.2771,5742.491);
   graph->SetPoint(2771,0.2772,5739.363);
   graph->SetPoint(2772,0.2773,5736.236);
   graph->SetPoint(2773,0.2774,5733.109);
   graph->SetPoint(2774,0.2775,5729.984);
   graph->SetPoint(2775,0.2776,5726.859);
   graph->SetPoint(2776,0.2777,5723.736);
   graph->SetPoint(2777,0.2778,5720.613);
   graph->SetPoint(2778,0.2779,5717.491);
   graph->SetPoint(2779,0.278,5714.37);
   graph->SetPoint(2780,0.2781,5711.25);
   graph->SetPoint(2781,0.2782,5708.131);
   graph->SetPoint(2782,0.2783,5705.013);
   graph->SetPoint(2783,0.2784,5701.896);
   graph->SetPoint(2784,0.2785,5698.779);
   graph->SetPoint(2785,0.2786,5695.664);
   graph->SetPoint(2786,0.2787,5692.549);
   graph->SetPoint(2787,0.2788,5689.435);
   graph->SetPoint(2788,0.2789,5686.322);
   graph->SetPoint(2789,0.279,5683.21);
   graph->SetPoint(2790,0.2791,5680.099);
   graph->SetPoint(2791,0.2792,5676.989);
   graph->SetPoint(2792,0.2793,5673.879);
   graph->SetPoint(2793,0.2794,5670.771);
   graph->SetPoint(2794,0.2795,5667.663);
   graph->SetPoint(2795,0.2796,5664.556);
   graph->SetPoint(2796,0.2797,5661.45);
   graph->SetPoint(2797,0.2798,5658.345);
   graph->SetPoint(2798,0.2799,5655.241);
   graph->SetPoint(2799,0.28,5652.138);
   graph->SetPoint(2800,0.2801,5649.036);
   graph->SetPoint(2801,0.2802,5645.935);
   graph->SetPoint(2802,0.2803,5642.834);
   graph->SetPoint(2803,0.2804,5639.734);
   graph->SetPoint(2804,0.2805,5636.636);
   graph->SetPoint(2805,0.2806,5633.538);
   graph->SetPoint(2806,0.2807,5630.441);
   graph->SetPoint(2807,0.2808,5627.345);
   graph->SetPoint(2808,0.2809,5624.25);
   graph->SetPoint(2809,0.281,5621.155);
   graph->SetPoint(2810,0.2811,5618.062);
   graph->SetPoint(2811,0.2812,5614.97);
   graph->SetPoint(2812,0.2813,5611.878);
   graph->SetPoint(2813,0.2814,5608.787);
   graph->SetPoint(2814,0.2815,5605.698);
   graph->SetPoint(2815,0.2816,5602.609);
   graph->SetPoint(2816,0.2817,5599.521);
   graph->SetPoint(2817,0.2818,5596.433);
   graph->SetPoint(2818,0.2819,5593.347);
   graph->SetPoint(2819,0.282,5590.262);
   graph->SetPoint(2820,0.2821,5587.177);
   graph->SetPoint(2821,0.2822,5584.094);
   graph->SetPoint(2822,0.2823,5581.011);
   graph->SetPoint(2823,0.2824,5577.929);
   graph->SetPoint(2824,0.2825,5574.849);
   graph->SetPoint(2825,0.2826,5571.769);
   graph->SetPoint(2826,0.2827,5568.689);
   graph->SetPoint(2827,0.2828,5565.611);
   graph->SetPoint(2828,0.2829,5562.534);
   graph->SetPoint(2829,0.283,5559.458);
   graph->SetPoint(2830,0.2831,5556.382);
   graph->SetPoint(2831,0.2832,5553.307);
   graph->SetPoint(2832,0.2833,5550.234);
   graph->SetPoint(2833,0.2834,5547.161);
   graph->SetPoint(2834,0.2835,5544.089);
   graph->SetPoint(2835,0.2836,5541.018);
   graph->SetPoint(2836,0.2837,5537.948);
   graph->SetPoint(2837,0.2838,5534.878);
   graph->SetPoint(2838,0.2839,5531.81);
   graph->SetPoint(2839,0.284,5528.743);
   graph->SetPoint(2840,0.2841,5525.676);
   graph->SetPoint(2841,0.2842,5522.61);
   graph->SetPoint(2842,0.2843,5519.546);
   graph->SetPoint(2843,0.2844,5516.482);
   graph->SetPoint(2844,0.2845,5513.419);
   graph->SetPoint(2845,0.2846,5510.357);
   graph->SetPoint(2846,0.2847,5507.296);
   graph->SetPoint(2847,0.2848,5504.235);
   graph->SetPoint(2848,0.2849,5501.176);
   graph->SetPoint(2849,0.285,5498.117);
   graph->SetPoint(2850,0.2851,5495.06);
   graph->SetPoint(2851,0.2852,5492.003);
   graph->SetPoint(2852,0.2853,5488.947);
   graph->SetPoint(2853,0.2854,5485.892);
   graph->SetPoint(2854,0.2855,5482.838);
   graph->SetPoint(2855,0.2856,5479.785);
   graph->SetPoint(2856,0.2857,5476.733);
   graph->SetPoint(2857,0.2858,5473.682);
   graph->SetPoint(2858,0.2859,5470.631);
   graph->SetPoint(2859,0.286,5467.582);
   graph->SetPoint(2860,0.2861,5464.533);
   graph->SetPoint(2861,0.2862,5461.486);
   graph->SetPoint(2862,0.2863,5458.439);
   graph->SetPoint(2863,0.2864,5455.393);
   graph->SetPoint(2864,0.2865,5452.348);
   graph->SetPoint(2865,0.2866,5449.304);
   graph->SetPoint(2866,0.2867,5446.261);
   graph->SetPoint(2867,0.2868,5443.218);
   graph->SetPoint(2868,0.2869,5440.177);
   graph->SetPoint(2869,0.287,5437.136);
   graph->SetPoint(2870,0.2871,5434.097);
   graph->SetPoint(2871,0.2872,5431.058);
   graph->SetPoint(2872,0.2873,5428.02);
   graph->SetPoint(2873,0.2874,5424.983);
   graph->SetPoint(2874,0.2875,5421.948);
   graph->SetPoint(2875,0.2876,5418.912);
   graph->SetPoint(2876,0.2877,5415.878);
   graph->SetPoint(2877,0.2878,5412.845);
   graph->SetPoint(2878,0.2879,5409.813);
   graph->SetPoint(2879,0.288,5406.781);
   graph->SetPoint(2880,0.2881,5403.751);
   graph->SetPoint(2881,0.2882,5400.721);
   graph->SetPoint(2882,0.2883,5397.692);
   graph->SetPoint(2883,0.2884,5394.664);
   graph->SetPoint(2884,0.2885,5391.637);
   graph->SetPoint(2885,0.2886,5388.611);
   graph->SetPoint(2886,0.2887,5385.586);
   graph->SetPoint(2887,0.2888,5382.562);
   graph->SetPoint(2888,0.2889,5379.538);
   graph->SetPoint(2889,0.289,5376.516);
   graph->SetPoint(2890,0.2891,5373.494);
   graph->SetPoint(2891,0.2892,5370.474);
   graph->SetPoint(2892,0.2893,5367.454);
   graph->SetPoint(2893,0.2894,5364.435);
   graph->SetPoint(2894,0.2895,5361.417);
   graph->SetPoint(2895,0.2896,5358.4);
   graph->SetPoint(2896,0.2897,5355.384);
   graph->SetPoint(2897,0.2898,5352.369);
   graph->SetPoint(2898,0.2899,5349.355);
   graph->SetPoint(2899,0.29,5346.341);
   graph->SetPoint(2900,0.2901,5343.329);
   graph->SetPoint(2901,0.2902,5340.317);
   graph->SetPoint(2902,0.2903,5337.307);
   graph->SetPoint(2903,0.2904,5334.297);
   graph->SetPoint(2904,0.2905,5331.288);
   graph->SetPoint(2905,0.2906,5328.28);
   graph->SetPoint(2906,0.2907,5325.273);
   graph->SetPoint(2907,0.2908,5322.267);
   graph->SetPoint(2908,0.2909,5319.262);
   graph->SetPoint(2909,0.291,5316.257);
   graph->SetPoint(2910,0.2911,5313.254);
   graph->SetPoint(2911,0.2912,5310.251);
   graph->SetPoint(2912,0.2913,5307.25);
   graph->SetPoint(2913,0.2914,5304.249);
   graph->SetPoint(2914,0.2915,5301.249);
   graph->SetPoint(2915,0.2916,5298.25);
   graph->SetPoint(2916,0.2917,5295.252);
   graph->SetPoint(2917,0.2918,5292.255);
   graph->SetPoint(2918,0.2919,5289.259);
   graph->SetPoint(2919,0.292,5286.264);
   graph->SetPoint(2920,0.2921,5283.27);
   graph->SetPoint(2921,0.2922,5280.276);
   graph->SetPoint(2922,0.2923,5277.284);
   graph->SetPoint(2923,0.2924,5274.292);
   graph->SetPoint(2924,0.2925,5271.301);
   graph->SetPoint(2925,0.2926,5268.312);
   graph->SetPoint(2926,0.2927,5265.323);
   graph->SetPoint(2927,0.2928,5262.335);
   graph->SetPoint(2928,0.2929,5259.348);
   graph->SetPoint(2929,0.293,5256.362);
   graph->SetPoint(2930,0.2931,5253.376);
   graph->SetPoint(2931,0.2932,5250.392);
   graph->SetPoint(2932,0.2933,5247.409);
   graph->SetPoint(2933,0.2934,5244.426);
   graph->SetPoint(2934,0.2935,5241.445);
   graph->SetPoint(2935,0.2936,5238.464);
   graph->SetPoint(2936,0.2937,5235.484);
   graph->SetPoint(2937,0.2938,5232.505);
   graph->SetPoint(2938,0.2939,5229.527);
   graph->SetPoint(2939,0.294,5226.55);
   graph->SetPoint(2940,0.2941,5223.574);
   graph->SetPoint(2941,0.2942,5220.599);
   graph->SetPoint(2942,0.2943,5217.625);
   graph->SetPoint(2943,0.2944,5214.651);
   graph->SetPoint(2944,0.2945,5211.679);
   graph->SetPoint(2945,0.2946,5208.707);
   graph->SetPoint(2946,0.2947,5205.736);
   graph->SetPoint(2947,0.2948,5202.767);
   graph->SetPoint(2948,0.2949,5199.798);
   graph->SetPoint(2949,0.295,5196.83);
   graph->SetPoint(2950,0.2951,5193.863);
   graph->SetPoint(2951,0.2952,5190.897);
   graph->SetPoint(2952,0.2953,5187.932);
   graph->SetPoint(2953,0.2954,5184.967);
   graph->SetPoint(2954,0.2955,5182.004);
   graph->SetPoint(2955,0.2956,5179.042);
   graph->SetPoint(2956,0.2957,5176.08);
   graph->SetPoint(2957,0.2958,5173.12);
   graph->SetPoint(2958,0.2959,5170.16);
   graph->SetPoint(2959,0.296,5167.201);
   graph->SetPoint(2960,0.2961,5164.243);
   graph->SetPoint(2961,0.2962,5161.286);
   graph->SetPoint(2962,0.2963,5158.33);
   graph->SetPoint(2963,0.2964,5155.375);
   graph->SetPoint(2964,0.2965,5152.421);
   graph->SetPoint(2965,0.2966,5149.468);
   graph->SetPoint(2966,0.2967,5146.515);
   graph->SetPoint(2967,0.2968,5143.564);
   graph->SetPoint(2968,0.2969,5140.613);
   graph->SetPoint(2969,0.297,5137.664);
   graph->SetPoint(2970,0.2971,5134.715);
   graph->SetPoint(2971,0.2972,5131.767);
   graph->SetPoint(2972,0.2973,5128.82);
   graph->SetPoint(2973,0.2974,5125.874);
   graph->SetPoint(2974,0.2975,5122.929);
   graph->SetPoint(2975,0.2976,5119.985);
   graph->SetPoint(2976,0.2977,5117.042);
   graph->SetPoint(2977,0.2978,5114.1);
   graph->SetPoint(2978,0.2979,5111.158);
   graph->SetPoint(2979,0.298,5108.218);
   graph->SetPoint(2980,0.2981,5105.278);
   graph->SetPoint(2981,0.2982,5102.34);
   graph->SetPoint(2982,0.2983,5099.402);
   graph->SetPoint(2983,0.2984,5096.465);
   graph->SetPoint(2984,0.2985,5093.529);
   graph->SetPoint(2985,0.2986,5090.594);
   graph->SetPoint(2986,0.2987,5087.66);
   graph->SetPoint(2987,0.2988,5084.727);
   graph->SetPoint(2988,0.2989,5081.795);
   graph->SetPoint(2989,0.299,5078.864);
   graph->SetPoint(2990,0.2991,5075.933);
   graph->SetPoint(2991,0.2992,5073.004);
   graph->SetPoint(2992,0.2993,5070.075);
   graph->SetPoint(2993,0.2994,5067.148);
   graph->SetPoint(2994,0.2995,5064.221);
   graph->SetPoint(2995,0.2996,5061.295);
   graph->SetPoint(2996,0.2997,5058.371);
   graph->SetPoint(2997,0.2998,5055.447);
   graph->SetPoint(2998,0.2999,5052.524);
   graph->SetPoint(2999,0.3,5049.602);
   graph->SetPoint(3000,0.3001,5046.68);
   graph->SetPoint(3001,0.3002,5043.76);
   graph->SetPoint(3002,0.3003,5040.841);
   graph->SetPoint(3003,0.3004,5037.922);
   graph->SetPoint(3004,0.3005,5035.005);
   graph->SetPoint(3005,0.3006,5032.088);
   graph->SetPoint(3006,0.3007,5029.173);
   graph->SetPoint(3007,0.3008,5026.258);
   graph->SetPoint(3008,0.3009,5023.344);
   graph->SetPoint(3009,0.301,5020.431);
   graph->SetPoint(3010,0.3011,5017.519);
   graph->SetPoint(3011,0.3012,5014.608);
   graph->SetPoint(3012,0.3013,5011.698);
   graph->SetPoint(3013,0.3014,5008.789);
   graph->SetPoint(3014,0.3015,5005.881);
   graph->SetPoint(3015,0.3016,5002.973);
   graph->SetPoint(3016,0.3017,5000.067);
   graph->SetPoint(3017,0.3018,4997.161);
   graph->SetPoint(3018,0.3019,4994.257);
   graph->SetPoint(3019,0.302,4991.353);
   graph->SetPoint(3020,0.3021,4988.45);
   graph->SetPoint(3021,0.3022,4985.549);
   graph->SetPoint(3022,0.3023,4982.648);
   graph->SetPoint(3023,0.3024,4979.748);
   graph->SetPoint(3024,0.3025,4976.849);
   graph->SetPoint(3025,0.3026,4973.951);
   graph->SetPoint(3026,0.3027,4971.053);
   graph->SetPoint(3027,0.3028,4968.157);
   graph->SetPoint(3028,0.3029,4965.262);
   graph->SetPoint(3029,0.303,4962.367);
   graph->SetPoint(3030,0.3031,4959.474);
   graph->SetPoint(3031,0.3032,4956.581);
   graph->SetPoint(3032,0.3033,4953.69);
   graph->SetPoint(3033,0.3034,4950.799);
   graph->SetPoint(3034,0.3035,4947.909);
   graph->SetPoint(3035,0.3036,4945.02);
   graph->SetPoint(3036,0.3037,4942.132);
   graph->SetPoint(3037,0.3038,4939.245);
   graph->SetPoint(3038,0.3039,4936.359);
   graph->SetPoint(3039,0.304,4933.474);
   graph->SetPoint(3040,0.3041,4930.59);
   graph->SetPoint(3041,0.3042,4927.706);
   graph->SetPoint(3042,0.3043,4924.824);
   graph->SetPoint(3043,0.3044,4921.942);
   graph->SetPoint(3044,0.3045,4919.062);
   graph->SetPoint(3045,0.3046,4916.182);
   graph->SetPoint(3046,0.3047,4913.303);
   graph->SetPoint(3047,0.3048,4910.426);
   graph->SetPoint(3048,0.3049,4907.549);
   graph->SetPoint(3049,0.305,4904.673);
   graph->SetPoint(3050,0.3051,4901.798);
   graph->SetPoint(3051,0.3052,4898.924);
   graph->SetPoint(3052,0.3053,4896.051);
   graph->SetPoint(3053,0.3054,4893.178);
   graph->SetPoint(3054,0.3055,4890.307);
   graph->SetPoint(3055,0.3056,4887.437);
   graph->SetPoint(3056,0.3057,4884.567);
   graph->SetPoint(3057,0.3058,4881.699);
   graph->SetPoint(3058,0.3059,4878.831);
   graph->SetPoint(3059,0.306,4875.965);
   graph->SetPoint(3060,0.3061,4873.099);
   graph->SetPoint(3061,0.3062,4870.234);
   graph->SetPoint(3062,0.3063,4867.37);
   graph->SetPoint(3063,0.3064,4864.507);
   graph->SetPoint(3064,0.3065,4861.645);
   graph->SetPoint(3065,0.3066,4858.784);
   graph->SetPoint(3066,0.3067,4855.924);
   graph->SetPoint(3067,0.3068,4853.065);
   graph->SetPoint(3068,0.3069,4850.206);
   graph->SetPoint(3069,0.307,4847.349);
   graph->SetPoint(3070,0.3071,4844.492);
   graph->SetPoint(3071,0.3072,4841.637);
   graph->SetPoint(3072,0.3073,4838.782);
   graph->SetPoint(3073,0.3074,4835.929);
   graph->SetPoint(3074,0.3075,4833.076);
   graph->SetPoint(3075,0.3076,4830.224);
   graph->SetPoint(3076,0.3077,4827.373);
   graph->SetPoint(3077,0.3078,4824.523);
   graph->SetPoint(3078,0.3079,4821.674);
   graph->SetPoint(3079,0.308,4818.826);
   graph->SetPoint(3080,0.3081,4815.979);
   graph->SetPoint(3081,0.3082,4813.133);
   graph->SetPoint(3082,0.3083,4810.287);
   graph->SetPoint(3083,0.3084,4807.443);
   graph->SetPoint(3084,0.3085,4804.6);
   graph->SetPoint(3085,0.3086,4801.757);
   graph->SetPoint(3086,0.3087,4798.915);
   graph->SetPoint(3087,0.3088,4796.075);
   graph->SetPoint(3088,0.3089,4793.235);
   graph->SetPoint(3089,0.309,4790.396);
   graph->SetPoint(3090,0.3091,4787.558);
   graph->SetPoint(3091,0.3092,4784.721);
   graph->SetPoint(3092,0.3093,4781.885);
   graph->SetPoint(3093,0.3094,4779.05);
   graph->SetPoint(3094,0.3095,4776.216);
   graph->SetPoint(3095,0.3096,4773.383);
   graph->SetPoint(3096,0.3097,4770.551);
   graph->SetPoint(3097,0.3098,4767.719);
   graph->SetPoint(3098,0.3099,4764.889);
   graph->SetPoint(3099,0.31,4762.06);
   graph->SetPoint(3100,0.3101,4759.231);
   graph->SetPoint(3101,0.3102,4756.403);
   graph->SetPoint(3102,0.3103,4753.577);
   graph->SetPoint(3103,0.3104,4750.751);
   graph->SetPoint(3104,0.3105,4747.926);
   graph->SetPoint(3105,0.3106,4745.102);
   graph->SetPoint(3106,0.3107,4742.279);
   graph->SetPoint(3107,0.3108,4739.457);
   graph->SetPoint(3108,0.3109,4736.636);
   graph->SetPoint(3109,0.311,4733.816);
   graph->SetPoint(3110,0.3111,4730.997);
   graph->SetPoint(3111,0.3112,4728.178);
   graph->SetPoint(3112,0.3113,4725.361);
   graph->SetPoint(3113,0.3114,4722.545);
   graph->SetPoint(3114,0.3115,4719.729);
   graph->SetPoint(3115,0.3116,4716.915);
   graph->SetPoint(3116,0.3117,4714.101);
   graph->SetPoint(3117,0.3118,4711.288);
   graph->SetPoint(3118,0.3119,4708.476);
   graph->SetPoint(3119,0.312,4705.666);
   graph->SetPoint(3120,0.3121,4702.856);
   graph->SetPoint(3121,0.3122,4700.047);
   graph->SetPoint(3122,0.3123,4697.239);
   graph->SetPoint(3123,0.3124,4694.432);
   graph->SetPoint(3124,0.3125,4691.626);
   graph->SetPoint(3125,0.3126,4688.82);
   graph->SetPoint(3126,0.3127,4686.016);
   graph->SetPoint(3127,0.3128,4683.213);
   graph->SetPoint(3128,0.3129,4680.41);
   graph->SetPoint(3129,0.313,4677.609);
   graph->SetPoint(3130,0.3131,4674.808);
   graph->SetPoint(3131,0.3132,4672.009);
   graph->SetPoint(3132,0.3133,4669.21);
   graph->SetPoint(3133,0.3134,4666.412);
   graph->SetPoint(3134,0.3135,4663.615);
   graph->SetPoint(3135,0.3136,4660.819);
   graph->SetPoint(3136,0.3137,4658.025);
   graph->SetPoint(3137,0.3138,4655.231);
   graph->SetPoint(3138,0.3139,4652.437);
   graph->SetPoint(3139,0.314,4649.645);
   graph->SetPoint(3140,0.3141,4646.854);
   graph->SetPoint(3141,0.3142,4644.064);
   graph->SetPoint(3142,0.3143,4641.275);
   graph->SetPoint(3143,0.3144,4638.486);
   graph->SetPoint(3144,0.3145,4635.699);
   graph->SetPoint(3145,0.3146,4632.912);
   graph->SetPoint(3146,0.3147,4630.127);
   graph->SetPoint(3147,0.3148,4627.342);
   graph->SetPoint(3148,0.3149,4624.558);
   graph->SetPoint(3149,0.315,4621.776);
   graph->SetPoint(3150,0.3151,4618.994);
   graph->SetPoint(3151,0.3152,4616.213);
   graph->SetPoint(3152,0.3153,4613.433);
   graph->SetPoint(3153,0.3154,4610.654);
   graph->SetPoint(3154,0.3155,4607.876);
   graph->SetPoint(3155,0.3156,4605.099);
   graph->SetPoint(3156,0.3157,4602.322);
   graph->SetPoint(3157,0.3158,4599.547);
   graph->SetPoint(3158,0.3159,4596.773);
   graph->SetPoint(3159,0.316,4593.999);
   graph->SetPoint(3160,0.3161,4591.227);
   graph->SetPoint(3161,0.3162,4588.455);
   graph->SetPoint(3162,0.3163,4585.685);
   graph->SetPoint(3163,0.3164,4582.915);
   graph->SetPoint(3164,0.3165,4580.147);
   graph->SetPoint(3165,0.3166,4577.379);
   graph->SetPoint(3166,0.3167,4574.612);
   graph->SetPoint(3167,0.3168,4571.846);
   graph->SetPoint(3168,0.3169,4569.081);
   graph->SetPoint(3169,0.317,4566.317);
   graph->SetPoint(3170,0.3171,4563.554);
   graph->SetPoint(3171,0.3172,4560.792);
   graph->SetPoint(3172,0.3173,4558.031);
   graph->SetPoint(3173,0.3174,4555.27);
   graph->SetPoint(3174,0.3175,4552.511);
   graph->SetPoint(3175,0.3176,4549.753);
   graph->SetPoint(3176,0.3177,4546.995);
   graph->SetPoint(3177,0.3178,4544.239);
   graph->SetPoint(3178,0.3179,4541.483);
   graph->SetPoint(3179,0.318,4538.729);
   graph->SetPoint(3180,0.3181,4535.975);
   graph->SetPoint(3181,0.3182,4533.222);
   graph->SetPoint(3182,0.3183,4530.47);
   graph->SetPoint(3183,0.3184,4527.72);
   graph->SetPoint(3184,0.3185,4524.97);
   graph->SetPoint(3185,0.3186,4522.221);
   graph->SetPoint(3186,0.3187,4519.473);
   graph->SetPoint(3187,0.3188,4516.726);
   graph->SetPoint(3188,0.3189,4513.979);
   graph->SetPoint(3189,0.319,4511.234);
   graph->SetPoint(3190,0.3191,4508.49);
   graph->SetPoint(3191,0.3192,4505.747);
   graph->SetPoint(3192,0.3193,4503.004);
   graph->SetPoint(3193,0.3194,4500.263);
   graph->SetPoint(3194,0.3195,4497.522);
   graph->SetPoint(3195,0.3196,4494.783);
   graph->SetPoint(3196,0.3197,4492.044);
   graph->SetPoint(3197,0.3198,4489.306);
   graph->SetPoint(3198,0.3199,4486.57);
   graph->SetPoint(3199,0.32,4483.834);
   graph->SetPoint(3200,0.3201,4481.099);
   graph->SetPoint(3201,0.3202,4478.365);
   graph->SetPoint(3202,0.3203,4475.632);
   graph->SetPoint(3203,0.3204,4472.9);
   graph->SetPoint(3204,0.3205,4470.169);
   graph->SetPoint(3205,0.3206,4467.439);
   graph->SetPoint(3206,0.3207,4464.709);
   graph->SetPoint(3207,0.3208,4461.981);
   graph->SetPoint(3208,0.3209,4459.254);
   graph->SetPoint(3209,0.321,4456.527);
   graph->SetPoint(3210,0.3211,4453.802);
   graph->SetPoint(3211,0.3212,4451.078);
   graph->SetPoint(3212,0.3213,4448.354);
   graph->SetPoint(3213,0.3214,4445.631);
   graph->SetPoint(3214,0.3215,4442.91);
   graph->SetPoint(3215,0.3216,4440.189);
   graph->SetPoint(3216,0.3217,4437.469);
   graph->SetPoint(3217,0.3218,4434.75);
   graph->SetPoint(3218,0.3219,4432.032);
   graph->SetPoint(3219,0.322,4429.315);
   graph->SetPoint(3220,0.3221,4426.599);
   graph->SetPoint(3221,0.3222,4423.884);
   graph->SetPoint(3222,0.3223,4421.17);
   graph->SetPoint(3223,0.3224,4418.457);
   graph->SetPoint(3224,0.3225,4415.745);
   graph->SetPoint(3225,0.3226,4413.033);
   graph->SetPoint(3226,0.3227,4410.323);
   graph->SetPoint(3227,0.3228,4407.614);
   graph->SetPoint(3228,0.3229,4404.905);
   graph->SetPoint(3229,0.323,4402.198);
   graph->SetPoint(3230,0.3231,4399.491);
   graph->SetPoint(3231,0.3232,4396.785);
   graph->SetPoint(3232,0.3233,4394.081);
   graph->SetPoint(3233,0.3234,4391.377);
   graph->SetPoint(3234,0.3235,4388.674);
   graph->SetPoint(3235,0.3236,4385.972);
   graph->SetPoint(3236,0.3237,4383.271);
   graph->SetPoint(3237,0.3238,4380.571);
   graph->SetPoint(3238,0.3239,4377.872);
   graph->SetPoint(3239,0.324,4375.174);
   graph->SetPoint(3240,0.3241,4372.477);
   graph->SetPoint(3241,0.3242,4369.781);
   graph->SetPoint(3242,0.3243,4367.086);
   graph->SetPoint(3243,0.3244,4364.391);
   graph->SetPoint(3244,0.3245,4361.698);
   graph->SetPoint(3245,0.3246,4359.006);
   graph->SetPoint(3246,0.3247,4356.314);
   graph->SetPoint(3247,0.3248,4353.624);
   graph->SetPoint(3248,0.3249,4350.934);
   graph->SetPoint(3249,0.325,4348.246);
   graph->SetPoint(3250,0.3251,4345.558);
   graph->SetPoint(3251,0.3252,4342.871);
   graph->SetPoint(3252,0.3253,4340.185);
   graph->SetPoint(3253,0.3254,4337.5);
   graph->SetPoint(3254,0.3255,4334.817);
   graph->SetPoint(3255,0.3256,4332.134);
   graph->SetPoint(3256,0.3257,4329.452);
   graph->SetPoint(3257,0.3258,4326.771);
   graph->SetPoint(3258,0.3259,4324.09);
   graph->SetPoint(3259,0.326,4321.411);
   graph->SetPoint(3260,0.3261,4318.733);
   graph->SetPoint(3261,0.3262,4316.056);
   graph->SetPoint(3262,0.3263,4313.379);
   graph->SetPoint(3263,0.3264,4310.704);
   graph->SetPoint(3264,0.3265,4308.03);
   graph->SetPoint(3265,0.3266,4305.356);
   graph->SetPoint(3266,0.3267,4302.684);
   graph->SetPoint(3267,0.3268,4300.012);
   graph->SetPoint(3268,0.3269,4297.341);
   graph->SetPoint(3269,0.327,4294.672);
   graph->SetPoint(3270,0.3271,4292.003);
   graph->SetPoint(3271,0.3272,4289.335);
   graph->SetPoint(3272,0.3273,4286.668);
   graph->SetPoint(3273,0.3274,4284.002);
   graph->SetPoint(3274,0.3275,4281.337);
   graph->SetPoint(3275,0.3276,4278.673);
   graph->SetPoint(3276,0.3277,4276.01);
   graph->SetPoint(3277,0.3278,4273.348);
   graph->SetPoint(3278,0.3279,4270.687);
   graph->SetPoint(3279,0.328,4268.027);
   graph->SetPoint(3280,0.3281,4265.367);
   graph->SetPoint(3281,0.3282,4262.709);
   graph->SetPoint(3282,0.3283,4260.052);
   graph->SetPoint(3283,0.3284,4257.395);
   graph->SetPoint(3284,0.3285,4254.74);
   graph->SetPoint(3285,0.3286,4252.085);
   graph->SetPoint(3286,0.3287,4249.432);
   graph->SetPoint(3287,0.3288,4246.779);
   graph->SetPoint(3288,0.3289,4244.127);
   graph->SetPoint(3289,0.329,4241.476);
   graph->SetPoint(3290,0.3291,4238.827);
   graph->SetPoint(3291,0.3292,4236.178);
   graph->SetPoint(3292,0.3293,4233.53);
   graph->SetPoint(3293,0.3294,4230.883);
   graph->SetPoint(3294,0.3295,4228.237);
   graph->SetPoint(3295,0.3296,4225.592);
   graph->SetPoint(3296,0.3297,4222.948);
   graph->SetPoint(3297,0.3298,4220.305);
   graph->SetPoint(3298,0.3299,4217.662);
   graph->SetPoint(3299,0.33,4215.021);
   graph->SetPoint(3300,0.3301,4212.381);
   graph->SetPoint(3301,0.3302,4209.741);
   graph->SetPoint(3302,0.3303,4207.103);
   graph->SetPoint(3303,0.3304,4204.465);
   graph->SetPoint(3304,0.3305,4201.829);
   graph->SetPoint(3305,0.3306,4199.193);
   graph->SetPoint(3306,0.3307,4196.559);
   graph->SetPoint(3307,0.3308,4193.925);
   graph->SetPoint(3308,0.3309,4191.292);
   graph->SetPoint(3309,0.331,4188.661);
   graph->SetPoint(3310,0.3311,4186.03);
   graph->SetPoint(3311,0.3312,4183.4);
   graph->SetPoint(3312,0.3313,4180.771);
   graph->SetPoint(3313,0.3314,4178.143);
   graph->SetPoint(3314,0.3315,4175.516);
   graph->SetPoint(3315,0.3316,4172.89);
   graph->SetPoint(3316,0.3317,4170.265);
   graph->SetPoint(3317,0.3318,4167.641);
   graph->SetPoint(3318,0.3319,4165.017);
   graph->SetPoint(3319,0.332,4162.395);
   graph->SetPoint(3320,0.3321,4159.774);
   graph->SetPoint(3321,0.3322,4157.153);
   graph->SetPoint(3322,0.3323,4154.534);
   graph->SetPoint(3323,0.3324,4151.916);
   graph->SetPoint(3324,0.3325,4149.298);
   graph->SetPoint(3325,0.3326,4146.681);
   graph->SetPoint(3326,0.3327,4144.066);
   graph->SetPoint(3327,0.3328,4141.451);
   graph->SetPoint(3328,0.3329,4138.837);
   graph->SetPoint(3329,0.333,4136.225);
   graph->SetPoint(3330,0.3331,4133.613);
   graph->SetPoint(3331,0.3332,4131.002);
   graph->SetPoint(3332,0.3333,4128.392);
   graph->SetPoint(3333,0.3334,4125.783);
   graph->SetPoint(3334,0.3335,4123.175);
   graph->SetPoint(3335,0.3336,4120.568);
   graph->SetPoint(3336,0.3337,4117.962);
   graph->SetPoint(3337,0.3338,4115.357);
   graph->SetPoint(3338,0.3339,4112.753);
   graph->SetPoint(3339,0.334,4110.149);
   graph->SetPoint(3340,0.3341,4107.547);
   graph->SetPoint(3341,0.3342,4104.946);
   graph->SetPoint(3342,0.3343,4102.345);
   graph->SetPoint(3343,0.3344,4099.746);
   graph->SetPoint(3344,0.3345,4097.147);
   graph->SetPoint(3345,0.3346,4094.55);
   graph->SetPoint(3346,0.3347,4091.953);
   graph->SetPoint(3347,0.3348,4089.358);
   graph->SetPoint(3348,0.3349,4086.763);
   graph->SetPoint(3349,0.335,4084.169);
   graph->SetPoint(3350,0.3351,4081.576);
   graph->SetPoint(3351,0.3352,4078.985);
   graph->SetPoint(3352,0.3353,4076.394);
   graph->SetPoint(3353,0.3354,4073.804);
   graph->SetPoint(3354,0.3355,4071.215);
   graph->SetPoint(3355,0.3356,4068.627);
   graph->SetPoint(3356,0.3357,4066.04);
   graph->SetPoint(3357,0.3358,4063.454);
   graph->SetPoint(3358,0.3359,4060.868);
   graph->SetPoint(3359,0.336,4058.284);
   graph->SetPoint(3360,0.3361,4055.701);
   graph->SetPoint(3361,0.3362,4053.119);
   graph->SetPoint(3362,0.3363,4050.537);
   graph->SetPoint(3363,0.3364,4047.957);
   graph->SetPoint(3364,0.3365,4045.377);
   graph->SetPoint(3365,0.3366,4042.799);
   graph->SetPoint(3366,0.3367,4040.221);
   graph->SetPoint(3367,0.3368,4037.645);
   graph->SetPoint(3368,0.3369,4035.069);
   graph->SetPoint(3369,0.337,4032.495);
   graph->SetPoint(3370,0.3371,4029.921);
   graph->SetPoint(3371,0.3372,4027.348);
   graph->SetPoint(3372,0.3373,4024.776);
   graph->SetPoint(3373,0.3374,4022.205);
   graph->SetPoint(3374,0.3375,4019.635);
   graph->SetPoint(3375,0.3376,4017.066);
   graph->SetPoint(3376,0.3377,4014.498);
   graph->SetPoint(3377,0.3378,4011.931);
   graph->SetPoint(3378,0.3379,4009.365);
   graph->SetPoint(3379,0.338,4006.8);
   graph->SetPoint(3380,0.3381,4004.236);
   graph->SetPoint(3381,0.3382,4001.673);
   graph->SetPoint(3382,0.3383,3999.11);
   graph->SetPoint(3383,0.3384,3996.549);
   graph->SetPoint(3384,0.3385,3993.989);
   graph->SetPoint(3385,0.3386,3991.429);
   graph->SetPoint(3386,0.3387,3988.871);
   graph->SetPoint(3387,0.3388,3986.313);
   graph->SetPoint(3388,0.3389,3983.757);
   graph->SetPoint(3389,0.339,3981.201);
   graph->SetPoint(3390,0.3391,3978.647);
   graph->SetPoint(3391,0.3392,3976.093);
   graph->SetPoint(3392,0.3393,3973.54);
   graph->SetPoint(3393,0.3394,3970.988);
   graph->SetPoint(3394,0.3395,3968.437);
   graph->SetPoint(3395,0.3396,3965.888);
   graph->SetPoint(3396,0.3397,3963.339);
   graph->SetPoint(3397,0.3398,3960.791);
   graph->SetPoint(3398,0.3399,3958.244);
   graph->SetPoint(3399,0.34,3955.698);
   graph->SetPoint(3400,0.3401,3953.152);
   graph->SetPoint(3401,0.3402,3950.608);
   graph->SetPoint(3402,0.3403,3948.065);
   graph->SetPoint(3403,0.3404,3945.523);
   graph->SetPoint(3404,0.3405,3942.982);
   graph->SetPoint(3405,0.3406,3940.441);
   graph->SetPoint(3406,0.3407,3937.902);
   graph->SetPoint(3407,0.3408,3935.363);
   graph->SetPoint(3408,0.3409,3932.826);
   graph->SetPoint(3409,0.341,3930.289);
   graph->SetPoint(3410,0.3411,3927.754);
   graph->SetPoint(3411,0.3412,3925.219);
   graph->SetPoint(3412,0.3413,3922.686);
   graph->SetPoint(3413,0.3414,3920.153);
   graph->SetPoint(3414,0.3415,3917.621);
   graph->SetPoint(3415,0.3416,3915.09);
   graph->SetPoint(3416,0.3417,3912.561);
   graph->SetPoint(3417,0.3418,3910.032);
   graph->SetPoint(3418,0.3419,3907.504);
   graph->SetPoint(3419,0.342,3904.977);
   graph->SetPoint(3420,0.3421,3902.451);
   graph->SetPoint(3421,0.3422,3899.926);
   graph->SetPoint(3422,0.3423,3897.402);
   graph->SetPoint(3423,0.3424,3894.879);
   graph->SetPoint(3424,0.3425,3892.356);
   graph->SetPoint(3425,0.3426,3889.835);
   graph->SetPoint(3426,0.3427,3887.315);
   graph->SetPoint(3427,0.3428,3884.796);
   graph->SetPoint(3428,0.3429,3882.277);
   graph->SetPoint(3429,0.343,3879.76);
   graph->SetPoint(3430,0.3431,3877.243);
   graph->SetPoint(3431,0.3432,3874.728);
   graph->SetPoint(3432,0.3433,3872.213);
   graph->SetPoint(3433,0.3434,3869.7);
   graph->SetPoint(3434,0.3435,3867.187);
   graph->SetPoint(3435,0.3436,3864.675);
   graph->SetPoint(3436,0.3437,3862.165);
   graph->SetPoint(3437,0.3438,3859.655);
   graph->SetPoint(3438,0.3439,3857.146);
   graph->SetPoint(3439,0.344,3854.638);
   graph->SetPoint(3440,0.3441,3852.132);
   graph->SetPoint(3441,0.3442,3849.626);
   graph->SetPoint(3442,0.3443,3847.121);
   graph->SetPoint(3443,0.3444,3844.617);
   graph->SetPoint(3444,0.3445,3842.114);
   graph->SetPoint(3445,0.3446,3839.611);
   graph->SetPoint(3446,0.3447,3837.11);
   graph->SetPoint(3447,0.3448,3834.61);
   graph->SetPoint(3448,0.3449,3832.111);
   graph->SetPoint(3449,0.345,3829.613);
   graph->SetPoint(3450,0.3451,3827.115);
   graph->SetPoint(3451,0.3452,3824.619);
   graph->SetPoint(3452,0.3453,3822.124);
   graph->SetPoint(3453,0.3454,3819.629);
   graph->SetPoint(3454,0.3455,3817.136);
   graph->SetPoint(3455,0.3456,3814.643);
   graph->SetPoint(3456,0.3457,3812.151);
   graph->SetPoint(3457,0.3458,3809.661);
   graph->SetPoint(3458,0.3459,3807.171);
   graph->SetPoint(3459,0.346,3804.682);
   graph->SetPoint(3460,0.3461,3802.195);
   graph->SetPoint(3461,0.3462,3799.708);
   graph->SetPoint(3462,0.3463,3797.222);
   graph->SetPoint(3463,0.3464,3794.737);
   graph->SetPoint(3464,0.3465,3792.253);
   graph->SetPoint(3465,0.3466,3789.77);
   graph->SetPoint(3466,0.3467,3787.288);
   graph->SetPoint(3467,0.3468,3784.807);
   graph->SetPoint(3468,0.3469,3782.327);
   graph->SetPoint(3469,0.347,3779.848);
   graph->SetPoint(3470,0.3471,3777.37);
   graph->SetPoint(3471,0.3472,3774.893);
   graph->SetPoint(3472,0.3473,3772.416);
   graph->SetPoint(3473,0.3474,3769.941);
   graph->SetPoint(3474,0.3475,3767.467);
   graph->SetPoint(3475,0.3476,3764.993);
   graph->SetPoint(3476,0.3477,3762.521);
   graph->SetPoint(3477,0.3478,3760.049);
   graph->SetPoint(3478,0.3479,3757.579);
   graph->SetPoint(3479,0.348,3755.109);
   graph->SetPoint(3480,0.3481,3752.641);
   graph->SetPoint(3481,0.3482,3750.173);
   graph->SetPoint(3482,0.3483,3747.707);
   graph->SetPoint(3483,0.3484,3745.241);
   graph->SetPoint(3484,0.3485,3742.776);
   graph->SetPoint(3485,0.3486,3740.312);
   graph->SetPoint(3486,0.3487,3737.849);
   graph->SetPoint(3487,0.3488,3735.387);
   graph->SetPoint(3488,0.3489,3732.927);
   graph->SetPoint(3489,0.349,3730.467);
   graph->SetPoint(3490,0.3491,3728.008);
   graph->SetPoint(3491,0.3492,3725.549);
   graph->SetPoint(3492,0.3493,3723.092);
   graph->SetPoint(3493,0.3494,3720.636);
   graph->SetPoint(3494,0.3495,3718.181);
   graph->SetPoint(3495,0.3496,3715.727);
   graph->SetPoint(3496,0.3497,3713.274);
   graph->SetPoint(3497,0.3498,3710.821);
   graph->SetPoint(3498,0.3499,3708.37);
   graph->SetPoint(3499,0.35,3705.919);
   graph->SetPoint(3500,0.3501,3703.47);
   graph->SetPoint(3501,0.3502,3701.022);
   graph->SetPoint(3502,0.3503,3698.574);
   graph->SetPoint(3503,0.3504,3696.128);
   graph->SetPoint(3504,0.3505,3693.682);
   graph->SetPoint(3505,0.3506,3691.237);
   graph->SetPoint(3506,0.3507,3688.794);
   graph->SetPoint(3507,0.3508,3686.351);
   graph->SetPoint(3508,0.3509,3683.909);
   graph->SetPoint(3509,0.351,3681.468);
   graph->SetPoint(3510,0.3511,3679.028);
   graph->SetPoint(3511,0.3512,3676.59);
   graph->SetPoint(3512,0.3513,3674.152);
   graph->SetPoint(3513,0.3514,3671.715);
   graph->SetPoint(3514,0.3515,3669.279);
   graph->SetPoint(3515,0.3516,3666.844);
   graph->SetPoint(3516,0.3517,3664.409);
   graph->SetPoint(3517,0.3518,3661.976);
   graph->SetPoint(3518,0.3519,3659.544);
   graph->SetPoint(3519,0.352,3657.113);
   graph->SetPoint(3520,0.3521,3654.683);
   graph->SetPoint(3521,0.3522,3652.253);
   graph->SetPoint(3522,0.3523,3649.825);
   graph->SetPoint(3523,0.3524,3647.398);
   graph->SetPoint(3524,0.3525,3644.971);
   graph->SetPoint(3525,0.3526,3642.546);
   graph->SetPoint(3526,0.3527,3640.121);
   graph->SetPoint(3527,0.3528,3637.698);
   graph->SetPoint(3528,0.3529,3635.275);
   graph->SetPoint(3529,0.353,3632.853);
   graph->SetPoint(3530,0.3531,3630.433);
   graph->SetPoint(3531,0.3532,3628.013);
   graph->SetPoint(3532,0.3533,3625.594);
   graph->SetPoint(3533,0.3534,3623.177);
   graph->SetPoint(3534,0.3535,3620.76);
   graph->SetPoint(3535,0.3536,3618.344);
   graph->SetPoint(3536,0.3537,3615.929);
   graph->SetPoint(3537,0.3538,3613.515);
   graph->SetPoint(3538,0.3539,3611.102);
   graph->SetPoint(3539,0.354,3608.69);
   graph->SetPoint(3540,0.3541,3606.279);
   graph->SetPoint(3541,0.3542,3603.869);
   graph->SetPoint(3542,0.3543,3601.46);
   graph->SetPoint(3543,0.3544,3599.051);
   graph->SetPoint(3544,0.3545,3596.644);
   graph->SetPoint(3545,0.3546,3594.238);
   graph->SetPoint(3546,0.3547,3591.833);
   graph->SetPoint(3547,0.3548,3589.428);
   graph->SetPoint(3548,0.3549,3587.025);
   graph->SetPoint(3549,0.355,3584.622);
   graph->SetPoint(3550,0.3551,3582.221);
   graph->SetPoint(3551,0.3552,3579.82);
   graph->SetPoint(3552,0.3553,3577.421);
   graph->SetPoint(3553,0.3554,3575.022);
   graph->SetPoint(3554,0.3555,3572.625);
   graph->SetPoint(3555,0.3556,3570.228);
   graph->SetPoint(3556,0.3557,3567.832);
   graph->SetPoint(3557,0.3558,3565.437);
   graph->SetPoint(3558,0.3559,3563.044);
   graph->SetPoint(3559,0.356,3560.651);
   graph->SetPoint(3560,0.3561,3558.259);
   graph->SetPoint(3561,0.3562,3555.868);
   graph->SetPoint(3562,0.3563,3553.478);
   graph->SetPoint(3563,0.3564,3551.089);
   graph->SetPoint(3564,0.3565,3548.701);
   graph->SetPoint(3565,0.3566,3546.314);
   graph->SetPoint(3566,0.3567,3543.928);
   graph->SetPoint(3567,0.3568,3541.543);
   graph->SetPoint(3568,0.3569,3539.158);
   graph->SetPoint(3569,0.357,3536.775);
   graph->SetPoint(3570,0.3571,3534.393);
   graph->SetPoint(3571,0.3572,3532.011);
   graph->SetPoint(3572,0.3573,3529.631);
   graph->SetPoint(3573,0.3574,3527.252);
   graph->SetPoint(3574,0.3575,3524.873);
   graph->SetPoint(3575,0.3576,3522.496);
   graph->SetPoint(3576,0.3577,3520.119);
   graph->SetPoint(3577,0.3578,3517.744);
   graph->SetPoint(3578,0.3579,3515.369);
   graph->SetPoint(3579,0.358,3512.995);
   graph->SetPoint(3580,0.3581,3510.623);
   graph->SetPoint(3581,0.3582,3508.251);
   graph->SetPoint(3582,0.3583,3505.88);
   graph->SetPoint(3583,0.3584,3503.51);
   graph->SetPoint(3584,0.3585,3501.142);
   graph->SetPoint(3585,0.3586,3498.774);
   graph->SetPoint(3586,0.3587,3496.407);
   graph->SetPoint(3587,0.3588,3494.041);
   graph->SetPoint(3588,0.3589,3491.676);
   graph->SetPoint(3589,0.359,3489.312);
   graph->SetPoint(3590,0.3591,3486.949);
   graph->SetPoint(3591,0.3592,3484.587);
   graph->SetPoint(3592,0.3593,3482.225);
   graph->SetPoint(3593,0.3594,3479.865);
   graph->SetPoint(3594,0.3595,3477.506);
   graph->SetPoint(3595,0.3596,3475.148);
   graph->SetPoint(3596,0.3597,3472.79);
   graph->SetPoint(3597,0.3598,3470.434);
   graph->SetPoint(3598,0.3599,3468.079);
   graph->SetPoint(3599,0.36,3465.724);
   graph->SetPoint(3600,0.3601,3463.371);
   graph->SetPoint(3601,0.3602,3461.018);
   graph->SetPoint(3602,0.3603,3458.667);
   graph->SetPoint(3603,0.3604,3456.316);
   graph->SetPoint(3604,0.3605,3453.966);
   graph->SetPoint(3605,0.3606,3451.618);
   graph->SetPoint(3606,0.3607,3449.27);
   graph->SetPoint(3607,0.3608,3446.923);
   graph->SetPoint(3608,0.3609,3444.577);
   graph->SetPoint(3609,0.361,3442.233);
   graph->SetPoint(3610,0.3611,3439.889);
   graph->SetPoint(3611,0.3612,3437.546);
   graph->SetPoint(3612,0.3613,3435.204);
   graph->SetPoint(3613,0.3614,3432.863);
   graph->SetPoint(3614,0.3615,3430.523);
   graph->SetPoint(3615,0.3616,3428.184);
   graph->SetPoint(3616,0.3617,3425.846);
   graph->SetPoint(3617,0.3618,3423.508);
   graph->SetPoint(3618,0.3619,3421.172);
   graph->SetPoint(3619,0.362,3418.837);
   graph->SetPoint(3620,0.3621,3416.503);
   graph->SetPoint(3621,0.3622,3414.169);
   graph->SetPoint(3622,0.3623,3411.837);
   graph->SetPoint(3623,0.3624,3409.506);
   graph->SetPoint(3624,0.3625,3407.175);
   graph->SetPoint(3625,0.3626,3404.846);
   graph->SetPoint(3626,0.3627,3402.517);
   graph->SetPoint(3627,0.3628,3400.19);
   graph->SetPoint(3628,0.3629,3397.863);
   graph->SetPoint(3629,0.363,3395.538);
   graph->SetPoint(3630,0.3631,3393.213);
   graph->SetPoint(3631,0.3632,3390.889);
   graph->SetPoint(3632,0.3633,3388.566);
   graph->SetPoint(3633,0.3634,3386.245);
   graph->SetPoint(3634,0.3635,3383.924);
   graph->SetPoint(3635,0.3636,3381.604);
   graph->SetPoint(3636,0.3637,3379.285);
   graph->SetPoint(3637,0.3638,3376.967);
   graph->SetPoint(3638,0.3639,3374.65);
   graph->SetPoint(3639,0.364,3372.334);
   graph->SetPoint(3640,0.3641,3370.019);
   graph->SetPoint(3641,0.3642,3367.705);
   graph->SetPoint(3642,0.3643,3365.392);
   graph->SetPoint(3643,0.3644,3363.08);
   graph->SetPoint(3644,0.3645,3360.768);
   graph->SetPoint(3645,0.3646,3358.458);
   graph->SetPoint(3646,0.3647,3356.149);
   graph->SetPoint(3647,0.3648,3353.841);
   graph->SetPoint(3648,0.3649,3351.533);
   graph->SetPoint(3649,0.365,3349.227);
   graph->SetPoint(3650,0.3651,3346.921);
   graph->SetPoint(3651,0.3652,3344.617);
   graph->SetPoint(3652,0.3653,3342.313);
   graph->SetPoint(3653,0.3654,3340.011);
   graph->SetPoint(3654,0.3655,3337.709);
   graph->SetPoint(3655,0.3656,3335.409);
   graph->SetPoint(3656,0.3657,3333.109);
   graph->SetPoint(3657,0.3658,3330.81);
   graph->SetPoint(3658,0.3659,3328.512);
   graph->SetPoint(3659,0.366,3326.216);
   graph->SetPoint(3660,0.3661,3323.92);
   graph->SetPoint(3661,0.3662,3321.625);
   graph->SetPoint(3662,0.3663,3319.331);
   graph->SetPoint(3663,0.3664,3317.038);
   graph->SetPoint(3664,0.3665,3314.746);
   graph->SetPoint(3665,0.3666,3312.455);
   graph->SetPoint(3666,0.3667,3310.165);
   graph->SetPoint(3667,0.3668,3307.876);
   graph->SetPoint(3668,0.3669,3305.588);
   graph->SetPoint(3669,0.367,3303.3);
   graph->SetPoint(3670,0.3671,3301.014);
   graph->SetPoint(3671,0.3672,3298.729);
   graph->SetPoint(3672,0.3673,3296.444);
   graph->SetPoint(3673,0.3674,3294.161);
   graph->SetPoint(3674,0.3675,3291.879);
   graph->SetPoint(3675,0.3676,3289.597);
   graph->SetPoint(3676,0.3677,3287.317);
   graph->SetPoint(3677,0.3678,3285.037);
   graph->SetPoint(3678,0.3679,3282.759);
   graph->SetPoint(3679,0.368,3280.481);
   graph->SetPoint(3680,0.3681,3278.205);
   graph->SetPoint(3681,0.3682,3275.929);
   graph->SetPoint(3682,0.3683,3273.654);
   graph->SetPoint(3683,0.3684,3271.38);
   graph->SetPoint(3684,0.3685,3269.108);
   graph->SetPoint(3685,0.3686,3266.836);
   graph->SetPoint(3686,0.3687,3264.565);
   graph->SetPoint(3687,0.3688,3262.295);
   graph->SetPoint(3688,0.3689,3260.026);
   graph->SetPoint(3689,0.369,3257.758);
   graph->SetPoint(3690,0.3691,3255.491);
   graph->SetPoint(3691,0.3692,3253.225);
   graph->SetPoint(3692,0.3693,3250.96);
   graph->SetPoint(3693,0.3694,3248.696);
   graph->SetPoint(3694,0.3695,3246.433);
   graph->SetPoint(3695,0.3696,3244.17);
   graph->SetPoint(3696,0.3697,3241.909);
   graph->SetPoint(3697,0.3698,3239.649);
   graph->SetPoint(3698,0.3699,3237.389);
   graph->SetPoint(3699,0.37,3235.131);
   graph->SetPoint(3700,0.3701,3232.874);
   graph->SetPoint(3701,0.3702,3230.617);
   graph->SetPoint(3702,0.3703,3228.362);
   graph->SetPoint(3703,0.3704,3226.107);
   graph->SetPoint(3704,0.3705,3223.854);
   graph->SetPoint(3705,0.3706,3221.601);
   graph->SetPoint(3706,0.3707,3219.349);
   graph->SetPoint(3707,0.3708,3217.099);
   graph->SetPoint(3708,0.3709,3214.849);
   graph->SetPoint(3709,0.371,3212.6);
   graph->SetPoint(3710,0.3711,3210.352);
   graph->SetPoint(3711,0.3712,3208.106);
   graph->SetPoint(3712,0.3713,3205.86);
   graph->SetPoint(3713,0.3714,3203.615);
   graph->SetPoint(3714,0.3715,3201.371);
   graph->SetPoint(3715,0.3716,3199.128);
   graph->SetPoint(3716,0.3717,3196.886);
   graph->SetPoint(3717,0.3718,3194.645);
   graph->SetPoint(3718,0.3719,3192.404);
   graph->SetPoint(3719,0.372,3190.165);
   graph->SetPoint(3720,0.3721,3187.927);
   graph->SetPoint(3721,0.3722,3185.69);
   graph->SetPoint(3722,0.3723,3183.454);
   graph->SetPoint(3723,0.3724,3181.218);
   graph->SetPoint(3724,0.3725,3178.984);
   graph->SetPoint(3725,0.3726,3176.75);
   graph->SetPoint(3726,0.3727,3174.518);
   graph->SetPoint(3727,0.3728,3172.287);
   graph->SetPoint(3728,0.3729,3170.056);
   graph->SetPoint(3729,0.373,3167.826);
   graph->SetPoint(3730,0.3731,3165.598);
   graph->SetPoint(3731,0.3732,3163.37);
   graph->SetPoint(3732,0.3733,3161.144);
   graph->SetPoint(3733,0.3734,3158.918);
   graph->SetPoint(3734,0.3735,3156.693);
   graph->SetPoint(3735,0.3736,3154.469);
   graph->SetPoint(3736,0.3737,3152.246);
   graph->SetPoint(3737,0.3738,3150.025);
   graph->SetPoint(3738,0.3739,3147.804);
   graph->SetPoint(3739,0.374,3145.584);
   graph->SetPoint(3740,0.3741,3143.365);
   graph->SetPoint(3741,0.3742,3141.147);
   graph->SetPoint(3742,0.3743,3138.93);
   graph->SetPoint(3743,0.3744,3136.713);
   graph->SetPoint(3744,0.3745,3134.498);
   graph->SetPoint(3745,0.3746,3132.284);
   graph->SetPoint(3746,0.3747,3130.071);
   graph->SetPoint(3747,0.3748,3127.859);
   graph->SetPoint(3748,0.3749,3125.647);
   graph->SetPoint(3749,0.375,3123.437);
   graph->SetPoint(3750,0.3751,3121.228);
   graph->SetPoint(3751,0.3752,3119.019);
   graph->SetPoint(3752,0.3753,3116.812);
   graph->SetPoint(3753,0.3754,3114.605);
   graph->SetPoint(3754,0.3755,3112.4);
   graph->SetPoint(3755,0.3756,3110.195);
   graph->SetPoint(3756,0.3757,3107.991);
   graph->SetPoint(3757,0.3758,3105.789);
   graph->SetPoint(3758,0.3759,3103.587);
   graph->SetPoint(3759,0.376,3101.386);
   graph->SetPoint(3760,0.3761,3099.186);
   graph->SetPoint(3761,0.3762,3096.988);
   graph->SetPoint(3762,0.3763,3094.79);
   graph->SetPoint(3763,0.3764,3092.593);
   graph->SetPoint(3764,0.3765,3090.397);
   graph->SetPoint(3765,0.3766,3088.202);
   graph->SetPoint(3766,0.3767,3086.008);
   graph->SetPoint(3767,0.3768,3083.815);
   graph->SetPoint(3768,0.3769,3081.623);
   graph->SetPoint(3769,0.377,3079.431);
   graph->SetPoint(3770,0.3771,3077.241);
   graph->SetPoint(3771,0.3772,3075.052);
   graph->SetPoint(3772,0.3773,3072.864);
   graph->SetPoint(3773,0.3774,3070.676);
   graph->SetPoint(3774,0.3775,3068.49);
   graph->SetPoint(3775,0.3776,3066.305);
   graph->SetPoint(3776,0.3777,3064.12);
   graph->SetPoint(3777,0.3778,3061.937);
   graph->SetPoint(3778,0.3779,3059.754);
   graph->SetPoint(3779,0.378,3057.573);
   graph->SetPoint(3780,0.3781,3055.392);
   graph->SetPoint(3781,0.3782,3053.212);
   graph->SetPoint(3782,0.3783,3051.034);
   graph->SetPoint(3783,0.3784,3048.856);
   graph->SetPoint(3784,0.3785,3046.679);
   graph->SetPoint(3785,0.3786,3044.503);
   graph->SetPoint(3786,0.3787,3042.329);
   graph->SetPoint(3787,0.3788,3040.155);
   graph->SetPoint(3788,0.3789,3037.982);
   graph->SetPoint(3789,0.379,3035.81);
   graph->SetPoint(3790,0.3791,3033.639);
   graph->SetPoint(3791,0.3792,3031.469);
   graph->SetPoint(3792,0.3793,3029.3);
   graph->SetPoint(3793,0.3794,3027.132);
   graph->SetPoint(3794,0.3795,3024.964);
   graph->SetPoint(3795,0.3796,3022.798);
   graph->SetPoint(3796,0.3797,3020.633);
   graph->SetPoint(3797,0.3798,3018.469);
   graph->SetPoint(3798,0.3799,3016.305);
   graph->SetPoint(3799,0.38,3014.143);
   graph->SetPoint(3800,0.3801,3011.982);
   graph->SetPoint(3801,0.3802,3009.821);
   graph->SetPoint(3802,0.3803,3007.662);
   graph->SetPoint(3803,0.3804,3005.503);
   graph->SetPoint(3804,0.3805,3003.346);
   graph->SetPoint(3805,0.3806,3001.189);
   graph->SetPoint(3806,0.3807,2999.033);
   graph->SetPoint(3807,0.3808,2996.879);
   graph->SetPoint(3808,0.3809,2994.725);
   graph->SetPoint(3809,0.381,2992.572);
   graph->SetPoint(3810,0.3811,2990.42);
   graph->SetPoint(3811,0.3812,2988.269);
   graph->SetPoint(3812,0.3813,2986.12);
   graph->SetPoint(3813,0.3814,2983.971);
   graph->SetPoint(3814,0.3815,2981.823);
   graph->SetPoint(3815,0.3816,2979.676);
   graph->SetPoint(3816,0.3817,2977.53);
   graph->SetPoint(3817,0.3818,2975.384);
   graph->SetPoint(3818,0.3819,2973.24);
   graph->SetPoint(3819,0.382,2971.097);
   graph->SetPoint(3820,0.3821,2968.955);
   graph->SetPoint(3821,0.3822,2966.814);
   graph->SetPoint(3822,0.3823,2964.673);
   graph->SetPoint(3823,0.3824,2962.534);
   graph->SetPoint(3824,0.3825,2960.396);
   graph->SetPoint(3825,0.3826,2958.258);
   graph->SetPoint(3826,0.3827,2956.122);
   graph->SetPoint(3827,0.3828,2953.986);
   graph->SetPoint(3828,0.3829,2951.852);
   graph->SetPoint(3829,0.383,2949.718);
   graph->SetPoint(3830,0.3831,2947.585);
   graph->SetPoint(3831,0.3832,2945.454);
   graph->SetPoint(3832,0.3833,2943.323);
   graph->SetPoint(3833,0.3834,2941.193);
   graph->SetPoint(3834,0.3835,2939.064);
   graph->SetPoint(3835,0.3836,2936.937);
   graph->SetPoint(3836,0.3837,2934.81);
   graph->SetPoint(3837,0.3838,2932.684);
   graph->SetPoint(3838,0.3839,2930.559);
   graph->SetPoint(3839,0.384,2928.435);
   graph->SetPoint(3840,0.3841,2926.312);
   graph->SetPoint(3841,0.3842,2924.19);
   graph->SetPoint(3842,0.3843,2922.068);
   graph->SetPoint(3843,0.3844,2919.948);
   graph->SetPoint(3844,0.3845,2917.829);
   graph->SetPoint(3845,0.3846,2915.711);
   graph->SetPoint(3846,0.3847,2913.593);
   graph->SetPoint(3847,0.3848,2911.477);
   graph->SetPoint(3848,0.3849,2909.362);
   graph->SetPoint(3849,0.385,2907.247);
   graph->SetPoint(3850,0.3851,2905.134);
   graph->SetPoint(3851,0.3852,2903.021);
   graph->SetPoint(3852,0.3853,2900.91);
   graph->SetPoint(3853,0.3854,2898.799);
   graph->SetPoint(3854,0.3855,2896.69);
   graph->SetPoint(3855,0.3856,2894.581);
   graph->SetPoint(3856,0.3857,2892.473);
   graph->SetPoint(3857,0.3858,2890.366);
   graph->SetPoint(3858,0.3859,2888.261);
   graph->SetPoint(3859,0.386,2886.156);
   graph->SetPoint(3860,0.3861,2884.052);
   graph->SetPoint(3861,0.3862,2881.949);
   graph->SetPoint(3862,0.3863,2879.847);
   graph->SetPoint(3863,0.3864,2877.746);
   graph->SetPoint(3864,0.3865,2875.646);
   graph->SetPoint(3865,0.3866,2873.547);
   graph->SetPoint(3866,0.3867,2871.449);
   graph->SetPoint(3867,0.3868,2869.351);
   graph->SetPoint(3868,0.3869,2867.255);
   graph->SetPoint(3869,0.387,2865.16);
   graph->SetPoint(3870,0.3871,2863.066);
   graph->SetPoint(3871,0.3872,2860.972);
   graph->SetPoint(3872,0.3873,2858.88);
   graph->SetPoint(3873,0.3874,2856.788);
   graph->SetPoint(3874,0.3875,2854.698);
   graph->SetPoint(3875,0.3876,2852.608);
   graph->SetPoint(3876,0.3877,2850.52);
   graph->SetPoint(3877,0.3878,2848.432);
   graph->SetPoint(3878,0.3879,2846.345);
   graph->SetPoint(3879,0.388,2844.26);
   graph->SetPoint(3880,0.3881,2842.175);
   graph->SetPoint(3881,0.3882,2840.091);
   graph->SetPoint(3882,0.3883,2838.008);
   graph->SetPoint(3883,0.3884,2835.927);
   graph->SetPoint(3884,0.3885,2833.846);
   graph->SetPoint(3885,0.3886,2831.766);
   graph->SetPoint(3886,0.3887,2829.687);
   graph->SetPoint(3887,0.3888,2827.609);
   graph->SetPoint(3888,0.3889,2825.532);
   graph->SetPoint(3889,0.389,2823.455);
   graph->SetPoint(3890,0.3891,2821.38);
   graph->SetPoint(3891,0.3892,2819.306);
   graph->SetPoint(3892,0.3893,2817.233);
   graph->SetPoint(3893,0.3894,2815.16);
   graph->SetPoint(3894,0.3895,2813.089);
   graph->SetPoint(3895,0.3896,2811.019);
   graph->SetPoint(3896,0.3897,2808.949);
   graph->SetPoint(3897,0.3898,2806.881);
   graph->SetPoint(3898,0.3899,2804.813);
   graph->SetPoint(3899,0.39,2802.747);
   graph->SetPoint(3900,0.3901,2800.681);
   graph->SetPoint(3901,0.3902,2798.617);
   graph->SetPoint(3902,0.3903,2796.553);
   graph->SetPoint(3903,0.3904,2794.49);
   graph->SetPoint(3904,0.3905,2792.428);
   graph->SetPoint(3905,0.3906,2790.367);
   graph->SetPoint(3906,0.3907,2788.308);
   graph->SetPoint(3907,0.3908,2786.249);
   graph->SetPoint(3908,0.3909,2784.191);
   graph->SetPoint(3909,0.391,2782.134);
   graph->SetPoint(3910,0.3911,2780.078);
   graph->SetPoint(3911,0.3912,2778.023);
   graph->SetPoint(3912,0.3913,2775.969);
   graph->SetPoint(3913,0.3914,2773.915);
   graph->SetPoint(3914,0.3915,2771.863);
   graph->SetPoint(3915,0.3916,2769.812);
   graph->SetPoint(3916,0.3917,2767.762);
   graph->SetPoint(3917,0.3918,2765.712);
   graph->SetPoint(3918,0.3919,2763.664);
   graph->SetPoint(3919,0.392,2761.616);
   graph->SetPoint(3920,0.3921,2759.57);
   graph->SetPoint(3921,0.3922,2757.524);
   graph->SetPoint(3922,0.3923,2755.48);
   graph->SetPoint(3923,0.3924,2753.436);
   graph->SetPoint(3924,0.3925,2751.394);
   graph->SetPoint(3925,0.3926,2749.352);
   graph->SetPoint(3926,0.3927,2747.311);
   graph->SetPoint(3927,0.3928,2745.271);
   graph->SetPoint(3928,0.3929,2743.232);
   graph->SetPoint(3929,0.393,2741.195);
   graph->SetPoint(3930,0.3931,2739.158);
   graph->SetPoint(3931,0.3932,2737.122);
   graph->SetPoint(3932,0.3933,2735.087);
   graph->SetPoint(3933,0.3934,2733.053);
   graph->SetPoint(3934,0.3935,2731.019);
   graph->SetPoint(3935,0.3936,2728.987);
   graph->SetPoint(3936,0.3937,2726.956);
   graph->SetPoint(3937,0.3938,2724.926);
   graph->SetPoint(3938,0.3939,2722.897);
   graph->SetPoint(3939,0.394,2720.868);
   graph->SetPoint(3940,0.3941,2718.841);
   graph->SetPoint(3941,0.3942,2716.814);
   graph->SetPoint(3942,0.3943,2714.789);
   graph->SetPoint(3943,0.3944,2712.765);
   graph->SetPoint(3944,0.3945,2710.741);
   graph->SetPoint(3945,0.3946,2708.718);
   graph->SetPoint(3946,0.3947,2706.697);
   graph->SetPoint(3947,0.3948,2704.676);
   graph->SetPoint(3948,0.3949,2702.656);
   graph->SetPoint(3949,0.395,2700.638);
   graph->SetPoint(3950,0.3951,2698.62);
   graph->SetPoint(3951,0.3952,2696.603);
   graph->SetPoint(3952,0.3953,2694.587);
   graph->SetPoint(3953,0.3954,2692.572);
   graph->SetPoint(3954,0.3955,2690.558);
   graph->SetPoint(3955,0.3956,2688.545);
   graph->SetPoint(3956,0.3957,2686.533);
   graph->SetPoint(3957,0.3958,2684.522);
   graph->SetPoint(3958,0.3959,2682.511);
   graph->SetPoint(3959,0.396,2680.502);
   graph->SetPoint(3960,0.3961,2678.494);
   graph->SetPoint(3961,0.3962,2676.487);
   graph->SetPoint(3962,0.3963,2674.48);
   graph->SetPoint(3963,0.3964,2672.475);
   graph->SetPoint(3964,0.3965,2670.47);
   graph->SetPoint(3965,0.3966,2668.467);
   graph->SetPoint(3966,0.3967,2666.464);
   graph->SetPoint(3967,0.3968,2664.463);
   graph->SetPoint(3968,0.3969,2662.462);
   graph->SetPoint(3969,0.397,2660.462);
   graph->SetPoint(3970,0.3971,2658.464);
   graph->SetPoint(3971,0.3972,2656.466);
   graph->SetPoint(3972,0.3973,2654.469);
   graph->SetPoint(3973,0.3974,2652.473);
   graph->SetPoint(3974,0.3975,2650.478);
   graph->SetPoint(3975,0.3976,2648.484);
   graph->SetPoint(3976,0.3977,2646.491);
   graph->SetPoint(3977,0.3978,2644.499);
   graph->SetPoint(3978,0.3979,2642.508);
   graph->SetPoint(3979,0.398,2640.518);
   graph->SetPoint(3980,0.3981,2638.529);
   graph->SetPoint(3981,0.3982,2636.54);
   graph->SetPoint(3982,0.3983,2634.553);
   graph->SetPoint(3983,0.3984,2632.567);
   graph->SetPoint(3984,0.3985,2630.581);
   graph->SetPoint(3985,0.3986,2628.597);
   graph->SetPoint(3986,0.3987,2626.613);
   graph->SetPoint(3987,0.3988,2624.631);
   graph->SetPoint(3988,0.3989,2622.649);
   graph->SetPoint(3989,0.399,2620.669);
   graph->SetPoint(3990,0.3991,2618.689);
   graph->SetPoint(3991,0.3992,2616.71);
   graph->SetPoint(3992,0.3993,2614.732);
   graph->SetPoint(3993,0.3994,2612.756);
   graph->SetPoint(3994,0.3995,2610.78);
   graph->SetPoint(3995,0.3996,2608.805);
   graph->SetPoint(3996,0.3997,2606.831);
   graph->SetPoint(3997,0.3998,2604.858);
   graph->SetPoint(3998,0.3999,2602.886);
   graph->SetPoint(3999,0.4,2600.915);
   graph->SetPoint(4000,0.4001,2598.945);
   graph->SetPoint(4001,0.4002,2596.975);
   graph->SetPoint(4002,0.4003,2595.007);
   graph->SetPoint(4003,0.4004,2593.04);
   graph->SetPoint(4004,0.4005,2591.074);
   graph->SetPoint(4005,0.4006,2589.108);
   graph->SetPoint(4006,0.4007,2587.144);
   graph->SetPoint(4007,0.4008,2585.18);
   graph->SetPoint(4008,0.4009,2583.218);
   graph->SetPoint(4009,0.401,2581.256);
   graph->SetPoint(4010,0.4011,2579.295);
   graph->SetPoint(4011,0.4012,2577.336);
   graph->SetPoint(4012,0.4013,2575.377);
   graph->SetPoint(4013,0.4014,2573.419);
   graph->SetPoint(4014,0.4015,2571.462);
   graph->SetPoint(4015,0.4016,2569.507);
   graph->SetPoint(4016,0.4017,2567.552);
   graph->SetPoint(4017,0.4018,2565.598);
   graph->SetPoint(4018,0.4019,2563.645);
   graph->SetPoint(4019,0.402,2561.693);
   graph->SetPoint(4020,0.4021,2559.742);
   graph->SetPoint(4021,0.4022,2557.791);
   graph->SetPoint(4022,0.4023,2555.842);
   graph->SetPoint(4023,0.4024,2553.894);
   graph->SetPoint(4024,0.4025,2551.947);
   graph->SetPoint(4025,0.4026,2550);
   graph->SetPoint(4026,0.4027,2548.055);
   graph->SetPoint(4027,0.4028,2546.11);
   graph->SetPoint(4028,0.4029,2544.167);
   graph->SetPoint(4029,0.403,2542.224);
   graph->SetPoint(4030,0.4031,2540.283);
   graph->SetPoint(4031,0.4032,2538.342);
   graph->SetPoint(4032,0.4033,2536.402);
   graph->SetPoint(4033,0.4034,2534.464);
   graph->SetPoint(4034,0.4035,2532.526);
   graph->SetPoint(4035,0.4036,2530.589);
   graph->SetPoint(4036,0.4037,2528.653);
   graph->SetPoint(4037,0.4038,2526.718);
   graph->SetPoint(4038,0.4039,2524.784);
   graph->SetPoint(4039,0.404,2522.851);
   graph->SetPoint(4040,0.4041,2520.919);
   graph->SetPoint(4041,0.4042,2518.988);
   graph->SetPoint(4042,0.4043,2517.058);
   graph->SetPoint(4043,0.4044,2515.128);
   graph->SetPoint(4044,0.4045,2513.2);
   graph->SetPoint(4045,0.4046,2511.273);
   graph->SetPoint(4046,0.4047,2509.346);
   graph->SetPoint(4047,0.4048,2507.421);
   graph->SetPoint(4048,0.4049,2505.496);
   graph->SetPoint(4049,0.405,2503.573);
   graph->SetPoint(4050,0.4051,2501.65);
   graph->SetPoint(4051,0.4052,2499.729);
   graph->SetPoint(4052,0.4053,2497.808);
   graph->SetPoint(4053,0.4054,2495.888);
   graph->SetPoint(4054,0.4055,2493.969);
   graph->SetPoint(4055,0.4056,2492.052);
   graph->SetPoint(4056,0.4057,2490.135);
   graph->SetPoint(4057,0.4058,2488.219);
   graph->SetPoint(4058,0.4059,2486.304);
   graph->SetPoint(4059,0.406,2484.39);
   graph->SetPoint(4060,0.4061,2482.477);
   graph->SetPoint(4061,0.4062,2480.564);
   graph->SetPoint(4062,0.4063,2478.653);
   graph->SetPoint(4063,0.4064,2476.743);
   graph->SetPoint(4064,0.4065,2474.834);
   graph->SetPoint(4065,0.4066,2472.925);
   graph->SetPoint(4066,0.4067,2471.018);
   graph->SetPoint(4067,0.4068,2469.112);
   graph->SetPoint(4068,0.4069,2467.206);
   graph->SetPoint(4069,0.407,2465.301);
   graph->SetPoint(4070,0.4071,2463.398);
   graph->SetPoint(4071,0.4072,2461.495);
   graph->SetPoint(4072,0.4073,2459.593);
   graph->SetPoint(4073,0.4074,2457.693);
   graph->SetPoint(4074,0.4075,2455.793);
   graph->SetPoint(4075,0.4076,2453.894);
   graph->SetPoint(4076,0.4077,2451.996);
   graph->SetPoint(4077,0.4078,2450.099);
   graph->SetPoint(4078,0.4079,2448.203);
   graph->SetPoint(4079,0.408,2446.308);
   graph->SetPoint(4080,0.4081,2444.414);
   graph->SetPoint(4081,0.4082,2442.521);
   graph->SetPoint(4082,0.4083,2440.629);
   graph->SetPoint(4083,0.4084,2438.737);
   graph->SetPoint(4084,0.4085,2436.847);
   graph->SetPoint(4085,0.4086,2434.958);
   graph->SetPoint(4086,0.4087,2433.069);
   graph->SetPoint(4087,0.4088,2431.182);
   graph->SetPoint(4088,0.4089,2429.295);
   graph->SetPoint(4089,0.409,2427.409);
   graph->SetPoint(4090,0.4091,2425.525);
   graph->SetPoint(4091,0.4092,2423.641);
   graph->SetPoint(4092,0.4093,2421.758);
   graph->SetPoint(4093,0.4094,2419.877);
   graph->SetPoint(4094,0.4095,2417.996);
   graph->SetPoint(4095,0.4096,2416.116);
   graph->SetPoint(4096,0.4097,2414.237);
   graph->SetPoint(4097,0.4098,2412.359);
   graph->SetPoint(4098,0.4099,2410.482);
   graph->SetPoint(4099,0.41,2408.606);
   graph->SetPoint(4100,0.4101,2406.731);
   graph->SetPoint(4101,0.4102,2404.856);
   graph->SetPoint(4102,0.4103,2402.983);
   graph->SetPoint(4103,0.4104,2401.111);
   graph->SetPoint(4104,0.4105,2399.239);
   graph->SetPoint(4105,0.4106,2397.369);
   graph->SetPoint(4106,0.4107,2395.499);
   graph->SetPoint(4107,0.4108,2393.631);
   graph->SetPoint(4108,0.4109,2391.763);
   graph->SetPoint(4109,0.411,2389.897);
   graph->SetPoint(4110,0.4111,2388.031);
   graph->SetPoint(4111,0.4112,2386.166);
   graph->SetPoint(4112,0.4113,2384.302);
   graph->SetPoint(4113,0.4114,2382.439);
   graph->SetPoint(4114,0.4115,2380.578);
   graph->SetPoint(4115,0.4116,2378.717);
   graph->SetPoint(4116,0.4117,2376.856);
   graph->SetPoint(4117,0.4118,2374.997);
   graph->SetPoint(4118,0.4119,2373.139);
   graph->SetPoint(4119,0.412,2371.282);
   graph->SetPoint(4120,0.4121,2369.426);
   graph->SetPoint(4121,0.4122,2367.571);
   graph->SetPoint(4122,0.4123,2365.716);
   graph->SetPoint(4123,0.4124,2363.863);
   graph->SetPoint(4124,0.4125,2362.01);
   graph->SetPoint(4125,0.4126,2360.159);
   graph->SetPoint(4126,0.4127,2358.308);
   graph->SetPoint(4127,0.4128,2356.459);
   graph->SetPoint(4128,0.4129,2354.61);
   graph->SetPoint(4129,0.413,2352.762);
   graph->SetPoint(4130,0.4131,2350.915);
   graph->SetPoint(4131,0.4132,2349.07);
   graph->SetPoint(4132,0.4133,2347.225);
   graph->SetPoint(4133,0.4134,2345.381);
   graph->SetPoint(4134,0.4135,2343.538);
   graph->SetPoint(4135,0.4136,2341.696);
   graph->SetPoint(4136,0.4137,2339.855);
   graph->SetPoint(4137,0.4138,2338.014);
   graph->SetPoint(4138,0.4139,2336.175);
   graph->SetPoint(4139,0.414,2334.337);
   graph->SetPoint(4140,0.4141,2332.499);
   graph->SetPoint(4141,0.4142,2330.663);
   graph->SetPoint(4142,0.4143,2328.828);
   graph->SetPoint(4143,0.4144,2326.993);
   graph->SetPoint(4144,0.4145,2325.16);
   graph->SetPoint(4145,0.4146,2323.327);
   graph->SetPoint(4146,0.4147,2321.495);
   graph->SetPoint(4147,0.4148,2319.665);
   graph->SetPoint(4148,0.4149,2317.835);
   graph->SetPoint(4149,0.415,2316.006);
   graph->SetPoint(4150,0.4151,2314.178);
   graph->SetPoint(4151,0.4152,2312.351);
   graph->SetPoint(4152,0.4153,2310.525);
   graph->SetPoint(4153,0.4154,2308.7);
   graph->SetPoint(4154,0.4155,2306.876);
   graph->SetPoint(4155,0.4156,2305.053);
   graph->SetPoint(4156,0.4157,2303.23);
   graph->SetPoint(4157,0.4158,2301.409);
   graph->SetPoint(4158,0.4159,2299.589);
   graph->SetPoint(4159,0.416,2297.769);
   graph->SetPoint(4160,0.4161,2295.951);
   graph->SetPoint(4161,0.4162,2294.133);
   graph->SetPoint(4162,0.4163,2292.317);
   graph->SetPoint(4163,0.4164,2290.501);
   graph->SetPoint(4164,0.4165,2288.686);
   graph->SetPoint(4165,0.4166,2286.873);
   graph->SetPoint(4166,0.4167,2285.06);
   graph->SetPoint(4167,0.4168,2283.248);
   graph->SetPoint(4168,0.4169,2281.437);
   graph->SetPoint(4169,0.417,2279.627);
   graph->SetPoint(4170,0.4171,2277.818);
   graph->SetPoint(4171,0.4172,2276.01);
   graph->SetPoint(4172,0.4173,2274.203);
   graph->SetPoint(4173,0.4174,2272.397);
   graph->SetPoint(4174,0.4175,2270.591);
   graph->SetPoint(4175,0.4176,2268.787);
   graph->SetPoint(4176,0.4177,2266.984);
   graph->SetPoint(4177,0.4178,2265.181);
   graph->SetPoint(4178,0.4179,2263.38);
   graph->SetPoint(4179,0.418,2261.579);
   graph->SetPoint(4180,0.4181,2259.78);
   graph->SetPoint(4181,0.4182,2257.981);
   graph->SetPoint(4182,0.4183,2256.183);
   graph->SetPoint(4183,0.4184,2254.386);
   graph->SetPoint(4184,0.4185,2252.59);
   graph->SetPoint(4185,0.4186,2250.796);
   graph->SetPoint(4186,0.4187,2249.002);
   graph->SetPoint(4187,0.4188,2247.209);
   graph->SetPoint(4188,0.4189,2245.417);
   graph->SetPoint(4189,0.419,2243.625);
   graph->SetPoint(4190,0.4191,2241.835);
   graph->SetPoint(4191,0.4192,2240.046);
   graph->SetPoint(4192,0.4193,2238.258);
   graph->SetPoint(4193,0.4194,2236.47);
   graph->SetPoint(4194,0.4195,2234.684);
   graph->SetPoint(4195,0.4196,2232.898);
   graph->SetPoint(4196,0.4197,2231.114);
   graph->SetPoint(4197,0.4198,2229.33);
   graph->SetPoint(4198,0.4199,2227.547);
   graph->SetPoint(4199,0.42,2225.766);
   graph->SetPoint(4200,0.4201,2223.985);
   graph->SetPoint(4201,0.4202,2222.205);
   graph->SetPoint(4202,0.4203,2220.426);
   graph->SetPoint(4203,0.4204,2218.648);
   graph->SetPoint(4204,0.4205,2216.871);
   graph->SetPoint(4205,0.4206,2215.095);
   graph->SetPoint(4206,0.4207,2213.32);
   graph->SetPoint(4207,0.4208,2211.546);
   graph->SetPoint(4208,0.4209,2209.772);
   graph->SetPoint(4209,0.421,2208);
   graph->SetPoint(4210,0.4211,2206.229);
   graph->SetPoint(4211,0.4212,2204.458);
   graph->SetPoint(4212,0.4213,2202.689);
   graph->SetPoint(4213,0.4214,2200.92);
   graph->SetPoint(4214,0.4215,2199.153);
   graph->SetPoint(4215,0.4216,2197.386);
   graph->SetPoint(4216,0.4217,2195.62);
   graph->SetPoint(4217,0.4218,2193.855);
   graph->SetPoint(4218,0.4219,2192.091);
   graph->SetPoint(4219,0.422,2190.328);
   graph->SetPoint(4220,0.4221,2188.566);
   graph->SetPoint(4221,0.4222,2186.805);
   graph->SetPoint(4222,0.4223,2185.045);
   graph->SetPoint(4223,0.4224,2183.286);
   graph->SetPoint(4224,0.4225,2181.528);
   graph->SetPoint(4225,0.4226,2179.771);
   graph->SetPoint(4226,0.4227,2178.014);
   graph->SetPoint(4227,0.4228,2176.259);
   graph->SetPoint(4228,0.4229,2174.504);
   graph->SetPoint(4229,0.423,2172.751);
   graph->SetPoint(4230,0.4231,2170.998);
   graph->SetPoint(4231,0.4232,2169.246);
   graph->SetPoint(4232,0.4233,2167.496);
   graph->SetPoint(4233,0.4234,2165.746);
   graph->SetPoint(4234,0.4235,2163.997);
   graph->SetPoint(4235,0.4236,2162.249);
   graph->SetPoint(4236,0.4237,2160.502);
   graph->SetPoint(4237,0.4238,2158.756);
   graph->SetPoint(4238,0.4239,2157.011);
   graph->SetPoint(4239,0.424,2155.267);
   graph->SetPoint(4240,0.4241,2153.524);
   graph->SetPoint(4241,0.4242,2151.781);
   graph->SetPoint(4242,0.4243,2150.04);
   graph->SetPoint(4243,0.4244,2148.3);
   graph->SetPoint(4244,0.4245,2146.56);
   graph->SetPoint(4245,0.4246,2144.821);
   graph->SetPoint(4246,0.4247,2143.084);
   graph->SetPoint(4247,0.4248,2141.347);
   graph->SetPoint(4248,0.4249,2139.611);
   graph->SetPoint(4249,0.425,2137.877);
   graph->SetPoint(4250,0.4251,2136.143);
   graph->SetPoint(4251,0.4252,2134.41);
   graph->SetPoint(4252,0.4253,2132.678);
   graph->SetPoint(4253,0.4254,2130.947);
   graph->SetPoint(4254,0.4255,2129.217);
   graph->SetPoint(4255,0.4256,2127.488);
   graph->SetPoint(4256,0.4257,2125.759);
   graph->SetPoint(4257,0.4258,2124.032);
   graph->SetPoint(4258,0.4259,2122.306);
   graph->SetPoint(4259,0.426,2120.58);
   graph->SetPoint(4260,0.4261,2118.856);
   graph->SetPoint(4261,0.4262,2117.132);
   graph->SetPoint(4262,0.4263,2115.41);
   graph->SetPoint(4263,0.4264,2113.688);
   graph->SetPoint(4264,0.4265,2111.967);
   graph->SetPoint(4265,0.4266,2110.247);
   graph->SetPoint(4266,0.4267,2108.528);
   graph->SetPoint(4267,0.4268,2106.81);
   graph->SetPoint(4268,0.4269,2105.093);
   graph->SetPoint(4269,0.427,2103.377);
   graph->SetPoint(4270,0.4271,2101.662);
   graph->SetPoint(4271,0.4272,2099.948);
   graph->SetPoint(4272,0.4273,2098.235);
   graph->SetPoint(4273,0.4274,2096.522);
   graph->SetPoint(4274,0.4275,2094.811);
   graph->SetPoint(4275,0.4276,2093.101);
   graph->SetPoint(4276,0.4277,2091.391);
   graph->SetPoint(4277,0.4278,2089.682);
   graph->SetPoint(4278,0.4279,2087.975);
   graph->SetPoint(4279,0.428,2086.268);
   graph->SetPoint(4280,0.4281,2084.562);
   graph->SetPoint(4281,0.4282,2082.857);
   graph->SetPoint(4282,0.4283,2081.153);
   graph->SetPoint(4283,0.4284,2079.45);
   graph->SetPoint(4284,0.4285,2077.748);
   graph->SetPoint(4285,0.4286,2076.047);
   graph->SetPoint(4286,0.4287,2074.347);
   graph->SetPoint(4287,0.4288,2072.648);
   graph->SetPoint(4288,0.4289,2070.949);
   graph->SetPoint(4289,0.429,2069.252);
   graph->SetPoint(4290,0.4291,2067.556);
   graph->SetPoint(4291,0.4292,2065.86);
   graph->SetPoint(4292,0.4293,2064.166);
   graph->SetPoint(4293,0.4294,2062.472);
   graph->SetPoint(4294,0.4295,2060.779);
   graph->SetPoint(4295,0.4296,2059.087);
   graph->SetPoint(4296,0.4297,2057.397);
   graph->SetPoint(4297,0.4298,2055.707);
   graph->SetPoint(4298,0.4299,2054.018);
   graph->SetPoint(4299,0.43,2052.33);
   graph->SetPoint(4300,0.4301,2050.642);
   graph->SetPoint(4301,0.4302,2048.956);
   graph->SetPoint(4302,0.4303,2047.271);
   graph->SetPoint(4303,0.4304,2045.587);
   graph->SetPoint(4304,0.4305,2043.903);
   graph->SetPoint(4305,0.4306,2042.221);
   graph->SetPoint(4306,0.4307,2040.539);
   graph->SetPoint(4307,0.4308,2038.859);
   graph->SetPoint(4308,0.4309,2037.179);
   graph->SetPoint(4309,0.431,2035.5);
   graph->SetPoint(4310,0.4311,2033.823);
   graph->SetPoint(4311,0.4312,2032.146);
   graph->SetPoint(4312,0.4313,2030.47);
   graph->SetPoint(4313,0.4314,2028.795);
   graph->SetPoint(4314,0.4315,2027.121);
   graph->SetPoint(4315,0.4316,2025.448);
   graph->SetPoint(4316,0.4317,2023.775);
   graph->SetPoint(4317,0.4318,2022.104);
   graph->SetPoint(4318,0.4319,2020.434);
   graph->SetPoint(4319,0.432,2018.764);
   graph->SetPoint(4320,0.4321,2017.096);
   graph->SetPoint(4321,0.4322,2015.428);
   graph->SetPoint(4322,0.4323,2013.762);
   graph->SetPoint(4323,0.4324,2012.096);
   graph->SetPoint(4324,0.4325,2010.431);
   graph->SetPoint(4325,0.4326,2008.767);
   graph->SetPoint(4326,0.4327,2007.105);
   graph->SetPoint(4327,0.4328,2005.443);
   graph->SetPoint(4328,0.4329,2003.782);
   graph->SetPoint(4329,0.433,2002.121);
   graph->SetPoint(4330,0.4331,2000.462);
   graph->SetPoint(4331,0.4332,1998.804);
   graph->SetPoint(4332,0.4333,1997.147);
   graph->SetPoint(4333,0.4334,1995.49);
   graph->SetPoint(4334,0.4335,1993.835);
   graph->SetPoint(4335,0.4336,1992.18);
   graph->SetPoint(4336,0.4337,1990.527);
   graph->SetPoint(4337,0.4338,1988.874);
   graph->SetPoint(4338,0.4339,1987.222);
   graph->SetPoint(4339,0.434,1985.572);
   graph->SetPoint(4340,0.4341,1983.922);
   graph->SetPoint(4341,0.4342,1982.273);
   graph->SetPoint(4342,0.4343,1980.625);
   graph->SetPoint(4343,0.4344,1978.978);
   graph->SetPoint(4344,0.4345,1977.332);
   graph->SetPoint(4345,0.4346,1975.686);
   graph->SetPoint(4346,0.4347,1974.042);
   graph->SetPoint(4347,0.4348,1972.399);
   graph->SetPoint(4348,0.4349,1970.756);
   graph->SetPoint(4349,0.435,1969.115);
   graph->SetPoint(4350,0.4351,1967.474);
   graph->SetPoint(4351,0.4352,1965.834);
   graph->SetPoint(4352,0.4353,1964.196);
   graph->SetPoint(4353,0.4354,1962.558);
   graph->SetPoint(4354,0.4355,1960.921);
   graph->SetPoint(4355,0.4356,1959.285);
   graph->SetPoint(4356,0.4357,1957.65);
   graph->SetPoint(4357,0.4358,1956.016);
   graph->SetPoint(4358,0.4359,1954.383);
   graph->SetPoint(4359,0.436,1952.751);
   graph->SetPoint(4360,0.4361,1951.119);
   graph->SetPoint(4361,0.4362,1949.489);
   graph->SetPoint(4362,0.4363,1947.86);
   graph->SetPoint(4363,0.4364,1946.231);
   graph->SetPoint(4364,0.4365,1944.603);
   graph->SetPoint(4365,0.4366,1942.977);
   graph->SetPoint(4366,0.4367,1941.351);
   graph->SetPoint(4367,0.4368,1939.726);
   graph->SetPoint(4368,0.4369,1938.102);
   graph->SetPoint(4369,0.437,1936.479);
   graph->SetPoint(4370,0.4371,1934.857);
   graph->SetPoint(4371,0.4372,1933.236);
   graph->SetPoint(4372,0.4373,1931.616);
   graph->SetPoint(4373,0.4374,1929.997);
   graph->SetPoint(4374,0.4375,1928.379);
   graph->SetPoint(4375,0.4376,1926.761);
   graph->SetPoint(4376,0.4377,1925.145);
   graph->SetPoint(4377,0.4378,1923.529);
   graph->SetPoint(4378,0.4379,1921.915);
   graph->SetPoint(4379,0.438,1920.301);
   graph->SetPoint(4380,0.4381,1918.688);
   graph->SetPoint(4381,0.4382,1917.076);
   graph->SetPoint(4382,0.4383,1915.465);
   graph->SetPoint(4383,0.4384,1913.855);
   graph->SetPoint(4384,0.4385,1912.246);
   graph->SetPoint(4385,0.4386,1910.638);
   graph->SetPoint(4386,0.4387,1909.031);
   graph->SetPoint(4387,0.4388,1907.425);
   graph->SetPoint(4388,0.4389,1905.819);
   graph->SetPoint(4389,0.439,1904.215);
   graph->SetPoint(4390,0.4391,1902.611);
   graph->SetPoint(4391,0.4392,1901.009);
   graph->SetPoint(4392,0.4393,1899.407);
   graph->SetPoint(4393,0.4394,1897.806);
   graph->SetPoint(4394,0.4395,1896.207);
   graph->SetPoint(4395,0.4396,1894.608);
   graph->SetPoint(4396,0.4397,1893.01);
   graph->SetPoint(4397,0.4398,1891.413);
   graph->SetPoint(4398,0.4399,1889.817);
   graph->SetPoint(4399,0.44,1888.222);
   graph->SetPoint(4400,0.4401,1886.627);
   graph->SetPoint(4401,0.4402,1885.034);
   graph->SetPoint(4402,0.4403,1883.442);
   graph->SetPoint(4403,0.4404,1881.85);
   graph->SetPoint(4404,0.4405,1880.259);
   graph->SetPoint(4405,0.4406,1878.67);
   graph->SetPoint(4406,0.4407,1877.081);
   graph->SetPoint(4407,0.4408,1875.493);
   graph->SetPoint(4408,0.4409,1873.906);
   graph->SetPoint(4409,0.441,1872.321);
   graph->SetPoint(4410,0.4411,1870.736);
   graph->SetPoint(4411,0.4412,1869.151);
   graph->SetPoint(4412,0.4413,1867.568);
   graph->SetPoint(4413,0.4414,1865.986);
   graph->SetPoint(4414,0.4415,1864.405);
   graph->SetPoint(4415,0.4416,1862.824);
   graph->SetPoint(4416,0.4417,1861.245);
   graph->SetPoint(4417,0.4418,1859.666);
   graph->SetPoint(4418,0.4419,1858.089);
   graph->SetPoint(4419,0.442,1856.512);
   graph->SetPoint(4420,0.4421,1854.936);
   graph->SetPoint(4421,0.4422,1853.361);
   graph->SetPoint(4422,0.4423,1851.787);
   graph->SetPoint(4423,0.4424,1850.214);
   graph->SetPoint(4424,0.4425,1848.642);
   graph->SetPoint(4425,0.4426,1847.071);
   graph->SetPoint(4426,0.4427,1845.501);
   graph->SetPoint(4427,0.4428,1843.931);
   graph->SetPoint(4428,0.4429,1842.363);
   graph->SetPoint(4429,0.443,1840.796);
   graph->SetPoint(4430,0.4431,1839.229);
   graph->SetPoint(4431,0.4432,1837.663);
   graph->SetPoint(4432,0.4433,1836.099);
   graph->SetPoint(4433,0.4434,1834.535);
   graph->SetPoint(4434,0.4435,1832.972);
   graph->SetPoint(4435,0.4436,1831.41);
   graph->SetPoint(4436,0.4437,1829.849);
   graph->SetPoint(4437,0.4438,1828.289);
   graph->SetPoint(4438,0.4439,1826.73);
   graph->SetPoint(4439,0.444,1825.171);
   graph->SetPoint(4440,0.4441,1823.614);
   graph->SetPoint(4441,0.4442,1822.058);
   graph->SetPoint(4442,0.4443,1820.502);
   graph->SetPoint(4443,0.4444,1818.947);
   graph->SetPoint(4444,0.4445,1817.394);
   graph->SetPoint(4445,0.4446,1815.841);
   graph->SetPoint(4446,0.4447,1814.289);
   graph->SetPoint(4447,0.4448,1812.738);
   graph->SetPoint(4448,0.4449,1811.188);
   graph->SetPoint(4449,0.445,1809.639);
   graph->SetPoint(4450,0.4451,1808.091);
   graph->SetPoint(4451,0.4452,1806.544);
   graph->SetPoint(4452,0.4453,1804.998);
   graph->SetPoint(4453,0.4454,1803.452);
   graph->SetPoint(4454,0.4455,1801.908);
   graph->SetPoint(4455,0.4456,1800.364);
   graph->SetPoint(4456,0.4457,1798.821);
   graph->SetPoint(4457,0.4458,1797.28);
   graph->SetPoint(4458,0.4459,1795.739);
   graph->SetPoint(4459,0.446,1794.199);
   graph->SetPoint(4460,0.4461,1792.66);
   graph->SetPoint(4461,0.4462,1791.122);
   graph->SetPoint(4462,0.4463,1789.585);
   graph->SetPoint(4463,0.4464,1788.049);
   graph->SetPoint(4464,0.4465,1786.513);
   graph->SetPoint(4465,0.4466,1784.979);
   graph->SetPoint(4466,0.4467,1783.446);
   graph->SetPoint(4467,0.4468,1781.913);
   graph->SetPoint(4468,0.4469,1780.381);
   graph->SetPoint(4469,0.447,1778.851);
   graph->SetPoint(4470,0.4471,1777.321);
   graph->SetPoint(4471,0.4472,1775.792);
   graph->SetPoint(4472,0.4473,1774.264);
   graph->SetPoint(4473,0.4474,1772.737);
   graph->SetPoint(4474,0.4475,1771.211);
   graph->SetPoint(4475,0.4476,1769.686);
   graph->SetPoint(4476,0.4477,1768.162);
   graph->SetPoint(4477,0.4478,1766.638);
   graph->SetPoint(4478,0.4479,1765.116);
   graph->SetPoint(4479,0.448,1763.594);
   graph->SetPoint(4480,0.4481,1762.074);
   graph->SetPoint(4481,0.4482,1760.554);
   graph->SetPoint(4482,0.4483,1759.035);
   graph->SetPoint(4483,0.4484,1757.517);
   graph->SetPoint(4484,0.4485,1756);
   graph->SetPoint(4485,0.4486,1754.484);
   graph->SetPoint(4486,0.4487,1752.969);
   graph->SetPoint(4487,0.4488,1751.455);
   graph->SetPoint(4488,0.4489,1749.942);
   graph->SetPoint(4489,0.449,1748.429);
   graph->SetPoint(4490,0.4491,1746.918);
   graph->SetPoint(4491,0.4492,1745.408);
   graph->SetPoint(4492,0.4493,1743.898);
   graph->SetPoint(4493,0.4494,1742.389);
   graph->SetPoint(4494,0.4495,1740.881);
   graph->SetPoint(4495,0.4496,1739.375);
   graph->SetPoint(4496,0.4497,1737.869);
   graph->SetPoint(4497,0.4498,1736.364);
   graph->SetPoint(4498,0.4499,1734.859);
   graph->SetPoint(4499,0.45,1733.356);
   graph->SetPoint(4500,0.4501,1731.854);
   graph->SetPoint(4501,0.4502,1730.353);
   graph->SetPoint(4502,0.4503,1728.852);
   graph->SetPoint(4503,0.4504,1727.353);
   graph->SetPoint(4504,0.4505,1725.854);
   graph->SetPoint(4505,0.4506,1724.356);
   graph->SetPoint(4506,0.4507,1722.859);
   graph->SetPoint(4507,0.4508,1721.364);
   graph->SetPoint(4508,0.4509,1719.869);
   graph->SetPoint(4509,0.451,1718.375);
   graph->SetPoint(4510,0.4511,1716.881);
   graph->SetPoint(4511,0.4512,1715.389);
   graph->SetPoint(4512,0.4513,1713.898);
   graph->SetPoint(4513,0.4514,1712.407);
   graph->SetPoint(4514,0.4515,1710.918);
   graph->SetPoint(4515,0.4516,1709.429);
   graph->SetPoint(4516,0.4517,1707.942);
   graph->SetPoint(4517,0.4518,1706.455);
   graph->SetPoint(4518,0.4519,1704.969);
   graph->SetPoint(4519,0.452,1703.484);
   graph->SetPoint(4520,0.4521,1702);
   graph->SetPoint(4521,0.4522,1700.517);
   graph->SetPoint(4522,0.4523,1699.035);
   graph->SetPoint(4523,0.4524,1697.554);
   graph->SetPoint(4524,0.4525,1696.073);
   graph->SetPoint(4525,0.4526,1694.594);
   graph->SetPoint(4526,0.4527,1693.115);
   graph->SetPoint(4527,0.4528,1691.638);
   graph->SetPoint(4528,0.4529,1690.161);
   graph->SetPoint(4529,0.453,1688.685);
   graph->SetPoint(4530,0.4531,1687.21);
   graph->SetPoint(4531,0.4532,1685.736);
   graph->SetPoint(4532,0.4533,1684.263);
   graph->SetPoint(4533,0.4534,1682.791);
   graph->SetPoint(4534,0.4535,1681.32);
   graph->SetPoint(4535,0.4536,1679.85);
   graph->SetPoint(4536,0.4537,1678.38);
   graph->SetPoint(4537,0.4538,1676.912);
   graph->SetPoint(4538,0.4539,1675.444);
   graph->SetPoint(4539,0.454,1673.977);
   graph->SetPoint(4540,0.4541,1672.512);
   graph->SetPoint(4541,0.4542,1671.047);
   graph->SetPoint(4542,0.4543,1669.583);
   graph->SetPoint(4543,0.4544,1668.12);
   graph->SetPoint(4544,0.4545,1666.658);
   graph->SetPoint(4545,0.4546,1665.196);
   graph->SetPoint(4546,0.4547,1663.736);
   graph->SetPoint(4547,0.4548,1662.277);
   graph->SetPoint(4548,0.4549,1660.818);
   graph->SetPoint(4549,0.455,1659.361);
   graph->SetPoint(4550,0.4551,1657.904);
   graph->SetPoint(4551,0.4552,1656.448);
   graph->SetPoint(4552,0.4553,1654.993);
   graph->SetPoint(4553,0.4554,1653.539);
   graph->SetPoint(4554,0.4555,1652.086);
   graph->SetPoint(4555,0.4556,1650.634);
   graph->SetPoint(4556,0.4557,1649.183);
   graph->SetPoint(4557,0.4558,1647.733);
   graph->SetPoint(4558,0.4559,1646.283);
   graph->SetPoint(4559,0.456,1644.835);
   graph->SetPoint(4560,0.4561,1643.387);
   graph->SetPoint(4561,0.4562,1641.941);
   graph->SetPoint(4562,0.4563,1640.495);
   graph->SetPoint(4563,0.4564,1639.05);
   graph->SetPoint(4564,0.4565,1637.606);
   graph->SetPoint(4565,0.4566,1636.163);
   graph->SetPoint(4566,0.4567,1634.721);
   graph->SetPoint(4567,0.4568,1633.28);
   graph->SetPoint(4568,0.4569,1631.84);
   graph->SetPoint(4569,0.457,1630.4);
   graph->SetPoint(4570,0.4571,1628.962);
   graph->SetPoint(4571,0.4572,1627.524);
   graph->SetPoint(4572,0.4573,1626.087);
   graph->SetPoint(4573,0.4574,1624.652);
   graph->SetPoint(4574,0.4575,1623.217);
   graph->SetPoint(4575,0.4576,1621.783);
   graph->SetPoint(4576,0.4577,1620.35);
   graph->SetPoint(4577,0.4578,1618.918);
   graph->SetPoint(4578,0.4579,1617.486);
   graph->SetPoint(4579,0.458,1616.056);
   graph->SetPoint(4580,0.4581,1614.627);
   graph->SetPoint(4581,0.4582,1613.198);
   graph->SetPoint(4582,0.4583,1611.771);
   graph->SetPoint(4583,0.4584,1610.344);
   graph->SetPoint(4584,0.4585,1608.918);
   graph->SetPoint(4585,0.4586,1607.493);
   graph->SetPoint(4586,0.4587,1606.069);
   graph->SetPoint(4587,0.4588,1604.646);
   graph->SetPoint(4588,0.4589,1603.224);
   graph->SetPoint(4589,0.459,1601.803);
   graph->SetPoint(4590,0.4591,1600.382);
   graph->SetPoint(4591,0.4592,1598.963);
   graph->SetPoint(4592,0.4593,1597.544);
   graph->SetPoint(4593,0.4594,1596.127);
   graph->SetPoint(4594,0.4595,1594.71);
   graph->SetPoint(4595,0.4596,1593.294);
   graph->SetPoint(4596,0.4597,1591.879);
   graph->SetPoint(4597,0.4598,1590.465);
   graph->SetPoint(4598,0.4599,1589.052);
   graph->SetPoint(4599,0.46,1587.64);
   graph->SetPoint(4600,0.4601,1586.229);
   graph->SetPoint(4601,0.4602,1584.818);
   graph->SetPoint(4602,0.4603,1583.409);
   graph->SetPoint(4603,0.4604,1582);
   graph->SetPoint(4604,0.4605,1580.593);
   graph->SetPoint(4605,0.4606,1579.186);
   graph->SetPoint(4606,0.4607,1577.78);
   graph->SetPoint(4607,0.4608,1576.375);
   graph->SetPoint(4608,0.4609,1574.971);
   graph->SetPoint(4609,0.461,1573.568);
   graph->SetPoint(4610,0.4611,1572.165);
   graph->SetPoint(4611,0.4612,1570.764);
   graph->SetPoint(4612,0.4613,1569.364);
   graph->SetPoint(4613,0.4614,1567.964);
   graph->SetPoint(4614,0.4615,1566.565);
   graph->SetPoint(4615,0.4616,1565.168);
   graph->SetPoint(4616,0.4617,1563.771);
   graph->SetPoint(4617,0.4618,1562.375);
   graph->SetPoint(4618,0.4619,1560.98);
   graph->SetPoint(4619,0.462,1559.586);
   graph->SetPoint(4620,0.4621,1558.193);
   graph->SetPoint(4621,0.4622,1556.8);
   graph->SetPoint(4622,0.4623,1555.409);
   graph->SetPoint(4623,0.4624,1554.018);
   graph->SetPoint(4624,0.4625,1552.629);
   graph->SetPoint(4625,0.4626,1551.24);
   graph->SetPoint(4626,0.4627,1549.852);
   graph->SetPoint(4627,0.4628,1548.465);
   graph->SetPoint(4628,0.4629,1547.079);
   graph->SetPoint(4629,0.463,1545.694);
   graph->SetPoint(4630,0.4631,1544.31);
   graph->SetPoint(4631,0.4632,1542.927);
   graph->SetPoint(4632,0.4633,1541.544);
   graph->SetPoint(4633,0.4634,1540.163);
   graph->SetPoint(4634,0.4635,1538.782);
   graph->SetPoint(4635,0.4636,1537.402);
   graph->SetPoint(4636,0.4637,1536.024);
   graph->SetPoint(4637,0.4638,1534.646);
   graph->SetPoint(4638,0.4639,1533.269);
   graph->SetPoint(4639,0.464,1531.893);
   graph->SetPoint(4640,0.4641,1530.517);
   graph->SetPoint(4641,0.4642,1529.143);
   graph->SetPoint(4642,0.4643,1527.77);
   graph->SetPoint(4643,0.4644,1526.397);
   graph->SetPoint(4644,0.4645,1525.026);
   graph->SetPoint(4645,0.4646,1523.655);
   graph->SetPoint(4646,0.4647,1522.285);
   graph->SetPoint(4647,0.4648,1520.916);
   graph->SetPoint(4648,0.4649,1519.548);
   graph->SetPoint(4649,0.465,1518.181);
   graph->SetPoint(4650,0.4651,1516.815);
   graph->SetPoint(4651,0.4652,1515.45);
   graph->SetPoint(4652,0.4653,1514.085);
   graph->SetPoint(4653,0.4654,1512.722);
   graph->SetPoint(4654,0.4655,1511.359);
   graph->SetPoint(4655,0.4656,1509.998);
   graph->SetPoint(4656,0.4657,1508.637);
   graph->SetPoint(4657,0.4658,1507.277);
   graph->SetPoint(4658,0.4659,1505.918);
   graph->SetPoint(4659,0.466,1504.56);
   graph->SetPoint(4660,0.4661,1503.203);
   graph->SetPoint(4661,0.4662,1501.846);
   graph->SetPoint(4662,0.4663,1500.491);
   graph->SetPoint(4663,0.4664,1499.136);
   graph->SetPoint(4664,0.4665,1497.783);
   graph->SetPoint(4665,0.4666,1496.43);
   graph->SetPoint(4666,0.4667,1495.078);
   graph->SetPoint(4667,0.4668,1493.727);
   graph->SetPoint(4668,0.4669,1492.377);
   graph->SetPoint(4669,0.467,1491.028);
   graph->SetPoint(4670,0.4671,1489.68);
   graph->SetPoint(4671,0.4672,1488.333);
   graph->SetPoint(4672,0.4673,1486.986);
   graph->SetPoint(4673,0.4674,1485.641);
   graph->SetPoint(4674,0.4675,1484.296);
   graph->SetPoint(4675,0.4676,1482.952);
   graph->SetPoint(4676,0.4677,1481.609);
   graph->SetPoint(4677,0.4678,1480.267);
   graph->SetPoint(4678,0.4679,1478.926);
   graph->SetPoint(4679,0.468,1477.586);
   graph->SetPoint(4680,0.4681,1476.247);
   graph->SetPoint(4681,0.4682,1474.909);
   graph->SetPoint(4682,0.4683,1473.571);
   graph->SetPoint(4683,0.4684,1472.235);
   graph->SetPoint(4684,0.4685,1470.899);
   graph->SetPoint(4685,0.4686,1469.564);
   graph->SetPoint(4686,0.4687,1468.23);
   graph->SetPoint(4687,0.4688,1466.897);
   graph->SetPoint(4688,0.4689,1465.565);
   graph->SetPoint(4689,0.469,1464.234);
   graph->SetPoint(4690,0.4691,1462.904);
   graph->SetPoint(4691,0.4692,1461.574);
   graph->SetPoint(4692,0.4693,1460.246);
   graph->SetPoint(4693,0.4694,1458.918);
   graph->SetPoint(4694,0.4695,1457.591);
   graph->SetPoint(4695,0.4696,1456.265);
   graph->SetPoint(4696,0.4697,1454.941);
   graph->SetPoint(4697,0.4698,1453.616);
   graph->SetPoint(4698,0.4699,1452.293);
   graph->SetPoint(4699,0.47,1450.971);
   graph->SetPoint(4700,0.4701,1449.65);
   graph->SetPoint(4701,0.4702,1448.329);
   graph->SetPoint(4702,0.4703,1447.01);
   graph->SetPoint(4703,0.4704,1445.691);
   graph->SetPoint(4704,0.4705,1444.373);
   graph->SetPoint(4705,0.4706,1443.056);
   graph->SetPoint(4706,0.4707,1441.74);
   graph->SetPoint(4707,0.4708,1440.425);
   graph->SetPoint(4708,0.4709,1439.111);
   graph->SetPoint(4709,0.471,1437.798);
   graph->SetPoint(4710,0.4711,1436.485);
   graph->SetPoint(4711,0.4712,1435.174);
   graph->SetPoint(4712,0.4713,1433.863);
   graph->SetPoint(4713,0.4714,1432.553);
   graph->SetPoint(4714,0.4715,1431.244);
   graph->SetPoint(4715,0.4716,1429.937);
   graph->SetPoint(4716,0.4717,1428.629);
   graph->SetPoint(4717,0.4718,1427.323);
   graph->SetPoint(4718,0.4719,1426.018);
   graph->SetPoint(4719,0.472,1424.714);
   graph->SetPoint(4720,0.4721,1423.41);
   graph->SetPoint(4721,0.4722,1422.107);
   graph->SetPoint(4722,0.4723,1420.806);
   graph->SetPoint(4723,0.4724,1419.505);
   graph->SetPoint(4724,0.4725,1418.205);
   graph->SetPoint(4725,0.4726,1416.906);
   graph->SetPoint(4726,0.4727,1415.608);
   graph->SetPoint(4727,0.4728,1414.311);
   graph->SetPoint(4728,0.4729,1413.014);
   graph->SetPoint(4729,0.473,1411.719);
   graph->SetPoint(4730,0.4731,1410.424);
   graph->SetPoint(4731,0.4732,1409.13);
   graph->SetPoint(4732,0.4733,1407.838);
   graph->SetPoint(4733,0.4734,1406.546);
   graph->SetPoint(4734,0.4735,1405.255);
   graph->SetPoint(4735,0.4736,1403.964);
   graph->SetPoint(4736,0.4737,1402.675);
   graph->SetPoint(4737,0.4738,1401.387);
   graph->SetPoint(4738,0.4739,1400.099);
   graph->SetPoint(4739,0.474,1398.813);
   graph->SetPoint(4740,0.4741,1397.527);
   graph->SetPoint(4741,0.4742,1396.242);
   graph->SetPoint(4742,0.4743,1394.958);
   graph->SetPoint(4743,0.4744,1393.675);
   graph->SetPoint(4744,0.4745,1392.393);
   graph->SetPoint(4745,0.4746,1391.112);
   graph->SetPoint(4746,0.4747,1389.832);
   graph->SetPoint(4747,0.4748,1388.552);
   graph->SetPoint(4748,0.4749,1387.274);
   graph->SetPoint(4749,0.475,1385.996);
   graph->SetPoint(4750,0.4751,1384.719);
   graph->SetPoint(4751,0.4752,1383.443);
   graph->SetPoint(4752,0.4753,1382.168);
   graph->SetPoint(4753,0.4754,1380.894);
   graph->SetPoint(4754,0.4755,1379.621);
   graph->SetPoint(4755,0.4756,1378.348);
   graph->SetPoint(4756,0.4757,1377.077);
   graph->SetPoint(4757,0.4758,1375.806);
   graph->SetPoint(4758,0.4759,1374.537);
   graph->SetPoint(4759,0.476,1373.268);
   graph->SetPoint(4760,0.4761,1372);
   graph->SetPoint(4761,0.4762,1370.733);
   graph->SetPoint(4762,0.4763,1369.467);
   graph->SetPoint(4763,0.4764,1368.201);
   graph->SetPoint(4764,0.4765,1366.937);
   graph->SetPoint(4765,0.4766,1365.673);
   graph->SetPoint(4766,0.4767,1364.411);
   graph->SetPoint(4767,0.4768,1363.149);
   graph->SetPoint(4768,0.4769,1361.888);
   graph->SetPoint(4769,0.477,1360.628);
   graph->SetPoint(4770,0.4771,1359.369);
   graph->SetPoint(4771,0.4772,1358.111);
   graph->SetPoint(4772,0.4773,1356.854);
   graph->SetPoint(4773,0.4774,1355.597);
   graph->SetPoint(4774,0.4775,1354.342);
   graph->SetPoint(4775,0.4776,1353.087);
   graph->SetPoint(4776,0.4777,1351.833);
   graph->SetPoint(4777,0.4778,1350.581);
   graph->SetPoint(4778,0.4779,1349.329);
   graph->SetPoint(4779,0.478,1348.078);
   graph->SetPoint(4780,0.4781,1346.827);
   graph->SetPoint(4781,0.4782,1345.578);
   graph->SetPoint(4782,0.4783,1344.33);
   graph->SetPoint(4783,0.4784,1343.082);
   graph->SetPoint(4784,0.4785,1341.835);
   graph->SetPoint(4785,0.4786,1340.59);
   graph->SetPoint(4786,0.4787,1339.345);
   graph->SetPoint(4787,0.4788,1338.101);
   graph->SetPoint(4788,0.4789,1336.857);
   graph->SetPoint(4789,0.479,1335.615);
   graph->SetPoint(4790,0.4791,1334.374);
   graph->SetPoint(4791,0.4792,1333.133);
   graph->SetPoint(4792,0.4793,1331.894);
   graph->SetPoint(4793,0.4794,1330.655);
   graph->SetPoint(4794,0.4795,1329.417);
   graph->SetPoint(4795,0.4796,1328.18);
   graph->SetPoint(4796,0.4797,1326.944);
   graph->SetPoint(4797,0.4798,1325.709);
   graph->SetPoint(4798,0.4799,1324.475);
   graph->SetPoint(4799,0.48,1323.241);
   graph->SetPoint(4800,0.4801,1322.009);
   graph->SetPoint(4801,0.4802,1320.777);
   graph->SetPoint(4802,0.4803,1319.546);
   graph->SetPoint(4803,0.4804,1318.316);
   graph->SetPoint(4804,0.4805,1317.087);
   graph->SetPoint(4805,0.4806,1315.859);
   graph->SetPoint(4806,0.4807,1314.632);
   graph->SetPoint(4807,0.4808,1313.406);
   graph->SetPoint(4808,0.4809,1312.18);
   graph->SetPoint(4809,0.481,1310.956);
   graph->SetPoint(4810,0.4811,1309.732);
   graph->SetPoint(4811,0.4812,1308.509);
   graph->SetPoint(4812,0.4813,1307.287);
   graph->SetPoint(4813,0.4814,1306.066);
   graph->SetPoint(4814,0.4815,1304.846);
   graph->SetPoint(4815,0.4816,1303.627);
   graph->SetPoint(4816,0.4817,1302.408);
   graph->SetPoint(4817,0.4818,1301.191);
   graph->SetPoint(4818,0.4819,1299.974);
   graph->SetPoint(4819,0.482,1298.758);
   graph->SetPoint(4820,0.4821,1297.543);
   graph->SetPoint(4821,0.4822,1296.329);
   graph->SetPoint(4822,0.4823,1295.116);
   graph->SetPoint(4823,0.4824,1293.904);
   graph->SetPoint(4824,0.4825,1292.692);
   graph->SetPoint(4825,0.4826,1291.482);
   graph->SetPoint(4826,0.4827,1290.272);
   graph->SetPoint(4827,0.4828,1289.063);
   graph->SetPoint(4828,0.4829,1287.856);
   graph->SetPoint(4829,0.483,1286.649);
   graph->SetPoint(4830,0.4831,1285.442);
   graph->SetPoint(4831,0.4832,1284.237);
   graph->SetPoint(4832,0.4833,1283.033);
   graph->SetPoint(4833,0.4834,1281.829);
   graph->SetPoint(4834,0.4835,1280.627);
   graph->SetPoint(4835,0.4836,1279.425);
   graph->SetPoint(4836,0.4837,1278.224);
   graph->SetPoint(4837,0.4838,1277.024);
   graph->SetPoint(4838,0.4839,1275.825);
   graph->SetPoint(4839,0.484,1274.627);
   graph->SetPoint(4840,0.4841,1273.43);
   graph->SetPoint(4841,0.4842,1272.233);
   graph->SetPoint(4842,0.4843,1271.038);
   graph->SetPoint(4843,0.4844,1269.843);
   graph->SetPoint(4844,0.4845,1268.649);
   graph->SetPoint(4845,0.4846,1267.456);
   graph->SetPoint(4846,0.4847,1266.264);
   graph->SetPoint(4847,0.4848,1265.073);
   graph->SetPoint(4848,0.4849,1263.882);
   graph->SetPoint(4849,0.485,1262.693);
   graph->SetPoint(4850,0.4851,1261.504);
   graph->SetPoint(4851,0.4852,1260.317);
   graph->SetPoint(4852,0.4853,1259.13);
   graph->SetPoint(4853,0.4854,1257.944);
   graph->SetPoint(4854,0.4855,1256.759);
   graph->SetPoint(4855,0.4856,1255.575);
   graph->SetPoint(4856,0.4857,1254.391);
   graph->SetPoint(4857,0.4858,1253.209);
   graph->SetPoint(4858,0.4859,1252.027);
   graph->SetPoint(4859,0.486,1250.847);
   graph->SetPoint(4860,0.4861,1249.667);
   graph->SetPoint(4861,0.4862,1248.488);
   graph->SetPoint(4862,0.4863,1247.31);
   graph->SetPoint(4863,0.4864,1246.133);
   graph->SetPoint(4864,0.4865,1244.957);
   graph->SetPoint(4865,0.4866,1243.781);
   graph->SetPoint(4866,0.4867,1242.607);
   graph->SetPoint(4867,0.4868,1241.433);
   graph->SetPoint(4868,0.4869,1240.26);
   graph->SetPoint(4869,0.487,1239.088);
   graph->SetPoint(4870,0.4871,1237.917);
   graph->SetPoint(4871,0.4872,1236.747);
   graph->SetPoint(4872,0.4873,1235.578);
   graph->SetPoint(4873,0.4874,1234.409);
   graph->SetPoint(4874,0.4875,1233.242);
   graph->SetPoint(4875,0.4876,1232.075);
   graph->SetPoint(4876,0.4877,1230.909);
   graph->SetPoint(4877,0.4878,1229.744);
   graph->SetPoint(4878,0.4879,1228.58);
   graph->SetPoint(4879,0.488,1227.417);
   graph->SetPoint(4880,0.4881,1226.255);
   graph->SetPoint(4881,0.4882,1225.093);
   graph->SetPoint(4882,0.4883,1223.933);
   graph->SetPoint(4883,0.4884,1222.773);
   graph->SetPoint(4884,0.4885,1221.614);
   graph->SetPoint(4885,0.4886,1220.456);
   graph->SetPoint(4886,0.4887,1219.299);
   graph->SetPoint(4887,0.4888,1218.143);
   graph->SetPoint(4888,0.4889,1216.987);
   graph->SetPoint(4889,0.489,1215.833);
   graph->SetPoint(4890,0.4891,1214.679);
   graph->SetPoint(4891,0.4892,1213.527);
   graph->SetPoint(4892,0.4893,1212.375);
   graph->SetPoint(4893,0.4894,1211.224);
   graph->SetPoint(4894,0.4895,1210.074);
   graph->SetPoint(4895,0.4896,1208.924);
   graph->SetPoint(4896,0.4897,1207.776);
   graph->SetPoint(4897,0.4898,1206.629);
   graph->SetPoint(4898,0.4899,1205.482);
   graph->SetPoint(4899,0.49,1204.336);
   graph->SetPoint(4900,0.4901,1203.191);
   graph->SetPoint(4901,0.4902,1202.047);
   graph->SetPoint(4902,0.4903,1200.904);
   graph->SetPoint(4903,0.4904,1199.762);
   graph->SetPoint(4904,0.4905,1198.62);
   graph->SetPoint(4905,0.4906,1197.48);
   graph->SetPoint(4906,0.4907,1196.34);
   graph->SetPoint(4907,0.4908,1195.201);
   graph->SetPoint(4908,0.4909,1194.063);
   graph->SetPoint(4909,0.491,1192.926);
   graph->SetPoint(4910,0.4911,1191.79);
   graph->SetPoint(4911,0.4912,1190.655);
   graph->SetPoint(4912,0.4913,1189.52);
   graph->SetPoint(4913,0.4914,1188.387);
   graph->SetPoint(4914,0.4915,1187.254);
   graph->SetPoint(4915,0.4916,1186.122);
   graph->SetPoint(4916,0.4917,1184.991);
   graph->SetPoint(4917,0.4918,1183.861);
   graph->SetPoint(4918,0.4919,1182.732);
   graph->SetPoint(4919,0.492,1181.604);
   graph->SetPoint(4920,0.4921,1180.476);
   graph->SetPoint(4921,0.4922,1179.35);
   graph->SetPoint(4922,0.4923,1178.224);
   graph->SetPoint(4923,0.4924,1177.099);
   graph->SetPoint(4924,0.4925,1175.975);
   graph->SetPoint(4925,0.4926,1174.852);
   graph->SetPoint(4926,0.4927,1173.729);
   graph->SetPoint(4927,0.4928,1172.608);
   graph->SetPoint(4928,0.4929,1171.487);
   graph->SetPoint(4929,0.493,1170.368);
   graph->SetPoint(4930,0.4931,1169.249);
   graph->SetPoint(4931,0.4932,1168.131);
   graph->SetPoint(4932,0.4933,1167.014);
   graph->SetPoint(4933,0.4934,1165.898);
   graph->SetPoint(4934,0.4935,1164.782);
   graph->SetPoint(4935,0.4936,1163.668);
   graph->SetPoint(4936,0.4937,1162.554);
   graph->SetPoint(4937,0.4938,1161.441);
   graph->SetPoint(4938,0.4939,1160.329);
   graph->SetPoint(4939,0.494,1159.218);
   graph->SetPoint(4940,0.4941,1158.108);
   graph->SetPoint(4941,0.4942,1156.999);
   graph->SetPoint(4942,0.4943,1155.89);
   graph->SetPoint(4943,0.4944,1154.783);
   graph->SetPoint(4944,0.4945,1153.676);
   graph->SetPoint(4945,0.4946,1152.57);
   graph->SetPoint(4946,0.4947,1151.465);
   graph->SetPoint(4947,0.4948,1150.361);
   graph->SetPoint(4948,0.4949,1149.258);
   graph->SetPoint(4949,0.495,1148.156);
   graph->SetPoint(4950,0.4951,1147.054);
   graph->SetPoint(4951,0.4952,1145.953);
   graph->SetPoint(4952,0.4953,1144.854);
   graph->SetPoint(4953,0.4954,1143.755);
   graph->SetPoint(4954,0.4955,1142.657);
   graph->SetPoint(4955,0.4956,1141.559);
   graph->SetPoint(4956,0.4957,1140.463);
   graph->SetPoint(4957,0.4958,1139.368);
   graph->SetPoint(4958,0.4959,1138.273);
   graph->SetPoint(4959,0.496,1137.179);
   graph->SetPoint(4960,0.4961,1136.086);
   graph->SetPoint(4961,0.4962,1134.994);
   graph->SetPoint(4962,0.4963,1133.903);
   graph->SetPoint(4963,0.4964,1132.813);
   graph->SetPoint(4964,0.4965,1131.724);
   graph->SetPoint(4965,0.4966,1130.635);
   graph->SetPoint(4966,0.4967,1129.547);
   graph->SetPoint(4967,0.4968,1128.46);
   graph->SetPoint(4968,0.4969,1127.374);
   graph->SetPoint(4969,0.497,1126.289);
   graph->SetPoint(4970,0.4971,1125.205);
   graph->SetPoint(4971,0.4972,1124.122);
   graph->SetPoint(4972,0.4973,1123.039);
   graph->SetPoint(4973,0.4974,1121.957);
   graph->SetPoint(4974,0.4975,1120.877);
   graph->SetPoint(4975,0.4976,1119.797);
   graph->SetPoint(4976,0.4977,1118.718);
   graph->SetPoint(4977,0.4978,1117.639);
   graph->SetPoint(4978,0.4979,1116.562);
   graph->SetPoint(4979,0.498,1115.486);
   graph->SetPoint(4980,0.4981,1114.41);
   graph->SetPoint(4981,0.4982,1113.335);
   graph->SetPoint(4982,0.4983,1112.261);
   graph->SetPoint(4983,0.4984,1111.188);
   graph->SetPoint(4984,0.4985,1110.116);
   graph->SetPoint(4985,0.4986,1109.045);
   graph->SetPoint(4986,0.4987,1107.974);
   graph->SetPoint(4987,0.4988,1106.904);
   graph->SetPoint(4988,0.4989,1105.836);
   graph->SetPoint(4989,0.499,1104.768);
   graph->SetPoint(4990,0.4991,1103.701);
   graph->SetPoint(4991,0.4992,1102.635);
   graph->SetPoint(4992,0.4993,1101.569);
   graph->SetPoint(4993,0.4994,1100.505);
   graph->SetPoint(4994,0.4995,1099.441);
   graph->SetPoint(4995,0.4996,1098.378);
   graph->SetPoint(4996,0.4997,1097.316);
   graph->SetPoint(4997,0.4998,1096.255);
   graph->SetPoint(4998,0.4999,1095.195);
   graph->SetPoint(4999,0.5,1094.136);
   graph->SetPoint(5000,0.5001,1093.077);
   graph->SetPoint(5001,0.5002,1092.02);
   graph->SetPoint(5002,0.5003,1090.963);
   graph->SetPoint(5003,0.5004,1089.907);
   graph->SetPoint(5004,0.5005,1088.852);
   graph->SetPoint(5005,0.5006,1087.798);
   graph->SetPoint(5006,0.5007,1086.745);
   graph->SetPoint(5007,0.5008,1085.692);
   graph->SetPoint(5008,0.5009,1084.641);
   graph->SetPoint(5009,0.501,1083.59);
   graph->SetPoint(5010,0.5011,1082.54);
   graph->SetPoint(5011,0.5012,1081.491);
   graph->SetPoint(5012,0.5013,1080.443);
   graph->SetPoint(5013,0.5014,1079.396);
   graph->SetPoint(5014,0.5015,1078.349);
   graph->SetPoint(5015,0.5016,1077.303);
   graph->SetPoint(5016,0.5017,1076.259);
   graph->SetPoint(5017,0.5018,1075.215);
   graph->SetPoint(5018,0.5019,1074.172);
   graph->SetPoint(5019,0.502,1073.13);
   graph->SetPoint(5020,0.5021,1072.088);
   graph->SetPoint(5021,0.5022,1071.048);
   graph->SetPoint(5022,0.5023,1070.008);
   graph->SetPoint(5023,0.5024,1068.969);
   graph->SetPoint(5024,0.5025,1067.932);
   graph->SetPoint(5025,0.5026,1066.895);
   graph->SetPoint(5026,0.5027,1065.858);
   graph->SetPoint(5027,0.5028,1064.823);
   graph->SetPoint(5028,0.5029,1063.789);
   graph->SetPoint(5029,0.503,1062.755);
   graph->SetPoint(5030,0.5031,1061.722);
   graph->SetPoint(5031,0.5032,1060.69);
   graph->SetPoint(5032,0.5033,1059.659);
   graph->SetPoint(5033,0.5034,1058.629);
   graph->SetPoint(5034,0.5035,1057.6);
   graph->SetPoint(5035,0.5036,1056.571);
   graph->SetPoint(5036,0.5037,1055.543);
   graph->SetPoint(5037,0.5038,1054.517);
   graph->SetPoint(5038,0.5039,1053.491);
   graph->SetPoint(5039,0.504,1052.466);
   graph->SetPoint(5040,0.5041,1051.441);
   graph->SetPoint(5041,0.5042,1050.418);
   graph->SetPoint(5042,0.5043,1049.395);
   graph->SetPoint(5043,0.5044,1048.374);
   graph->SetPoint(5044,0.5045,1047.353);
   graph->SetPoint(5045,0.5046,1046.333);
   graph->SetPoint(5046,0.5047,1045.314);
   graph->SetPoint(5047,0.5048,1044.296);
   graph->SetPoint(5048,0.5049,1043.278);
   graph->SetPoint(5049,0.505,1042.262);
   graph->SetPoint(5050,0.5051,1041.246);
   graph->SetPoint(5051,0.5052,1040.231);
   graph->SetPoint(5052,0.5053,1039.217);
   graph->SetPoint(5053,0.5054,1038.204);
   graph->SetPoint(5054,0.5055,1037.191);
   graph->SetPoint(5055,0.5056,1036.18);
   graph->SetPoint(5056,0.5057,1035.169);
   graph->SetPoint(5057,0.5058,1034.16);
   graph->SetPoint(5058,0.5059,1033.151);
   graph->SetPoint(5059,0.506,1032.143);
   graph->SetPoint(5060,0.5061,1031.135);
   graph->SetPoint(5061,0.5062,1030.129);
   graph->SetPoint(5062,0.5063,1029.124);
   graph->SetPoint(5063,0.5064,1028.119);
   graph->SetPoint(5064,0.5065,1027.115);
   graph->SetPoint(5065,0.5066,1026.112);
   graph->SetPoint(5066,0.5067,1025.11);
   graph->SetPoint(5067,0.5068,1024.109);
   graph->SetPoint(5068,0.5069,1023.108);
   graph->SetPoint(5069,0.507,1022.109);
   graph->SetPoint(5070,0.5071,1021.11);
   graph->SetPoint(5071,0.5072,1020.112);
   graph->SetPoint(5072,0.5073,1019.115);
   graph->SetPoint(5073,0.5074,1018.119);
   graph->SetPoint(5074,0.5075,1017.124);
   graph->SetPoint(5075,0.5076,1016.129);
   graph->SetPoint(5076,0.5077,1015.136);
   graph->SetPoint(5077,0.5078,1014.143);
   graph->SetPoint(5078,0.5079,1013.151);
   graph->SetPoint(5079,0.508,1012.16);
   graph->SetPoint(5080,0.5081,1011.17);
   graph->SetPoint(5081,0.5082,1010.18);
   graph->SetPoint(5082,0.5083,1009.192);
   graph->SetPoint(5083,0.5084,1008.204);
   graph->SetPoint(5084,0.5085,1007.217);
   graph->SetPoint(5085,0.5086,1006.231);
   graph->SetPoint(5086,0.5087,1005.246);
   graph->SetPoint(5087,0.5088,1004.262);
   graph->SetPoint(5088,0.5089,1003.278);
   graph->SetPoint(5089,0.509,1002.296);
   graph->SetPoint(5090,0.5091,1001.314);
   graph->SetPoint(5091,0.5092,1000.333);
   graph->SetPoint(5092,0.5093,999.3531);
   graph->SetPoint(5093,0.5094,998.3739);
   graph->SetPoint(5094,0.5095,997.3955);
   graph->SetPoint(5095,0.5096,996.418);
   graph->SetPoint(5096,0.5097,995.4413);
   graph->SetPoint(5097,0.5098,994.4655);
   graph->SetPoint(5098,0.5099,993.4905);
   graph->SetPoint(5099,0.51,992.5164);
   graph->SetPoint(5100,0.5101,991.5431);
   graph->SetPoint(5101,0.5102,990.5706);
   graph->SetPoint(5102,0.5103,989.599);
   graph->SetPoint(5103,0.5104,988.6282);
   graph->SetPoint(5104,0.5105,987.6583);
   graph->SetPoint(5105,0.5106,986.6893);
   graph->SetPoint(5106,0.5107,985.721);
   graph->SetPoint(5107,0.5108,984.7536);
   graph->SetPoint(5108,0.5109,983.7871);
   graph->SetPoint(5109,0.511,982.8214);
   graph->SetPoint(5110,0.5111,981.8566);
   graph->SetPoint(5111,0.5112,980.8926);
   graph->SetPoint(5112,0.5113,979.9294);
   graph->SetPoint(5113,0.5114,978.9671);
   graph->SetPoint(5114,0.5115,978.0056);
   graph->SetPoint(5115,0.5116,977.045);
   graph->SetPoint(5116,0.5117,976.0852);
   graph->SetPoint(5117,0.5118,975.1262);
   graph->SetPoint(5118,0.5119,974.1681);
   graph->SetPoint(5119,0.512,973.2109);
   graph->SetPoint(5120,0.5121,972.2545);
   graph->SetPoint(5121,0.5122,971.2989);
   graph->SetPoint(5122,0.5123,970.3442);
   graph->SetPoint(5123,0.5124,969.3903);
   graph->SetPoint(5124,0.5125,968.4372);
   graph->SetPoint(5125,0.5126,967.485);
   graph->SetPoint(5126,0.5127,966.5336);
   graph->SetPoint(5127,0.5128,965.5831);
   graph->SetPoint(5128,0.5129,964.6334);
   graph->SetPoint(5129,0.513,963.6846);
   graph->SetPoint(5130,0.5131,962.7366);
   graph->SetPoint(5131,0.5132,961.7894);
   graph->SetPoint(5132,0.5133,960.8431);
   graph->SetPoint(5133,0.5134,959.8977);
   graph->SetPoint(5134,0.5135,958.953);
   graph->SetPoint(5135,0.5136,958.0092);
   graph->SetPoint(5136,0.5137,957.0663);
   graph->SetPoint(5137,0.5138,956.1242);
   graph->SetPoint(5138,0.5139,955.1829);
   graph->SetPoint(5139,0.514,954.2425);
   graph->SetPoint(5140,0.5141,953.3029);
   graph->SetPoint(5141,0.5142,952.3641);
   graph->SetPoint(5142,0.5143,951.4262);
   graph->SetPoint(5143,0.5144,950.4891);
   graph->SetPoint(5144,0.5145,949.5529);
   graph->SetPoint(5145,0.5146,948.6175);
   graph->SetPoint(5146,0.5147,947.683);
   graph->SetPoint(5147,0.5148,946.7492);
   graph->SetPoint(5148,0.5149,945.8164);
   graph->SetPoint(5149,0.515,944.8843);
   graph->SetPoint(5150,0.5151,943.9531);
   graph->SetPoint(5151,0.5152,943.0228);
   graph->SetPoint(5152,0.5153,942.0932);
   graph->SetPoint(5153,0.5154,941.1646);
   graph->SetPoint(5154,0.5155,940.2367);
   graph->SetPoint(5155,0.5156,939.3097);
   graph->SetPoint(5156,0.5157,938.3835);
   graph->SetPoint(5157,0.5158,937.4582);
   graph->SetPoint(5158,0.5159,936.5337);
   graph->SetPoint(5159,0.516,935.6101);
   graph->SetPoint(5160,0.5161,934.6872);
   graph->SetPoint(5161,0.5162,933.7653);
   graph->SetPoint(5162,0.5163,932.8441);
   graph->SetPoint(5163,0.5164,931.9238);
   graph->SetPoint(5164,0.5165,931.0043);
   graph->SetPoint(5165,0.5166,930.0857);
   graph->SetPoint(5166,0.5167,929.1679);
   graph->SetPoint(5167,0.5168,928.2509);
   graph->SetPoint(5168,0.5169,927.3348);
   graph->SetPoint(5169,0.517,926.4195);
   graph->SetPoint(5170,0.5171,925.5051);
   graph->SetPoint(5171,0.5172,924.5915);
   graph->SetPoint(5172,0.5173,923.6787);
   graph->SetPoint(5173,0.5174,922.7667);
   graph->SetPoint(5174,0.5175,921.8556);
   graph->SetPoint(5175,0.5176,920.9453);
   graph->SetPoint(5176,0.5177,920.0359);
   graph->SetPoint(5177,0.5178,919.1273);
   graph->SetPoint(5178,0.5179,918.2195);
   graph->SetPoint(5179,0.518,917.3126);
   graph->SetPoint(5180,0.5181,916.4065);
   graph->SetPoint(5181,0.5182,915.5012);
   graph->SetPoint(5182,0.5183,914.5968);
   graph->SetPoint(5183,0.5184,913.6932);
   graph->SetPoint(5184,0.5185,912.7905);
   graph->SetPoint(5185,0.5186,911.8885);
   graph->SetPoint(5186,0.5187,910.9874);
   graph->SetPoint(5187,0.5188,910.0872);
   graph->SetPoint(5188,0.5189,909.1877);
   graph->SetPoint(5189,0.519,908.2892);
   graph->SetPoint(5190,0.5191,907.3914);
   graph->SetPoint(5191,0.5192,906.4945);
   graph->SetPoint(5192,0.5193,905.5984);
   graph->SetPoint(5193,0.5194,904.7031);
   graph->SetPoint(5194,0.5195,903.8087);
   graph->SetPoint(5195,0.5196,902.9151);
   graph->SetPoint(5196,0.5197,902.0223);
   graph->SetPoint(5197,0.5198,901.1304);
   graph->SetPoint(5198,0.5199,900.2393);
   graph->SetPoint(5199,0.52,899.3491);
   graph->SetPoint(5200,0.5201,898.4596);
   graph->SetPoint(5201,0.5202,897.571);
   graph->SetPoint(5202,0.5203,896.6833);
   graph->SetPoint(5203,0.5204,895.7963);
   graph->SetPoint(5204,0.5205,894.9102);
   graph->SetPoint(5205,0.5206,894.0249);
   graph->SetPoint(5206,0.5207,893.1405);
   graph->SetPoint(5207,0.5208,892.2569);
   graph->SetPoint(5208,0.5209,891.3741);
   graph->SetPoint(5209,0.521,890.4922);
   graph->SetPoint(5210,0.5211,889.611);
   graph->SetPoint(5211,0.5212,888.7307);
   graph->SetPoint(5212,0.5213,887.8513);
   graph->SetPoint(5213,0.5214,886.9727);
   graph->SetPoint(5214,0.5215,886.0949);
   graph->SetPoint(5215,0.5216,885.2179);
   graph->SetPoint(5216,0.5217,884.3418);
   graph->SetPoint(5217,0.5218,883.4665);
   graph->SetPoint(5218,0.5219,882.592);
   graph->SetPoint(5219,0.522,881.7183);
   graph->SetPoint(5220,0.5221,880.8455);
   graph->SetPoint(5221,0.5222,879.9735);
   graph->SetPoint(5222,0.5223,879.1024);
   graph->SetPoint(5223,0.5224,878.232);
   graph->SetPoint(5224,0.5225,877.3625);
   graph->SetPoint(5225,0.5226,876.4939);
   graph->SetPoint(5226,0.5227,875.626);
   graph->SetPoint(5227,0.5228,874.759);
   graph->SetPoint(5228,0.5229,873.8928);
   graph->SetPoint(5229,0.523,873.0275);
   graph->SetPoint(5230,0.5231,872.1629);
   graph->SetPoint(5231,0.5232,871.2992);
   graph->SetPoint(5232,0.5233,870.4363);
   graph->SetPoint(5233,0.5234,869.5743);
   graph->SetPoint(5234,0.5235,868.7131);
   graph->SetPoint(5235,0.5236,867.8527);
   graph->SetPoint(5236,0.5237,866.9931);
   graph->SetPoint(5237,0.5238,866.1344);
   graph->SetPoint(5238,0.5239,865.2765);
   graph->SetPoint(5239,0.524,864.4194);
   graph->SetPoint(5240,0.5241,863.5631);
   graph->SetPoint(5241,0.5242,862.7077);
   graph->SetPoint(5242,0.5243,861.8531);
   graph->SetPoint(5243,0.5244,860.9993);
   graph->SetPoint(5244,0.5245,860.1464);
   graph->SetPoint(5245,0.5246,859.2942);
   graph->SetPoint(5246,0.5247,858.4429);
   graph->SetPoint(5247,0.5248,857.5925);
   graph->SetPoint(5248,0.5249,856.7428);
   graph->SetPoint(5249,0.525,855.894);
   graph->SetPoint(5250,0.5251,855.046);
   graph->SetPoint(5251,0.5252,854.1988);
   graph->SetPoint(5252,0.5253,853.3525);
   graph->SetPoint(5253,0.5254,852.5069);
   graph->SetPoint(5254,0.5255,851.6622);
   graph->SetPoint(5255,0.5256,850.8184);
   graph->SetPoint(5256,0.5257,849.9753);
   graph->SetPoint(5257,0.5258,849.1331);
   graph->SetPoint(5258,0.5259,848.2917);
   graph->SetPoint(5259,0.526,847.4511);
   graph->SetPoint(5260,0.5261,846.6114);
   graph->SetPoint(5261,0.5262,845.7724);
   graph->SetPoint(5262,0.5263,844.9343);
   graph->SetPoint(5263,0.5264,844.0971);
   graph->SetPoint(5264,0.5265,843.2606);
   graph->SetPoint(5265,0.5266,842.425);
   graph->SetPoint(5266,0.5267,841.5902);
   graph->SetPoint(5267,0.5268,840.7562);
   graph->SetPoint(5268,0.5269,839.923);
   graph->SetPoint(5269,0.527,839.0907);
   graph->SetPoint(5270,0.5271,838.2591);
   graph->SetPoint(5271,0.5272,837.4284);
   graph->SetPoint(5272,0.5273,836.5986);
   graph->SetPoint(5273,0.5274,835.7695);
   graph->SetPoint(5274,0.5275,834.9413);
   graph->SetPoint(5275,0.5276,834.1139);
   graph->SetPoint(5276,0.5277,833.2873);
   graph->SetPoint(5277,0.5278,832.4615);
   graph->SetPoint(5278,0.5279,831.6366);
   graph->SetPoint(5279,0.528,830.8125);
   graph->SetPoint(5280,0.5281,829.9892);
   graph->SetPoint(5281,0.5282,829.1667);
   graph->SetPoint(5282,0.5283,828.345);
   graph->SetPoint(5283,0.5284,827.5242);
   graph->SetPoint(5284,0.5285,826.7042);
   graph->SetPoint(5285,0.5286,825.885);
   graph->SetPoint(5286,0.5287,825.0666);
   graph->SetPoint(5287,0.5288,824.2491);
   graph->SetPoint(5288,0.5289,823.4323);
   graph->SetPoint(5289,0.529,822.6164);
   graph->SetPoint(5290,0.5291,821.8013);
   graph->SetPoint(5291,0.5292,820.9871);
   graph->SetPoint(5292,0.5293,820.1736);
   graph->SetPoint(5293,0.5294,819.361);
   graph->SetPoint(5294,0.5295,818.5492);
   graph->SetPoint(5295,0.5296,817.7382);
   graph->SetPoint(5296,0.5297,816.928);
   graph->SetPoint(5297,0.5298,816.1186);
   graph->SetPoint(5298,0.5299,815.3101);
   graph->SetPoint(5299,0.53,814.5024);
   graph->SetPoint(5300,0.5301,813.6955);
   graph->SetPoint(5301,0.5302,812.8894);
   graph->SetPoint(5302,0.5303,812.0841);
   graph->SetPoint(5303,0.5304,811.2797);
   graph->SetPoint(5304,0.5305,810.476);
   graph->SetPoint(5305,0.5306,809.6732);
   graph->SetPoint(5306,0.5307,808.8712);
   graph->SetPoint(5307,0.5308,808.0701);
   graph->SetPoint(5308,0.5309,807.2697);
   graph->SetPoint(5309,0.531,806.4702);
   graph->SetPoint(5310,0.5311,805.6715);
   graph->SetPoint(5311,0.5312,804.8735);
   graph->SetPoint(5312,0.5313,804.0765);
   graph->SetPoint(5313,0.5314,803.2802);
   graph->SetPoint(5314,0.5315,802.4847);
   graph->SetPoint(5315,0.5316,801.6901);
   graph->SetPoint(5316,0.5317,800.8963);
   graph->SetPoint(5317,0.5318,800.1033);
   graph->SetPoint(5318,0.5319,799.3111);
   graph->SetPoint(5319,0.532,798.5197);
   graph->SetPoint(5320,0.5321,797.7292);
   graph->SetPoint(5321,0.5322,796.9394);
   graph->SetPoint(5322,0.5323,796.1505);
   graph->SetPoint(5323,0.5324,795.3624);
   graph->SetPoint(5324,0.5325,794.5751);
   graph->SetPoint(5325,0.5326,793.7886);
   graph->SetPoint(5326,0.5327,793.0029);
   graph->SetPoint(5327,0.5328,792.2181);
   graph->SetPoint(5328,0.5329,791.4341);
   graph->SetPoint(5329,0.533,790.6508);
   graph->SetPoint(5330,0.5331,789.8684);
   graph->SetPoint(5331,0.5332,789.0868);
   graph->SetPoint(5332,0.5333,788.3061);
   graph->SetPoint(5333,0.5334,787.5261);
   graph->SetPoint(5334,0.5335,786.747);
   graph->SetPoint(5335,0.5336,785.9686);
   graph->SetPoint(5336,0.5337,785.1911);
   graph->SetPoint(5337,0.5338,784.4144);
   graph->SetPoint(5338,0.5339,783.6385);
   graph->SetPoint(5339,0.534,782.8634);
   graph->SetPoint(5340,0.5341,782.0891);
   graph->SetPoint(5341,0.5342,781.3157);
   graph->SetPoint(5342,0.5343,780.5431);
   graph->SetPoint(5343,0.5344,779.7712);
   graph->SetPoint(5344,0.5345,779.0002);
   graph->SetPoint(5345,0.5346,778.23);
   graph->SetPoint(5346,0.5347,777.4606);
   graph->SetPoint(5347,0.5348,776.692);
   graph->SetPoint(5348,0.5349,775.9243);
   graph->SetPoint(5349,0.535,775.1573);
   graph->SetPoint(5350,0.5351,774.3912);
   graph->SetPoint(5351,0.5352,773.6258);
   graph->SetPoint(5352,0.5353,772.8613);
   graph->SetPoint(5353,0.5354,772.0976);
   graph->SetPoint(5354,0.5355,771.3347);
   graph->SetPoint(5355,0.5356,770.5726);
   graph->SetPoint(5356,0.5357,769.8114);
   graph->SetPoint(5357,0.5358,769.0509);
   graph->SetPoint(5358,0.5359,768.2912);
   graph->SetPoint(5359,0.536,767.5324);
   graph->SetPoint(5360,0.5361,766.7744);
   graph->SetPoint(5361,0.5362,766.0171);
   graph->SetPoint(5362,0.5363,765.2607);
   graph->SetPoint(5363,0.5364,764.5051);
   graph->SetPoint(5364,0.5365,763.7503);
   graph->SetPoint(5365,0.5366,762.9964);
   graph->SetPoint(5366,0.5367,762.2432);
   graph->SetPoint(5367,0.5368,761.4908);
   graph->SetPoint(5368,0.5369,760.7393);
   graph->SetPoint(5369,0.537,759.9885);
   graph->SetPoint(5370,0.5371,759.2386);
   graph->SetPoint(5371,0.5372,758.4895);
   graph->SetPoint(5372,0.5373,757.7411);
   graph->SetPoint(5373,0.5374,756.9936);
   graph->SetPoint(5374,0.5375,756.2469);
   graph->SetPoint(5375,0.5376,755.501);
   graph->SetPoint(5376,0.5377,754.756);
   graph->SetPoint(5377,0.5378,754.0117);
   graph->SetPoint(5378,0.5379,753.2682);
   graph->SetPoint(5379,0.538,752.5255);
   graph->SetPoint(5380,0.5381,751.7837);
   graph->SetPoint(5381,0.5382,751.0427);
   graph->SetPoint(5382,0.5383,750.3024);
   graph->SetPoint(5383,0.5384,749.563);
   graph->SetPoint(5384,0.5385,748.8244);
   graph->SetPoint(5385,0.5386,748.0865);
   graph->SetPoint(5386,0.5387,747.3495);
   graph->SetPoint(5387,0.5388,746.6133);
   graph->SetPoint(5388,0.5389,745.8779);
   graph->SetPoint(5389,0.539,745.1433);
   graph->SetPoint(5390,0.5391,744.4096);
   graph->SetPoint(5391,0.5392,743.6766);
   graph->SetPoint(5392,0.5393,742.9444);
   graph->SetPoint(5393,0.5394,742.2131);
   graph->SetPoint(5394,0.5395,741.4825);
   graph->SetPoint(5395,0.5396,740.7527);
   graph->SetPoint(5396,0.5397,740.0238);
   graph->SetPoint(5397,0.5398,739.2956);
   graph->SetPoint(5398,0.5399,738.5683);
   graph->SetPoint(5399,0.54,737.8418);
   graph->SetPoint(5400,0.5401,737.1161);
   graph->SetPoint(5401,0.5402,736.3911);
   graph->SetPoint(5402,0.5403,735.667);
   graph->SetPoint(5403,0.5404,734.9437);
   graph->SetPoint(5404,0.5405,734.2212);
   graph->SetPoint(5405,0.5406,733.4995);
   graph->SetPoint(5406,0.5407,732.7786);
   graph->SetPoint(5407,0.5408,732.0585);
   graph->SetPoint(5408,0.5409,731.3392);
   graph->SetPoint(5409,0.541,730.6207);
   graph->SetPoint(5410,0.5411,729.903);
   graph->SetPoint(5411,0.5412,729.1861);
   graph->SetPoint(5412,0.5413,728.4701);
   graph->SetPoint(5413,0.5414,727.7548);
   graph->SetPoint(5414,0.5415,727.0403);
   graph->SetPoint(5415,0.5416,726.3266);
   graph->SetPoint(5416,0.5417,725.6138);
   graph->SetPoint(5417,0.5418,724.9017);
   graph->SetPoint(5418,0.5419,724.1904);
   graph->SetPoint(5419,0.542,723.48);
   graph->SetPoint(5420,0.5421,722.7703);
   graph->SetPoint(5421,0.5422,722.0615);
   graph->SetPoint(5422,0.5423,721.3534);
   graph->SetPoint(5423,0.5424,720.6462);
   graph->SetPoint(5424,0.5425,719.9397);
   graph->SetPoint(5425,0.5426,719.2341);
   graph->SetPoint(5426,0.5427,718.5292);
   graph->SetPoint(5427,0.5428,717.8252);
   graph->SetPoint(5428,0.5429,717.1219);
   graph->SetPoint(5429,0.543,716.4195);
   graph->SetPoint(5430,0.5431,715.7178);
   graph->SetPoint(5431,0.5432,715.017);
   graph->SetPoint(5432,0.5433,714.317);
   graph->SetPoint(5433,0.5434,713.6177);
   graph->SetPoint(5434,0.5435,712.9193);
   graph->SetPoint(5435,0.5436,712.2216);
   graph->SetPoint(5436,0.5437,711.5248);
   graph->SetPoint(5437,0.5438,710.8287);
   graph->SetPoint(5438,0.5439,710.1335);
   graph->SetPoint(5439,0.544,709.4391);
   graph->SetPoint(5440,0.5441,708.7454);
   graph->SetPoint(5441,0.5442,708.0526);
   graph->SetPoint(5442,0.5443,707.3605);
   graph->SetPoint(5443,0.5444,706.6693);
   graph->SetPoint(5444,0.5445,705.9788);
   graph->SetPoint(5445,0.5446,705.2892);
   graph->SetPoint(5446,0.5447,704.6003);
   graph->SetPoint(5447,0.5448,703.9123);
   graph->SetPoint(5448,0.5449,703.225);
   graph->SetPoint(5449,0.545,702.5386);
   graph->SetPoint(5450,0.5451,701.8529);
   graph->SetPoint(5451,0.5452,701.1681);
   graph->SetPoint(5452,0.5453,700.484);
   graph->SetPoint(5453,0.5454,699.8007);
   graph->SetPoint(5454,0.5455,699.1183);
   graph->SetPoint(5455,0.5456,698.4366);
   graph->SetPoint(5456,0.5457,697.7557);
   graph->SetPoint(5457,0.5458,697.0757);
   graph->SetPoint(5458,0.5459,696.3964);
   graph->SetPoint(5459,0.546,695.7179);
   graph->SetPoint(5460,0.5461,695.0402);
   graph->SetPoint(5461,0.5462,694.3633);
   graph->SetPoint(5462,0.5463,693.6872);
   graph->SetPoint(5463,0.5464,693.0119);
   graph->SetPoint(5464,0.5465,692.3375);
   graph->SetPoint(5465,0.5466,691.6637);
   graph->SetPoint(5466,0.5467,690.9908);
   graph->SetPoint(5467,0.5468,690.3187);
   graph->SetPoint(5468,0.5469,689.6474);
   graph->SetPoint(5469,0.547,688.9769);
   graph->SetPoint(5470,0.5471,688.3072);
   graph->SetPoint(5471,0.5472,687.6382);
   graph->SetPoint(5472,0.5473,686.9701);
   graph->SetPoint(5473,0.5474,686.3028);
   graph->SetPoint(5474,0.5475,685.6362);
   graph->SetPoint(5475,0.5476,684.9705);
   graph->SetPoint(5476,0.5477,684.3055);
   graph->SetPoint(5477,0.5478,683.6413);
   graph->SetPoint(5478,0.5479,682.978);
   graph->SetPoint(5479,0.548,682.3154);
   graph->SetPoint(5480,0.5481,681.6536);
   graph->SetPoint(5481,0.5482,680.9926);
   graph->SetPoint(5482,0.5483,680.3324);
   graph->SetPoint(5483,0.5484,679.673);
   graph->SetPoint(5484,0.5485,679.0144);
   graph->SetPoint(5485,0.5486,678.3566);
   graph->SetPoint(5486,0.5487,677.6996);
   graph->SetPoint(5487,0.5488,677.0434);
   graph->SetPoint(5488,0.5489,676.3879);
   graph->SetPoint(5489,0.549,675.7333);
   graph->SetPoint(5490,0.5491,675.0794);
   graph->SetPoint(5491,0.5492,674.4264);
   graph->SetPoint(5492,0.5493,673.7741);
   graph->SetPoint(5493,0.5494,673.1227);
   graph->SetPoint(5494,0.5495,672.472);
   graph->SetPoint(5495,0.5496,671.8221);
   graph->SetPoint(5496,0.5497,671.173);
   graph->SetPoint(5497,0.5498,670.5247);
   graph->SetPoint(5498,0.5499,669.8772);
   graph->SetPoint(5499,0.55,669.2304);
   graph->SetPoint(5500,0.5501,668.5845);
   graph->SetPoint(5501,0.5502,667.9394);
   graph->SetPoint(5502,0.5503,667.295);
   graph->SetPoint(5503,0.5504,666.6514);
   graph->SetPoint(5504,0.5505,666.0087);
   graph->SetPoint(5505,0.5506,665.3667);
   graph->SetPoint(5506,0.5507,664.7255);
   graph->SetPoint(5507,0.5508,664.0851);
   graph->SetPoint(5508,0.5509,663.4455);
   graph->SetPoint(5509,0.551,662.8067);
   graph->SetPoint(5510,0.5511,662.1687);
   graph->SetPoint(5511,0.5512,661.5314);
   graph->SetPoint(5512,0.5513,660.895);
   graph->SetPoint(5513,0.5514,660.2593);
   graph->SetPoint(5514,0.5515,659.6244);
   graph->SetPoint(5515,0.5516,658.9903);
   graph->SetPoint(5516,0.5517,658.357);
   graph->SetPoint(5517,0.5518,657.7245);
   graph->SetPoint(5518,0.5519,657.0928);
   graph->SetPoint(5519,0.552,656.4619);
   graph->SetPoint(5520,0.5521,655.8318);
   graph->SetPoint(5521,0.5522,655.2024);
   graph->SetPoint(5522,0.5523,654.5738);
   graph->SetPoint(5523,0.5524,653.9461);
   graph->SetPoint(5524,0.5525,653.3191);
   graph->SetPoint(5525,0.5526,652.6929);
   graph->SetPoint(5526,0.5527,652.0675);
   graph->SetPoint(5527,0.5528,651.4428);
   graph->SetPoint(5528,0.5529,650.819);
   graph->SetPoint(5529,0.553,650.1959);
   graph->SetPoint(5530,0.5531,649.5737);
   graph->SetPoint(5531,0.5532,648.9522);
   graph->SetPoint(5532,0.5533,648.3315);
   graph->SetPoint(5533,0.5534,647.7116);
   graph->SetPoint(5534,0.5535,647.0925);
   graph->SetPoint(5535,0.5536,646.4741);
   graph->SetPoint(5536,0.5537,645.8566);
   graph->SetPoint(5537,0.5538,645.2398);
   graph->SetPoint(5538,0.5539,644.6239);
   graph->SetPoint(5539,0.554,644.0087);
   graph->SetPoint(5540,0.5541,643.3943);
   graph->SetPoint(5541,0.5542,642.7806);
   graph->SetPoint(5542,0.5543,642.1678);
   graph->SetPoint(5543,0.5544,641.5558);
   graph->SetPoint(5544,0.5545,640.9445);
   graph->SetPoint(5545,0.5546,640.334);
   graph->SetPoint(5546,0.5547,639.7243);
   graph->SetPoint(5547,0.5548,639.1154);
   graph->SetPoint(5548,0.5549,638.5073);
   graph->SetPoint(5549,0.555,637.8999);
   graph->SetPoint(5550,0.5551,637.2934);
   graph->SetPoint(5551,0.5552,636.6876);
   graph->SetPoint(5552,0.5553,636.0826);
   graph->SetPoint(5553,0.5554,635.4784);
   graph->SetPoint(5554,0.5555,634.875);
   graph->SetPoint(5555,0.5556,634.2723);
   graph->SetPoint(5556,0.5557,633.6705);
   graph->SetPoint(5557,0.5558,633.0694);
   graph->SetPoint(5558,0.5559,632.4691);
   graph->SetPoint(5559,0.556,631.8696);
   graph->SetPoint(5560,0.5561,631.2709);
   graph->SetPoint(5561,0.5562,630.6729);
   graph->SetPoint(5562,0.5563,630.0758);
   graph->SetPoint(5563,0.5564,629.4794);
   graph->SetPoint(5564,0.5565,628.8838);
   graph->SetPoint(5565,0.5566,628.289);
   graph->SetPoint(5566,0.5567,627.695);
   graph->SetPoint(5567,0.5568,627.1017);
   graph->SetPoint(5568,0.5569,626.5092);
   graph->SetPoint(5569,0.557,625.9176);
   graph->SetPoint(5570,0.5571,625.3267);
   graph->SetPoint(5571,0.5572,624.7365);
   graph->SetPoint(5572,0.5573,624.1472);
   graph->SetPoint(5573,0.5574,623.5586);
   graph->SetPoint(5574,0.5575,622.9708);
   graph->SetPoint(5575,0.5576,622.3838);
   graph->SetPoint(5576,0.5577,621.7976);
   graph->SetPoint(5577,0.5578,621.2122);
   graph->SetPoint(5578,0.5579,620.6275);
   graph->SetPoint(5579,0.558,620.0436);
   graph->SetPoint(5580,0.5581,619.4605);
   graph->SetPoint(5581,0.5582,618.8782);
   graph->SetPoint(5582,0.5583,618.2967);
   graph->SetPoint(5583,0.5584,617.7159);
   graph->SetPoint(5584,0.5585,617.1359);
   graph->SetPoint(5585,0.5586,616.5567);
   graph->SetPoint(5586,0.5587,615.9783);
   graph->SetPoint(5587,0.5588,615.4006);
   graph->SetPoint(5588,0.5589,614.8238);
   graph->SetPoint(5589,0.559,614.2477);
   graph->SetPoint(5590,0.5591,613.6724);
   graph->SetPoint(5591,0.5592,613.0978);
   graph->SetPoint(5592,0.5593,612.5241);
   graph->SetPoint(5593,0.5594,611.9511);
   graph->SetPoint(5594,0.5595,611.3789);
   graph->SetPoint(5595,0.5596,610.8075);
   graph->SetPoint(5596,0.5597,610.2369);
   graph->SetPoint(5597,0.5598,609.667);
   graph->SetPoint(5598,0.5599,609.0979);
   graph->SetPoint(5599,0.56,608.5296);
   graph->SetPoint(5600,0.5601,607.9621);
   graph->SetPoint(5601,0.5602,607.3953);
   graph->SetPoint(5602,0.5603,606.8293);
   graph->SetPoint(5603,0.5604,606.2641);
   graph->SetPoint(5604,0.5605,605.6997);
   graph->SetPoint(5605,0.5606,605.136);
   graph->SetPoint(5606,0.5607,604.5732);
   graph->SetPoint(5607,0.5608,604.0111);
   graph->SetPoint(5608,0.5609,603.4497);
   graph->SetPoint(5609,0.561,602.8892);
   graph->SetPoint(5610,0.5611,602.3294);
   graph->SetPoint(5611,0.5612,601.7704);
   graph->SetPoint(5612,0.5613,601.2122);
   graph->SetPoint(5613,0.5614,600.6548);
   graph->SetPoint(5614,0.5615,600.0981);
   graph->SetPoint(5615,0.5616,599.5422);
   graph->SetPoint(5616,0.5617,598.9871);
   graph->SetPoint(5617,0.5618,598.4327);
   graph->SetPoint(5618,0.5619,597.8792);
   graph->SetPoint(5619,0.562,597.3264);
   graph->SetPoint(5620,0.5621,596.7743);
   graph->SetPoint(5621,0.5622,596.2231);
   graph->SetPoint(5622,0.5623,595.6726);
   graph->SetPoint(5623,0.5624,595.1229);
   graph->SetPoint(5624,0.5625,594.574);
   graph->SetPoint(5625,0.5626,594.0258);
   graph->SetPoint(5626,0.5627,593.4785);
   graph->SetPoint(5627,0.5628,592.9319);
   graph->SetPoint(5628,0.5629,592.386);
   graph->SetPoint(5629,0.563,591.841);
   graph->SetPoint(5630,0.5631,591.2967);
   graph->SetPoint(5631,0.5632,590.7532);
   graph->SetPoint(5632,0.5633,590.2104);
   graph->SetPoint(5633,0.5634,589.6684);
   graph->SetPoint(5634,0.5635,589.1272);
   graph->SetPoint(5635,0.5636,588.5868);
   graph->SetPoint(5636,0.5637,588.0472);
   graph->SetPoint(5637,0.5638,587.5083);
   graph->SetPoint(5638,0.5639,586.9702);
   graph->SetPoint(5639,0.564,586.4328);
   graph->SetPoint(5640,0.5641,585.8963);
   graph->SetPoint(5641,0.5642,585.3605);
   graph->SetPoint(5642,0.5643,584.8254);
   graph->SetPoint(5643,0.5644,584.2912);
   graph->SetPoint(5644,0.5645,583.7577);
   graph->SetPoint(5645,0.5646,583.225);
   graph->SetPoint(5646,0.5647,582.693);
   graph->SetPoint(5647,0.5648,582.1619);
   graph->SetPoint(5648,0.5649,581.6315);
   graph->SetPoint(5649,0.565,581.1018);
   graph->SetPoint(5650,0.5651,580.573);
   graph->SetPoint(5651,0.5652,580.0449);
   graph->SetPoint(5652,0.5653,579.5176);
   graph->SetPoint(5653,0.5654,578.991);
   graph->SetPoint(5654,0.5655,578.4652);
   graph->SetPoint(5655,0.5656,577.9402);
   graph->SetPoint(5656,0.5657,577.416);
   graph->SetPoint(5657,0.5658,576.8925);
   graph->SetPoint(5658,0.5659,576.3698);
   graph->SetPoint(5659,0.566,575.8478);
   graph->SetPoint(5660,0.5661,575.3267);
   graph->SetPoint(5661,0.5662,574.8063);
   graph->SetPoint(5662,0.5663,574.2866);
   graph->SetPoint(5663,0.5664,573.7678);
   graph->SetPoint(5664,0.5665,573.2497);
   graph->SetPoint(5665,0.5666,572.7324);
   graph->SetPoint(5666,0.5667,572.2158);
   graph->SetPoint(5667,0.5668,571.7);
   graph->SetPoint(5668,0.5669,571.185);
   graph->SetPoint(5669,0.567,570.6707);
   graph->SetPoint(5670,0.5671,570.1572);
   graph->SetPoint(5671,0.5672,569.6445);
   graph->SetPoint(5672,0.5673,569.1325);
   graph->SetPoint(5673,0.5674,568.6213);
   graph->SetPoint(5674,0.5675,568.1109);
   graph->SetPoint(5675,0.5676,567.6013);
   graph->SetPoint(5676,0.5677,567.0924);
   graph->SetPoint(5677,0.5678,566.5842);
   graph->SetPoint(5678,0.5679,566.0769);
   graph->SetPoint(5679,0.568,565.5703);
   graph->SetPoint(5680,0.5681,565.0645);
   graph->SetPoint(5681,0.5682,564.5594);
   graph->SetPoint(5682,0.5683,564.0551);
   graph->SetPoint(5683,0.5684,563.5516);
   graph->SetPoint(5684,0.5685,563.0488);
   graph->SetPoint(5685,0.5686,562.5468);
   graph->SetPoint(5686,0.5687,562.0456);
   graph->SetPoint(5687,0.5688,561.5451);
   graph->SetPoint(5688,0.5689,561.0454);
   graph->SetPoint(5689,0.569,560.5464);
   graph->SetPoint(5690,0.5691,560.0483);
   graph->SetPoint(5691,0.5692,559.5509);
   graph->SetPoint(5692,0.5693,559.0542);
   graph->SetPoint(5693,0.5694,558.5583);
   graph->SetPoint(5694,0.5695,558.0632);
   graph->SetPoint(5695,0.5696,557.5688);
   graph->SetPoint(5696,0.5697,557.0752);
   graph->SetPoint(5697,0.5698,556.5824);
   graph->SetPoint(5698,0.5699,556.0903);
   graph->SetPoint(5699,0.57,555.599);
   graph->SetPoint(5700,0.5701,555.1085);
   graph->SetPoint(5701,0.5702,554.6187);
   graph->SetPoint(5702,0.5703,554.1297);
   graph->SetPoint(5703,0.5704,553.6414);
   graph->SetPoint(5704,0.5705,553.1539);
   graph->SetPoint(5705,0.5706,552.6672);
   graph->SetPoint(5706,0.5707,552.1812);
   graph->SetPoint(5707,0.5708,551.696);
   graph->SetPoint(5708,0.5709,551.2116);
   graph->SetPoint(5709,0.571,550.7279);
   graph->SetPoint(5710,0.5711,550.245);
   graph->SetPoint(5711,0.5712,549.7628);
   graph->SetPoint(5712,0.5713,549.2814);
   graph->SetPoint(5713,0.5714,548.8008);
   graph->SetPoint(5714,0.5715,548.3209);
   graph->SetPoint(5715,0.5716,547.8418);
   graph->SetPoint(5716,0.5717,547.3634);
   graph->SetPoint(5717,0.5718,546.8858);
   graph->SetPoint(5718,0.5719,546.409);
   graph->SetPoint(5719,0.572,545.9329);
   graph->SetPoint(5720,0.5721,545.4576);
   graph->SetPoint(5721,0.5722,544.9831);
   graph->SetPoint(5722,0.5723,544.5093);
   graph->SetPoint(5723,0.5724,544.0362);
   graph->SetPoint(5724,0.5725,543.564);
   graph->SetPoint(5725,0.5726,543.0924);
   graph->SetPoint(5726,0.5727,542.6217);
   graph->SetPoint(5727,0.5728,542.1517);
   graph->SetPoint(5728,0.5729,541.6824);
   graph->SetPoint(5729,0.573,541.214);
   graph->SetPoint(5730,0.5731,540.7462);
   graph->SetPoint(5731,0.5732,540.2793);
   graph->SetPoint(5732,0.5733,539.8131);
   graph->SetPoint(5733,0.5734,539.3476);
   graph->SetPoint(5734,0.5735,538.8829);
   graph->SetPoint(5735,0.5736,538.419);
   graph->SetPoint(5736,0.5737,537.9558);
   graph->SetPoint(5737,0.5738,537.4934);
   graph->SetPoint(5738,0.5739,537.0318);
   graph->SetPoint(5739,0.574,536.5709);
   graph->SetPoint(5740,0.5741,536.1107);
   graph->SetPoint(5741,0.5742,535.6513);
   graph->SetPoint(5742,0.5743,535.1927);
   graph->SetPoint(5743,0.5744,534.7348);
   graph->SetPoint(5744,0.5745,534.2777);
   graph->SetPoint(5745,0.5746,533.8214);
   graph->SetPoint(5746,0.5747,533.3658);
   graph->SetPoint(5747,0.5748,532.9109);
   graph->SetPoint(5748,0.5749,532.4568);
   graph->SetPoint(5749,0.575,532.0035);
   graph->SetPoint(5750,0.5751,531.5509);
   graph->SetPoint(5751,0.5752,531.0991);
   graph->SetPoint(5752,0.5753,530.648);
   graph->SetPoint(5753,0.5754,530.1977);
   graph->SetPoint(5754,0.5755,529.7481);
   graph->SetPoint(5755,0.5756,529.2993);
   graph->SetPoint(5756,0.5757,528.8513);
   graph->SetPoint(5757,0.5758,528.404);
   graph->SetPoint(5758,0.5759,527.9575);
   graph->SetPoint(5759,0.576,527.5117);
   graph->SetPoint(5760,0.5761,527.0666);
   graph->SetPoint(5761,0.5762,526.6224);
   graph->SetPoint(5762,0.5763,526.1789);
   graph->SetPoint(5763,0.5764,525.7361);
   graph->SetPoint(5764,0.5765,525.2941);
   graph->SetPoint(5765,0.5766,524.8528);
   graph->SetPoint(5766,0.5767,524.4123);
   graph->SetPoint(5767,0.5768,523.9726);
   graph->SetPoint(5768,0.5769,523.5336);
   graph->SetPoint(5769,0.577,523.0953);
   graph->SetPoint(5770,0.5771,522.6578);
   graph->SetPoint(5771,0.5772,522.2211);
   graph->SetPoint(5772,0.5773,521.7851);
   graph->SetPoint(5773,0.5774,521.3499);
   graph->SetPoint(5774,0.5775,520.9154);
   graph->SetPoint(5775,0.5776,520.4816);
   graph->SetPoint(5776,0.5777,520.0487);
   graph->SetPoint(5777,0.5778,519.6164);
   graph->SetPoint(5778,0.5779,519.185);
   graph->SetPoint(5779,0.578,518.7542);
   graph->SetPoint(5780,0.5781,518.3243);
   graph->SetPoint(5781,0.5782,517.8951);
   graph->SetPoint(5782,0.5783,517.4666);
   graph->SetPoint(5783,0.5784,517.0389);
   graph->SetPoint(5784,0.5785,516.6119);
   graph->SetPoint(5785,0.5786,516.1857);
   graph->SetPoint(5786,0.5787,515.7602);
   graph->SetPoint(5787,0.5788,515.3355);
   graph->SetPoint(5788,0.5789,514.9115);
   graph->SetPoint(5789,0.579,514.4883);
   graph->SetPoint(5790,0.5791,514.0659);
   graph->SetPoint(5791,0.5792,513.6442);
   graph->SetPoint(5792,0.5793,513.2232);
   graph->SetPoint(5793,0.5794,512.803);
   graph->SetPoint(5794,0.5795,512.3835);
   graph->SetPoint(5795,0.5796,511.9648);
   graph->SetPoint(5796,0.5797,511.5468);
   graph->SetPoint(5797,0.5798,511.1296);
   graph->SetPoint(5798,0.5799,510.7131);
   graph->SetPoint(5799,0.58,510.2974);
   graph->SetPoint(5800,0.5801,509.8825);
   graph->SetPoint(5801,0.5802,509.4682);
   graph->SetPoint(5802,0.5803,509.0548);
   graph->SetPoint(5803,0.5804,508.642);
   graph->SetPoint(5804,0.5805,508.2301);
   graph->SetPoint(5805,0.5806,507.8188);
   graph->SetPoint(5806,0.5807,507.4084);
   graph->SetPoint(5807,0.5808,506.9986);
   graph->SetPoint(5808,0.5809,506.5896);
   graph->SetPoint(5809,0.581,506.1814);
   graph->SetPoint(5810,0.5811,505.7739);
   graph->SetPoint(5811,0.5812,505.3672);
   graph->SetPoint(5812,0.5813,504.9612);
   graph->SetPoint(5813,0.5814,504.5559);
   graph->SetPoint(5814,0.5815,504.1514);
   graph->SetPoint(5815,0.5816,503.7477);
   graph->SetPoint(5816,0.5817,503.3446);
   graph->SetPoint(5817,0.5818,502.9424);
   graph->SetPoint(5818,0.5819,502.5409);
   graph->SetPoint(5819,0.582,502.1401);
   graph->SetPoint(5820,0.5821,501.7401);
   graph->SetPoint(5821,0.5822,501.3408);
   graph->SetPoint(5822,0.5823,500.9422);
   graph->SetPoint(5823,0.5824,500.5445);
   graph->SetPoint(5824,0.5825,500.1474);
   graph->SetPoint(5825,0.5826,499.7511);
   graph->SetPoint(5826,0.5827,499.3556);
   graph->SetPoint(5827,0.5828,498.9608);
   graph->SetPoint(5828,0.5829,498.5667);
   graph->SetPoint(5829,0.583,498.1734);
   graph->SetPoint(5830,0.5831,497.7808);
   graph->SetPoint(5831,0.5832,497.389);
   graph->SetPoint(5832,0.5833,496.9979);
   graph->SetPoint(5833,0.5834,496.6075);
   graph->SetPoint(5834,0.5835,496.2179);
   graph->SetPoint(5835,0.5836,495.8291);
   graph->SetPoint(5836,0.5837,495.441);
   graph->SetPoint(5837,0.5838,495.0536);
   graph->SetPoint(5838,0.5839,494.667);
   graph->SetPoint(5839,0.584,494.2811);
   graph->SetPoint(5840,0.5841,493.8959);
   graph->SetPoint(5841,0.5842,493.5115);
   graph->SetPoint(5842,0.5843,493.1279);
   graph->SetPoint(5843,0.5844,492.745);
   graph->SetPoint(5844,0.5845,492.3628);
   graph->SetPoint(5845,0.5846,491.9814);
   graph->SetPoint(5846,0.5847,491.6007);
   graph->SetPoint(5847,0.5848,491.2208);
   graph->SetPoint(5848,0.5849,490.8416);
   graph->SetPoint(5849,0.585,490.4631);
   graph->SetPoint(5850,0.5851,490.0854);
   graph->SetPoint(5851,0.5852,489.7084);
   graph->SetPoint(5852,0.5853,489.3322);
   graph->SetPoint(5853,0.5854,488.9567);
   graph->SetPoint(5854,0.5855,488.5819);
   graph->SetPoint(5855,0.5856,488.2079);
   graph->SetPoint(5856,0.5857,487.8346);
   graph->SetPoint(5857,0.5858,487.4621);
   graph->SetPoint(5858,0.5859,487.0903);
   graph->SetPoint(5859,0.586,486.7193);
   graph->SetPoint(5860,0.5861,486.349);
   graph->SetPoint(5861,0.5862,485.9794);
   graph->SetPoint(5862,0.5863,485.6106);
   graph->SetPoint(5863,0.5864,485.2425);
   graph->SetPoint(5864,0.5865,484.8751);
   graph->SetPoint(5865,0.5866,484.5085);
   graph->SetPoint(5866,0.5867,484.1426);
   graph->SetPoint(5867,0.5868,483.7775);
   graph->SetPoint(5868,0.5869,483.4131);
   graph->SetPoint(5869,0.587,483.0495);
   graph->SetPoint(5870,0.5871,482.6865);
   graph->SetPoint(5871,0.5872,482.3244);
   graph->SetPoint(5872,0.5873,481.9629);
   graph->SetPoint(5873,0.5874,481.6022);
   graph->SetPoint(5874,0.5875,481.2423);
   graph->SetPoint(5875,0.5876,480.883);
   graph->SetPoint(5876,0.5877,480.5246);
   graph->SetPoint(5877,0.5878,480.1668);
   graph->SetPoint(5878,0.5879,479.8098);
   graph->SetPoint(5879,0.588,479.4535);
   graph->SetPoint(5880,0.5881,479.098);
   graph->SetPoint(5881,0.5882,478.7432);
   graph->SetPoint(5882,0.5883,478.3891);
   graph->SetPoint(5883,0.5884,478.0358);
   graph->SetPoint(5884,0.5885,477.6832);
   graph->SetPoint(5885,0.5886,477.3314);
   graph->SetPoint(5886,0.5887,476.9802);
   graph->SetPoint(5887,0.5888,476.6299);
   graph->SetPoint(5888,0.5889,476.2802);
   graph->SetPoint(5889,0.589,475.9313);
   graph->SetPoint(5890,0.5891,475.5831);
   graph->SetPoint(5891,0.5892,475.2357);
   graph->SetPoint(5892,0.5893,474.889);
   graph->SetPoint(5893,0.5894,474.543);
   graph->SetPoint(5894,0.5895,474.1978);
   graph->SetPoint(5895,0.5896,473.8533);
   graph->SetPoint(5896,0.5897,473.5095);
   graph->SetPoint(5897,0.5898,473.1665);
   graph->SetPoint(5898,0.5899,472.8242);
   graph->SetPoint(5899,0.59,472.4827);
   graph->SetPoint(5900,0.5901,472.1419);
   graph->SetPoint(5901,0.5902,471.8018);
   graph->SetPoint(5902,0.5903,471.4624);
   graph->SetPoint(5903,0.5904,471.1238);
   graph->SetPoint(5904,0.5905,470.7859);
   graph->SetPoint(5905,0.5906,470.4488);
   graph->SetPoint(5906,0.5907,470.1123);
   graph->SetPoint(5907,0.5908,469.7767);
   graph->SetPoint(5908,0.5909,469.4417);
   graph->SetPoint(5909,0.591,469.1075);
   graph->SetPoint(5910,0.5911,468.774);
   graph->SetPoint(5911,0.5912,468.4413);
   graph->SetPoint(5912,0.5913,468.1092);
   graph->SetPoint(5913,0.5914,467.778);
   graph->SetPoint(5914,0.5915,467.4474);
   graph->SetPoint(5915,0.5916,467.1176);
   graph->SetPoint(5916,0.5917,466.7885);
   graph->SetPoint(5917,0.5918,466.4601);
   graph->SetPoint(5918,0.5919,466.1325);
   graph->SetPoint(5919,0.592,465.8056);
   graph->SetPoint(5920,0.5921,465.4794);
   graph->SetPoint(5921,0.5922,465.154);
   graph->SetPoint(5922,0.5923,464.8293);
   graph->SetPoint(5923,0.5924,464.5053);
   graph->SetPoint(5924,0.5925,464.1821);
   graph->SetPoint(5925,0.5926,463.8596);
   graph->SetPoint(5926,0.5927,463.5378);
   graph->SetPoint(5927,0.5928,463.2168);
   graph->SetPoint(5928,0.5929,462.8965);
   graph->SetPoint(5929,0.593,462.5769);
   graph->SetPoint(5930,0.5931,462.258);
   graph->SetPoint(5931,0.5932,461.9399);
   graph->SetPoint(5932,0.5933,461.6225);
   graph->SetPoint(5933,0.5934,461.3058);
   graph->SetPoint(5934,0.5935,460.9899);
   graph->SetPoint(5935,0.5936,460.6747);
   graph->SetPoint(5936,0.5937,460.3602);
   graph->SetPoint(5937,0.5938,460.0465);
   graph->SetPoint(5938,0.5939,459.7335);
   graph->SetPoint(5939,0.594,459.4212);
   graph->SetPoint(5940,0.5941,459.1096);
   graph->SetPoint(5941,0.5942,458.7988);
   graph->SetPoint(5942,0.5943,458.4887);
   graph->SetPoint(5943,0.5944,458.1793);
   graph->SetPoint(5944,0.5945,457.8706);
   graph->SetPoint(5945,0.5946,457.5627);
   graph->SetPoint(5946,0.5947,457.2555);
   graph->SetPoint(5947,0.5948,456.9491);
   graph->SetPoint(5948,0.5949,456.6433);
   graph->SetPoint(5949,0.595,456.3383);
   graph->SetPoint(5950,0.5951,456.034);
   graph->SetPoint(5951,0.5952,455.7305);
   graph->SetPoint(5952,0.5953,455.4277);
   graph->SetPoint(5953,0.5954,455.1256);
   graph->SetPoint(5954,0.5955,454.8242);
   graph->SetPoint(5955,0.5956,454.5235);
   graph->SetPoint(5956,0.5957,454.2236);
   graph->SetPoint(5957,0.5958,453.9244);
   graph->SetPoint(5958,0.5959,453.626);
   graph->SetPoint(5959,0.596,453.3282);
   graph->SetPoint(5960,0.5961,453.0312);
   graph->SetPoint(5961,0.5962,452.7349);
   graph->SetPoint(5962,0.5963,452.4393);
   graph->SetPoint(5963,0.5964,452.1445);
   graph->SetPoint(5964,0.5965,451.8504);
   graph->SetPoint(5965,0.5966,451.557);
   graph->SetPoint(5966,0.5967,451.2643);
   graph->SetPoint(5967,0.5968,450.9724);
   graph->SetPoint(5968,0.5969,450.6812);
   graph->SetPoint(5969,0.597,450.3907);
   graph->SetPoint(5970,0.5971,450.1009);
   graph->SetPoint(5971,0.5972,449.8119);
   graph->SetPoint(5972,0.5973,449.5236);
   graph->SetPoint(5973,0.5974,449.236);
   graph->SetPoint(5974,0.5975,448.9491);
   graph->SetPoint(5975,0.5976,448.6629);
   graph->SetPoint(5976,0.5977,448.3775);
   graph->SetPoint(5977,0.5978,448.0928);
   graph->SetPoint(5978,0.5979,447.8089);
   graph->SetPoint(5979,0.598,447.5256);
   graph->SetPoint(5980,0.5981,447.2431);
   graph->SetPoint(5981,0.5982,446.9613);
   graph->SetPoint(5982,0.5983,446.6802);
   graph->SetPoint(5983,0.5984,446.3998);
   graph->SetPoint(5984,0.5985,446.1202);
   graph->SetPoint(5985,0.5986,445.8413);
   graph->SetPoint(5986,0.5987,445.5631);
   graph->SetPoint(5987,0.5988,445.2856);
   graph->SetPoint(5988,0.5989,445.0088);
   graph->SetPoint(5989,0.599,444.7328);
   graph->SetPoint(5990,0.5991,444.4575);
   graph->SetPoint(5991,0.5992,444.1829);
   graph->SetPoint(5992,0.5993,443.9091);
   graph->SetPoint(5993,0.5994,443.6359);
   graph->SetPoint(5994,0.5995,443.3635);
   graph->SetPoint(5995,0.5996,443.0918);
   graph->SetPoint(5996,0.5997,442.8208);
   graph->SetPoint(5997,0.5998,442.5505);
   graph->SetPoint(5998,0.5999,442.281);
   graph->SetPoint(5999,0.6,442.0122);
   graph->SetPoint(6000,0.6001,441.7441);
   graph->SetPoint(6001,0.6002,441.4767);
   graph->SetPoint(6002,0.6003,441.21);
   graph->SetPoint(6003,0.6004,440.9441);
   graph->SetPoint(6004,0.6005,440.6789);
   graph->SetPoint(6005,0.6006,440.4144);
   graph->SetPoint(6006,0.6007,440.1506);
   graph->SetPoint(6007,0.6008,439.8875);
   graph->SetPoint(6008,0.6009,439.6252);
   graph->SetPoint(6009,0.601,439.3636);
   graph->SetPoint(6010,0.6011,439.1027);
   graph->SetPoint(6011,0.6012,438.8425);
   graph->SetPoint(6012,0.6013,438.583);
   graph->SetPoint(6013,0.6014,438.3243);
   graph->SetPoint(6014,0.6015,438.0662);
   graph->SetPoint(6015,0.6016,437.8089);
   graph->SetPoint(6016,0.6017,437.5523);
   graph->SetPoint(6017,0.6018,437.2964);
   graph->SetPoint(6018,0.6019,437.0413);
   graph->SetPoint(6019,0.602,436.7868);
   graph->SetPoint(6020,0.6021,436.5331);
   graph->SetPoint(6021,0.6022,436.2801);
   graph->SetPoint(6022,0.6023,436.0278);
   graph->SetPoint(6023,0.6024,435.7762);
   graph->SetPoint(6024,0.6025,435.5254);
   graph->SetPoint(6025,0.6026,435.2752);
   graph->SetPoint(6026,0.6027,435.0258);
   graph->SetPoint(6027,0.6028,434.7771);
   graph->SetPoint(6028,0.6029,434.5291);
   graph->SetPoint(6029,0.603,434.2818);
   graph->SetPoint(6030,0.6031,434.0353);
   graph->SetPoint(6031,0.6032,433.7894);
   graph->SetPoint(6032,0.6033,433.5443);
   graph->SetPoint(6033,0.6034,433.2999);
   graph->SetPoint(6034,0.6035,433.0562);
   graph->SetPoint(6035,0.6036,432.8132);
   graph->SetPoint(6036,0.6037,432.5709);
   graph->SetPoint(6037,0.6038,432.3294);
   graph->SetPoint(6038,0.6039,432.0885);
   graph->SetPoint(6039,0.604,431.8484);
   graph->SetPoint(6040,0.6041,431.609);
   graph->SetPoint(6041,0.6042,431.3703);
   graph->SetPoint(6042,0.6043,431.1323);
   graph->SetPoint(6043,0.6044,430.895);
   graph->SetPoint(6044,0.6045,430.6585);
   graph->SetPoint(6045,0.6046,430.4226);
   graph->SetPoint(6046,0.6047,430.1875);
   graph->SetPoint(6047,0.6048,429.9531);
   graph->SetPoint(6048,0.6049,429.7194);
   graph->SetPoint(6049,0.605,429.4864);
   graph->SetPoint(6050,0.6051,429.2541);
   graph->SetPoint(6051,0.6052,429.0226);
   graph->SetPoint(6052,0.6053,428.7917);
   graph->SetPoint(6053,0.6054,428.5616);
   graph->SetPoint(6054,0.6055,428.3322);
   graph->SetPoint(6055,0.6056,428.1035);
   graph->SetPoint(6056,0.6057,427.8755);
   graph->SetPoint(6057,0.6058,427.6482);
   graph->SetPoint(6058,0.6059,427.4216);
   graph->SetPoint(6059,0.606,427.1957);
   graph->SetPoint(6060,0.6061,426.9706);
   graph->SetPoint(6061,0.6062,426.7461);
   graph->SetPoint(6062,0.6063,426.5224);
   graph->SetPoint(6063,0.6064,426.2994);
   graph->SetPoint(6064,0.6065,426.0771);
   graph->SetPoint(6065,0.6066,425.8555);
   graph->SetPoint(6066,0.6067,425.6346);
   graph->SetPoint(6067,0.6068,425.4144);
   graph->SetPoint(6068,0.6069,425.195);
   graph->SetPoint(6069,0.607,424.9762);
   graph->SetPoint(6070,0.6071,424.7582);
   graph->SetPoint(6071,0.6072,424.5408);
   graph->SetPoint(6072,0.6073,424.3242);
   graph->SetPoint(6073,0.6074,424.1083);
   graph->SetPoint(6074,0.6075,423.8931);
   graph->SetPoint(6075,0.6076,423.6786);
   graph->SetPoint(6076,0.6077,423.4648);
   graph->SetPoint(6077,0.6078,423.2517);
   graph->SetPoint(6078,0.6079,423.0394);
   graph->SetPoint(6079,0.608,422.8277);
   graph->SetPoint(6080,0.6081,422.6167);
   graph->SetPoint(6081,0.6082,422.4065);
   graph->SetPoint(6082,0.6083,422.197);
   graph->SetPoint(6083,0.6084,421.9881);
   graph->SetPoint(6084,0.6085,421.78);
   graph->SetPoint(6085,0.6086,421.5726);
   graph->SetPoint(6086,0.6087,421.3659);
   graph->SetPoint(6087,0.6088,421.1599);
   graph->SetPoint(6088,0.6089,420.9546);
   graph->SetPoint(6089,0.609,420.7501);
   graph->SetPoint(6090,0.6091,420.5462);
   graph->SetPoint(6091,0.6092,420.343);
   graph->SetPoint(6092,0.6093,420.1406);
   graph->SetPoint(6093,0.6094,419.9388);
   graph->SetPoint(6094,0.6095,419.7378);
   graph->SetPoint(6095,0.6096,419.5374);
   graph->SetPoint(6096,0.6097,419.3378);
   graph->SetPoint(6097,0.6098,419.1389);
   graph->SetPoint(6098,0.6099,418.9407);
   graph->SetPoint(6099,0.61,418.7431);
   graph->SetPoint(6100,0.6101,418.5463);
   graph->SetPoint(6101,0.6102,418.3502);
   graph->SetPoint(6102,0.6103,418.1548);
   graph->SetPoint(6103,0.6104,417.9602);
   graph->SetPoint(6104,0.6105,417.7662);
   graph->SetPoint(6105,0.6106,417.5729);
   graph->SetPoint(6106,0.6107,417.3803);
   graph->SetPoint(6107,0.6108,417.1884);
   graph->SetPoint(6108,0.6109,416.9973);
   graph->SetPoint(6109,0.611,416.8068);
   graph->SetPoint(6110,0.6111,416.6171);
   graph->SetPoint(6111,0.6112,416.428);
   graph->SetPoint(6112,0.6113,416.2397);
   graph->SetPoint(6113,0.6114,416.052);
   graph->SetPoint(6114,0.6115,415.8651);
   graph->SetPoint(6115,0.6116,415.6789);
   graph->SetPoint(6116,0.6117,415.4933);
   graph->SetPoint(6117,0.6118,415.3085);
   graph->SetPoint(6118,0.6119,415.1244);
   graph->SetPoint(6119,0.612,414.9409);
   graph->SetPoint(6120,0.6121,414.7582);
   graph->SetPoint(6121,0.6122,414.5762);
   graph->SetPoint(6122,0.6123,414.3949);
   graph->SetPoint(6123,0.6124,414.2143);
   graph->SetPoint(6124,0.6125,414.0344);
   graph->SetPoint(6125,0.6126,413.8552);
   graph->SetPoint(6126,0.6127,413.6767);
   graph->SetPoint(6127,0.6128,413.4989);
   graph->SetPoint(6128,0.6129,413.3218);
   graph->SetPoint(6129,0.613,413.1454);
   graph->SetPoint(6130,0.6131,412.9697);
   graph->SetPoint(6131,0.6132,412.7947);
   graph->SetPoint(6132,0.6133,412.6204);
   graph->SetPoint(6133,0.6134,412.4468);
   graph->SetPoint(6134,0.6135,412.2739);
   graph->SetPoint(6135,0.6136,412.1017);
   graph->SetPoint(6136,0.6137,411.9302);
   graph->SetPoint(6137,0.6138,411.7594);
   graph->SetPoint(6138,0.6139,411.5893);
   graph->SetPoint(6139,0.614,411.4199);
   graph->SetPoint(6140,0.6141,411.2513);
   graph->SetPoint(6141,0.6142,411.0833);
   graph->SetPoint(6142,0.6143,410.916);
   graph->SetPoint(6143,0.6144,410.7494);
   graph->SetPoint(6144,0.6145,410.5835);
   graph->SetPoint(6145,0.6146,410.4183);
   graph->SetPoint(6146,0.6147,410.2538);
   graph->SetPoint(6147,0.6148,410.09);
   graph->SetPoint(6148,0.6149,409.9269);
   graph->SetPoint(6149,0.615,409.7645);
   graph->SetPoint(6150,0.6151,409.6028);
   graph->SetPoint(6151,0.6152,409.4418);
   graph->SetPoint(6152,0.6153,409.2815);
   graph->SetPoint(6153,0.6154,409.1219);
   graph->SetPoint(6154,0.6155,408.963);
   graph->SetPoint(6155,0.6156,408.8048);
   graph->SetPoint(6156,0.6157,408.6473);
   graph->SetPoint(6157,0.6158,408.4905);
   graph->SetPoint(6158,0.6159,408.3344);
   graph->SetPoint(6159,0.616,408.179);
   graph->SetPoint(6160,0.6161,408.0243);
   graph->SetPoint(6161,0.6162,407.8703);
   graph->SetPoint(6162,0.6163,407.7169);
   graph->SetPoint(6163,0.6164,407.5643);
   graph->SetPoint(6164,0.6165,407.4124);
   graph->SetPoint(6165,0.6166,407.2612);
   graph->SetPoint(6166,0.6167,407.1106);
   graph->SetPoint(6167,0.6168,406.9608);
   graph->SetPoint(6168,0.6169,406.8116);
   graph->SetPoint(6169,0.617,406.6632);
   graph->SetPoint(6170,0.6171,406.5154);
   graph->SetPoint(6171,0.6172,406.3684);
   graph->SetPoint(6172,0.6173,406.222);
   graph->SetPoint(6173,0.6174,406.0764);
   graph->SetPoint(6174,0.6175,405.9314);
   graph->SetPoint(6175,0.6176,405.7871);
   graph->SetPoint(6176,0.6177,405.6436);
   graph->SetPoint(6177,0.6178,405.5007);
   graph->SetPoint(6178,0.6179,405.3585);
   graph->SetPoint(6179,0.618,405.217);
   graph->SetPoint(6180,0.6181,405.0762);
   graph->SetPoint(6181,0.6182,404.9361);
   graph->SetPoint(6182,0.6183,404.7967);
   graph->SetPoint(6183,0.6184,404.658);
   graph->SetPoint(6184,0.6185,404.5199);
   graph->SetPoint(6185,0.6186,404.3826);
   graph->SetPoint(6186,0.6187,404.246);
   graph->SetPoint(6187,0.6188,404.11);
   graph->SetPoint(6188,0.6189,403.9748);
   graph->SetPoint(6189,0.619,403.8402);
   graph->SetPoint(6190,0.6191,403.7064);
   graph->SetPoint(6191,0.6192,403.5732);
   graph->SetPoint(6192,0.6193,403.4407);
   graph->SetPoint(6193,0.6194,403.3089);
   graph->SetPoint(6194,0.6195,403.1778);
   graph->SetPoint(6195,0.6196,403.0474);
   graph->SetPoint(6196,0.6197,402.9177);
   graph->SetPoint(6197,0.6198,402.7887);
   graph->SetPoint(6198,0.6199,402.6604);
   graph->SetPoint(6199,0.62,402.5327);
   graph->SetPoint(6200,0.6201,402.4058);
   graph->SetPoint(6201,0.6202,402.2796);
   graph->SetPoint(6202,0.6203,402.154);
   graph->SetPoint(6203,0.6204,402.0291);
   graph->SetPoint(6204,0.6205,401.905);
   graph->SetPoint(6205,0.6206,401.7815);
   graph->SetPoint(6206,0.6207,401.6587);
   graph->SetPoint(6207,0.6208,401.5366);
   graph->SetPoint(6208,0.6209,401.4152);
   graph->SetPoint(6209,0.621,401.2944);
   graph->SetPoint(6210,0.6211,401.1744);
   graph->SetPoint(6211,0.6212,401.0551);
   graph->SetPoint(6212,0.6213,400.9364);
   graph->SetPoint(6213,0.6214,400.8185);
   graph->SetPoint(6214,0.6215,400.7012);
   graph->SetPoint(6215,0.6216,400.5846);
   graph->SetPoint(6216,0.6217,400.4687);
   graph->SetPoint(6217,0.6218,400.3535);
   graph->SetPoint(6218,0.6219,400.239);
   graph->SetPoint(6219,0.622,400.1252);
   graph->SetPoint(6220,0.6221,400.012);
   graph->SetPoint(6221,0.6222,399.8996);
   graph->SetPoint(6222,0.6223,399.7878);
   graph->SetPoint(6223,0.6224,399.6767);
   graph->SetPoint(6224,0.6225,399.5663);
   graph->SetPoint(6225,0.6226,399.4566);
   graph->SetPoint(6226,0.6227,399.3476);
   graph->SetPoint(6227,0.6228,399.2393);
   graph->SetPoint(6228,0.6229,399.1317);
   graph->SetPoint(6229,0.623,399.0247);
   graph->SetPoint(6230,0.6231,398.9185);
   graph->SetPoint(6231,0.6232,398.8129);
   graph->SetPoint(6232,0.6233,398.708);
   graph->SetPoint(6233,0.6234,398.6038);
   graph->SetPoint(6234,0.6235,398.5003);
   graph->SetPoint(6235,0.6236,398.3975);
   graph->SetPoint(6236,0.6237,398.2954);
   graph->SetPoint(6237,0.6238,398.1939);
   graph->SetPoint(6238,0.6239,398.0931);
   graph->SetPoint(6239,0.624,397.9931);
   graph->SetPoint(6240,0.6241,397.8937);
   graph->SetPoint(6241,0.6242,397.795);
   graph->SetPoint(6242,0.6243,397.6969);
   graph->SetPoint(6243,0.6244,397.5996);
   graph->SetPoint(6244,0.6245,397.5029);
   graph->SetPoint(6245,0.6246,397.407);
   graph->SetPoint(6246,0.6247,397.3117);
   graph->SetPoint(6247,0.6248,397.2171);
   graph->SetPoint(6248,0.6249,397.1232);
   graph->SetPoint(6249,0.625,397.03);
   graph->SetPoint(6250,0.6251,396.9374);
   graph->SetPoint(6251,0.6252,396.8456);
   graph->SetPoint(6252,0.6253,396.7544);
   graph->SetPoint(6253,0.6254,396.6639);
   graph->SetPoint(6254,0.6255,396.5741);
   graph->SetPoint(6255,0.6256,396.485);
   graph->SetPoint(6256,0.6257,396.3965);
   graph->SetPoint(6257,0.6258,396.3088);
   graph->SetPoint(6258,0.6259,396.2217);
   graph->SetPoint(6259,0.626,396.1353);
   graph->SetPoint(6260,0.6261,396.0496);
   graph->SetPoint(6261,0.6262,395.9646);
   graph->SetPoint(6262,0.6263,395.8803);
   graph->SetPoint(6263,0.6264,395.7966);
   graph->SetPoint(6264,0.6265,395.7136);
   graph->SetPoint(6265,0.6266,395.6313);
   graph->SetPoint(6266,0.6267,395.5497);
   graph->SetPoint(6267,0.6268,395.4688);
   graph->SetPoint(6268,0.6269,395.3886);
   graph->SetPoint(6269,0.627,395.309);
   graph->SetPoint(6270,0.6271,395.2301);
   graph->SetPoint(6271,0.6272,395.1519);
   graph->SetPoint(6272,0.6273,395.0744);
   graph->SetPoint(6273,0.6274,394.9975);
   graph->SetPoint(6274,0.6275,394.9214);
   graph->SetPoint(6275,0.6276,394.8459);
   graph->SetPoint(6276,0.6277,394.7711);
   graph->SetPoint(6277,0.6278,394.697);
   graph->SetPoint(6278,0.6279,394.6236);
   graph->SetPoint(6279,0.628,394.5508);
   graph->SetPoint(6280,0.6281,394.4787);
   graph->SetPoint(6281,0.6282,394.4073);
   graph->SetPoint(6282,0.6283,394.3366);
   graph->SetPoint(6283,0.6284,394.2666);
   graph->SetPoint(6284,0.6285,394.1972);
   graph->SetPoint(6285,0.6286,394.1286);
   graph->SetPoint(6286,0.6287,394.0606);
   graph->SetPoint(6287,0.6288,393.9933);
   graph->SetPoint(6288,0.6289,393.9266);
   graph->SetPoint(6289,0.629,393.8607);
   graph->SetPoint(6290,0.6291,393.7954);
   graph->SetPoint(6291,0.6292,393.7308);
   graph->SetPoint(6292,0.6293,393.6669);
   graph->SetPoint(6293,0.6294,393.6036);
   graph->SetPoint(6294,0.6295,393.5411);
   graph->SetPoint(6295,0.6296,393.4792);
   graph->SetPoint(6296,0.6297,393.418);
   graph->SetPoint(6297,0.6298,393.3574);
   graph->SetPoint(6298,0.6299,393.2976);
   graph->SetPoint(6299,0.63,393.2384);
   graph->SetPoint(6300,0.6301,393.1799);
   graph->SetPoint(6301,0.6302,393.1221);
   graph->SetPoint(6302,0.6303,393.0649);
   graph->SetPoint(6303,0.6304,393.0085);
   graph->SetPoint(6304,0.6305,392.9527);
   graph->SetPoint(6305,0.6306,392.8976);
   graph->SetPoint(6306,0.6307,392.8431);
   graph->SetPoint(6307,0.6308,392.7894);
   graph->SetPoint(6308,0.6309,392.7363);
   graph->SetPoint(6309,0.631,392.6839);
   graph->SetPoint(6310,0.6311,392.6321);
   graph->SetPoint(6311,0.6312,392.5811);
   graph->SetPoint(6312,0.6313,392.5307);
   graph->SetPoint(6313,0.6314,392.481);
   graph->SetPoint(6314,0.6315,392.432);
   graph->SetPoint(6315,0.6316,392.3836);
   graph->SetPoint(6316,0.6317,392.3359);
   graph->SetPoint(6317,0.6318,392.2889);
   graph->SetPoint(6318,0.6319,392.2426);
   graph->SetPoint(6319,0.632,392.1969);
   graph->SetPoint(6320,0.6321,392.1519);
   graph->SetPoint(6321,0.6322,392.1076);
   graph->SetPoint(6322,0.6323,392.064);
   graph->SetPoint(6323,0.6324,392.021);
   graph->SetPoint(6324,0.6325,391.9788);
   graph->SetPoint(6325,0.6326,391.9372);
   graph->SetPoint(6326,0.6327,391.8962);
   graph->SetPoint(6327,0.6328,391.856);
   graph->SetPoint(6328,0.6329,391.8164);
   graph->SetPoint(6329,0.633,391.7774);
   graph->SetPoint(6330,0.6331,391.7392);
   graph->SetPoint(6331,0.6332,391.7016);
   graph->SetPoint(6332,0.6333,391.6647);
   graph->SetPoint(6333,0.6334,391.6285);
   graph->SetPoint(6334,0.6335,391.593);
   graph->SetPoint(6335,0.6336,391.5581);
   graph->SetPoint(6336,0.6337,391.5239);
   graph->SetPoint(6337,0.6338,391.4903);
   graph->SetPoint(6338,0.6339,391.4575);
   graph->SetPoint(6339,0.634,391.4253);
   graph->SetPoint(6340,0.6341,391.3938);
   graph->SetPoint(6341,0.6342,391.3629);
   graph->SetPoint(6342,0.6343,391.3327);
   graph->SetPoint(6343,0.6344,391.3032);
   graph->SetPoint(6344,0.6345,391.2744);
   graph->SetPoint(6345,0.6346,391.2462);
   graph->SetPoint(6346,0.6347,391.2187);
   graph->SetPoint(6347,0.6348,391.1919);
   graph->SetPoint(6348,0.6349,391.1658);
   graph->SetPoint(6349,0.635,391.1403);
   graph->SetPoint(6350,0.6351,391.1155);
   graph->SetPoint(6351,0.6352,391.0913);
   graph->SetPoint(6352,0.6353,391.0679);
   graph->SetPoint(6353,0.6354,391.0451);
   graph->SetPoint(6354,0.6355,391.0229);
   graph->SetPoint(6355,0.6356,391.0015);
   graph->SetPoint(6356,0.6357,390.9807);
   graph->SetPoint(6357,0.6358,390.9605);
   graph->SetPoint(6358,0.6359,390.9411);
   graph->SetPoint(6359,0.636,390.9223);
   graph->SetPoint(6360,0.6361,390.9042);
   graph->SetPoint(6361,0.6362,390.8867);
   graph->SetPoint(6362,0.6363,390.87);
   graph->SetPoint(6363,0.6364,390.8539);
   graph->SetPoint(6364,0.6365,390.8384);
   graph->SetPoint(6365,0.6366,390.8236);
   graph->SetPoint(6366,0.6367,390.8095);
   graph->SetPoint(6367,0.6368,390.7961);
   graph->SetPoint(6368,0.6369,390.7833);
   graph->SetPoint(6369,0.637,390.7712);
   graph->SetPoint(6370,0.6371,390.7598);
   graph->SetPoint(6371,0.6372,390.749);
   graph->SetPoint(6372,0.6373,390.7389);
   graph->SetPoint(6373,0.6374,390.7295);
   graph->SetPoint(6374,0.6375,390.7207);
   graph->SetPoint(6375,0.6376,390.7126);
   graph->SetPoint(6376,0.6377,390.7052);
   graph->SetPoint(6377,0.6378,390.6984);
   graph->SetPoint(6378,0.6379,390.6923);
   graph->SetPoint(6379,0.638,390.6869);
   graph->SetPoint(6380,0.6381,390.6821);
   graph->SetPoint(6381,0.6382,390.678);
   graph->SetPoint(6382,0.6383,390.6746);
   graph->SetPoint(6383,0.6384,390.6718);
   graph->SetPoint(6384,0.6385,390.6697);
   graph->SetPoint(6385,0.6386,390.6683);
   graph->SetPoint(6386,0.6387,390.6675);
   graph->SetPoint(6387,0.6388,390.6674);
   graph->SetPoint(6388,0.6389,390.6679);
   graph->SetPoint(6389,0.639,390.6691);
   graph->SetPoint(6390,0.6391,390.671);
   graph->SetPoint(6391,0.6392,390.6736);
   graph->SetPoint(6392,0.6393,390.6768);
   graph->SetPoint(6393,0.6394,390.6807);
   graph->SetPoint(6394,0.6395,390.6852);
   graph->SetPoint(6395,0.6396,390.6904);
   graph->SetPoint(6396,0.6397,390.6963);
   graph->SetPoint(6397,0.6398,390.7028);
   graph->SetPoint(6398,0.6399,390.71);
   graph->SetPoint(6399,0.64,390.7179);
   graph->SetPoint(6400,0.6401,390.7264);
   graph->SetPoint(6401,0.6402,390.7356);
   graph->SetPoint(6402,0.6403,390.7454);
   graph->SetPoint(6403,0.6404,390.7559);
   graph->SetPoint(6404,0.6405,390.7671);
   graph->SetPoint(6405,0.6406,390.779);
   graph->SetPoint(6406,0.6407,390.7915);
   graph->SetPoint(6407,0.6408,390.8046);
   graph->SetPoint(6408,0.6409,390.8184);
   graph->SetPoint(6409,0.641,390.8329);
   graph->SetPoint(6410,0.6411,390.8481);
   graph->SetPoint(6411,0.6412,390.8639);
   graph->SetPoint(6412,0.6413,390.8804);
   graph->SetPoint(6413,0.6414,390.8975);
   graph->SetPoint(6414,0.6415,390.9153);
   graph->SetPoint(6415,0.6416,390.9337);
   graph->SetPoint(6416,0.6417,390.9528);
   graph->SetPoint(6417,0.6418,390.9726);
   graph->SetPoint(6418,0.6419,390.9931);
   graph->SetPoint(6419,0.642,391.0142);
   graph->SetPoint(6420,0.6421,391.0359);
   graph->SetPoint(6421,0.6422,391.0583);
   graph->SetPoint(6422,0.6423,391.0814);
   graph->SetPoint(6423,0.6424,391.1051);
   graph->SetPoint(6424,0.6425,391.1295);
   graph->SetPoint(6425,0.6426,391.1546);
   graph->SetPoint(6426,0.6427,391.1803);
   graph->SetPoint(6427,0.6428,391.2067);
   graph->SetPoint(6428,0.6429,391.2337);
   graph->SetPoint(6429,0.643,391.2614);
   graph->SetPoint(6430,0.6431,391.2898);
   graph->SetPoint(6431,0.6432,391.3188);
   graph->SetPoint(6432,0.6433,391.3485);
   graph->SetPoint(6433,0.6434,391.3788);
   graph->SetPoint(6434,0.6435,391.4098);
   graph->SetPoint(6435,0.6436,391.4414);
   graph->SetPoint(6436,0.6437,391.4737);
   graph->SetPoint(6437,0.6438,391.5067);
   graph->SetPoint(6438,0.6439,391.5403);
   graph->SetPoint(6439,0.644,391.5746);
   graph->SetPoint(6440,0.6441,391.6095);
   graph->SetPoint(6441,0.6442,391.6451);
   graph->SetPoint(6442,0.6443,391.6814);
   graph->SetPoint(6443,0.6444,391.7183);
   graph->SetPoint(6444,0.6445,391.7558);
   graph->SetPoint(6445,0.6446,391.7941);
   graph->SetPoint(6446,0.6447,391.8329);
   graph->SetPoint(6447,0.6448,391.8725);
   graph->SetPoint(6448,0.6449,391.9127);
   graph->SetPoint(6449,0.645,391.9535);
   graph->SetPoint(6450,0.6451,391.995);
   graph->SetPoint(6451,0.6452,392.0372);
   graph->SetPoint(6452,0.6453,392.08);
   graph->SetPoint(6453,0.6454,392.1235);
   graph->SetPoint(6454,0.6455,392.1676);
   graph->SetPoint(6455,0.6456,392.2124);
   graph->SetPoint(6456,0.6457,392.2578);
   graph->SetPoint(6457,0.6458,392.3039);
   graph->SetPoint(6458,0.6459,392.3506);
   graph->SetPoint(6459,0.646,392.398);
   graph->SetPoint(6460,0.6461,392.4461);
   graph->SetPoint(6461,0.6462,392.4948);
   graph->SetPoint(6462,0.6463,392.5442);
   graph->SetPoint(6463,0.6464,392.5942);
   graph->SetPoint(6464,0.6465,392.6449);
   graph->SetPoint(6465,0.6466,392.6962);
   graph->SetPoint(6466,0.6467,392.7482);
   graph->SetPoint(6467,0.6468,392.8008);
   graph->SetPoint(6468,0.6469,392.8541);
   graph->SetPoint(6469,0.647,392.9081);
   graph->SetPoint(6470,0.6471,392.9626);
   graph->SetPoint(6471,0.6472,393.0179);
   graph->SetPoint(6472,0.6473,393.0738);
   graph->SetPoint(6473,0.6474,393.1304);
   graph->SetPoint(6474,0.6475,393.1876);
   graph->SetPoint(6475,0.6476,393.2454);
   graph->SetPoint(6476,0.6477,393.3039);
   graph->SetPoint(6477,0.6478,393.3631);
   graph->SetPoint(6478,0.6479,393.4229);
   graph->SetPoint(6479,0.648,393.4834);
   graph->SetPoint(6480,0.6481,393.5445);
   graph->SetPoint(6481,0.6482,393.6063);
   graph->SetPoint(6482,0.6483,393.6687);
   graph->SetPoint(6483,0.6484,393.7318);
   graph->SetPoint(6484,0.6485,393.7955);
   graph->SetPoint(6485,0.6486,393.8599);
   graph->SetPoint(6486,0.6487,393.9249);
   graph->SetPoint(6487,0.6488,393.9906);
   graph->SetPoint(6488,0.6489,394.0569);
   graph->SetPoint(6489,0.649,394.1239);
   graph->SetPoint(6490,0.6491,394.1916);
   graph->SetPoint(6491,0.6492,394.2598);
   graph->SetPoint(6492,0.6493,394.3288);
   graph->SetPoint(6493,0.6494,394.3984);
   graph->SetPoint(6494,0.6495,394.4686);
   graph->SetPoint(6495,0.6496,394.5395);
   graph->SetPoint(6496,0.6497,394.611);
   graph->SetPoint(6497,0.6498,394.6832);
   graph->SetPoint(6498,0.6499,394.756);
   graph->SetPoint(6499,0.65,394.8295);
   graph->SetPoint(6500,0.6501,394.9036);
   graph->SetPoint(6501,0.6502,394.9784);
   graph->SetPoint(6502,0.6503,395.0539);
   graph->SetPoint(6503,0.6504,395.1299);
   graph->SetPoint(6504,0.6505,395.2067);
   graph->SetPoint(6505,0.6506,395.284);
   graph->SetPoint(6506,0.6507,395.3621);
   graph->SetPoint(6507,0.6508,395.4407);
   graph->SetPoint(6508,0.6509,395.52);
   graph->SetPoint(6509,0.651,395.6);
   graph->SetPoint(6510,0.6511,395.6806);
   graph->SetPoint(6511,0.6512,395.7619);
   graph->SetPoint(6512,0.6513,395.8438);
   graph->SetPoint(6513,0.6514,395.9264);
   graph->SetPoint(6514,0.6515,396.0096);
   graph->SetPoint(6515,0.6516,396.0934);
   graph->SetPoint(6516,0.6517,396.1779);
   graph->SetPoint(6517,0.6518,396.2631);
   graph->SetPoint(6518,0.6519,396.3488);
   graph->SetPoint(6519,0.652,396.4353);
   graph->SetPoint(6520,0.6521,396.5224);
   graph->SetPoint(6521,0.6522,396.6101);
   graph->SetPoint(6522,0.6523,396.6985);
   graph->SetPoint(6523,0.6524,396.7875);
   graph->SetPoint(6524,0.6525,396.8772);
   graph->SetPoint(6525,0.6526,396.9675);
   graph->SetPoint(6526,0.6527,397.0584);
   graph->SetPoint(6527,0.6528,397.15);
   graph->SetPoint(6528,0.6529,397.2423);
   graph->SetPoint(6529,0.653,397.3352);
   graph->SetPoint(6530,0.6531,397.4287);
   graph->SetPoint(6531,0.6532,397.5229);
   graph->SetPoint(6532,0.6533,397.6177);
   graph->SetPoint(6533,0.6534,397.7132);
   graph->SetPoint(6534,0.6535,397.8093);
   graph->SetPoint(6535,0.6536,397.9061);
   graph->SetPoint(6536,0.6537,398.0035);
   graph->SetPoint(6537,0.6538,398.1015);
   graph->SetPoint(6538,0.6539,398.2002);
   graph->SetPoint(6539,0.654,398.2996);
   graph->SetPoint(6540,0.6541,398.3995);
   graph->SetPoint(6541,0.6542,398.5002);
   graph->SetPoint(6542,0.6543,398.6014);
   graph->SetPoint(6543,0.6544,398.7033);
   graph->SetPoint(6544,0.6545,398.8059);
   graph->SetPoint(6545,0.6546,398.9091);
   graph->SetPoint(6546,0.6547,399.0129);
   graph->SetPoint(6547,0.6548,399.1174);
   graph->SetPoint(6548,0.6549,399.2225);
   graph->SetPoint(6549,0.655,399.3283);
   graph->SetPoint(6550,0.6551,399.4347);
   graph->SetPoint(6551,0.6552,399.5418);
   graph->SetPoint(6552,0.6553,399.6494);
   graph->SetPoint(6553,0.6554,399.7578);
   graph->SetPoint(6554,0.6555,399.8668);
   graph->SetPoint(6555,0.6556,399.9764);
   graph->SetPoint(6556,0.6557,400.0866);
   graph->SetPoint(6557,0.6558,400.1975);
   graph->SetPoint(6558,0.6559,400.3091);
   graph->SetPoint(6559,0.656,400.4212);
   graph->SetPoint(6560,0.6561,400.5341);
   graph->SetPoint(6561,0.6562,400.6475);
   graph->SetPoint(6562,0.6563,400.7616);
   graph->SetPoint(6563,0.6564,400.8764);
   graph->SetPoint(6564,0.6565,400.9918);
   graph->SetPoint(6565,0.6566,401.1078);
   graph->SetPoint(6566,0.6567,401.2244);
   graph->SetPoint(6567,0.6568,401.3417);
   graph->SetPoint(6568,0.6569,401.4597);
   graph->SetPoint(6569,0.657,401.5783);
   graph->SetPoint(6570,0.6571,401.6975);
   graph->SetPoint(6571,0.6572,401.8173);
   graph->SetPoint(6572,0.6573,401.9378);
   graph->SetPoint(6573,0.6574,402.059);
   graph->SetPoint(6574,0.6575,402.1807);
   graph->SetPoint(6575,0.6576,402.3032);
   graph->SetPoint(6576,0.6577,402.4262);
   graph->SetPoint(6577,0.6578,402.5499);
   graph->SetPoint(6578,0.6579,402.6742);
   graph->SetPoint(6579,0.658,402.7992);
   graph->SetPoint(6580,0.6581,402.9248);
   graph->SetPoint(6581,0.6582,403.051);
   graph->SetPoint(6582,0.6583,403.1779);
   graph->SetPoint(6583,0.6584,403.3054);
   graph->SetPoint(6584,0.6585,403.4336);
   graph->SetPoint(6585,0.6586,403.5624);
   graph->SetPoint(6586,0.6587,403.6918);
   graph->SetPoint(6587,0.6588,403.8219);
   graph->SetPoint(6588,0.6589,403.9526);
   graph->SetPoint(6589,0.659,404.0839);
   graph->SetPoint(6590,0.6591,404.2159);
   graph->SetPoint(6591,0.6592,404.3485);
   graph->SetPoint(6592,0.6593,404.4818);
   graph->SetPoint(6593,0.6594,404.6156);
   graph->SetPoint(6594,0.6595,404.7502);
   graph->SetPoint(6595,0.6596,404.8853);
   graph->SetPoint(6596,0.6597,405.0211);
   graph->SetPoint(6597,0.6598,405.1575);
   graph->SetPoint(6598,0.6599,405.2946);
   graph->SetPoint(6599,0.66,405.4323);
   graph->SetPoint(6600,0.6601,405.5706);
   graph->SetPoint(6601,0.6602,405.7096);
   graph->SetPoint(6602,0.6603,405.8492);
   graph->SetPoint(6603,0.6604,405.9894);
   graph->SetPoint(6604,0.6605,406.1303);
   graph->SetPoint(6605,0.6606,406.2718);
   graph->SetPoint(6606,0.6607,406.414);
   graph->SetPoint(6607,0.6608,406.5567);
   graph->SetPoint(6608,0.6609,406.7001);
   graph->SetPoint(6609,0.661,406.8442);
   graph->SetPoint(6610,0.6611,406.9889);
   graph->SetPoint(6611,0.6612,407.1342);
   graph->SetPoint(6612,0.6613,407.2801);
   graph->SetPoint(6613,0.6614,407.4267);
   graph->SetPoint(6614,0.6615,407.5739);
   graph->SetPoint(6615,0.6616,407.7217);
   graph->SetPoint(6616,0.6617,407.8702);
   graph->SetPoint(6617,0.6618,408.0193);
   graph->SetPoint(6618,0.6619,408.1691);
   graph->SetPoint(6619,0.662,408.3194);
   graph->SetPoint(6620,0.6621,408.4705);
   graph->SetPoint(6621,0.6622,408.6221);
   graph->SetPoint(6622,0.6623,408.7744);
   graph->SetPoint(6623,0.6624,408.9273);
   graph->SetPoint(6624,0.6625,409.0808);
   graph->SetPoint(6625,0.6626,409.235);
   graph->SetPoint(6626,0.6627,409.3898);
   graph->SetPoint(6627,0.6628,409.5452);
   graph->SetPoint(6628,0.6629,409.7012);
   graph->SetPoint(6629,0.663,409.8579);
   graph->SetPoint(6630,0.6631,410.0153);
   graph->SetPoint(6631,0.6632,410.1732);
   graph->SetPoint(6632,0.6633,410.3318);
   graph->SetPoint(6633,0.6634,410.491);
   graph->SetPoint(6634,0.6635,410.6508);
   graph->SetPoint(6635,0.6636,410.8113);
   graph->SetPoint(6636,0.6637,410.9724);
   graph->SetPoint(6637,0.6638,411.1341);
   graph->SetPoint(6638,0.6639,411.2965);
   graph->SetPoint(6639,0.664,411.4595);
   graph->SetPoint(6640,0.6641,411.6231);
   graph->SetPoint(6641,0.6642,411.7874);
   graph->SetPoint(6642,0.6643,411.9523);
   graph->SetPoint(6643,0.6644,412.1178);
   graph->SetPoint(6644,0.6645,412.2839);
   graph->SetPoint(6645,0.6646,412.4507);
   graph->SetPoint(6646,0.6647,412.6181);
   graph->SetPoint(6647,0.6648,412.7861);
   graph->SetPoint(6648,0.6649,412.9547);
   graph->SetPoint(6649,0.665,413.124);
   graph->SetPoint(6650,0.6651,413.2939);
   graph->SetPoint(6651,0.6652,413.4645);
   graph->SetPoint(6652,0.6653,413.6356);
   graph->SetPoint(6653,0.6654,413.8074);
   graph->SetPoint(6654,0.6655,413.9799);
   graph->SetPoint(6655,0.6656,414.1529);
   graph->SetPoint(6656,0.6657,414.3266);
   graph->SetPoint(6657,0.6658,414.5009);
   graph->SetPoint(6658,0.6659,414.6758);
   graph->SetPoint(6659,0.666,414.8514);
   graph->SetPoint(6660,0.6661,415.0275);
   graph->SetPoint(6661,0.6662,415.2044);
   graph->SetPoint(6662,0.6663,415.3818);
   graph->SetPoint(6663,0.6664,415.5599);
   graph->SetPoint(6664,0.6665,415.7385);
   graph->SetPoint(6665,0.6666,415.9179);
   graph->SetPoint(6666,0.6667,416.0978);
   graph->SetPoint(6667,0.6668,416.2784);
   graph->SetPoint(6668,0.6669,416.4596);
   graph->SetPoint(6669,0.667,416.6414);
   graph->SetPoint(6670,0.6671,416.8238);
   graph->SetPoint(6671,0.6672,417.0069);
   graph->SetPoint(6672,0.6673,417.1906);
   graph->SetPoint(6673,0.6674,417.3749);
   graph->SetPoint(6674,0.6675,417.5598);
   graph->SetPoint(6675,0.6676,417.7454);
   graph->SetPoint(6676,0.6677,417.9316);
   graph->SetPoint(6677,0.6678,418.1184);
   graph->SetPoint(6678,0.6679,418.3058);
   graph->SetPoint(6679,0.668,418.4939);
   graph->SetPoint(6680,0.6681,418.6826);
   graph->SetPoint(6681,0.6682,418.8719);
   graph->SetPoint(6682,0.6683,419.0618);
   graph->SetPoint(6683,0.6684,419.2524);
   graph->SetPoint(6684,0.6685,419.4436);
   graph->SetPoint(6685,0.6686,419.6354);
   graph->SetPoint(6686,0.6687,419.8278);
   graph->SetPoint(6687,0.6688,420.0209);
   graph->SetPoint(6688,0.6689,420.2145);
   graph->SetPoint(6689,0.669,420.4088);
   graph->SetPoint(6690,0.6691,420.6038);
   graph->SetPoint(6691,0.6692,420.7993);
   graph->SetPoint(6692,0.6693,420.9955);
   graph->SetPoint(6693,0.6694,421.1922);
   graph->SetPoint(6694,0.6695,421.3897);
   graph->SetPoint(6695,0.6696,421.5877);
   graph->SetPoint(6696,0.6697,421.7863);
   graph->SetPoint(6697,0.6698,421.9856);
   graph->SetPoint(6698,0.6699,422.1855);
   graph->SetPoint(6699,0.67,422.386);
   graph->SetPoint(6700,0.6701,422.5872);
   graph->SetPoint(6701,0.6702,422.7889);
   graph->SetPoint(6702,0.6703,422.9913);
   graph->SetPoint(6703,0.6704,423.1943);
   graph->SetPoint(6704,0.6705,423.3979);
   graph->SetPoint(6705,0.6706,423.6022);
   graph->SetPoint(6706,0.6707,423.807);
   graph->SetPoint(6707,0.6708,424.0125);
   graph->SetPoint(6708,0.6709,424.2186);
   graph->SetPoint(6709,0.671,424.4253);
   graph->SetPoint(6710,0.6711,424.6327);
   graph->SetPoint(6711,0.6712,424.8406);
   graph->SetPoint(6712,0.6713,425.0492);
   graph->SetPoint(6713,0.6714,425.2584);
   graph->SetPoint(6714,0.6715,425.4682);
   graph->SetPoint(6715,0.6716,425.6787);
   graph->SetPoint(6716,0.6717,425.8897);
   graph->SetPoint(6717,0.6718,426.1014);
   graph->SetPoint(6718,0.6719,426.3137);
   graph->SetPoint(6719,0.672,426.5266);
   graph->SetPoint(6720,0.6721,426.7401);
   graph->SetPoint(6721,0.6722,426.9543);
   graph->SetPoint(6722,0.6723,427.169);
   graph->SetPoint(6723,0.6724,427.3844);
   graph->SetPoint(6724,0.6725,427.6004);
   graph->SetPoint(6725,0.6726,427.817);
   graph->SetPoint(6726,0.6727,428.0343);
   graph->SetPoint(6727,0.6728,428.2521);
   graph->SetPoint(6728,0.6729,428.4706);
   graph->SetPoint(6729,0.673,428.6897);
   graph->SetPoint(6730,0.6731,428.9094);
   graph->SetPoint(6731,0.6732,429.1297);
   graph->SetPoint(6732,0.6733,429.3507);
   graph->SetPoint(6733,0.6734,429.5722);
   graph->SetPoint(6734,0.6735,429.7944);
   graph->SetPoint(6735,0.6736,430.0172);
   graph->SetPoint(6736,0.6737,430.2406);
   graph->SetPoint(6737,0.6738,430.4646);
   graph->SetPoint(6738,0.6739,430.6893);
   graph->SetPoint(6739,0.674,430.9145);
   graph->SetPoint(6740,0.6741,431.1404);
   graph->SetPoint(6741,0.6742,431.3669);
   graph->SetPoint(6742,0.6743,431.594);
   graph->SetPoint(6743,0.6744,431.8217);
   graph->SetPoint(6744,0.6745,432.05);
   graph->SetPoint(6745,0.6746,432.279);
   graph->SetPoint(6746,0.6747,432.5085);
   graph->SetPoint(6747,0.6748,432.7387);
   graph->SetPoint(6748,0.6749,432.9695);
   graph->SetPoint(6749,0.675,433.2009);
   graph->SetPoint(6750,0.6751,433.4329);
   graph->SetPoint(6751,0.6752,433.6655);
   graph->SetPoint(6752,0.6753,433.8988);
   graph->SetPoint(6753,0.6754,434.1326);
   graph->SetPoint(6754,0.6755,434.3671);
   graph->SetPoint(6755,0.6756,434.6022);
   graph->SetPoint(6756,0.6757,434.8379);
   graph->SetPoint(6757,0.6758,435.0742);
   graph->SetPoint(6758,0.6759,435.3111);
   graph->SetPoint(6759,0.676,435.5487);
   graph->SetPoint(6760,0.6761,435.7868);
   graph->SetPoint(6761,0.6762,436.0256);
   graph->SetPoint(6762,0.6763,436.265);
   graph->SetPoint(6763,0.6764,436.505);
   graph->SetPoint(6764,0.6765,436.7456);
   graph->SetPoint(6765,0.6766,436.9868);
   graph->SetPoint(6766,0.6767,437.2286);
   graph->SetPoint(6767,0.6768,437.471);
   graph->SetPoint(6768,0.6769,437.7141);
   graph->SetPoint(6769,0.677,437.9578);
   graph->SetPoint(6770,0.6771,438.202);
   graph->SetPoint(6771,0.6772,438.4469);
   graph->SetPoint(6772,0.6773,438.6924);
   graph->SetPoint(6773,0.6774,438.9385);
   graph->SetPoint(6774,0.6775,439.1852);
   graph->SetPoint(6775,0.6776,439.4326);
   graph->SetPoint(6776,0.6777,439.6805);
   graph->SetPoint(6777,0.6778,439.929);
   graph->SetPoint(6778,0.6779,440.1782);
   graph->SetPoint(6779,0.678,440.428);
   graph->SetPoint(6780,0.6781,440.6784);
   graph->SetPoint(6781,0.6782,440.9293);
   graph->SetPoint(6782,0.6783,441.1809);
   graph->SetPoint(6783,0.6784,441.4332);
   graph->SetPoint(6784,0.6785,441.686);
   graph->SetPoint(6785,0.6786,441.9394);
   graph->SetPoint(6786,0.6787,442.1934);
   graph->SetPoint(6787,0.6788,442.4481);
   graph->SetPoint(6788,0.6789,442.7033);
   graph->SetPoint(6789,0.679,442.9592);
   graph->SetPoint(6790,0.6791,443.2157);
   graph->SetPoint(6791,0.6792,443.4728);
   graph->SetPoint(6792,0.6793,443.7305);
   graph->SetPoint(6793,0.6794,443.9887);
   graph->SetPoint(6794,0.6795,444.2477);
   graph->SetPoint(6795,0.6796,444.5072);
   graph->SetPoint(6796,0.6797,444.7673);
   graph->SetPoint(6797,0.6798,445.028);
   graph->SetPoint(6798,0.6799,445.2894);
   graph->SetPoint(6799,0.68,445.5513);
   graph->SetPoint(6800,0.6801,445.8139);
   graph->SetPoint(6801,0.6802,446.077);
   graph->SetPoint(6802,0.6803,446.3408);
   graph->SetPoint(6803,0.6804,446.6052);
   graph->SetPoint(6804,0.6805,446.8701);
   graph->SetPoint(6805,0.6806,447.1357);
   graph->SetPoint(6806,0.6807,447.4019);
   graph->SetPoint(6807,0.6808,447.6687);
   graph->SetPoint(6808,0.6809,447.9361);
   graph->SetPoint(6809,0.681,448.2041);
   graph->SetPoint(6810,0.6811,448.4728);
   graph->SetPoint(6811,0.6812,448.742);
   graph->SetPoint(6812,0.6813,449.0118);
   graph->SetPoint(6813,0.6814,449.2822);
   graph->SetPoint(6814,0.6815,449.5533);
   graph->SetPoint(6815,0.6816,449.8249);
   graph->SetPoint(6816,0.6817,450.0972);
   graph->SetPoint(6817,0.6818,450.37);
   graph->SetPoint(6818,0.6819,450.6435);
   graph->SetPoint(6819,0.682,450.9176);
   graph->SetPoint(6820,0.6821,451.1922);
   graph->SetPoint(6821,0.6822,451.4675);
   graph->SetPoint(6822,0.6823,451.7434);
   graph->SetPoint(6823,0.6824,452.0199);
   graph->SetPoint(6824,0.6825,452.2969);
   graph->SetPoint(6825,0.6826,452.5746);
   graph->SetPoint(6826,0.6827,452.8529);
   graph->SetPoint(6827,0.6828,453.1318);
   graph->SetPoint(6828,0.6829,453.4113);
   graph->SetPoint(6829,0.683,453.6914);
   graph->SetPoint(6830,0.6831,453.9721);
   graph->SetPoint(6831,0.6832,454.2534);
   graph->SetPoint(6832,0.6833,454.5354);
   graph->SetPoint(6833,0.6834,454.8179);
   graph->SetPoint(6834,0.6835,455.101);
   graph->SetPoint(6835,0.6836,455.3847);
   graph->SetPoint(6836,0.6837,455.669);
   graph->SetPoint(6837,0.6838,455.954);
   graph->SetPoint(6838,0.6839,456.2395);
   graph->SetPoint(6839,0.684,456.5256);
   graph->SetPoint(6840,0.6841,456.8124);
   graph->SetPoint(6841,0.6842,457.0997);
   graph->SetPoint(6842,0.6843,457.3876);
   graph->SetPoint(6843,0.6844,457.6762);
   graph->SetPoint(6844,0.6845,457.9653);
   graph->SetPoint(6845,0.6846,458.255);
   graph->SetPoint(6846,0.6847,458.5454);
   graph->SetPoint(6847,0.6848,458.8363);
   graph->SetPoint(6848,0.6849,459.1279);
   graph->SetPoint(6849,0.685,459.42);
   graph->SetPoint(6850,0.6851,459.7127);
   graph->SetPoint(6851,0.6852,460.0061);
   graph->SetPoint(6852,0.6853,460.3);
   graph->SetPoint(6853,0.6854,460.5946);
   graph->SetPoint(6854,0.6855,460.8897);
   graph->SetPoint(6855,0.6856,461.1855);
   graph->SetPoint(6856,0.6857,461.4818);
   graph->SetPoint(6857,0.6858,461.7787);
   graph->SetPoint(6858,0.6859,462.0763);
   graph->SetPoint(6859,0.686,462.3744);
   graph->SetPoint(6860,0.6861,462.6732);
   graph->SetPoint(6861,0.6862,462.9725);
   graph->SetPoint(6862,0.6863,463.2724);
   graph->SetPoint(6863,0.6864,463.573);
   graph->SetPoint(6864,0.6865,463.8741);
   graph->SetPoint(6865,0.6866,464.1758);
   graph->SetPoint(6866,0.6867,464.4782);
   graph->SetPoint(6867,0.6868,464.7811);
   graph->SetPoint(6868,0.6869,465.0846);
   graph->SetPoint(6869,0.687,465.3887);
   graph->SetPoint(6870,0.6871,465.6935);
   graph->SetPoint(6871,0.6872,465.9988);
   graph->SetPoint(6872,0.6873,466.3047);
   graph->SetPoint(6873,0.6874,466.6112);
   graph->SetPoint(6874,0.6875,466.9183);
   graph->SetPoint(6875,0.6876,467.226);
   graph->SetPoint(6876,0.6877,467.5343);
   graph->SetPoint(6877,0.6878,467.8432);
   graph->SetPoint(6878,0.6879,468.1527);
   graph->SetPoint(6879,0.688,468.4628);
   graph->SetPoint(6880,0.6881,468.7735);
   graph->SetPoint(6881,0.6882,469.0848);
   graph->SetPoint(6882,0.6883,469.3967);
   graph->SetPoint(6883,0.6884,469.7092);
   graph->SetPoint(6884,0.6885,470.0222);
   graph->SetPoint(6885,0.6886,470.3359);
   graph->SetPoint(6886,0.6887,470.6502);
   graph->SetPoint(6887,0.6888,470.965);
   graph->SetPoint(6888,0.6889,471.2805);
   graph->SetPoint(6889,0.689,471.5965);
   graph->SetPoint(6890,0.6891,471.9132);
   graph->SetPoint(6891,0.6892,472.2304);
   graph->SetPoint(6892,0.6893,472.5483);
   graph->SetPoint(6893,0.6894,472.8667);
   graph->SetPoint(6894,0.6895,473.1857);
   graph->SetPoint(6895,0.6896,473.5053);
   graph->SetPoint(6896,0.6897,473.8256);
   graph->SetPoint(6897,0.6898,474.1464);
   graph->SetPoint(6898,0.6899,474.4678);
   graph->SetPoint(6899,0.69,474.7898);
   graph->SetPoint(6900,0.6901,475.1124);
   graph->SetPoint(6901,0.6902,475.4355);
   graph->SetPoint(6902,0.6903,475.7593);
   graph->SetPoint(6903,0.6904,476.0837);
   graph->SetPoint(6904,0.6905,476.4086);
   graph->SetPoint(6905,0.6906,476.7342);
   graph->SetPoint(6906,0.6907,477.0603);
   graph->SetPoint(6907,0.6908,477.3871);
   graph->SetPoint(6908,0.6909,477.7144);
   graph->SetPoint(6909,0.691,478.0423);
   graph->SetPoint(6910,0.6911,478.3709);
   graph->SetPoint(6911,0.6912,478.7);
   graph->SetPoint(6912,0.6913,479.0297);
   graph->SetPoint(6913,0.6914,479.36);
   graph->SetPoint(6914,0.6915,479.6908);
   graph->SetPoint(6915,0.6916,480.0223);
   graph->SetPoint(6916,0.6917,480.3544);
   graph->SetPoint(6917,0.6918,480.687);
   graph->SetPoint(6918,0.6919,481.0203);
   graph->SetPoint(6919,0.692,481.3541);
   graph->SetPoint(6920,0.6921,481.6886);
   graph->SetPoint(6921,0.6922,482.0236);
   graph->SetPoint(6922,0.6923,482.3592);
   graph->SetPoint(6923,0.6924,482.6954);
   graph->SetPoint(6924,0.6925,483.0322);
   graph->SetPoint(6925,0.6926,483.3696);
   graph->SetPoint(6926,0.6927,483.7075);
   graph->SetPoint(6927,0.6928,484.0461);
   graph->SetPoint(6928,0.6929,484.3853);
   graph->SetPoint(6929,0.693,484.725);
   graph->SetPoint(6930,0.6931,485.0653);
   graph->SetPoint(6931,0.6932,485.4063);
   graph->SetPoint(6932,0.6933,485.7478);
   graph->SetPoint(6933,0.6934,486.0899);
   graph->SetPoint(6934,0.6935,486.4326);
   graph->SetPoint(6935,0.6936,486.7758);
   graph->SetPoint(6936,0.6937,487.1197);
   graph->SetPoint(6937,0.6938,487.4642);
   graph->SetPoint(6938,0.6939,487.8092);
   graph->SetPoint(6939,0.694,488.1548);
   graph->SetPoint(6940,0.6941,488.501);
   graph->SetPoint(6941,0.6942,488.8479);
   graph->SetPoint(6942,0.6943,489.1953);
   graph->SetPoint(6943,0.6944,489.5432);
   graph->SetPoint(6944,0.6945,489.8918);
   graph->SetPoint(6945,0.6946,490.241);
   graph->SetPoint(6946,0.6947,490.5907);
   graph->SetPoint(6947,0.6948,490.941);
   graph->SetPoint(6948,0.6949,491.292);
   graph->SetPoint(6949,0.695,491.6435);
   graph->SetPoint(6950,0.6951,491.9956);
   graph->SetPoint(6951,0.6952,492.3482);
   graph->SetPoint(6952,0.6953,492.7015);
   graph->SetPoint(6953,0.6954,493.0554);
   graph->SetPoint(6954,0.6955,493.4098);
   graph->SetPoint(6955,0.6956,493.7648);
   graph->SetPoint(6956,0.6957,494.1204);
   graph->SetPoint(6957,0.6958,494.4766);
   graph->SetPoint(6958,0.6959,494.8334);
   graph->SetPoint(6959,0.696,495.1908);
   graph->SetPoint(6960,0.6961,495.5487);
   graph->SetPoint(6961,0.6962,495.9073);
   graph->SetPoint(6962,0.6963,496.2664);
   graph->SetPoint(6963,0.6964,496.6261);
   graph->SetPoint(6964,0.6965,496.9864);
   graph->SetPoint(6965,0.6966,497.3473);
   graph->SetPoint(6966,0.6967,497.7087);
   graph->SetPoint(6967,0.6968,498.0708);
   graph->SetPoint(6968,0.6969,498.4334);
   graph->SetPoint(6969,0.697,498.7966);
   graph->SetPoint(6970,0.6971,499.1604);
   graph->SetPoint(6971,0.6972,499.5248);
   graph->SetPoint(6972,0.6973,499.8898);
   graph->SetPoint(6973,0.6974,500.2553);
   graph->SetPoint(6974,0.6975,500.6215);
   graph->SetPoint(6975,0.6976,500.9882);
   graph->SetPoint(6976,0.6977,501.3555);
   graph->SetPoint(6977,0.6978,501.7234);
   graph->SetPoint(6978,0.6979,502.0918);
   graph->SetPoint(6979,0.698,502.4609);
   graph->SetPoint(6980,0.6981,502.8305);
   graph->SetPoint(6981,0.6982,503.2007);
   graph->SetPoint(6982,0.6983,503.5715);
   graph->SetPoint(6983,0.6984,503.9429);
   graph->SetPoint(6984,0.6985,504.3149);
   graph->SetPoint(6985,0.6986,504.6874);
   graph->SetPoint(6986,0.6987,505.0605);
   graph->SetPoint(6987,0.6988,505.4342);
   graph->SetPoint(6988,0.6989,505.8085);
   graph->SetPoint(6989,0.699,506.1834);
   graph->SetPoint(6990,0.6991,506.5588);
   graph->SetPoint(6991,0.6992,506.9349);
   graph->SetPoint(6992,0.6993,507.3115);
   graph->SetPoint(6993,0.6994,507.6887);
   graph->SetPoint(6994,0.6995,508.0664);
   graph->SetPoint(6995,0.6996,508.4448);
   graph->SetPoint(6996,0.6997,508.8237);
   graph->SetPoint(6997,0.6998,509.2033);
   graph->SetPoint(6998,0.6999,509.5833);
   graph->SetPoint(6999,0.7,509.964);
   graph->SetPoint(7000,0.7001,510.3453);
   graph->SetPoint(7001,0.7002,510.7271);
   graph->SetPoint(7002,0.7003,511.1095);
   graph->SetPoint(7003,0.7004,511.4925);
   graph->SetPoint(7004,0.7005,511.8761);
   graph->SetPoint(7005,0.7006,512.2603);
   graph->SetPoint(7006,0.7007,512.645);
   graph->SetPoint(7007,0.7008,513.0303);
   graph->SetPoint(7008,0.7009,513.4162);
   graph->SetPoint(7009,0.701,513.8027);
   graph->SetPoint(7010,0.7011,514.1897);
   graph->SetPoint(7011,0.7012,514.5773);
   graph->SetPoint(7012,0.7013,514.9655);
   graph->SetPoint(7013,0.7014,515.3543);
   graph->SetPoint(7014,0.7015,515.7437);
   graph->SetPoint(7015,0.7016,516.1336);
   graph->SetPoint(7016,0.7017,516.5241);
   graph->SetPoint(7017,0.7018,516.9152);
   graph->SetPoint(7018,0.7019,517.3069);
   graph->SetPoint(7019,0.702,517.6992);
   graph->SetPoint(7020,0.7021,518.092);
   graph->SetPoint(7021,0.7022,518.4854);
   graph->SetPoint(7022,0.7023,518.8794);
   graph->SetPoint(7023,0.7024,519.2739);
   graph->SetPoint(7024,0.7025,519.6691);
   graph->SetPoint(7025,0.7026,520.0648);
   graph->SetPoint(7026,0.7027,520.4611);
   graph->SetPoint(7027,0.7028,520.8579);
   graph->SetPoint(7028,0.7029,521.2554);
   graph->SetPoint(7029,0.703,521.6534);
   graph->SetPoint(7030,0.7031,522.052);
   graph->SetPoint(7031,0.7032,522.4511);
   graph->SetPoint(7032,0.7033,522.8509);
   graph->SetPoint(7033,0.7034,523.2512);
   graph->SetPoint(7034,0.7035,523.6521);
   graph->SetPoint(7035,0.7036,524.0536);
   graph->SetPoint(7036,0.7037,524.4556);
   graph->SetPoint(7037,0.7038,524.8582);
   graph->SetPoint(7038,0.7039,525.2614);
   graph->SetPoint(7039,0.704,525.6652);
   graph->SetPoint(7040,0.7041,526.0695);
   graph->SetPoint(7041,0.7042,526.4744);
   graph->SetPoint(7042,0.7043,526.8799);
   graph->SetPoint(7043,0.7044,527.286);
   graph->SetPoint(7044,0.7045,527.6926);
   graph->SetPoint(7045,0.7046,528.0999);
   graph->SetPoint(7046,0.7047,528.5076);
   graph->SetPoint(7047,0.7048,528.916);
   graph->SetPoint(7048,0.7049,529.3249);
   graph->SetPoint(7049,0.705,529.7344);
   graph->SetPoint(7050,0.7051,530.1445);
   graph->SetPoint(7051,0.7052,530.5552);
   graph->SetPoint(7052,0.7053,530.9664);
   graph->SetPoint(7053,0.7054,531.3782);
   graph->SetPoint(7054,0.7055,531.7906);
   graph->SetPoint(7055,0.7056,532.2035);
   graph->SetPoint(7056,0.7057,532.617);
   graph->SetPoint(7057,0.7058,533.0311);
   graph->SetPoint(7058,0.7059,533.4458);
   graph->SetPoint(7059,0.706,533.861);
   graph->SetPoint(7060,0.7061,534.2768);
   graph->SetPoint(7061,0.7062,534.6932);
   graph->SetPoint(7062,0.7063,535.1101);
   graph->SetPoint(7063,0.7064,535.5277);
   graph->SetPoint(7064,0.7065,535.9458);
   graph->SetPoint(7065,0.7066,536.3644);
   graph->SetPoint(7066,0.7067,536.7837);
   graph->SetPoint(7067,0.7068,537.2035);
   graph->SetPoint(7068,0.7069,537.6238);
   graph->SetPoint(7069,0.707,538.0448);
   graph->SetPoint(7070,0.7071,538.4663);
   graph->SetPoint(7071,0.7072,538.8884);
   graph->SetPoint(7072,0.7073,539.311);
   graph->SetPoint(7073,0.7074,539.7343);
   graph->SetPoint(7074,0.7075,540.1581);
   graph->SetPoint(7075,0.7076,540.5824);
   graph->SetPoint(7076,0.7077,541.0074);
   graph->SetPoint(7077,0.7078,541.4329);
   graph->SetPoint(7078,0.7079,541.8589);
   graph->SetPoint(7079,0.708,542.2856);
   graph->SetPoint(7080,0.7081,542.7128);
   graph->SetPoint(7081,0.7082,543.1406);
   graph->SetPoint(7082,0.7083,543.5689);
   graph->SetPoint(7083,0.7084,543.9978);
   graph->SetPoint(7084,0.7085,544.4273);
   graph->SetPoint(7085,0.7086,544.8574);
   graph->SetPoint(7086,0.7087,545.288);
   graph->SetPoint(7087,0.7088,545.7192);
   graph->SetPoint(7088,0.7089,546.151);
   graph->SetPoint(7089,0.709,546.5833);
   graph->SetPoint(7090,0.7091,547.0162);
   graph->SetPoint(7091,0.7092,547.4497);
   graph->SetPoint(7092,0.7093,547.8837);
   graph->SetPoint(7093,0.7094,548.3183);
   graph->SetPoint(7094,0.7095,548.7535);
   graph->SetPoint(7095,0.7096,549.1892);
   graph->SetPoint(7096,0.7097,549.6255);
   graph->SetPoint(7097,0.7098,550.0624);
   graph->SetPoint(7098,0.7099,550.4998);
   graph->SetPoint(7099,0.71,550.9378);
   graph->SetPoint(7100,0.7101,551.3764);
   graph->SetPoint(7101,0.7102,551.8155);
   graph->SetPoint(7102,0.7103,552.2552);
   graph->SetPoint(7103,0.7104,552.6955);
   graph->SetPoint(7104,0.7105,553.1363);
   graph->SetPoint(7105,0.7106,553.5777);
   graph->SetPoint(7106,0.7107,554.0196);
   graph->SetPoint(7107,0.7108,554.4622);
   graph->SetPoint(7108,0.7109,554.9053);
   graph->SetPoint(7109,0.711,555.3489);
   graph->SetPoint(7110,0.7111,555.7931);
   graph->SetPoint(7111,0.7112,556.2379);
   graph->SetPoint(7112,0.7113,556.6833);
   graph->SetPoint(7113,0.7114,557.1292);
   graph->SetPoint(7114,0.7115,557.5757);
   graph->SetPoint(7115,0.7116,558.0227);
   graph->SetPoint(7116,0.7117,558.4703);
   graph->SetPoint(7117,0.7118,558.9185);
   graph->SetPoint(7118,0.7119,559.3673);
   graph->SetPoint(7119,0.712,559.8166);
   graph->SetPoint(7120,0.7121,560.2664);
   graph->SetPoint(7121,0.7122,560.7169);
   graph->SetPoint(7122,0.7123,561.1679);
   graph->SetPoint(7123,0.7124,561.6194);
   graph->SetPoint(7124,0.7125,562.0715);
   graph->SetPoint(7125,0.7126,562.5242);
   graph->SetPoint(7126,0.7127,562.9775);
   graph->SetPoint(7127,0.7128,563.4313);
   graph->SetPoint(7128,0.7129,563.8856);
   graph->SetPoint(7129,0.713,564.3406);
   graph->SetPoint(7130,0.7131,564.7961);
   graph->SetPoint(7131,0.7132,565.2521);
   graph->SetPoint(7132,0.7133,565.7088);
   graph->SetPoint(7133,0.7134,566.1659);
   graph->SetPoint(7134,0.7135,566.6237);
   graph->SetPoint(7135,0.7136,567.082);
   graph->SetPoint(7136,0.7137,567.5409);
   graph->SetPoint(7137,0.7138,568.0003);
   graph->SetPoint(7138,0.7139,568.4603);
   graph->SetPoint(7139,0.714,568.9208);
   graph->SetPoint(7140,0.7141,569.3819);
   graph->SetPoint(7141,0.7142,569.8436);
   graph->SetPoint(7142,0.7143,570.3059);
   graph->SetPoint(7143,0.7144,570.7687);
   graph->SetPoint(7144,0.7145,571.232);
   graph->SetPoint(7145,0.7146,571.6959);
   graph->SetPoint(7146,0.7147,572.1604);
   graph->SetPoint(7147,0.7148,572.6254);
   graph->SetPoint(7148,0.7149,573.091);
   graph->SetPoint(7149,0.715,573.5572);
   graph->SetPoint(7150,0.7151,574.0239);
   graph->SetPoint(7151,0.7152,574.4912);
   graph->SetPoint(7152,0.7153,574.959);
   graph->SetPoint(7153,0.7154,575.4274);
   graph->SetPoint(7154,0.7155,575.8964);
   graph->SetPoint(7155,0.7156,576.3659);
   graph->SetPoint(7156,0.7157,576.836);
   graph->SetPoint(7157,0.7158,577.3066);
   graph->SetPoint(7158,0.7159,577.7778);
   graph->SetPoint(7159,0.716,578.2495);
   graph->SetPoint(7160,0.7161,578.7218);
   graph->SetPoint(7161,0.7162,579.1947);
   graph->SetPoint(7162,0.7163,579.6681);
   graph->SetPoint(7163,0.7164,580.1421);
   graph->SetPoint(7164,0.7165,580.6166);
   graph->SetPoint(7165,0.7166,581.0917);
   graph->SetPoint(7166,0.7167,581.5674);
   graph->SetPoint(7167,0.7168,582.0436);
   graph->SetPoint(7168,0.7169,582.5204);
   graph->SetPoint(7169,0.717,582.9977);
   graph->SetPoint(7170,0.7171,583.4756);
   graph->SetPoint(7171,0.7172,583.954);
   graph->SetPoint(7172,0.7173,584.433);
   graph->SetPoint(7173,0.7174,584.9126);
   graph->SetPoint(7174,0.7175,585.3927);
   graph->SetPoint(7175,0.7176,585.8733);
   graph->SetPoint(7176,0.7177,586.3546);
   graph->SetPoint(7177,0.7178,586.8363);
   graph->SetPoint(7178,0.7179,587.3187);
   graph->SetPoint(7179,0.718,587.8016);
   graph->SetPoint(7180,0.7181,588.285);
   graph->SetPoint(7181,0.7182,588.769);
   graph->SetPoint(7182,0.7183,589.2536);
   graph->SetPoint(7183,0.7184,589.7387);
   graph->SetPoint(7184,0.7185,590.2243);
   graph->SetPoint(7185,0.7186,590.7106);
   graph->SetPoint(7186,0.7187,591.1973);
   graph->SetPoint(7187,0.7188,591.6847);
   graph->SetPoint(7188,0.7189,592.1726);
   graph->SetPoint(7189,0.719,592.661);
   graph->SetPoint(7190,0.7191,593.15);
   graph->SetPoint(7191,0.7192,593.6395);
   graph->SetPoint(7192,0.7193,594.1296);
   graph->SetPoint(7193,0.7194,594.6203);
   graph->SetPoint(7194,0.7195,595.1115);
   graph->SetPoint(7195,0.7196,595.6033);
   graph->SetPoint(7196,0.7197,596.0956);
   graph->SetPoint(7197,0.7198,596.5885);
   graph->SetPoint(7198,0.7199,597.0819);
   graph->SetPoint(7199,0.72,597.5759);
   graph->SetPoint(7200,0.7201,598.0704);
   graph->SetPoint(7201,0.7202,598.5655);
   graph->SetPoint(7202,0.7203,599.0611);
   graph->SetPoint(7203,0.7204,599.5573);
   graph->SetPoint(7204,0.7205,600.0541);
   graph->SetPoint(7205,0.7206,600.5514);
   graph->SetPoint(7206,0.7207,601.0492);
   graph->SetPoint(7207,0.7208,601.5476);
   graph->SetPoint(7208,0.7209,602.0465);
   graph->SetPoint(7209,0.721,602.5461);
   graph->SetPoint(7210,0.7211,603.0461);
   graph->SetPoint(7211,0.7212,603.5467);
   graph->SetPoint(7212,0.7213,604.0479);
   graph->SetPoint(7213,0.7214,604.5496);
   graph->SetPoint(7214,0.7215,605.0518);
   graph->SetPoint(7215,0.7216,605.5546);
   graph->SetPoint(7216,0.7217,606.058);
   graph->SetPoint(7217,0.7218,606.5619);
   graph->SetPoint(7218,0.7219,607.0664);
   graph->SetPoint(7219,0.722,607.5714);
   graph->SetPoint(7220,0.7221,608.077);
   graph->SetPoint(7221,0.7222,608.5831);
   graph->SetPoint(7222,0.7223,609.0897);
   graph->SetPoint(7223,0.7224,609.597);
   graph->SetPoint(7224,0.7225,610.1047);
   graph->SetPoint(7225,0.7226,610.613);
   graph->SetPoint(7226,0.7227,611.1219);
   graph->SetPoint(7227,0.7228,611.6313);
   graph->SetPoint(7228,0.7229,612.1413);
   graph->SetPoint(7229,0.723,612.6518);
   graph->SetPoint(7230,0.7231,613.1628);
   graph->SetPoint(7231,0.7232,613.6744);
   graph->SetPoint(7232,0.7233,614.1866);
   graph->SetPoint(7233,0.7234,614.6993);
   graph->SetPoint(7234,0.7235,615.2126);
   graph->SetPoint(7235,0.7236,615.7264);
   graph->SetPoint(7236,0.7237,616.2407);
   graph->SetPoint(7237,0.7238,616.7556);
   graph->SetPoint(7238,0.7239,617.2711);
   graph->SetPoint(7239,0.724,617.7871);
   graph->SetPoint(7240,0.7241,618.3036);
   graph->SetPoint(7241,0.7242,618.8207);
   graph->SetPoint(7242,0.7243,619.3383);
   graph->SetPoint(7243,0.7244,619.8565);
   graph->SetPoint(7244,0.7245,620.3752);
   graph->SetPoint(7245,0.7246,620.8945);
   graph->SetPoint(7246,0.7247,621.4144);
   graph->SetPoint(7247,0.7248,621.9347);
   graph->SetPoint(7248,0.7249,622.4556);
   graph->SetPoint(7249,0.725,622.9771);
   graph->SetPoint(7250,0.7251,623.4991);
   graph->SetPoint(7251,0.7252,624.0217);
   graph->SetPoint(7252,0.7253,624.5448);
   graph->SetPoint(7253,0.7254,625.0684);
   graph->SetPoint(7254,0.7255,625.5926);
   graph->SetPoint(7255,0.7256,626.1174);
   graph->SetPoint(7256,0.7257,626.6427);
   graph->SetPoint(7257,0.7258,627.1685);
   graph->SetPoint(7258,0.7259,627.6949);
   graph->SetPoint(7259,0.726,628.2218);
   graph->SetPoint(7260,0.7261,628.7493);
   graph->SetPoint(7261,0.7262,629.2773);
   graph->SetPoint(7262,0.7263,629.8058);
   graph->SetPoint(7263,0.7264,630.3349);
   graph->SetPoint(7264,0.7265,630.8646);
   graph->SetPoint(7265,0.7266,631.3948);
   graph->SetPoint(7266,0.7267,631.9255);
   graph->SetPoint(7267,0.7268,632.4568);
   graph->SetPoint(7268,0.7269,632.9886);
   graph->SetPoint(7269,0.727,633.521);
   graph->SetPoint(7270,0.7271,634.0539);
   graph->SetPoint(7271,0.7272,634.5874);
   graph->SetPoint(7272,0.7273,635.1214);
   graph->SetPoint(7273,0.7274,635.6559);
   graph->SetPoint(7274,0.7275,636.191);
   graph->SetPoint(7275,0.7276,636.7266);
   graph->SetPoint(7276,0.7277,637.2628);
   graph->SetPoint(7277,0.7278,637.7995);
   graph->SetPoint(7278,0.7279,638.3368);
   graph->SetPoint(7279,0.728,638.8746);
   graph->SetPoint(7280,0.7281,639.4129);
   graph->SetPoint(7281,0.7282,639.9518);
   graph->SetPoint(7282,0.7283,640.4912);
   graph->SetPoint(7283,0.7284,641.0312);
   graph->SetPoint(7284,0.7285,641.5717);
   graph->SetPoint(7285,0.7286,642.1127);
   graph->SetPoint(7286,0.7287,642.6543);
   graph->SetPoint(7287,0.7288,643.1965);
   graph->SetPoint(7288,0.7289,643.7391);
   graph->SetPoint(7289,0.729,644.2824);
   graph->SetPoint(7290,0.7291,644.8261);
   graph->SetPoint(7291,0.7292,645.3704);
   graph->SetPoint(7292,0.7293,645.9153);
   graph->SetPoint(7293,0.7294,646.4606);
   graph->SetPoint(7294,0.7295,647.0066);
   graph->SetPoint(7295,0.7296,647.553);
   graph->SetPoint(7296,0.7297,648.1);
   graph->SetPoint(7297,0.7298,648.6476);
   graph->SetPoint(7298,0.7299,649.1956);
   graph->SetPoint(7299,0.73,649.7443);
   graph->SetPoint(7300,0.7301,650.2934);
   graph->SetPoint(7301,0.7302,650.8431);
   graph->SetPoint(7302,0.7303,651.3934);
   graph->SetPoint(7303,0.7304,651.9441);
   graph->SetPoint(7304,0.7305,652.4955);
   graph->SetPoint(7305,0.7306,653.0473);
   graph->SetPoint(7306,0.7307,653.5997);
   graph->SetPoint(7307,0.7308,654.1527);
   graph->SetPoint(7308,0.7309,654.7061);
   graph->SetPoint(7309,0.731,655.2601);
   graph->SetPoint(7310,0.7311,655.8147);
   graph->SetPoint(7311,0.7312,656.3698);
   graph->SetPoint(7312,0.7313,656.9254);
   graph->SetPoint(7313,0.7314,657.4816);
   graph->SetPoint(7314,0.7315,658.0383);
   graph->SetPoint(7315,0.7316,658.5955);
   graph->SetPoint(7316,0.7317,659.1533);
   graph->SetPoint(7317,0.7318,659.7116);
   graph->SetPoint(7318,0.7319,660.2705);
   graph->SetPoint(7319,0.732,660.8299);
   graph->SetPoint(7320,0.7321,661.3898);
   graph->SetPoint(7321,0.7322,661.9503);
   graph->SetPoint(7322,0.7323,662.5113);
   graph->SetPoint(7323,0.7324,663.0728);
   graph->SetPoint(7324,0.7325,663.6349);
   graph->SetPoint(7325,0.7326,664.1975);
   graph->SetPoint(7326,0.7327,664.7606);
   graph->SetPoint(7327,0.7328,665.3243);
   graph->SetPoint(7328,0.7329,665.8885);
   graph->SetPoint(7329,0.733,666.4533);
   graph->SetPoint(7330,0.7331,667.0186);
   graph->SetPoint(7331,0.7332,667.5844);
   graph->SetPoint(7332,0.7333,668.1508);
   graph->SetPoint(7333,0.7334,668.7177);
   graph->SetPoint(7334,0.7335,669.2851);
   graph->SetPoint(7335,0.7336,669.8531);
   graph->SetPoint(7336,0.7337,670.4216);
   graph->SetPoint(7337,0.7338,670.9906);
   graph->SetPoint(7338,0.7339,671.5602);
   graph->SetPoint(7339,0.734,672.1303);
   graph->SetPoint(7340,0.7341,672.701);
   graph->SetPoint(7341,0.7342,673.2721);
   graph->SetPoint(7342,0.7343,673.8438);
   graph->SetPoint(7343,0.7344,674.4161);
   graph->SetPoint(7344,0.7345,674.9889);
   graph->SetPoint(7345,0.7346,675.5622);
   graph->SetPoint(7346,0.7347,676.136);
   graph->SetPoint(7347,0.7348,676.7104);
   graph->SetPoint(7348,0.7349,677.2853);
   graph->SetPoint(7349,0.735,677.8608);
   graph->SetPoint(7350,0.7351,678.4367);
   graph->SetPoint(7351,0.7352,679.0133);
   graph->SetPoint(7352,0.7353,679.5903);
   graph->SetPoint(7353,0.7354,680.1679);
   graph->SetPoint(7354,0.7355,680.746);
   graph->SetPoint(7355,0.7356,681.3246);
   graph->SetPoint(7356,0.7357,681.9038);
   graph->SetPoint(7357,0.7358,682.4835);
   graph->SetPoint(7358,0.7359,683.0638);
   graph->SetPoint(7359,0.736,683.6445);
   graph->SetPoint(7360,0.7361,684.2258);
   graph->SetPoint(7361,0.7362,684.8077);
   graph->SetPoint(7362,0.7363,685.39);
   graph->SetPoint(7363,0.7364,685.9729);
   graph->SetPoint(7364,0.7365,686.5564);
   graph->SetPoint(7365,0.7366,687.1403);
   graph->SetPoint(7366,0.7367,687.7248);
   graph->SetPoint(7367,0.7368,688.3099);
   graph->SetPoint(7368,0.7369,688.8954);
   graph->SetPoint(7369,0.737,689.4815);
   graph->SetPoint(7370,0.7371,690.0681);
   graph->SetPoint(7371,0.7372,690.6553);
   graph->SetPoint(7372,0.7373,691.2429);
   graph->SetPoint(7373,0.7374,691.8311);
   graph->SetPoint(7374,0.7375,692.4199);
   graph->SetPoint(7375,0.7376,693.0091);
   graph->SetPoint(7376,0.7377,693.5989);
   graph->SetPoint(7377,0.7378,694.1893);
   graph->SetPoint(7378,0.7379,694.7801);
   graph->SetPoint(7379,0.738,695.3715);
   graph->SetPoint(7380,0.7381,695.9634);
   graph->SetPoint(7381,0.7382,696.5558);
   graph->SetPoint(7382,0.7383,697.1488);
   graph->SetPoint(7383,0.7384,697.7423);
   graph->SetPoint(7384,0.7385,698.3363);
   graph->SetPoint(7385,0.7386,698.9309);
   graph->SetPoint(7386,0.7387,699.526);
   graph->SetPoint(7387,0.7388,700.1216);
   graph->SetPoint(7388,0.7389,700.7177);
   graph->SetPoint(7389,0.739,701.3144);
   graph->SetPoint(7390,0.7391,701.9116);
   graph->SetPoint(7391,0.7392,702.5093);
   graph->SetPoint(7392,0.7393,703.1076);
   graph->SetPoint(7393,0.7394,703.7064);
   graph->SetPoint(7394,0.7395,704.3057);
   graph->SetPoint(7395,0.7396,704.9055);
   graph->SetPoint(7396,0.7397,705.5059);
   graph->SetPoint(7397,0.7398,706.1068);
   graph->SetPoint(7398,0.7399,706.7082);
   graph->SetPoint(7399,0.74,707.3101);
   graph->SetPoint(7400,0.7401,707.9126);
   graph->SetPoint(7401,0.7402,708.5156);
   graph->SetPoint(7402,0.7403,709.1191);
   graph->SetPoint(7403,0.7404,709.7232);
   graph->SetPoint(7404,0.7405,710.3277);
   graph->SetPoint(7405,0.7406,710.9328);
   graph->SetPoint(7406,0.7407,711.5385);
   graph->SetPoint(7407,0.7408,712.1446);
   graph->SetPoint(7408,0.7409,712.7513);
   graph->SetPoint(7409,0.741,713.3585);
   graph->SetPoint(7410,0.7411,713.9662);
   graph->SetPoint(7411,0.7412,714.5745);
   graph->SetPoint(7412,0.7413,715.1833);
   graph->SetPoint(7413,0.7414,715.7926);
   graph->SetPoint(7414,0.7415,716.4024);
   graph->SetPoint(7415,0.7416,717.0127);
   graph->SetPoint(7416,0.7417,717.6236);
   graph->SetPoint(7417,0.7418,718.235);
   graph->SetPoint(7418,0.7419,718.8469);
   graph->SetPoint(7419,0.742,719.4594);
   graph->SetPoint(7420,0.7421,720.0724);
   graph->SetPoint(7421,0.7422,720.6859);
   graph->SetPoint(7422,0.7423,721.2999);
   graph->SetPoint(7423,0.7424,721.9144);
   graph->SetPoint(7424,0.7425,722.5295);
   graph->SetPoint(7425,0.7426,723.1451);
   graph->SetPoint(7426,0.7427,723.7612);
   graph->SetPoint(7427,0.7428,724.3778);
   graph->SetPoint(7428,0.7429,724.995);
   graph->SetPoint(7429,0.743,725.6127);
   graph->SetPoint(7430,0.7431,726.2309);
   graph->SetPoint(7431,0.7432,726.8496);
   graph->SetPoint(7432,0.7433,727.4689);
   graph->SetPoint(7433,0.7434,728.0886);
   graph->SetPoint(7434,0.7435,728.7089);
   graph->SetPoint(7435,0.7436,729.3298);
   graph->SetPoint(7436,0.7437,729.9511);
   graph->SetPoint(7437,0.7438,730.573);
   graph->SetPoint(7438,0.7439,731.1953);
   graph->SetPoint(7439,0.744,731.8182);
   graph->SetPoint(7440,0.7441,732.4417);
   graph->SetPoint(7441,0.7442,733.0656);
   graph->SetPoint(7442,0.7443,733.6901);
   graph->SetPoint(7443,0.7444,734.3151);
   graph->SetPoint(7444,0.7445,734.9406);
   graph->SetPoint(7445,0.7446,735.5666);
   graph->SetPoint(7446,0.7447,736.1932);
   graph->SetPoint(7447,0.7448,736.8202);
   graph->SetPoint(7448,0.7449,737.4478);
   graph->SetPoint(7449,0.745,738.0759);
   graph->SetPoint(7450,0.7451,738.7046);
   graph->SetPoint(7451,0.7452,739.3337);
   graph->SetPoint(7452,0.7453,739.9634);
   graph->SetPoint(7453,0.7454,740.5936);
   graph->SetPoint(7454,0.7455,741.2243);
   graph->SetPoint(7455,0.7456,741.8555);
   graph->SetPoint(7456,0.7457,742.4873);
   graph->SetPoint(7457,0.7458,743.1195);
   graph->SetPoint(7458,0.7459,743.7523);
   graph->SetPoint(7459,0.746,744.3856);
   graph->SetPoint(7460,0.7461,745.0194);
   graph->SetPoint(7461,0.7462,745.6538);
   graph->SetPoint(7462,0.7463,746.2887);
   graph->SetPoint(7463,0.7464,746.924);
   graph->SetPoint(7464,0.7465,747.5599);
   graph->SetPoint(7465,0.7466,748.1963);
   graph->SetPoint(7466,0.7467,748.8333);
   graph->SetPoint(7467,0.7468,749.4707);
   graph->SetPoint(7468,0.7469,750.1087);
   graph->SetPoint(7469,0.747,750.7472);
   graph->SetPoint(7470,0.7471,751.3862);
   graph->SetPoint(7471,0.7472,752.0257);
   graph->SetPoint(7472,0.7473,752.6658);
   graph->SetPoint(7473,0.7474,753.3063);
   graph->SetPoint(7474,0.7475,753.9474);
   graph->SetPoint(7475,0.7476,754.589);
   graph->SetPoint(7476,0.7477,755.2311);
   graph->SetPoint(7477,0.7478,755.8737);
   graph->SetPoint(7478,0.7479,756.5168);
   graph->SetPoint(7479,0.748,757.1605);
   graph->SetPoint(7480,0.7481,757.8047);
   graph->SetPoint(7481,0.7482,758.4494);
   graph->SetPoint(7482,0.7483,759.0946);
   graph->SetPoint(7483,0.7484,759.7403);
   graph->SetPoint(7484,0.7485,760.3865);
   graph->SetPoint(7485,0.7486,761.0333);
   graph->SetPoint(7486,0.7487,761.6805);
   graph->SetPoint(7487,0.7488,762.3283);
   graph->SetPoint(7488,0.7489,762.9766);
   graph->SetPoint(7489,0.749,763.6254);
   graph->SetPoint(7490,0.7491,764.2748);
   graph->SetPoint(7491,0.7492,764.9246);
   graph->SetPoint(7492,0.7493,765.5749);
   graph->SetPoint(7493,0.7494,766.2258);
   graph->SetPoint(7494,0.7495,766.8772);
   graph->SetPoint(7495,0.7496,767.5291);
   graph->SetPoint(7496,0.7497,768.1815);
   graph->SetPoint(7497,0.7498,768.8344);
   graph->SetPoint(7498,0.7499,769.4879);
   graph->SetPoint(7499,0.75,770.1418);
   graph->SetPoint(7500,0.7501,770.7963);
   graph->SetPoint(7501,0.7502,771.4513);
   graph->SetPoint(7502,0.7503,772.1068);
   graph->SetPoint(7503,0.7504,772.7628);
   graph->SetPoint(7504,0.7505,773.4193);
   graph->SetPoint(7505,0.7506,774.0763);
   graph->SetPoint(7506,0.7507,774.7339);
   graph->SetPoint(7507,0.7508,775.3919);
   graph->SetPoint(7508,0.7509,776.0505);
   graph->SetPoint(7509,0.751,776.7096);
   graph->SetPoint(7510,0.7511,777.3692);
   graph->SetPoint(7511,0.7512,778.0293);
   graph->SetPoint(7512,0.7513,778.6899);
   graph->SetPoint(7513,0.7514,779.351);
   graph->SetPoint(7514,0.7515,780.0127);
   graph->SetPoint(7515,0.7516,780.6748);
   graph->SetPoint(7516,0.7517,781.3375);
   graph->SetPoint(7517,0.7518,782.0007);
   graph->SetPoint(7518,0.7519,782.6644);
   graph->SetPoint(7519,0.752,783.3286);
   graph->SetPoint(7520,0.7521,783.9933);
   graph->SetPoint(7521,0.7522,784.6585);
   graph->SetPoint(7522,0.7523,785.3242);
   graph->SetPoint(7523,0.7524,785.9905);
   graph->SetPoint(7524,0.7525,786.6572);
   graph->SetPoint(7525,0.7526,787.3245);
   graph->SetPoint(7526,0.7527,787.9923);
   graph->SetPoint(7527,0.7528,788.6606);
   graph->SetPoint(7528,0.7529,789.3294);
   graph->SetPoint(7529,0.753,789.9987);
   graph->SetPoint(7530,0.7531,790.6685);
   graph->SetPoint(7531,0.7532,791.3388);
   graph->SetPoint(7532,0.7533,792.0096);
   graph->SetPoint(7533,0.7534,792.681);
   graph->SetPoint(7534,0.7535,793.3528);
   graph->SetPoint(7535,0.7536,794.0252);
   graph->SetPoint(7536,0.7537,794.698);
   graph->SetPoint(7537,0.7538,795.3714);
   graph->SetPoint(7538,0.7539,796.0453);
   graph->SetPoint(7539,0.754,796.7197);
   graph->SetPoint(7540,0.7541,797.3946);
   graph->SetPoint(7541,0.7542,798.07);
   graph->SetPoint(7542,0.7543,798.7459);
   graph->SetPoint(7543,0.7544,799.4224);
   graph->SetPoint(7544,0.7545,800.0993);
   graph->SetPoint(7545,0.7546,800.7767);
   graph->SetPoint(7546,0.7547,801.4547);
   graph->SetPoint(7547,0.7548,802.1331);
   graph->SetPoint(7548,0.7549,802.8121);
   graph->SetPoint(7549,0.755,803.4916);
   graph->SetPoint(7550,0.7551,804.1716);
   graph->SetPoint(7551,0.7552,804.852);
   graph->SetPoint(7552,0.7553,805.533);
   graph->SetPoint(7553,0.7554,806.2145);
   graph->SetPoint(7554,0.7555,806.8965);
   graph->SetPoint(7555,0.7556,807.5791);
   graph->SetPoint(7556,0.7557,808.2621);
   graph->SetPoint(7557,0.7558,808.9456);
   graph->SetPoint(7558,0.7559,809.6296);
   graph->SetPoint(7559,0.756,810.3142);
   graph->SetPoint(7560,0.7561,810.9992);
   graph->SetPoint(7561,0.7562,811.6848);
   graph->SetPoint(7562,0.7563,812.3708);
   graph->SetPoint(7563,0.7564,813.0574);
   graph->SetPoint(7564,0.7565,813.7444);
   graph->SetPoint(7565,0.7566,814.432);
   graph->SetPoint(7566,0.7567,815.1201);
   graph->SetPoint(7567,0.7568,815.8087);
   graph->SetPoint(7568,0.7569,816.4977);
   graph->SetPoint(7569,0.757,817.1873);
   graph->SetPoint(7570,0.7571,817.8774);
   graph->SetPoint(7571,0.7572,818.568);
   graph->SetPoint(7572,0.7573,819.2591);
   graph->SetPoint(7573,0.7574,819.9507);
   graph->SetPoint(7574,0.7575,820.6428);
   graph->SetPoint(7575,0.7576,821.3354);
   graph->SetPoint(7576,0.7577,822.0286);
   graph->SetPoint(7577,0.7578,822.7222);
   graph->SetPoint(7578,0.7579,823.4163);
   graph->SetPoint(7579,0.758,824.1109);
   graph->SetPoint(7580,0.7581,824.8061);
   graph->SetPoint(7581,0.7582,825.5017);
   graph->SetPoint(7582,0.7583,826.1978);
   graph->SetPoint(7583,0.7584,826.8945);
   graph->SetPoint(7584,0.7585,827.5916);
   graph->SetPoint(7585,0.7586,828.2893);
   graph->SetPoint(7586,0.7587,828.9874);
   graph->SetPoint(7587,0.7588,829.6861);
   graph->SetPoint(7588,0.7589,830.3852);
   graph->SetPoint(7589,0.759,831.0849);
   graph->SetPoint(7590,0.7591,831.785);
   graph->SetPoint(7591,0.7592,832.4857);
   graph->SetPoint(7592,0.7593,833.1868);
   graph->SetPoint(7593,0.7594,833.8885);
   graph->SetPoint(7594,0.7595,834.5907);
   graph->SetPoint(7595,0.7596,835.2933);
   graph->SetPoint(7596,0.7597,835.9965);
   graph->SetPoint(7597,0.7598,836.7001);
   graph->SetPoint(7598,0.7599,837.4043);
   graph->SetPoint(7599,0.76,838.109);
   graph->SetPoint(7600,0.7601,838.8141);
   graph->SetPoint(7601,0.7602,839.5198);
   graph->SetPoint(7602,0.7603,840.226);
   graph->SetPoint(7603,0.7604,840.9327);
   graph->SetPoint(7604,0.7605,841.6398);
   graph->SetPoint(7605,0.7606,842.3475);
   graph->SetPoint(7606,0.7607,843.0557);
   graph->SetPoint(7607,0.7608,843.7643);
   graph->SetPoint(7608,0.7609,844.4735);
   graph->SetPoint(7609,0.761,845.1832);
   graph->SetPoint(7610,0.7611,845.8933);
   graph->SetPoint(7611,0.7612,846.604);
   graph->SetPoint(7612,0.7613,847.3152);
   graph->SetPoint(7613,0.7614,848.0268);
   graph->SetPoint(7614,0.7615,848.739);
   graph->SetPoint(7615,0.7616,849.4516);
   graph->SetPoint(7616,0.7617,850.1648);
   graph->SetPoint(7617,0.7618,850.8785);
   graph->SetPoint(7618,0.7619,851.5926);
   graph->SetPoint(7619,0.762,852.3073);
   graph->SetPoint(7620,0.7621,853.0224);
   graph->SetPoint(7621,0.7622,853.7381);
   graph->SetPoint(7622,0.7623,854.4542);
   graph->SetPoint(7623,0.7624,855.1709);
   graph->SetPoint(7624,0.7625,855.888);
   graph->SetPoint(7625,0.7626,856.6057);
   graph->SetPoint(7626,0.7627,857.3238);
   graph->SetPoint(7627,0.7628,858.0424);
   graph->SetPoint(7628,0.7629,858.7616);
   graph->SetPoint(7629,0.763,859.4812);
   graph->SetPoint(7630,0.7631,860.2013);
   graph->SetPoint(7631,0.7632,860.9219);
   graph->SetPoint(7632,0.7633,861.6431);
   graph->SetPoint(7633,0.7634,862.3647);
   graph->SetPoint(7634,0.7635,863.0868);
   graph->SetPoint(7635,0.7636,863.8094);
   graph->SetPoint(7636,0.7637,864.5325);
   graph->SetPoint(7637,0.7638,865.2561);
   graph->SetPoint(7638,0.7639,865.9802);
   graph->SetPoint(7639,0.764,866.7048);
   graph->SetPoint(7640,0.7641,867.4299);
   graph->SetPoint(7641,0.7642,868.1555);
   graph->SetPoint(7642,0.7643,868.8815);
   graph->SetPoint(7643,0.7644,869.6081);
   graph->SetPoint(7644,0.7645,870.3352);
   graph->SetPoint(7645,0.7646,871.0627);
   graph->SetPoint(7646,0.7647,871.7908);
   graph->SetPoint(7647,0.7648,872.5193);
   graph->SetPoint(7648,0.7649,873.2484);
   graph->SetPoint(7649,0.765,873.9779);
   graph->SetPoint(7650,0.7651,874.708);
   graph->SetPoint(7651,0.7652,875.4385);
   graph->SetPoint(7652,0.7653,876.1695);
   graph->SetPoint(7653,0.7654,876.901);
   graph->SetPoint(7654,0.7655,877.633);
   graph->SetPoint(7655,0.7656,878.3656);
   graph->SetPoint(7656,0.7657,879.0986);
   graph->SetPoint(7657,0.7658,879.832);
   graph->SetPoint(7658,0.7659,880.566);
   graph->SetPoint(7659,0.766,881.3005);
   graph->SetPoint(7660,0.7661,882.0355);
   graph->SetPoint(7661,0.7662,882.7709);
   graph->SetPoint(7662,0.7663,883.5069);
   graph->SetPoint(7663,0.7664,884.2433);
   graph->SetPoint(7664,0.7665,884.9803);
   graph->SetPoint(7665,0.7666,885.7177);
   graph->SetPoint(7666,0.7667,886.4556);
   graph->SetPoint(7667,0.7668,887.1941);
   graph->SetPoint(7668,0.7669,887.933);
   graph->SetPoint(7669,0.767,888.6724);
   graph->SetPoint(7670,0.7671,889.4123);
   graph->SetPoint(7671,0.7672,890.1526);
   graph->SetPoint(7672,0.7673,890.8935);
   graph->SetPoint(7673,0.7674,891.6349);
   graph->SetPoint(7674,0.7675,892.3767);
   graph->SetPoint(7675,0.7676,893.1191);
   graph->SetPoint(7676,0.7677,893.8619);
   graph->SetPoint(7677,0.7678,894.6053);
   graph->SetPoint(7678,0.7679,895.3491);
   graph->SetPoint(7679,0.768,896.0934);
   graph->SetPoint(7680,0.7681,896.8382);
   graph->SetPoint(7681,0.7682,897.5835);
   graph->SetPoint(7682,0.7683,898.3293);
   graph->SetPoint(7683,0.7684,899.0755);
   graph->SetPoint(7684,0.7685,899.8223);
   graph->SetPoint(7685,0.7686,900.5695);
   graph->SetPoint(7686,0.7687,901.3173);
   graph->SetPoint(7687,0.7688,902.0655);
   graph->SetPoint(7688,0.7689,902.8142);
   graph->SetPoint(7689,0.769,903.5634);
   graph->SetPoint(7690,0.7691,904.3131);
   graph->SetPoint(7691,0.7692,905.0633);
   graph->SetPoint(7692,0.7693,905.814);
   graph->SetPoint(7693,0.7694,906.5652);
   graph->SetPoint(7694,0.7695,907.3168);
   graph->SetPoint(7695,0.7696,908.069);
   graph->SetPoint(7696,0.7697,908.8216);
   graph->SetPoint(7697,0.7698,909.5747);
   graph->SetPoint(7698,0.7699,910.3283);
   graph->SetPoint(7699,0.77,911.0824);
   graph->SetPoint(7700,0.7701,911.837);
   graph->SetPoint(7701,0.7702,912.5921);
   graph->SetPoint(7702,0.7703,913.3476);
   graph->SetPoint(7703,0.7704,914.1037);
   graph->SetPoint(7704,0.7705,914.8602);
   graph->SetPoint(7705,0.7706,915.6172);
   graph->SetPoint(7706,0.7707,916.3747);
   graph->SetPoint(7707,0.7708,917.1327);
   graph->SetPoint(7708,0.7709,917.8912);
   graph->SetPoint(7709,0.771,918.6502);
   graph->SetPoint(7710,0.7711,919.4096);
   graph->SetPoint(7711,0.7712,920.1696);
   graph->SetPoint(7712,0.7713,920.93);
   graph->SetPoint(7713,0.7714,921.6909);
   graph->SetPoint(7714,0.7715,922.4523);
   graph->SetPoint(7715,0.7716,923.2142);
   graph->SetPoint(7716,0.7717,923.9766);
   graph->SetPoint(7717,0.7718,924.7394);
   graph->SetPoint(7718,0.7719,925.5027);
   graph->SetPoint(7719,0.772,926.2666);
   graph->SetPoint(7720,0.7721,927.0309);
   graph->SetPoint(7721,0.7722,927.7957);
   graph->SetPoint(7722,0.7723,928.561);
   graph->SetPoint(7723,0.7724,929.3267);
   graph->SetPoint(7724,0.7725,930.093);
   graph->SetPoint(7725,0.7726,930.8597);
   graph->SetPoint(7726,0.7727,931.6269);
   graph->SetPoint(7727,0.7728,932.3946);
   graph->SetPoint(7728,0.7729,933.1628);
   graph->SetPoint(7729,0.773,933.9315);
   graph->SetPoint(7730,0.7731,934.7007);
   graph->SetPoint(7731,0.7732,935.4703);
   graph->SetPoint(7732,0.7733,936.2404);
   graph->SetPoint(7733,0.7734,937.011);
   graph->SetPoint(7734,0.7735,937.7821);
   graph->SetPoint(7735,0.7736,938.5537);
   graph->SetPoint(7736,0.7737,939.3258);
   graph->SetPoint(7737,0.7738,940.0983);
   graph->SetPoint(7738,0.7739,940.8713);
   graph->SetPoint(7739,0.774,941.6449);
   graph->SetPoint(7740,0.7741,942.4188);
   graph->SetPoint(7741,0.7742,943.1933);
   graph->SetPoint(7742,0.7743,943.9683);
   graph->SetPoint(7743,0.7744,944.7437);
   graph->SetPoint(7744,0.7745,945.5196);
   graph->SetPoint(7745,0.7746,946.296);
   graph->SetPoint(7746,0.7747,947.0729);
   graph->SetPoint(7747,0.7748,947.8503);
   graph->SetPoint(7748,0.7749,948.6281);
   graph->SetPoint(7749,0.775,949.4065);
   graph->SetPoint(7750,0.7751,950.1853);
   graph->SetPoint(7751,0.7752,950.9646);
   graph->SetPoint(7752,0.7753,951.7443);
   graph->SetPoint(7753,0.7754,952.5246);
   graph->SetPoint(7754,0.7755,953.3053);
   graph->SetPoint(7755,0.7756,954.0865);
   graph->SetPoint(7756,0.7757,954.8682);
   graph->SetPoint(7757,0.7758,955.6504);
   graph->SetPoint(7758,0.7759,956.4331);
   graph->SetPoint(7759,0.776,957.2162);
   graph->SetPoint(7760,0.7761,957.9998);
   graph->SetPoint(7761,0.7762,958.7839);
   graph->SetPoint(7762,0.7763,959.5685);
   graph->SetPoint(7763,0.7764,960.3536);
   graph->SetPoint(7764,0.7765,961.1391);
   graph->SetPoint(7765,0.7766,961.9251);
   graph->SetPoint(7766,0.7767,962.7116);
   graph->SetPoint(7767,0.7768,963.4986);
   graph->SetPoint(7768,0.7769,964.2861);
   graph->SetPoint(7769,0.777,965.074);
   graph->SetPoint(7770,0.7771,965.8624);
   graph->SetPoint(7771,0.7772,966.6513);
   graph->SetPoint(7772,0.7773,967.4407);
   graph->SetPoint(7773,0.7774,968.2305);
   graph->SetPoint(7774,0.7775,969.0209);
   graph->SetPoint(7775,0.7776,969.8117);
   graph->SetPoint(7776,0.7777,970.603);
   graph->SetPoint(7777,0.7778,971.3947);
   graph->SetPoint(7778,0.7779,972.187);
   graph->SetPoint(7779,0.778,972.9797);
   graph->SetPoint(7780,0.7781,973.7729);
   graph->SetPoint(7781,0.7782,974.5666);
   graph->SetPoint(7782,0.7783,975.3607);
   graph->SetPoint(7783,0.7784,976.1553);
   graph->SetPoint(7784,0.7785,976.9504);
   graph->SetPoint(7785,0.7786,977.746);
   graph->SetPoint(7786,0.7787,978.5421);
   graph->SetPoint(7787,0.7788,979.3386);
   graph->SetPoint(7788,0.7789,980.1356);
   graph->SetPoint(7789,0.779,980.9331);
   graph->SetPoint(7790,0.7791,981.7311);
   graph->SetPoint(7791,0.7792,982.5295);
   graph->SetPoint(7792,0.7793,983.3285);
   graph->SetPoint(7793,0.7794,984.1279);
   graph->SetPoint(7794,0.7795,984.9277);
   graph->SetPoint(7795,0.7796,985.7281);
   graph->SetPoint(7796,0.7797,986.5289);
   graph->SetPoint(7797,0.7798,987.3302);
   graph->SetPoint(7798,0.7799,988.132);
   graph->SetPoint(7799,0.78,988.9342);
   graph->SetPoint(7800,0.7801,989.7369);
   graph->SetPoint(7801,0.7802,990.5401);
   graph->SetPoint(7802,0.7803,991.3438);
   graph->SetPoint(7803,0.7804,992.148);
   graph->SetPoint(7804,0.7805,992.9526);
   graph->SetPoint(7805,0.7806,993.7577);
   graph->SetPoint(7806,0.7807,994.5633);
   graph->SetPoint(7807,0.7808,995.3693);
   graph->SetPoint(7808,0.7809,996.1758);
   graph->SetPoint(7809,0.781,996.9828);
   graph->SetPoint(7810,0.7811,997.7903);
   graph->SetPoint(7811,0.7812,998.5982);
   graph->SetPoint(7812,0.7813,999.4066);
   graph->SetPoint(7813,0.7814,1000.216);
   graph->SetPoint(7814,0.7815,1001.025);
   graph->SetPoint(7815,0.7816,1001.835);
   graph->SetPoint(7816,0.7817,1002.645);
   graph->SetPoint(7817,0.7818,1003.456);
   graph->SetPoint(7818,0.7819,1004.267);
   graph->SetPoint(7819,0.782,1005.079);
   graph->SetPoint(7820,0.7821,1005.891);
   graph->SetPoint(7821,0.7822,1006.704);
   graph->SetPoint(7822,0.7823,1007.517);
   graph->SetPoint(7823,0.7824,1008.33);
   graph->SetPoint(7824,0.7825,1009.145);
   graph->SetPoint(7825,0.7826,1009.959);
   graph->SetPoint(7826,0.7827,1010.774);
   graph->SetPoint(7827,0.7828,1011.59);
   graph->SetPoint(7828,0.7829,1012.406);
   graph->SetPoint(7829,0.783,1013.222);
   graph->SetPoint(7830,0.7831,1014.039);
   graph->SetPoint(7831,0.7832,1014.856);
   graph->SetPoint(7832,0.7833,1015.674);
   graph->SetPoint(7833,0.7834,1016.493);
   graph->SetPoint(7834,0.7835,1017.311);
   graph->SetPoint(7835,0.7836,1018.131);
   graph->SetPoint(7836,0.7837,1018.95);
   graph->SetPoint(7837,0.7838,1019.771);
   graph->SetPoint(7838,0.7839,1020.591);
   graph->SetPoint(7839,0.784,1021.412);
   graph->SetPoint(7840,0.7841,1022.234);
   graph->SetPoint(7841,0.7842,1023.056);
   graph->SetPoint(7842,0.7843,1023.879);
   graph->SetPoint(7843,0.7844,1024.702);
   graph->SetPoint(7844,0.7845,1025.525);
   graph->SetPoint(7845,0.7846,1026.349);
   graph->SetPoint(7846,0.7847,1027.174);
   graph->SetPoint(7847,0.7848,1027.999);
   graph->SetPoint(7848,0.7849,1028.824);
   graph->SetPoint(7849,0.785,1029.65);
   graph->SetPoint(7850,0.7851,1030.476);
   graph->SetPoint(7851,0.7852,1031.303);
   graph->SetPoint(7852,0.7853,1032.13);
   graph->SetPoint(7853,0.7854,1032.958);
   graph->SetPoint(7854,0.7855,1033.786);
   graph->SetPoint(7855,0.7856,1034.615);
   graph->SetPoint(7856,0.7857,1035.444);
   graph->SetPoint(7857,0.7858,1036.274);
   graph->SetPoint(7858,0.7859,1037.104);
   graph->SetPoint(7859,0.786,1037.934);
   graph->SetPoint(7860,0.7861,1038.765);
   graph->SetPoint(7861,0.7862,1039.597);
   graph->SetPoint(7862,0.7863,1040.429);
   graph->SetPoint(7863,0.7864,1041.261);
   graph->SetPoint(7864,0.7865,1042.094);
   graph->SetPoint(7865,0.7866,1042.927);
   graph->SetPoint(7866,0.7867,1043.761);
   graph->SetPoint(7867,0.7868,1044.595);
   graph->SetPoint(7868,0.7869,1045.43);
   graph->SetPoint(7869,0.787,1046.265);
   graph->SetPoint(7870,0.7871,1047.101);
   graph->SetPoint(7871,0.7872,1047.937);
   graph->SetPoint(7872,0.7873,1048.774);
   graph->SetPoint(7873,0.7874,1049.611);
   graph->SetPoint(7874,0.7875,1050.448);
   graph->SetPoint(7875,0.7876,1051.286);
   graph->SetPoint(7876,0.7877,1052.125);
   graph->SetPoint(7877,0.7878,1052.964);
   graph->SetPoint(7878,0.7879,1053.803);
   graph->SetPoint(7879,0.788,1054.643);
   graph->SetPoint(7880,0.7881,1055.483);
   graph->SetPoint(7881,0.7882,1056.324);
   graph->SetPoint(7882,0.7883,1057.165);
   graph->SetPoint(7883,0.7884,1058.007);
   graph->SetPoint(7884,0.7885,1058.849);
   graph->SetPoint(7885,0.7886,1059.692);
   graph->SetPoint(7886,0.7887,1060.535);
   graph->SetPoint(7887,0.7888,1061.379);
   graph->SetPoint(7888,0.7889,1062.223);
   graph->SetPoint(7889,0.789,1063.067);
   graph->SetPoint(7890,0.7891,1063.912);
   graph->SetPoint(7891,0.7892,1064.758);
   graph->SetPoint(7892,0.7893,1065.603);
   graph->SetPoint(7893,0.7894,1066.45);
   graph->SetPoint(7894,0.7895,1067.297);
   graph->SetPoint(7895,0.7896,1068.144);
   graph->SetPoint(7896,0.7897,1068.992);
   graph->SetPoint(7897,0.7898,1069.84);
   graph->SetPoint(7898,0.7899,1070.689);
   graph->SetPoint(7899,0.79,1071.538);
   graph->SetPoint(7900,0.7901,1072.387);
   graph->SetPoint(7901,0.7902,1073.237);
   graph->SetPoint(7902,0.7903,1074.088);
   graph->SetPoint(7903,0.7904,1074.939);
   graph->SetPoint(7904,0.7905,1075.79);
   graph->SetPoint(7905,0.7906,1076.642);
   graph->SetPoint(7906,0.7907,1077.495);
   graph->SetPoint(7907,0.7908,1078.348);
   graph->SetPoint(7908,0.7909,1079.201);
   graph->SetPoint(7909,0.791,1080.055);
   graph->SetPoint(7910,0.7911,1080.909);
   graph->SetPoint(7911,0.7912,1081.763);
   graph->SetPoint(7912,0.7913,1082.619);
   graph->SetPoint(7913,0.7914,1083.474);
   graph->SetPoint(7914,0.7915,1084.33);
   graph->SetPoint(7915,0.7916,1085.187);
   graph->SetPoint(7916,0.7917,1086.044);
   graph->SetPoint(7917,0.7918,1086.901);
   graph->SetPoint(7918,0.7919,1087.759);
   graph->SetPoint(7919,0.792,1088.618);
   graph->SetPoint(7920,0.7921,1089.476);
   graph->SetPoint(7921,0.7922,1090.336);
   graph->SetPoint(7922,0.7923,1091.195);
   graph->SetPoint(7923,0.7924,1092.056);
   graph->SetPoint(7924,0.7925,1092.916);
   graph->SetPoint(7925,0.7926,1093.777);
   graph->SetPoint(7926,0.7927,1094.639);
   graph->SetPoint(7927,0.7928,1095.501);
   graph->SetPoint(7928,0.7929,1096.364);
   graph->SetPoint(7929,0.793,1097.227);
   graph->SetPoint(7930,0.7931,1098.09);
   graph->SetPoint(7931,0.7932,1098.954);
   graph->SetPoint(7932,0.7933,1099.818);
   graph->SetPoint(7933,0.7934,1100.683);
   graph->SetPoint(7934,0.7935,1101.548);
   graph->SetPoint(7935,0.7936,1102.414);
   graph->SetPoint(7936,0.7937,1103.28);
   graph->SetPoint(7937,0.7938,1104.147);
   graph->SetPoint(7938,0.7939,1105.014);
   graph->SetPoint(7939,0.794,1105.881);
   graph->SetPoint(7940,0.7941,1106.749);
   graph->SetPoint(7941,0.7942,1107.618);
   graph->SetPoint(7942,0.7943,1108.487);
   graph->SetPoint(7943,0.7944,1109.356);
   graph->SetPoint(7944,0.7945,1110.226);
   graph->SetPoint(7945,0.7946,1111.096);
   graph->SetPoint(7946,0.7947,1111.967);
   graph->SetPoint(7947,0.7948,1112.838);
   graph->SetPoint(7948,0.7949,1113.71);
   graph->SetPoint(7949,0.795,1114.582);
   graph->SetPoint(7950,0.7951,1115.455);
   graph->SetPoint(7951,0.7952,1116.328);
   graph->SetPoint(7952,0.7953,1117.201);
   graph->SetPoint(7953,0.7954,1118.075);
   graph->SetPoint(7954,0.7955,1118.95);
   graph->SetPoint(7955,0.7956,1119.824);
   graph->SetPoint(7956,0.7957,1120.7);
   graph->SetPoint(7957,0.7958,1121.576);
   graph->SetPoint(7958,0.7959,1122.452);
   graph->SetPoint(7959,0.796,1123.328);
   graph->SetPoint(7960,0.7961,1124.206);
   graph->SetPoint(7961,0.7962,1125.083);
   graph->SetPoint(7962,0.7963,1125.961);
   graph->SetPoint(7963,0.7964,1126.84);
   graph->SetPoint(7964,0.7965,1127.719);
   graph->SetPoint(7965,0.7966,1128.598);
   graph->SetPoint(7966,0.7967,1129.478);
   graph->SetPoint(7967,0.7968,1130.358);
   graph->SetPoint(7968,0.7969,1131.239);
   graph->SetPoint(7969,0.797,1132.12);
   graph->SetPoint(7970,0.7971,1133.002);
   graph->SetPoint(7971,0.7972,1133.884);
   graph->SetPoint(7972,0.7973,1134.767);
   graph->SetPoint(7973,0.7974,1135.65);
   graph->SetPoint(7974,0.7975,1136.533);
   graph->SetPoint(7975,0.7976,1137.417);
   graph->SetPoint(7976,0.7977,1138.302);
   graph->SetPoint(7977,0.7978,1139.186);
   graph->SetPoint(7978,0.7979,1140.072);
   graph->SetPoint(7979,0.798,1140.957);
   graph->SetPoint(7980,0.7981,1141.844);
   graph->SetPoint(7981,0.7982,1142.73);
   graph->SetPoint(7982,0.7983,1143.617);
   graph->SetPoint(7983,0.7984,1144.505);
   graph->SetPoint(7984,0.7985,1145.393);
   graph->SetPoint(7985,0.7986,1146.282);
   graph->SetPoint(7986,0.7987,1147.17);
   graph->SetPoint(7987,0.7988,1148.06);
   graph->SetPoint(7988,0.7989,1148.95);
   graph->SetPoint(7989,0.799,1149.84);
   graph->SetPoint(7990,0.7991,1150.731);
   graph->SetPoint(7991,0.7992,1151.622);
   graph->SetPoint(7992,0.7993,1152.513);
   graph->SetPoint(7993,0.7994,1153.406);
   graph->SetPoint(7994,0.7995,1154.298);
   graph->SetPoint(7995,0.7996,1155.191);
   graph->SetPoint(7996,0.7997,1156.085);
   graph->SetPoint(7997,0.7998,1156.978);
   graph->SetPoint(7998,0.7999,1157.873);
   graph->SetPoint(7999,0.8,1158.768);
   graph->SetPoint(8000,0.8001,1159.663);
   graph->SetPoint(8001,0.8002,1160.558);
   graph->SetPoint(8002,0.8003,1161.455);
   graph->SetPoint(8003,0.8004,1162.351);
   graph->SetPoint(8004,0.8005,1163.248);
   graph->SetPoint(8005,0.8006,1164.146);
   graph->SetPoint(8006,0.8007,1165.044);
   graph->SetPoint(8007,0.8008,1165.942);
   graph->SetPoint(8008,0.8009,1166.841);
   graph->SetPoint(8009,0.801,1167.74);
   graph->SetPoint(8010,0.8011,1168.64);
   graph->SetPoint(8011,0.8012,1169.54);
   graph->SetPoint(8012,0.8013,1170.441);
   graph->SetPoint(8013,0.8014,1171.342);
   graph->SetPoint(8014,0.8015,1172.243);
   graph->SetPoint(8015,0.8016,1173.145);
   graph->SetPoint(8016,0.8017,1174.048);
   graph->SetPoint(8017,0.8018,1174.951);
   graph->SetPoint(8018,0.8019,1175.854);
   graph->SetPoint(8019,0.802,1176.758);
   graph->SetPoint(8020,0.8021,1177.662);
   graph->SetPoint(8021,0.8022,1178.567);
   graph->SetPoint(8022,0.8023,1179.472);
   graph->SetPoint(8023,0.8024,1180.377);
   graph->SetPoint(8024,0.8025,1181.283);
   graph->SetPoint(8025,0.8026,1182.19);
   graph->SetPoint(8026,0.8027,1183.097);
   graph->SetPoint(8027,0.8028,1184.004);
   graph->SetPoint(8028,0.8029,1184.912);
   graph->SetPoint(8029,0.803,1185.82);
   graph->SetPoint(8030,0.8031,1186.729);
   graph->SetPoint(8031,0.8032,1187.638);
   graph->SetPoint(8032,0.8033,1188.547);
   graph->SetPoint(8033,0.8034,1189.457);
   graph->SetPoint(8034,0.8035,1190.368);
   graph->SetPoint(8035,0.8036,1191.279);
   graph->SetPoint(8036,0.8037,1192.19);
   graph->SetPoint(8037,0.8038,1193.102);
   graph->SetPoint(8038,0.8039,1194.014);
   graph->SetPoint(8039,0.804,1194.927);
   graph->SetPoint(8040,0.8041,1195.84);
   graph->SetPoint(8041,0.8042,1196.754);
   graph->SetPoint(8042,0.8043,1197.668);
   graph->SetPoint(8043,0.8044,1198.582);
   graph->SetPoint(8044,0.8045,1199.497);
   graph->SetPoint(8045,0.8046,1200.413);
   graph->SetPoint(8046,0.8047,1201.328);
   graph->SetPoint(8047,0.8048,1202.245);
   graph->SetPoint(8048,0.8049,1203.161);
   graph->SetPoint(8049,0.805,1204.078);
   graph->SetPoint(8050,0.8051,1204.996);
   graph->SetPoint(8051,0.8052,1205.914);
   graph->SetPoint(8052,0.8053,1206.833);
   graph->SetPoint(8053,0.8054,1207.752);
   graph->SetPoint(8054,0.8055,1208.671);
   graph->SetPoint(8055,0.8056,1209.591);
   graph->SetPoint(8056,0.8057,1210.511);
   graph->SetPoint(8057,0.8058,1211.432);
   graph->SetPoint(8058,0.8059,1212.353);
   graph->SetPoint(8059,0.806,1213.274);
   graph->SetPoint(8060,0.8061,1214.196);
   graph->SetPoint(8061,0.8062,1215.119);
   graph->SetPoint(8062,0.8063,1216.042);
   graph->SetPoint(8063,0.8064,1216.965);
   graph->SetPoint(8064,0.8065,1217.889);
   graph->SetPoint(8065,0.8066,1218.813);
   graph->SetPoint(8066,0.8067,1219.738);
   graph->SetPoint(8067,0.8068,1220.663);
   graph->SetPoint(8068,0.8069,1221.589);
   graph->SetPoint(8069,0.807,1222.515);
   graph->SetPoint(8070,0.8071,1223.441);
   graph->SetPoint(8071,0.8072,1224.368);
   graph->SetPoint(8072,0.8073,1225.295);
   graph->SetPoint(8073,0.8074,1226.223);
   graph->SetPoint(8074,0.8075,1227.151);
   graph->SetPoint(8075,0.8076,1228.08);
   graph->SetPoint(8076,0.8077,1229.009);
   graph->SetPoint(8077,0.8078,1229.938);
   graph->SetPoint(8078,0.8079,1230.868);
   graph->SetPoint(8079,0.808,1231.799);
   graph->SetPoint(8080,0.8081,1232.73);
   graph->SetPoint(8081,0.8082,1233.661);
   graph->SetPoint(8082,0.8083,1234.593);
   graph->SetPoint(8083,0.8084,1235.525);
   graph->SetPoint(8084,0.8085,1236.458);
   graph->SetPoint(8085,0.8086,1237.391);
   graph->SetPoint(8086,0.8087,1238.324);
   graph->SetPoint(8087,0.8088,1239.258);
   graph->SetPoint(8088,0.8089,1240.192);
   graph->SetPoint(8089,0.809,1241.127);
   graph->SetPoint(8090,0.8091,1242.063);
   graph->SetPoint(8091,0.8092,1242.998);
   graph->SetPoint(8092,0.8093,1243.934);
   graph->SetPoint(8093,0.8094,1244.871);
   graph->SetPoint(8094,0.8095,1245.808);
   graph->SetPoint(8095,0.8096,1246.745);
   graph->SetPoint(8096,0.8097,1247.683);
   graph->SetPoint(8097,0.8098,1248.622);
   graph->SetPoint(8098,0.8099,1249.56);
   graph->SetPoint(8099,0.81,1250.5);
   graph->SetPoint(8100,0.8101,1251.439);
   graph->SetPoint(8101,0.8102,1252.379);
   graph->SetPoint(8102,0.8103,1253.32);
   graph->SetPoint(8103,0.8104,1254.261);
   graph->SetPoint(8104,0.8105,1255.202);
   graph->SetPoint(8105,0.8106,1256.144);
   graph->SetPoint(8106,0.8107,1257.086);
   graph->SetPoint(8107,0.8108,1258.029);
   graph->SetPoint(8108,0.8109,1258.972);
   graph->SetPoint(8109,0.811,1259.916);
   graph->SetPoint(8110,0.8111,1260.86);
   graph->SetPoint(8111,0.8112,1261.804);
   graph->SetPoint(8112,0.8113,1262.749);
   graph->SetPoint(8113,0.8114,1263.694);
   graph->SetPoint(8114,0.8115,1264.64);
   graph->SetPoint(8115,0.8116,1265.586);
   graph->SetPoint(8116,0.8117,1266.533);
   graph->SetPoint(8117,0.8118,1267.48);
   graph->SetPoint(8118,0.8119,1268.427);
   graph->SetPoint(8119,0.812,1269.375);
   graph->SetPoint(8120,0.8121,1270.324);
   graph->SetPoint(8121,0.8122,1271.273);
   graph->SetPoint(8122,0.8123,1272.222);
   graph->SetPoint(8123,0.8124,1273.171);
   graph->SetPoint(8124,0.8125,1274.122);
   graph->SetPoint(8125,0.8126,1275.072);
   graph->SetPoint(8126,0.8127,1276.023);
   graph->SetPoint(8127,0.8128,1276.975);
   graph->SetPoint(8128,0.8129,1277.926);
   graph->SetPoint(8129,0.813,1278.879);
   graph->SetPoint(8130,0.8131,1279.831);
   graph->SetPoint(8131,0.8132,1280.785);
   graph->SetPoint(8132,0.8133,1281.738);
   graph->SetPoint(8133,0.8134,1282.692);
   graph->SetPoint(8134,0.8135,1283.647);
   graph->SetPoint(8135,0.8136,1284.601);
   graph->SetPoint(8136,0.8137,1285.557);
   graph->SetPoint(8137,0.8138,1286.513);
   graph->SetPoint(8138,0.8139,1287.469);
   graph->SetPoint(8139,0.814,1288.425);
   graph->SetPoint(8140,0.8141,1289.382);
   graph->SetPoint(8141,0.8142,1290.34);
   graph->SetPoint(8142,0.8143,1291.298);
   graph->SetPoint(8143,0.8144,1292.256);
   graph->SetPoint(8144,0.8145,1293.215);
   graph->SetPoint(8145,0.8146,1294.174);
   graph->SetPoint(8146,0.8147,1295.134);
   graph->SetPoint(8147,0.8148,1296.094);
   graph->SetPoint(8148,0.8149,1297.054);
   graph->SetPoint(8149,0.815,1298.015);
   graph->SetPoint(8150,0.8151,1298.977);
   graph->SetPoint(8151,0.8152,1299.939);
   graph->SetPoint(8152,0.8153,1300.901);
   graph->SetPoint(8153,0.8154,1301.864);
   graph->SetPoint(8154,0.8155,1302.827);
   graph->SetPoint(8155,0.8156,1303.79);
   graph->SetPoint(8156,0.8157,1304.754);
   graph->SetPoint(8157,0.8158,1305.719);
   graph->SetPoint(8158,0.8159,1306.683);
   graph->SetPoint(8159,0.816,1307.649);
   graph->SetPoint(8160,0.8161,1308.614);
   graph->SetPoint(8161,0.8162,1309.58);
   graph->SetPoint(8162,0.8163,1310.547);
   graph->SetPoint(8163,0.8164,1311.514);
   graph->SetPoint(8164,0.8165,1312.481);
   graph->SetPoint(8165,0.8166,1313.449);
   graph->SetPoint(8166,0.8167,1314.417);
   graph->SetPoint(8167,0.8168,1315.386);
   graph->SetPoint(8168,0.8169,1316.355);
   graph->SetPoint(8169,0.817,1317.325);
   graph->SetPoint(8170,0.8171,1318.295);
   graph->SetPoint(8171,0.8172,1319.265);
   graph->SetPoint(8172,0.8173,1320.236);
   graph->SetPoint(8173,0.8174,1321.207);
   graph->SetPoint(8174,0.8175,1322.179);
   graph->SetPoint(8175,0.8176,1323.151);
   graph->SetPoint(8176,0.8177,1324.124);
   graph->SetPoint(8177,0.8178,1325.097);
   graph->SetPoint(8178,0.8179,1326.07);
   graph->SetPoint(8179,0.818,1327.044);
   graph->SetPoint(8180,0.8181,1328.018);
   graph->SetPoint(8181,0.8182,1328.993);
   graph->SetPoint(8182,0.8183,1329.968);
   graph->SetPoint(8183,0.8184,1330.944);
   graph->SetPoint(8184,0.8185,1331.92);
   graph->SetPoint(8185,0.8186,1332.896);
   graph->SetPoint(8186,0.8187,1333.873);
   graph->SetPoint(8187,0.8188,1334.85);
   graph->SetPoint(8188,0.8189,1335.828);
   graph->SetPoint(8189,0.819,1336.806);
   graph->SetPoint(8190,0.8191,1337.785);
   graph->SetPoint(8191,0.8192,1338.764);
   graph->SetPoint(8192,0.8193,1339.743);
   graph->SetPoint(8193,0.8194,1340.723);
   graph->SetPoint(8194,0.8195,1341.703);
   graph->SetPoint(8195,0.8196,1342.684);
   graph->SetPoint(8196,0.8197,1343.665);
   graph->SetPoint(8197,0.8198,1344.646);
   graph->SetPoint(8198,0.8199,1345.628);
   graph->SetPoint(8199,0.82,1346.611);
   graph->SetPoint(8200,0.8201,1347.594);
   graph->SetPoint(8201,0.8202,1348.577);
   graph->SetPoint(8202,0.8203,1349.561);
   graph->SetPoint(8203,0.8204,1350.545);
   graph->SetPoint(8204,0.8205,1351.529);
   graph->SetPoint(8205,0.8206,1352.514);
   graph->SetPoint(8206,0.8207,1353.499);
   graph->SetPoint(8207,0.8208,1354.485);
   graph->SetPoint(8208,0.8209,1355.471);
   graph->SetPoint(8209,0.821,1356.458);
   graph->SetPoint(8210,0.8211,1357.445);
   graph->SetPoint(8211,0.8212,1358.433);
   graph->SetPoint(8212,0.8213,1359.421);
   graph->SetPoint(8213,0.8214,1360.409);
   graph->SetPoint(8214,0.8215,1361.398);
   graph->SetPoint(8215,0.8216,1362.387);
   graph->SetPoint(8216,0.8217,1363.377);
   graph->SetPoint(8217,0.8218,1364.367);
   graph->SetPoint(8218,0.8219,1365.357);
   graph->SetPoint(8219,0.822,1366.348);
   graph->SetPoint(8220,0.8221,1367.339);
   graph->SetPoint(8221,0.8222,1368.331);
   graph->SetPoint(8222,0.8223,1369.323);
   graph->SetPoint(8223,0.8224,1370.316);
   graph->SetPoint(8224,0.8225,1371.309);
   graph->SetPoint(8225,0.8226,1372.302);
   graph->SetPoint(8226,0.8227,1373.296);
   graph->SetPoint(8227,0.8228,1374.29);
   graph->SetPoint(8228,0.8229,1375.285);
   graph->SetPoint(8229,0.823,1376.28);
   graph->SetPoint(8230,0.8231,1377.276);
   graph->SetPoint(8231,0.8232,1378.271);
   graph->SetPoint(8232,0.8233,1379.268);
   graph->SetPoint(8233,0.8234,1380.265);
   graph->SetPoint(8234,0.8235,1381.262);
   graph->SetPoint(8235,0.8236,1382.259);
   graph->SetPoint(8236,0.8237,1383.258);
   graph->SetPoint(8237,0.8238,1384.256);
   graph->SetPoint(8238,0.8239,1385.255);
   graph->SetPoint(8239,0.824,1386.254);
   graph->SetPoint(8240,0.8241,1387.254);
   graph->SetPoint(8241,0.8242,1388.254);
   graph->SetPoint(8242,0.8243,1389.255);
   graph->SetPoint(8243,0.8244,1390.256);
   graph->SetPoint(8244,0.8245,1391.257);
   graph->SetPoint(8245,0.8246,1392.259);
   graph->SetPoint(8246,0.8247,1393.261);
   graph->SetPoint(8247,0.8248,1394.264);
   graph->SetPoint(8248,0.8249,1395.267);
   graph->SetPoint(8249,0.825,1396.271);
   graph->SetPoint(8250,0.8251,1397.275);
   graph->SetPoint(8251,0.8252,1398.279);
   graph->SetPoint(8252,0.8253,1399.284);
   graph->SetPoint(8253,0.8254,1400.289);
   graph->SetPoint(8254,0.8255,1401.295);
   graph->SetPoint(8255,0.8256,1402.301);
   graph->SetPoint(8256,0.8257,1403.307);
   graph->SetPoint(8257,0.8258,1404.314);
   graph->SetPoint(8258,0.8259,1405.321);
   graph->SetPoint(8259,0.826,1406.329);
   graph->SetPoint(8260,0.8261,1407.337);
   graph->SetPoint(8261,0.8262,1408.346);
   graph->SetPoint(8262,0.8263,1409.355);
   graph->SetPoint(8263,0.8264,1410.364);
   graph->SetPoint(8264,0.8265,1411.374);
   graph->SetPoint(8265,0.8266,1412.384);
   graph->SetPoint(8266,0.8267,1413.395);
   graph->SetPoint(8267,0.8268,1414.406);
   graph->SetPoint(8268,0.8269,1415.417);
   graph->SetPoint(8269,0.827,1416.429);
   graph->SetPoint(8270,0.8271,1417.442);
   graph->SetPoint(8271,0.8272,1418.454);
   graph->SetPoint(8272,0.8273,1419.467);
   graph->SetPoint(8273,0.8274,1420.481);
   graph->SetPoint(8274,0.8275,1421.495);
   graph->SetPoint(8275,0.8276,1422.509);
   graph->SetPoint(8276,0.8277,1423.524);
   graph->SetPoint(8277,0.8278,1424.539);
   graph->SetPoint(8278,0.8279,1425.555);
   graph->SetPoint(8279,0.828,1426.571);
   graph->SetPoint(8280,0.8281,1427.588);
   graph->SetPoint(8281,0.8282,1428.605);
   graph->SetPoint(8282,0.8283,1429.622);
   graph->SetPoint(8283,0.8284,1430.64);
   graph->SetPoint(8284,0.8285,1431.658);
   graph->SetPoint(8285,0.8286,1432.676);
   graph->SetPoint(8286,0.8287,1433.695);
   graph->SetPoint(8287,0.8288,1434.715);
   graph->SetPoint(8288,0.8289,1435.735);
   graph->SetPoint(8289,0.829,1436.755);
   graph->SetPoint(8290,0.8291,1437.775);
   graph->SetPoint(8291,0.8292,1438.796);
   graph->SetPoint(8292,0.8293,1439.818);
   graph->SetPoint(8293,0.8294,1440.84);
   graph->SetPoint(8294,0.8295,1441.862);
   graph->SetPoint(8295,0.8296,1442.885);
   graph->SetPoint(8296,0.8297,1443.908);
   graph->SetPoint(8297,0.8298,1444.932);
   graph->SetPoint(8298,0.8299,1445.955);
   graph->SetPoint(8299,0.83,1446.98);
   graph->SetPoint(8300,0.8301,1448.005);
   graph->SetPoint(8301,0.8302,1449.03);
   graph->SetPoint(8302,0.8303,1450.055);
   graph->SetPoint(8303,0.8304,1451.081);
   graph->SetPoint(8304,0.8305,1452.108);
   graph->SetPoint(8305,0.8306,1453.135);
   graph->SetPoint(8306,0.8307,1454.162);
   graph->SetPoint(8307,0.8308,1455.19);
   graph->SetPoint(8308,0.8309,1456.218);
   graph->SetPoint(8309,0.831,1457.246);
   graph->SetPoint(8310,0.8311,1458.275);
   graph->SetPoint(8311,0.8312,1459.305);
   graph->SetPoint(8312,0.8313,1460.334);
   graph->SetPoint(8313,0.8314,1461.364);
   graph->SetPoint(8314,0.8315,1462.395);
   graph->SetPoint(8315,0.8316,1463.426);
   graph->SetPoint(8316,0.8317,1464.457);
   graph->SetPoint(8317,0.8318,1465.489);
   graph->SetPoint(8318,0.8319,1466.521);
   graph->SetPoint(8319,0.832,1467.554);
   graph->SetPoint(8320,0.8321,1468.587);
   graph->SetPoint(8321,0.8322,1469.62);
   graph->SetPoint(8322,0.8323,1470.654);
   graph->SetPoint(8323,0.8324,1471.689);
   graph->SetPoint(8324,0.8325,1472.723);
   graph->SetPoint(8325,0.8326,1473.758);
   graph->SetPoint(8326,0.8327,1474.794);
   graph->SetPoint(8327,0.8328,1475.83);
   graph->SetPoint(8328,0.8329,1476.866);
   graph->SetPoint(8329,0.833,1477.903);
   graph->SetPoint(8330,0.8331,1478.94);
   graph->SetPoint(8331,0.8332,1479.977);
   graph->SetPoint(8332,0.8333,1481.015);
   graph->SetPoint(8333,0.8334,1482.054);
   graph->SetPoint(8334,0.8335,1483.093);
   graph->SetPoint(8335,0.8336,1484.132);
   graph->SetPoint(8336,0.8337,1485.171);
   graph->SetPoint(8337,0.8338,1486.211);
   graph->SetPoint(8338,0.8339,1487.252);
   graph->SetPoint(8339,0.834,1488.293);
   graph->SetPoint(8340,0.8341,1489.334);
   graph->SetPoint(8341,0.8342,1490.375);
   graph->SetPoint(8342,0.8343,1491.418);
   graph->SetPoint(8343,0.8344,1492.46);
   graph->SetPoint(8344,0.8345,1493.503);
   graph->SetPoint(8345,0.8346,1494.546);
   graph->SetPoint(8346,0.8347,1495.59);
   graph->SetPoint(8347,0.8348,1496.634);
   graph->SetPoint(8348,0.8349,1497.678);
   graph->SetPoint(8349,0.835,1498.723);
   graph->SetPoint(8350,0.8351,1499.769);
   graph->SetPoint(8351,0.8352,1500.814);
   graph->SetPoint(8352,0.8353,1501.86);
   graph->SetPoint(8353,0.8354,1502.907);
   graph->SetPoint(8354,0.8355,1503.954);
   graph->SetPoint(8355,0.8356,1505.001);
   graph->SetPoint(8356,0.8357,1506.049);
   graph->SetPoint(8357,0.8358,1507.097);
   graph->SetPoint(8358,0.8359,1508.146);
   graph->SetPoint(8359,0.836,1509.195);
   graph->SetPoint(8360,0.8361,1510.244);
   graph->SetPoint(8361,0.8362,1511.294);
   graph->SetPoint(8362,0.8363,1512.344);
   graph->SetPoint(8363,0.8364,1513.395);
   graph->SetPoint(8364,0.8365,1514.446);
   graph->SetPoint(8365,0.8366,1515.497);
   graph->SetPoint(8366,0.8367,1516.549);
   graph->SetPoint(8367,0.8368,1517.601);
   graph->SetPoint(8368,0.8369,1518.654);
   graph->SetPoint(8369,0.837,1519.707);
   graph->SetPoint(8370,0.8371,1520.76);
   graph->SetPoint(8371,0.8372,1521.814);
   graph->SetPoint(8372,0.8373,1522.869);
   graph->SetPoint(8373,0.8374,1523.923);
   graph->SetPoint(8374,0.8375,1524.978);
   graph->SetPoint(8375,0.8376,1526.034);
   graph->SetPoint(8376,0.8377,1527.09);
   graph->SetPoint(8377,0.8378,1528.146);
   graph->SetPoint(8378,0.8379,1529.203);
   graph->SetPoint(8379,0.838,1530.26);
   graph->SetPoint(8380,0.8381,1531.317);
   graph->SetPoint(8381,0.8382,1532.375);
   graph->SetPoint(8382,0.8383,1533.433);
   graph->SetPoint(8383,0.8384,1534.492);
   graph->SetPoint(8384,0.8385,1535.551);
   graph->SetPoint(8385,0.8386,1536.611);
   graph->SetPoint(8386,0.8387,1537.671);
   graph->SetPoint(8387,0.8388,1538.731);
   graph->SetPoint(8388,0.8389,1539.792);
   graph->SetPoint(8389,0.839,1540.853);
   graph->SetPoint(8390,0.8391,1541.914);
   graph->SetPoint(8391,0.8392,1542.976);
   graph->SetPoint(8392,0.8393,1544.039);
   graph->SetPoint(8393,0.8394,1545.101);
   graph->SetPoint(8394,0.8395,1546.164);
   graph->SetPoint(8395,0.8396,1547.228);
   graph->SetPoint(8396,0.8397,1548.292);
   graph->SetPoint(8397,0.8398,1549.356);
   graph->SetPoint(8398,0.8399,1550.421);
   graph->SetPoint(8399,0.84,1551.486);
   graph->SetPoint(8400,0.8401,1552.552);
   graph->SetPoint(8401,0.8402,1553.618);
   graph->SetPoint(8402,0.8403,1554.684);
   graph->SetPoint(8403,0.8404,1555.751);
   graph->SetPoint(8404,0.8405,1556.818);
   graph->SetPoint(8405,0.8406,1557.886);
   graph->SetPoint(8406,0.8407,1558.954);
   graph->SetPoint(8407,0.8408,1560.022);
   graph->SetPoint(8408,0.8409,1561.091);
   graph->SetPoint(8409,0.841,1562.16);
   graph->SetPoint(8410,0.8411,1563.229);
   graph->SetPoint(8411,0.8412,1564.299);
   graph->SetPoint(8412,0.8413,1565.37);
   graph->SetPoint(8413,0.8414,1566.44);
   graph->SetPoint(8414,0.8415,1567.512);
   graph->SetPoint(8415,0.8416,1568.583);
   graph->SetPoint(8416,0.8417,1569.655);
   graph->SetPoint(8417,0.8418,1570.728);
   graph->SetPoint(8418,0.8419,1571.8);
   graph->SetPoint(8419,0.842,1572.873);
   graph->SetPoint(8420,0.8421,1573.947);
   graph->SetPoint(8421,0.8422,1575.021);
   graph->SetPoint(8422,0.8423,1576.095);
   graph->SetPoint(8423,0.8424,1577.17);
   graph->SetPoint(8424,0.8425,1578.245);
   graph->SetPoint(8425,0.8426,1579.321);
   graph->SetPoint(8426,0.8427,1580.397);
   graph->SetPoint(8427,0.8428,1581.473);
   graph->SetPoint(8428,0.8429,1582.55);
   graph->SetPoint(8429,0.843,1583.627);
   graph->SetPoint(8430,0.8431,1584.705);
   graph->SetPoint(8431,0.8432,1585.783);
   graph->SetPoint(8432,0.8433,1586.861);
   graph->SetPoint(8433,0.8434,1587.94);
   graph->SetPoint(8434,0.8435,1589.019);
   graph->SetPoint(8435,0.8436,1590.098);
   graph->SetPoint(8436,0.8437,1591.178);
   graph->SetPoint(8437,0.8438,1592.259);
   graph->SetPoint(8438,0.8439,1593.339);
   graph->SetPoint(8439,0.844,1594.421);
   graph->SetPoint(8440,0.8441,1595.502);
   graph->SetPoint(8441,0.8442,1596.584);
   graph->SetPoint(8442,0.8443,1597.666);
   graph->SetPoint(8443,0.8444,1598.749);
   graph->SetPoint(8444,0.8445,1599.832);
   graph->SetPoint(8445,0.8446,1600.916);
   graph->SetPoint(8446,0.8447,1602);
   graph->SetPoint(8447,0.8448,1603.084);
   graph->SetPoint(8448,0.8449,1604.169);
   graph->SetPoint(8449,0.845,1605.254);
   graph->SetPoint(8450,0.8451,1606.339);
   graph->SetPoint(8451,0.8452,1607.425);
   graph->SetPoint(8452,0.8453,1608.511);
   graph->SetPoint(8453,0.8454,1609.598);
   graph->SetPoint(8454,0.8455,1610.685);
   graph->SetPoint(8455,0.8456,1611.773);
   graph->SetPoint(8456,0.8457,1612.86);
   graph->SetPoint(8457,0.8458,1613.949);
   graph->SetPoint(8458,0.8459,1615.037);
   graph->SetPoint(8459,0.846,1616.126);
   graph->SetPoint(8460,0.8461,1617.216);
   graph->SetPoint(8461,0.8462,1618.306);
   graph->SetPoint(8462,0.8463,1619.396);
   graph->SetPoint(8463,0.8464,1620.487);
   graph->SetPoint(8464,0.8465,1621.578);
   graph->SetPoint(8465,0.8466,1622.669);
   graph->SetPoint(8466,0.8467,1623.761);
   graph->SetPoint(8467,0.8468,1624.853);
   graph->SetPoint(8468,0.8469,1625.946);
   graph->SetPoint(8469,0.847,1627.039);
   graph->SetPoint(8470,0.8471,1628.132);
   graph->SetPoint(8471,0.8472,1629.226);
   graph->SetPoint(8472,0.8473,1630.32);
   graph->SetPoint(8473,0.8474,1631.415);
   graph->SetPoint(8474,0.8475,1632.509);
   graph->SetPoint(8475,0.8476,1633.605);
   graph->SetPoint(8476,0.8477,1634.701);
   graph->SetPoint(8477,0.8478,1635.797);
   graph->SetPoint(8478,0.8479,1636.893);
   graph->SetPoint(8479,0.848,1637.99);
   graph->SetPoint(8480,0.8481,1639.087);
   graph->SetPoint(8481,0.8482,1640.185);
   graph->SetPoint(8482,0.8483,1641.283);
   graph->SetPoint(8483,0.8484,1642.382);
   graph->SetPoint(8484,0.8485,1643.481);
   graph->SetPoint(8485,0.8486,1644.58);
   graph->SetPoint(8486,0.8487,1645.68);
   graph->SetPoint(8487,0.8488,1646.78);
   graph->SetPoint(8488,0.8489,1647.88);
   graph->SetPoint(8489,0.849,1648.981);
   graph->SetPoint(8490,0.8491,1650.082);
   graph->SetPoint(8491,0.8492,1651.184);
   graph->SetPoint(8492,0.8493,1652.286);
   graph->SetPoint(8493,0.8494,1653.388);
   graph->SetPoint(8494,0.8495,1654.491);
   graph->SetPoint(8495,0.8496,1655.594);
   graph->SetPoint(8496,0.8497,1656.698);
   graph->SetPoint(8497,0.8498,1657.802);
   graph->SetPoint(8498,0.8499,1658.906);
   graph->SetPoint(8499,0.85,1660.011);
   graph->SetPoint(8500,0.8501,1661.116);
   graph->SetPoint(8501,0.8502,1662.222);
   graph->SetPoint(8502,0.8503,1663.327);
   graph->SetPoint(8503,0.8504,1664.434);
   graph->SetPoint(8504,0.8505,1665.54);
   graph->SetPoint(8505,0.8506,1666.648);
   graph->SetPoint(8506,0.8507,1667.755);
   graph->SetPoint(8507,0.8508,1668.863);
   graph->SetPoint(8508,0.8509,1669.971);
   graph->SetPoint(8509,0.851,1671.08);
   graph->SetPoint(8510,0.8511,1672.189);
   graph->SetPoint(8511,0.8512,1673.298);
   graph->SetPoint(8512,0.8513,1674.408);
   graph->SetPoint(8513,0.8514,1675.518);
   graph->SetPoint(8514,0.8515,1676.629);
   graph->SetPoint(8515,0.8516,1677.74);
   graph->SetPoint(8516,0.8517,1678.851);
   graph->SetPoint(8517,0.8518,1679.963);
   graph->SetPoint(8518,0.8519,1681.075);
   graph->SetPoint(8519,0.852,1682.188);
   graph->SetPoint(8520,0.8521,1683.301);
   graph->SetPoint(8521,0.8522,1684.414);
   graph->SetPoint(8522,0.8523,1685.528);
   graph->SetPoint(8523,0.8524,1686.642);
   graph->SetPoint(8524,0.8525,1687.756);
   graph->SetPoint(8525,0.8526,1688.871);
   graph->SetPoint(8526,0.8527,1689.986);
   graph->SetPoint(8527,0.8528,1691.102);
   graph->SetPoint(8528,0.8529,1692.218);
   graph->SetPoint(8529,0.853,1693.334);
   graph->SetPoint(8530,0.8531,1694.451);
   graph->SetPoint(8531,0.8532,1695.568);
   graph->SetPoint(8532,0.8533,1696.686);
   graph->SetPoint(8533,0.8534,1697.804);
   graph->SetPoint(8534,0.8535,1698.922);
   graph->SetPoint(8535,0.8536,1700.041);
   graph->SetPoint(8536,0.8537,1701.16);
   graph->SetPoint(8537,0.8538,1702.279);
   graph->SetPoint(8538,0.8539,1703.399);
   graph->SetPoint(8539,0.854,1704.519);
   graph->SetPoint(8540,0.8541,1705.64);
   graph->SetPoint(8541,0.8542,1706.761);
   graph->SetPoint(8542,0.8543,1707.883);
   graph->SetPoint(8543,0.8544,1709.004);
   graph->SetPoint(8544,0.8545,1710.127);
   graph->SetPoint(8545,0.8546,1711.249);
   graph->SetPoint(8546,0.8547,1712.372);
   graph->SetPoint(8547,0.8548,1713.495);
   graph->SetPoint(8548,0.8549,1714.619);
   graph->SetPoint(8549,0.855,1715.743);
   graph->SetPoint(8550,0.8551,1716.868);
   graph->SetPoint(8551,0.8552,1717.993);
   graph->SetPoint(8552,0.8553,1719.118);
   graph->SetPoint(8553,0.8554,1720.244);
   graph->SetPoint(8554,0.8555,1721.37);
   graph->SetPoint(8555,0.8556,1722.496);
   graph->SetPoint(8556,0.8557,1723.623);
   graph->SetPoint(8557,0.8558,1724.75);
   graph->SetPoint(8558,0.8559,1725.877);
   graph->SetPoint(8559,0.856,1727.005);
   graph->SetPoint(8560,0.8561,1728.134);
   graph->SetPoint(8561,0.8562,1729.262);
   graph->SetPoint(8562,0.8563,1730.392);
   graph->SetPoint(8563,0.8564,1731.521);
   graph->SetPoint(8564,0.8565,1732.651);
   graph->SetPoint(8565,0.8566,1733.781);
   graph->SetPoint(8566,0.8567,1734.912);
   graph->SetPoint(8567,0.8568,1736.043);
   graph->SetPoint(8568,0.8569,1737.174);
   graph->SetPoint(8569,0.857,1738.306);
   graph->SetPoint(8570,0.8571,1739.438);
   graph->SetPoint(8571,0.8572,1740.571);
   graph->SetPoint(8572,0.8573,1741.704);
   graph->SetPoint(8573,0.8574,1742.837);
   graph->SetPoint(8574,0.8575,1743.971);
   graph->SetPoint(8575,0.8576,1745.105);
   graph->SetPoint(8576,0.8577,1746.239);
   graph->SetPoint(8577,0.8578,1747.374);
   graph->SetPoint(8578,0.8579,1748.509);
   graph->SetPoint(8579,0.858,1749.645);
   graph->SetPoint(8580,0.8581,1750.781);
   graph->SetPoint(8581,0.8582,1751.917);
   graph->SetPoint(8582,0.8583,1753.054);
   graph->SetPoint(8583,0.8584,1754.191);
   graph->SetPoint(8584,0.8585,1755.328);
   graph->SetPoint(8585,0.8586,1756.466);
   graph->SetPoint(8586,0.8587,1757.604);
   graph->SetPoint(8587,0.8588,1758.743);
   graph->SetPoint(8588,0.8589,1759.882);
   graph->SetPoint(8589,0.859,1761.021);
   graph->SetPoint(8590,0.8591,1762.161);
   graph->SetPoint(8591,0.8592,1763.301);
   graph->SetPoint(8592,0.8593,1764.442);
   graph->SetPoint(8593,0.8594,1765.583);
   graph->SetPoint(8594,0.8595,1766.724);
   graph->SetPoint(8595,0.8596,1767.866);
   graph->SetPoint(8596,0.8597,1769.008);
   graph->SetPoint(8597,0.8598,1770.15);
   graph->SetPoint(8598,0.8599,1771.293);
   graph->SetPoint(8599,0.86,1772.436);
   graph->SetPoint(8600,0.8601,1773.58);
   graph->SetPoint(8601,0.8602,1774.724);
   graph->SetPoint(8602,0.8603,1775.868);
   graph->SetPoint(8603,0.8604,1777.013);
   graph->SetPoint(8604,0.8605,1778.158);
   graph->SetPoint(8605,0.8606,1779.303);
   graph->SetPoint(8606,0.8607,1780.449);
   graph->SetPoint(8607,0.8608,1781.595);
   graph->SetPoint(8608,0.8609,1782.742);
   graph->SetPoint(8609,0.861,1783.889);
   graph->SetPoint(8610,0.8611,1785.036);
   graph->SetPoint(8611,0.8612,1786.184);
   graph->SetPoint(8612,0.8613,1787.332);
   graph->SetPoint(8613,0.8614,1788.48);
   graph->SetPoint(8614,0.8615,1789.629);
   graph->SetPoint(8615,0.8616,1790.778);
   graph->SetPoint(8616,0.8617,1791.928);
   graph->SetPoint(8617,0.8618,1793.078);
   graph->SetPoint(8618,0.8619,1794.228);
   graph->SetPoint(8619,0.862,1795.379);
   graph->SetPoint(8620,0.8621,1796.53);
   graph->SetPoint(8621,0.8622,1797.682);
   graph->SetPoint(8622,0.8623,1798.833);
   graph->SetPoint(8623,0.8624,1799.986);
   graph->SetPoint(8624,0.8625,1801.138);
   graph->SetPoint(8625,0.8626,1802.291);
   graph->SetPoint(8626,0.8627,1803.445);
   graph->SetPoint(8627,0.8628,1804.598);
   graph->SetPoint(8628,0.8629,1805.752);
   graph->SetPoint(8629,0.863,1806.907);
   graph->SetPoint(8630,0.8631,1808.062);
   graph->SetPoint(8631,0.8632,1809.217);
   graph->SetPoint(8632,0.8633,1810.373);
   graph->SetPoint(8633,0.8634,1811.528);
   graph->SetPoint(8634,0.8635,1812.685);
   graph->SetPoint(8635,0.8636,1813.842);
   graph->SetPoint(8636,0.8637,1814.999);
   graph->SetPoint(8637,0.8638,1816.156);
   graph->SetPoint(8638,0.8639,1817.314);
   graph->SetPoint(8639,0.864,1818.472);
   graph->SetPoint(8640,0.8641,1819.631);
   graph->SetPoint(8641,0.8642,1820.79);
   graph->SetPoint(8642,0.8643,1821.949);
   graph->SetPoint(8643,0.8644,1823.109);
   graph->SetPoint(8644,0.8645,1824.269);
   graph->SetPoint(8645,0.8646,1825.429);
   graph->SetPoint(8646,0.8647,1826.59);
   graph->SetPoint(8647,0.8648,1827.751);
   graph->SetPoint(8648,0.8649,1828.913);
   graph->SetPoint(8649,0.865,1830.075);
   graph->SetPoint(8650,0.8651,1831.237);
   graph->SetPoint(8651,0.8652,1832.4);
   graph->SetPoint(8652,0.8653,1833.563);
   graph->SetPoint(8653,0.8654,1834.726);
   graph->SetPoint(8654,0.8655,1835.89);
   graph->SetPoint(8655,0.8656,1837.054);
   graph->SetPoint(8656,0.8657,1838.219);
   graph->SetPoint(8657,0.8658,1839.384);
   graph->SetPoint(8658,0.8659,1840.549);
   graph->SetPoint(8659,0.866,1841.715);
   graph->SetPoint(8660,0.8661,1842.881);
   graph->SetPoint(8661,0.8662,1844.047);
   graph->SetPoint(8662,0.8663,1845.214);
   graph->SetPoint(8663,0.8664,1846.381);
   graph->SetPoint(8664,0.8665,1847.549);
   graph->SetPoint(8665,0.8666,1848.717);
   graph->SetPoint(8666,0.8667,1849.885);
   graph->SetPoint(8667,0.8668,1851.054);
   graph->SetPoint(8668,0.8669,1852.223);
   graph->SetPoint(8669,0.867,1853.392);
   graph->SetPoint(8670,0.8671,1854.562);
   graph->SetPoint(8671,0.8672,1855.732);
   graph->SetPoint(8672,0.8673,1856.903);
   graph->SetPoint(8673,0.8674,1858.073);
   graph->SetPoint(8674,0.8675,1859.245);
   graph->SetPoint(8675,0.8676,1860.416);
   graph->SetPoint(8676,0.8677,1861.588);
   graph->SetPoint(8677,0.8678,1862.761);
   graph->SetPoint(8678,0.8679,1863.933);
   graph->SetPoint(8679,0.868,1865.106);
   graph->SetPoint(8680,0.8681,1866.28);
   graph->SetPoint(8681,0.8682,1867.454);
   graph->SetPoint(8682,0.8683,1868.628);
   graph->SetPoint(8683,0.8684,1869.802);
   graph->SetPoint(8684,0.8685,1870.977);
   graph->SetPoint(8685,0.8686,1872.153);
   graph->SetPoint(8686,0.8687,1873.328);
   graph->SetPoint(8687,0.8688,1874.504);
   graph->SetPoint(8688,0.8689,1875.681);
   graph->SetPoint(8689,0.869,1876.857);
   graph->SetPoint(8690,0.8691,1878.035);
   graph->SetPoint(8691,0.8692,1879.212);
   graph->SetPoint(8692,0.8693,1880.39);
   graph->SetPoint(8693,0.8694,1881.568);
   graph->SetPoint(8694,0.8695,1882.747);
   graph->SetPoint(8695,0.8696,1883.926);
   graph->SetPoint(8696,0.8697,1885.105);
   graph->SetPoint(8697,0.8698,1886.285);
   graph->SetPoint(8698,0.8699,1887.465);
   graph->SetPoint(8699,0.87,1888.645);
   graph->SetPoint(8700,0.8701,1889.826);
   graph->SetPoint(8701,0.8702,1891.007);
   graph->SetPoint(8702,0.8703,1892.189);
   graph->SetPoint(8703,0.8704,1893.371);
   graph->SetPoint(8704,0.8705,1894.553);
   graph->SetPoint(8705,0.8706,1895.736);
   graph->SetPoint(8706,0.8707,1896.919);
   graph->SetPoint(8707,0.8708,1898.102);
   graph->SetPoint(8708,0.8709,1899.286);
   graph->SetPoint(8709,0.871,1900.47);
   graph->SetPoint(8710,0.8711,1901.654);
   graph->SetPoint(8711,0.8712,1902.839);
   graph->SetPoint(8712,0.8713,1904.024);
   graph->SetPoint(8713,0.8714,1905.21);
   graph->SetPoint(8714,0.8715,1906.396);
   graph->SetPoint(8715,0.8716,1907.582);
   graph->SetPoint(8716,0.8717,1908.769);
   graph->SetPoint(8717,0.8718,1909.956);
   graph->SetPoint(8718,0.8719,1911.143);
   graph->SetPoint(8719,0.872,1912.331);
   graph->SetPoint(8720,0.8721,1913.519);
   graph->SetPoint(8721,0.8722,1914.708);
   graph->SetPoint(8722,0.8723,1915.897);
   graph->SetPoint(8723,0.8724,1917.086);
   graph->SetPoint(8724,0.8725,1918.275);
   graph->SetPoint(8725,0.8726,1919.465);
   graph->SetPoint(8726,0.8727,1920.656);
   graph->SetPoint(8727,0.8728,1921.846);
   graph->SetPoint(8728,0.8729,1923.037);
   graph->SetPoint(8729,0.873,1924.229);
   graph->SetPoint(8730,0.8731,1925.421);
   graph->SetPoint(8731,0.8732,1926.613);
   graph->SetPoint(8732,0.8733,1927.805);
   graph->SetPoint(8733,0.8734,1928.998);
   graph->SetPoint(8734,0.8735,1930.191);
   graph->SetPoint(8735,0.8736,1931.385);
   graph->SetPoint(8736,0.8737,1932.579);
   graph->SetPoint(8737,0.8738,1933.773);
   graph->SetPoint(8738,0.8739,1934.968);
   graph->SetPoint(8739,0.874,1936.163);
   graph->SetPoint(8740,0.8741,1937.358);
   graph->SetPoint(8741,0.8742,1938.554);
   graph->SetPoint(8742,0.8743,1939.75);
   graph->SetPoint(8743,0.8744,1940.946);
   graph->SetPoint(8744,0.8745,1942.143);
   graph->SetPoint(8745,0.8746,1943.34);
   graph->SetPoint(8746,0.8747,1944.538);
   graph->SetPoint(8747,0.8748,1945.736);
   graph->SetPoint(8748,0.8749,1946.934);
   graph->SetPoint(8749,0.875,1948.133);
   graph->SetPoint(8750,0.8751,1949.332);
   graph->SetPoint(8751,0.8752,1950.531);
   graph->SetPoint(8752,0.8753,1951.731);
   graph->SetPoint(8753,0.8754,1952.931);
   graph->SetPoint(8754,0.8755,1954.132);
   graph->SetPoint(8755,0.8756,1955.332);
   graph->SetPoint(8756,0.8757,1956.534);
   graph->SetPoint(8757,0.8758,1957.735);
   graph->SetPoint(8758,0.8759,1958.937);
   graph->SetPoint(8759,0.876,1960.139);
   graph->SetPoint(8760,0.8761,1961.342);
   graph->SetPoint(8761,0.8762,1962.545);
   graph->SetPoint(8762,0.8763,1963.748);
   graph->SetPoint(8763,0.8764,1964.952);
   graph->SetPoint(8764,0.8765,1966.156);
   graph->SetPoint(8765,0.8766,1967.36);
   graph->SetPoint(8766,0.8767,1968.565);
   graph->SetPoint(8767,0.8768,1969.77);
   graph->SetPoint(8768,0.8769,1970.976);
   graph->SetPoint(8769,0.877,1972.182);
   graph->SetPoint(8770,0.8771,1973.388);
   graph->SetPoint(8771,0.8772,1974.594);
   graph->SetPoint(8772,0.8773,1975.801);
   graph->SetPoint(8773,0.8774,1977.009);
   graph->SetPoint(8774,0.8775,1978.216);
   graph->SetPoint(8775,0.8776,1979.424);
   graph->SetPoint(8776,0.8777,1980.633);
   graph->SetPoint(8777,0.8778,1981.841);
   graph->SetPoint(8778,0.8779,1983.05);
   graph->SetPoint(8779,0.878,1984.26);
   graph->SetPoint(8780,0.8781,1985.47);
   graph->SetPoint(8781,0.8782,1986.68);
   graph->SetPoint(8782,0.8783,1987.89);
   graph->SetPoint(8783,0.8784,1989.101);
   graph->SetPoint(8784,0.8785,1990.312);
   graph->SetPoint(8785,0.8786,1991.524);
   graph->SetPoint(8786,0.8787,1992.736);
   graph->SetPoint(8787,0.8788,1993.948);
   graph->SetPoint(8788,0.8789,1995.161);
   graph->SetPoint(8789,0.879,1996.374);
   graph->SetPoint(8790,0.8791,1997.587);
   graph->SetPoint(8791,0.8792,1998.801);
   graph->SetPoint(8792,0.8793,2000.015);
   graph->SetPoint(8793,0.8794,2001.229);
   graph->SetPoint(8794,0.8795,2002.444);
   graph->SetPoint(8795,0.8796,2003.659);
   graph->SetPoint(8796,0.8797,2004.875);
   graph->SetPoint(8797,0.8798,2006.091);
   graph->SetPoint(8798,0.8799,2007.307);
   graph->SetPoint(8799,0.88,2008.523);
   graph->SetPoint(8800,0.8801,2009.74);
   graph->SetPoint(8801,0.8802,2010.958);
   graph->SetPoint(8802,0.8803,2012.175);
   graph->SetPoint(8803,0.8804,2013.393);
   graph->SetPoint(8804,0.8805,2014.612);
   graph->SetPoint(8805,0.8806,2015.83);
   graph->SetPoint(8806,0.8807,2017.049);
   graph->SetPoint(8807,0.8808,2018.269);
   graph->SetPoint(8808,0.8809,2019.488);
   graph->SetPoint(8809,0.881,2020.709);
   graph->SetPoint(8810,0.8811,2021.929);
   graph->SetPoint(8811,0.8812,2023.15);
   graph->SetPoint(8812,0.8813,2024.371);
   graph->SetPoint(8813,0.8814,2025.593);
   graph->SetPoint(8814,0.8815,2026.814);
   graph->SetPoint(8815,0.8816,2028.037);
   graph->SetPoint(8816,0.8817,2029.259);
   graph->SetPoint(8817,0.8818,2030.482);
   graph->SetPoint(8818,0.8819,2031.706);
   graph->SetPoint(8819,0.882,2032.929);
   graph->SetPoint(8820,0.8821,2034.153);
   graph->SetPoint(8821,0.8822,2035.378);
   graph->SetPoint(8822,0.8823,2036.602);
   graph->SetPoint(8823,0.8824,2037.827);
   graph->SetPoint(8824,0.8825,2039.053);
   graph->SetPoint(8825,0.8826,2040.279);
   graph->SetPoint(8826,0.8827,2041.505);
   graph->SetPoint(8827,0.8828,2042.731);
   graph->SetPoint(8828,0.8829,2043.958);
   graph->SetPoint(8829,0.883,2045.185);
   graph->SetPoint(8830,0.8831,2046.413);
   graph->SetPoint(8831,0.8832,2047.641);
   graph->SetPoint(8832,0.8833,2048.869);
   graph->SetPoint(8833,0.8834,2050.097);
   graph->SetPoint(8834,0.8835,2051.326);
   graph->SetPoint(8835,0.8836,2052.556);
   graph->SetPoint(8836,0.8837,2053.785);
   graph->SetPoint(8837,0.8838,2055.015);
   graph->SetPoint(8838,0.8839,2056.246);
   graph->SetPoint(8839,0.884,2057.476);
   graph->SetPoint(8840,0.8841,2058.707);
   graph->SetPoint(8841,0.8842,2059.939);
   graph->SetPoint(8842,0.8843,2061.17);
   graph->SetPoint(8843,0.8844,2062.403);
   graph->SetPoint(8844,0.8845,2063.635);
   graph->SetPoint(8845,0.8846,2064.868);
   graph->SetPoint(8846,0.8847,2066.101);
   graph->SetPoint(8847,0.8848,2067.334);
   graph->SetPoint(8848,0.8849,2068.568);
   graph->SetPoint(8849,0.885,2069.803);
   graph->SetPoint(8850,0.8851,2071.037);
   graph->SetPoint(8851,0.8852,2072.272);
   graph->SetPoint(8852,0.8853,2073.507);
   graph->SetPoint(8853,0.8854,2074.743);
   graph->SetPoint(8854,0.8855,2075.979);
   graph->SetPoint(8855,0.8856,2077.215);
   graph->SetPoint(8856,0.8857,2078.452);
   graph->SetPoint(8857,0.8858,2079.689);
   graph->SetPoint(8858,0.8859,2080.926);
   graph->SetPoint(8859,0.886,2082.164);
   graph->SetPoint(8860,0.8861,2083.402);
   graph->SetPoint(8861,0.8862,2084.64);
   graph->SetPoint(8862,0.8863,2085.879);
   graph->SetPoint(8863,0.8864,2087.118);
   graph->SetPoint(8864,0.8865,2088.357);
   graph->SetPoint(8865,0.8866,2089.597);
   graph->SetPoint(8866,0.8867,2090.837);
   graph->SetPoint(8867,0.8868,2092.078);
   graph->SetPoint(8868,0.8869,2093.319);
   graph->SetPoint(8869,0.887,2094.56);
   graph->SetPoint(8870,0.8871,2095.801);
   graph->SetPoint(8871,0.8872,2097.043);
   graph->SetPoint(8872,0.8873,2098.285);
   graph->SetPoint(8873,0.8874,2099.528);
   graph->SetPoint(8874,0.8875,2100.771);
   graph->SetPoint(8875,0.8876,2102.014);
   graph->SetPoint(8876,0.8877,2103.258);
   graph->SetPoint(8877,0.8878,2104.502);
   graph->SetPoint(8878,0.8879,2105.746);
   graph->SetPoint(8879,0.888,2106.991);
   graph->SetPoint(8880,0.8881,2108.236);
   graph->SetPoint(8881,0.8882,2109.481);
   graph->SetPoint(8882,0.8883,2110.727);
   graph->SetPoint(8883,0.8884,2111.973);
   graph->SetPoint(8884,0.8885,2113.219);
   graph->SetPoint(8885,0.8886,2114.466);
   graph->SetPoint(8886,0.8887,2115.713);
   graph->SetPoint(8887,0.8888,2116.96);
   graph->SetPoint(8888,0.8889,2118.208);
   graph->SetPoint(8889,0.889,2119.456);
   graph->SetPoint(8890,0.8891,2120.705);
   graph->SetPoint(8891,0.8892,2121.953);
   graph->SetPoint(8892,0.8893,2123.203);
   graph->SetPoint(8893,0.8894,2124.452);
   graph->SetPoint(8894,0.8895,2125.702);
   graph->SetPoint(8895,0.8896,2126.952);
   graph->SetPoint(8896,0.8897,2128.203);
   graph->SetPoint(8897,0.8898,2129.454);
   graph->SetPoint(8898,0.8899,2130.705);
   graph->SetPoint(8899,0.89,2131.956);
   graph->SetPoint(8900,0.8901,2133.208);
   graph->SetPoint(8901,0.8902,2134.46);
   graph->SetPoint(8902,0.8903,2135.713);
   graph->SetPoint(8903,0.8904,2136.966);
   graph->SetPoint(8904,0.8905,2138.219);
   graph->SetPoint(8905,0.8906,2139.473);
   graph->SetPoint(8906,0.8907,2140.727);
   graph->SetPoint(8907,0.8908,2141.981);
   graph->SetPoint(8908,0.8909,2143.236);
   graph->SetPoint(8909,0.891,2144.491);
   graph->SetPoint(8910,0.8911,2145.746);
   graph->SetPoint(8911,0.8912,2147.002);
   graph->SetPoint(8912,0.8913,2148.258);
   graph->SetPoint(8913,0.8914,2149.514);
   graph->SetPoint(8914,0.8915,2150.771);
   graph->SetPoint(8915,0.8916,2152.028);
   graph->SetPoint(8916,0.8917,2153.285);
   graph->SetPoint(8917,0.8918,2154.543);
   graph->SetPoint(8918,0.8919,2155.801);
   graph->SetPoint(8919,0.892,2157.06);
   graph->SetPoint(8920,0.8921,2158.318);
   graph->SetPoint(8921,0.8922,2159.577);
   graph->SetPoint(8922,0.8923,2160.837);
   graph->SetPoint(8923,0.8924,2162.097);
   graph->SetPoint(8924,0.8925,2163.357);
   graph->SetPoint(8925,0.8926,2164.617);
   graph->SetPoint(8926,0.8927,2165.878);
   graph->SetPoint(8927,0.8928,2167.139);
   graph->SetPoint(8928,0.8929,2168.401);
   graph->SetPoint(8929,0.893,2169.662);
   graph->SetPoint(8930,0.8931,2170.925);
   graph->SetPoint(8931,0.8932,2172.187);
   graph->SetPoint(8932,0.8933,2173.45);
   graph->SetPoint(8933,0.8934,2174.713);
   graph->SetPoint(8934,0.8935,2175.977);
   graph->SetPoint(8935,0.8936,2177.241);
   graph->SetPoint(8936,0.8937,2178.505);
   graph->SetPoint(8937,0.8938,2179.769);
   graph->SetPoint(8938,0.8939,2181.034);
   graph->SetPoint(8939,0.894,2182.3);
   graph->SetPoint(8940,0.8941,2183.565);
   graph->SetPoint(8941,0.8942,2184.831);
   graph->SetPoint(8942,0.8943,2186.097);
   graph->SetPoint(8943,0.8944,2187.364);
   graph->SetPoint(8944,0.8945,2188.631);
   graph->SetPoint(8945,0.8946,2189.898);
   graph->SetPoint(8946,0.8947,2191.166);
   graph->SetPoint(8947,0.8948,2192.434);
   graph->SetPoint(8948,0.8949,2193.702);
   graph->SetPoint(8949,0.895,2194.971);
   graph->SetPoint(8950,0.8951,2196.24);
   graph->SetPoint(8951,0.8952,2197.509);
   graph->SetPoint(8952,0.8953,2198.778);
   graph->SetPoint(8953,0.8954,2200.048);
   graph->SetPoint(8954,0.8955,2201.319);
   graph->SetPoint(8955,0.8956,2202.589);
   graph->SetPoint(8956,0.8957,2203.86);
   graph->SetPoint(8957,0.8958,2205.132);
   graph->SetPoint(8958,0.8959,2206.403);
   graph->SetPoint(8959,0.896,2207.675);
   graph->SetPoint(8960,0.8961,2208.948);
   graph->SetPoint(8961,0.8962,2210.22);
   graph->SetPoint(8962,0.8963,2211.493);
   graph->SetPoint(8963,0.8964,2212.767);
   graph->SetPoint(8964,0.8965,2214.041);
   graph->SetPoint(8965,0.8966,2215.315);
   graph->SetPoint(8966,0.8967,2216.589);
   graph->SetPoint(8967,0.8968,2217.864);
   graph->SetPoint(8968,0.8969,2219.139);
   graph->SetPoint(8969,0.897,2220.414);
   graph->SetPoint(8970,0.8971,2221.69);
   graph->SetPoint(8971,0.8972,2222.966);
   graph->SetPoint(8972,0.8973,2224.242);
   graph->SetPoint(8973,0.8974,2225.519);
   graph->SetPoint(8974,0.8975,2226.796);
   graph->SetPoint(8975,0.8976,2228.073);
   graph->SetPoint(8976,0.8977,2229.351);
   graph->SetPoint(8977,0.8978,2230.629);
   graph->SetPoint(8978,0.8979,2231.908);
   graph->SetPoint(8979,0.898,2233.186);
   graph->SetPoint(8980,0.8981,2234.465);
   graph->SetPoint(8981,0.8982,2235.745);
   graph->SetPoint(8982,0.8983,2237.025);
   graph->SetPoint(8983,0.8984,2238.305);
   graph->SetPoint(8984,0.8985,2239.585);
   graph->SetPoint(8985,0.8986,2240.866);
   graph->SetPoint(8986,0.8987,2242.147);
   graph->SetPoint(8987,0.8988,2243.428);
   graph->SetPoint(8988,0.8989,2244.71);
   graph->SetPoint(8989,0.899,2245.992);
   graph->SetPoint(8990,0.8991,2247.275);
   graph->SetPoint(8991,0.8992,2248.557);
   graph->SetPoint(8992,0.8993,2249.84);
   graph->SetPoint(8993,0.8994,2251.124);
   graph->SetPoint(8994,0.8995,2252.408);
   graph->SetPoint(8995,0.8996,2253.692);
   graph->SetPoint(8996,0.8997,2254.976);
   graph->SetPoint(8997,0.8998,2256.261);
   graph->SetPoint(8998,0.8999,2257.546);
   graph->SetPoint(8999,0.9,2258.831);
   graph->SetPoint(9000,0.9001,2260.117);
   graph->SetPoint(9001,0.9002,2261.403);
   graph->SetPoint(9002,0.9003,2262.69);
   graph->SetPoint(9003,0.9004,2263.976);
   graph->SetPoint(9004,0.9005,2265.264);
   graph->SetPoint(9005,0.9006,2266.551);
   graph->SetPoint(9006,0.9007,2267.839);
   graph->SetPoint(9007,0.9008,2269.127);
   graph->SetPoint(9008,0.9009,2270.415);
   graph->SetPoint(9009,0.901,2271.704);
   graph->SetPoint(9010,0.9011,2272.993);
   graph->SetPoint(9011,0.9012,2274.282);
   graph->SetPoint(9012,0.9013,2275.572);
   graph->SetPoint(9013,0.9014,2276.862);
   graph->SetPoint(9014,0.9015,2278.153);
   graph->SetPoint(9015,0.9016,2279.443);
   graph->SetPoint(9016,0.9017,2280.734);
   graph->SetPoint(9017,0.9018,2282.026);
   graph->SetPoint(9018,0.9019,2283.318);
   graph->SetPoint(9019,0.902,2284.61);
   graph->SetPoint(9020,0.9021,2285.902);
   graph->SetPoint(9021,0.9022,2287.195);
   graph->SetPoint(9022,0.9023,2288.488);
   graph->SetPoint(9023,0.9024,2289.781);
   graph->SetPoint(9024,0.9025,2291.075);
   graph->SetPoint(9025,0.9026,2292.369);
   graph->SetPoint(9026,0.9027,2293.663);
   graph->SetPoint(9027,0.9028,2294.958);
   graph->SetPoint(9028,0.9029,2296.253);
   graph->SetPoint(9029,0.903,2297.548);
   graph->SetPoint(9030,0.9031,2298.844);
   graph->SetPoint(9031,0.9032,2300.14);
   graph->SetPoint(9032,0.9033,2301.437);
   graph->SetPoint(9033,0.9034,2302.733);
   graph->SetPoint(9034,0.9035,2304.03);
   graph->SetPoint(9035,0.9036,2305.328);
   graph->SetPoint(9036,0.9037,2306.625);
   graph->SetPoint(9037,0.9038,2307.923);
   graph->SetPoint(9038,0.9039,2309.222);
   graph->SetPoint(9039,0.904,2310.52);
   graph->SetPoint(9040,0.9041,2311.819);
   graph->SetPoint(9041,0.9042,2313.119);
   graph->SetPoint(9042,0.9043,2314.418);
   graph->SetPoint(9043,0.9044,2315.718);
   graph->SetPoint(9044,0.9045,2317.018);
   graph->SetPoint(9045,0.9046,2318.319);
   graph->SetPoint(9046,0.9047,2319.62);
   graph->SetPoint(9047,0.9048,2320.921);
   graph->SetPoint(9048,0.9049,2322.223);
   graph->SetPoint(9049,0.905,2323.525);
   graph->SetPoint(9050,0.9051,2324.827);
   graph->SetPoint(9051,0.9052,2326.13);
   graph->SetPoint(9052,0.9053,2327.433);
   graph->SetPoint(9053,0.9054,2328.736);
   graph->SetPoint(9054,0.9055,2330.04);
   graph->SetPoint(9055,0.9056,2331.343);
   graph->SetPoint(9056,0.9057,2332.648);
   graph->SetPoint(9057,0.9058,2333.952);
   graph->SetPoint(9058,0.9059,2335.257);
   graph->SetPoint(9059,0.906,2336.562);
   graph->SetPoint(9060,0.9061,2337.868);
   graph->SetPoint(9061,0.9062,2339.174);
   graph->SetPoint(9062,0.9063,2340.48);
   graph->SetPoint(9063,0.9064,2341.786);
   graph->SetPoint(9064,0.9065,2343.093);
   graph->SetPoint(9065,0.9066,2344.4);
   graph->SetPoint(9066,0.9067,2345.708);
   graph->SetPoint(9067,0.9068,2347.016);
   graph->SetPoint(9068,0.9069,2348.324);
   graph->SetPoint(9069,0.907,2349.632);
   graph->SetPoint(9070,0.9071,2350.941);
   graph->SetPoint(9071,0.9072,2352.25);
   graph->SetPoint(9072,0.9073,2353.56);
   graph->SetPoint(9073,0.9074,2354.87);
   graph->SetPoint(9074,0.9075,2356.18);
   graph->SetPoint(9075,0.9076,2357.49);
   graph->SetPoint(9076,0.9077,2358.801);
   graph->SetPoint(9077,0.9078,2360.112);
   graph->SetPoint(9078,0.9079,2361.423);
   graph->SetPoint(9079,0.908,2362.735);
   graph->SetPoint(9080,0.9081,2364.047);
   graph->SetPoint(9081,0.9082,2365.359);
   graph->SetPoint(9082,0.9083,2366.672);
   graph->SetPoint(9083,0.9084,2367.985);
   graph->SetPoint(9084,0.9085,2369.298);
   graph->SetPoint(9085,0.9086,2370.612);
   graph->SetPoint(9086,0.9087,2371.926);
   graph->SetPoint(9087,0.9088,2373.24);
   graph->SetPoint(9088,0.9089,2374.555);
   graph->SetPoint(9089,0.909,2375.87);
   graph->SetPoint(9090,0.9091,2377.185);
   graph->SetPoint(9091,0.9092,2378.501);
   graph->SetPoint(9092,0.9093,2379.817);
   graph->SetPoint(9093,0.9094,2381.133);
   graph->SetPoint(9094,0.9095,2382.45);
   graph->SetPoint(9095,0.9096,2383.767);
   graph->SetPoint(9096,0.9097,2385.084);
   graph->SetPoint(9097,0.9098,2386.401);
   graph->SetPoint(9098,0.9099,2387.719);
   graph->SetPoint(9099,0.91,2389.037);
   graph->SetPoint(9100,0.9101,2390.356);
   graph->SetPoint(9101,0.9102,2391.675);
   graph->SetPoint(9102,0.9103,2392.994);
   graph->SetPoint(9103,0.9104,2394.313);
   graph->SetPoint(9104,0.9105,2395.633);
   graph->SetPoint(9105,0.9106,2396.953);
   graph->SetPoint(9106,0.9107,2398.274);
   graph->SetPoint(9107,0.9108,2399.594);
   graph->SetPoint(9108,0.9109,2400.916);
   graph->SetPoint(9109,0.911,2402.237);
   graph->SetPoint(9110,0.9111,2403.559);
   graph->SetPoint(9111,0.9112,2404.881);
   graph->SetPoint(9112,0.9113,2406.203);
   graph->SetPoint(9113,0.9114,2407.526);
   graph->SetPoint(9114,0.9115,2408.849);
   graph->SetPoint(9115,0.9116,2410.172);
   graph->SetPoint(9116,0.9117,2411.496);
   graph->SetPoint(9117,0.9118,2412.82);
   graph->SetPoint(9118,0.9119,2414.144);
   graph->SetPoint(9119,0.912,2415.469);
   graph->SetPoint(9120,0.9121,2416.793);
   graph->SetPoint(9121,0.9122,2418.119);
   graph->SetPoint(9122,0.9123,2419.444);
   graph->SetPoint(9123,0.9124,2420.77);
   graph->SetPoint(9124,0.9125,2422.096);
   graph->SetPoint(9125,0.9126,2423.423);
   graph->SetPoint(9126,0.9127,2424.75);
   graph->SetPoint(9127,0.9128,2426.077);
   graph->SetPoint(9128,0.9129,2427.404);
   graph->SetPoint(9129,0.913,2428.732);
   graph->SetPoint(9130,0.9131,2430.06);
   graph->SetPoint(9131,0.9132,2431.389);
   graph->SetPoint(9132,0.9133,2432.718);
   graph->SetPoint(9133,0.9134,2434.047);
   graph->SetPoint(9134,0.9135,2435.376);
   graph->SetPoint(9135,0.9136,2436.706);
   graph->SetPoint(9136,0.9137,2438.036);
   graph->SetPoint(9137,0.9138,2439.366);
   graph->SetPoint(9138,0.9139,2440.697);
   graph->SetPoint(9139,0.914,2442.028);
   graph->SetPoint(9140,0.9141,2443.359);
   graph->SetPoint(9141,0.9142,2444.691);
   graph->SetPoint(9142,0.9143,2446.023);
   graph->SetPoint(9143,0.9144,2447.355);
   graph->SetPoint(9144,0.9145,2448.687);
   graph->SetPoint(9145,0.9146,2450.02);
   graph->SetPoint(9146,0.9147,2451.353);
   graph->SetPoint(9147,0.9148,2452.687);
   graph->SetPoint(9148,0.9149,2454.021);
   graph->SetPoint(9149,0.915,2455.355);
   graph->SetPoint(9150,0.9151,2456.689);
   graph->SetPoint(9151,0.9152,2458.024);
   graph->SetPoint(9152,0.9153,2459.359);
   graph->SetPoint(9153,0.9154,2460.695);
   graph->SetPoint(9154,0.9155,2462.031);
   graph->SetPoint(9155,0.9156,2463.367);
   graph->SetPoint(9156,0.9157,2464.703);
   graph->SetPoint(9157,0.9158,2466.04);
   graph->SetPoint(9158,0.9159,2467.377);
   graph->SetPoint(9159,0.916,2468.714);
   graph->SetPoint(9160,0.9161,2470.052);
   graph->SetPoint(9161,0.9162,2471.39);
   graph->SetPoint(9162,0.9163,2472.728);
   graph->SetPoint(9163,0.9164,2474.066);
   graph->SetPoint(9164,0.9165,2475.405);
   graph->SetPoint(9165,0.9166,2476.744);
   graph->SetPoint(9166,0.9167,2478.084);
   graph->SetPoint(9167,0.9168,2479.424);
   graph->SetPoint(9168,0.9169,2480.764);
   graph->SetPoint(9169,0.917,2482.104);
   graph->SetPoint(9170,0.9171,2483.445);
   graph->SetPoint(9171,0.9172,2484.786);
   graph->SetPoint(9172,0.9173,2486.128);
   graph->SetPoint(9173,0.9174,2487.469);
   graph->SetPoint(9174,0.9175,2488.811);
   graph->SetPoint(9175,0.9176,2490.154);
   graph->SetPoint(9176,0.9177,2491.497);
   graph->SetPoint(9177,0.9178,2492.839);
   graph->SetPoint(9178,0.9179,2494.183);
   graph->SetPoint(9179,0.918,2495.526);
   graph->SetPoint(9180,0.9181,2496.87);
   graph->SetPoint(9181,0.9182,2498.215);
   graph->SetPoint(9182,0.9183,2499.559);
   graph->SetPoint(9183,0.9184,2500.904);
   graph->SetPoint(9184,0.9185,2502.249);
   graph->SetPoint(9185,0.9186,2503.595);
   graph->SetPoint(9186,0.9187,2504.94);
   graph->SetPoint(9187,0.9188,2506.287);
   graph->SetPoint(9188,0.9189,2507.633);
   graph->SetPoint(9189,0.919,2508.98);
   graph->SetPoint(9190,0.9191,2510.327);
   graph->SetPoint(9191,0.9192,2511.674);
   graph->SetPoint(9192,0.9193,2513.022);
   graph->SetPoint(9193,0.9194,2514.37);
   graph->SetPoint(9194,0.9195,2515.718);
   graph->SetPoint(9195,0.9196,2517.067);
   graph->SetPoint(9196,0.9197,2518.416);
   graph->SetPoint(9197,0.9198,2519.765);
   graph->SetPoint(9198,0.9199,2521.114);
   graph->SetPoint(9199,0.92,2522.464);
   graph->SetPoint(9200,0.9201,2523.814);
   graph->SetPoint(9201,0.9202,2525.165);
   graph->SetPoint(9202,0.9203,2526.516);
   graph->SetPoint(9203,0.9204,2527.867);
   graph->SetPoint(9204,0.9205,2529.218);
   graph->SetPoint(9205,0.9206,2530.57);
   graph->SetPoint(9206,0.9207,2531.922);
   graph->SetPoint(9207,0.9208,2533.274);
   graph->SetPoint(9208,0.9209,2534.627);
   graph->SetPoint(9209,0.921,2535.98);
   graph->SetPoint(9210,0.9211,2537.333);
   graph->SetPoint(9211,0.9212,2538.687);
   graph->SetPoint(9212,0.9213,2540.041);
   graph->SetPoint(9213,0.9214,2541.395);
   graph->SetPoint(9214,0.9215,2542.749);
   graph->SetPoint(9215,0.9216,2544.104);
   graph->SetPoint(9216,0.9217,2545.459);
   graph->SetPoint(9217,0.9218,2546.815);
   graph->SetPoint(9218,0.9219,2548.17);
   graph->SetPoint(9219,0.922,2549.526);
   graph->SetPoint(9220,0.9221,2550.883);
   graph->SetPoint(9221,0.9222,2552.239);
   graph->SetPoint(9222,0.9223,2553.596);
   graph->SetPoint(9223,0.9224,2554.954);
   graph->SetPoint(9224,0.9225,2556.311);
   graph->SetPoint(9225,0.9226,2557.669);
   graph->SetPoint(9226,0.9227,2559.027);
   graph->SetPoint(9227,0.9228,2560.386);
   graph->SetPoint(9228,0.9229,2561.745);
   graph->SetPoint(9229,0.923,2563.104);
   graph->SetPoint(9230,0.9231,2564.463);
   graph->SetPoint(9231,0.9232,2565.823);
   graph->SetPoint(9232,0.9233,2567.183);
   graph->SetPoint(9233,0.9234,2568.544);
   graph->SetPoint(9234,0.9235,2569.904);
   graph->SetPoint(9235,0.9236,2571.265);
   graph->SetPoint(9236,0.9237,2572.627);
   graph->SetPoint(9237,0.9238,2573.988);
   graph->SetPoint(9238,0.9239,2575.35);
   graph->SetPoint(9239,0.924,2576.712);
   graph->SetPoint(9240,0.9241,2578.075);
   graph->SetPoint(9241,0.9242,2579.438);
   graph->SetPoint(9242,0.9243,2580.801);
   graph->SetPoint(9243,0.9244,2582.164);
   graph->SetPoint(9244,0.9245,2583.528);
   graph->SetPoint(9245,0.9246,2584.892);
   graph->SetPoint(9246,0.9247,2586.256);
   graph->SetPoint(9247,0.9248,2587.621);
   graph->SetPoint(9248,0.9249,2588.986);
   graph->SetPoint(9249,0.925,2590.351);
   graph->SetPoint(9250,0.9251,2591.717);
   graph->SetPoint(9251,0.9252,2593.083);
   graph->SetPoint(9252,0.9253,2594.449);
   graph->SetPoint(9253,0.9254,2595.816);
   graph->SetPoint(9254,0.9255,2597.182);
   graph->SetPoint(9255,0.9256,2598.549);
   graph->SetPoint(9256,0.9257,2599.917);
   graph->SetPoint(9257,0.9258,2601.285);
   graph->SetPoint(9258,0.9259,2602.653);
   graph->SetPoint(9259,0.926,2604.021);
   graph->SetPoint(9260,0.9261,2605.39);
   graph->SetPoint(9261,0.9262,2606.759);
   graph->SetPoint(9262,0.9263,2608.128);
   graph->SetPoint(9263,0.9264,2609.497);
   graph->SetPoint(9264,0.9265,2610.867);
   graph->SetPoint(9265,0.9266,2612.237);
   graph->SetPoint(9266,0.9267,2613.608);
   graph->SetPoint(9267,0.9268,2614.979);
   graph->SetPoint(9268,0.9269,2616.35);
   graph->SetPoint(9269,0.927,2617.721);
   graph->SetPoint(9270,0.9271,2619.093);
   graph->SetPoint(9271,0.9272,2620.465);
   graph->SetPoint(9272,0.9273,2621.837);
   graph->SetPoint(9273,0.9274,2623.21);
   graph->SetPoint(9274,0.9275,2624.582);
   graph->SetPoint(9275,0.9276,2625.956);
   graph->SetPoint(9276,0.9277,2627.329);
   graph->SetPoint(9277,0.9278,2628.703);
   graph->SetPoint(9278,0.9279,2630.077);
   graph->SetPoint(9279,0.928,2631.451);
   graph->SetPoint(9280,0.9281,2632.826);
   graph->SetPoint(9281,0.9282,2634.201);
   graph->SetPoint(9282,0.9283,2635.577);
   graph->SetPoint(9283,0.9284,2636.952);
   graph->SetPoint(9284,0.9285,2638.328);
   graph->SetPoint(9285,0.9286,2639.704);
   graph->SetPoint(9286,0.9287,2641.081);
   graph->SetPoint(9287,0.9288,2642.458);
   graph->SetPoint(9288,0.9289,2643.835);
   graph->SetPoint(9289,0.929,2645.212);
   graph->SetPoint(9290,0.9291,2646.59);
   graph->SetPoint(9291,0.9292,2647.968);
   graph->SetPoint(9292,0.9293,2649.346);
   graph->SetPoint(9293,0.9294,2650.725);
   graph->SetPoint(9294,0.9295,2652.104);
   graph->SetPoint(9295,0.9296,2653.483);
   graph->SetPoint(9296,0.9297,2654.863);
   graph->SetPoint(9297,0.9298,2656.242);
   graph->SetPoint(9298,0.9299,2657.623);
   graph->SetPoint(9299,0.93,2659.003);
   graph->SetPoint(9300,0.9301,2660.384);
   graph->SetPoint(9301,0.9302,2661.765);
   graph->SetPoint(9302,0.9303,2663.146);
   graph->SetPoint(9303,0.9304,2664.528);
   graph->SetPoint(9304,0.9305,2665.91);
   graph->SetPoint(9305,0.9306,2667.292);
   graph->SetPoint(9306,0.9307,2668.675);
   graph->SetPoint(9307,0.9308,2670.057);
   graph->SetPoint(9308,0.9309,2671.441);
   graph->SetPoint(9309,0.931,2672.824);
   graph->SetPoint(9310,0.9311,2674.208);
   graph->SetPoint(9311,0.9312,2675.592);
   graph->SetPoint(9312,0.9313,2676.976);
   graph->SetPoint(9313,0.9314,2678.361);
   graph->SetPoint(9314,0.9315,2679.746);
   graph->SetPoint(9315,0.9316,2681.131);
   graph->SetPoint(9316,0.9317,2682.516);
   graph->SetPoint(9317,0.9318,2683.902);
   graph->SetPoint(9318,0.9319,2685.288);
   graph->SetPoint(9319,0.932,2686.675);
   graph->SetPoint(9320,0.9321,2688.062);
   graph->SetPoint(9321,0.9322,2689.449);
   graph->SetPoint(9322,0.9323,2690.836);
   graph->SetPoint(9323,0.9324,2692.224);
   graph->SetPoint(9324,0.9325,2693.611);
   graph->SetPoint(9325,0.9326,2695);
   graph->SetPoint(9326,0.9327,2696.388);
   graph->SetPoint(9327,0.9328,2697.777);
   graph->SetPoint(9328,0.9329,2699.166);
   graph->SetPoint(9329,0.933,2700.555);
   graph->SetPoint(9330,0.9331,2701.945);
   graph->SetPoint(9331,0.9332,2703.335);
   graph->SetPoint(9332,0.9333,2704.725);
   graph->SetPoint(9333,0.9334,2706.116);
   graph->SetPoint(9334,0.9335,2707.507);
   graph->SetPoint(9335,0.9336,2708.898);
   graph->SetPoint(9336,0.9337,2710.29);
   graph->SetPoint(9337,0.9338,2711.681);
   graph->SetPoint(9338,0.9339,2713.074);
   graph->SetPoint(9339,0.934,2714.466);
   graph->SetPoint(9340,0.9341,2715.859);
   graph->SetPoint(9341,0.9342,2717.252);
   graph->SetPoint(9342,0.9343,2718.645);
   graph->SetPoint(9343,0.9344,2720.038);
   graph->SetPoint(9344,0.9345,2721.432);
   graph->SetPoint(9345,0.9346,2722.826);
   graph->SetPoint(9346,0.9347,2724.221);
   graph->SetPoint(9347,0.9348,2725.616);
   graph->SetPoint(9348,0.9349,2727.011);
   graph->SetPoint(9349,0.935,2728.406);
   graph->SetPoint(9350,0.9351,2729.802);
   graph->SetPoint(9351,0.9352,2731.197);
   graph->SetPoint(9352,0.9353,2732.594);
   graph->SetPoint(9353,0.9354,2733.99);
   graph->SetPoint(9354,0.9355,2735.387);
   graph->SetPoint(9355,0.9356,2736.784);
   graph->SetPoint(9356,0.9357,2738.182);
   graph->SetPoint(9357,0.9358,2739.579);
   graph->SetPoint(9358,0.9359,2740.977);
   graph->SetPoint(9359,0.936,2742.375);
   graph->SetPoint(9360,0.9361,2743.774);
   graph->SetPoint(9361,0.9362,2745.173);
   graph->SetPoint(9362,0.9363,2746.572);
   graph->SetPoint(9363,0.9364,2747.972);
   graph->SetPoint(9364,0.9365,2749.371);
   graph->SetPoint(9365,0.9366,2750.771);
   graph->SetPoint(9366,0.9367,2752.172);
   graph->SetPoint(9367,0.9368,2753.572);
   graph->SetPoint(9368,0.9369,2754.973);
   graph->SetPoint(9369,0.937,2756.374);
   graph->SetPoint(9370,0.9371,2757.776);
   graph->SetPoint(9371,0.9372,2759.178);
   graph->SetPoint(9372,0.9373,2760.58);
   graph->SetPoint(9373,0.9374,2761.982);
   graph->SetPoint(9374,0.9375,2763.385);
   graph->SetPoint(9375,0.9376,2764.788);
   graph->SetPoint(9376,0.9377,2766.191);
   graph->SetPoint(9377,0.9378,2767.595);
   graph->SetPoint(9378,0.9379,2768.999);
   graph->SetPoint(9379,0.938,2770.403);
   graph->SetPoint(9380,0.9381,2771.807);
   graph->SetPoint(9381,0.9382,2773.212);
   graph->SetPoint(9382,0.9383,2774.617);
   graph->SetPoint(9383,0.9384,2776.022);
   graph->SetPoint(9384,0.9385,2777.428);
   graph->SetPoint(9385,0.9386,2778.834);
   graph->SetPoint(9386,0.9387,2780.24);
   graph->SetPoint(9387,0.9388,2781.646);
   graph->SetPoint(9388,0.9389,2783.053);
   graph->SetPoint(9389,0.939,2784.46);
   graph->SetPoint(9390,0.9391,2785.867);
   graph->SetPoint(9391,0.9392,2787.275);
   graph->SetPoint(9392,0.9393,2788.683);
   graph->SetPoint(9393,0.9394,2790.091);
   graph->SetPoint(9394,0.9395,2791.5);
   graph->SetPoint(9395,0.9396,2792.909);
   graph->SetPoint(9396,0.9397,2794.318);
   graph->SetPoint(9397,0.9398,2795.727);
   graph->SetPoint(9398,0.9399,2797.137);
   graph->SetPoint(9399,0.94,2798.547);
   graph->SetPoint(9400,0.9401,2799.957);
   graph->SetPoint(9401,0.9402,2801.367);
   graph->SetPoint(9402,0.9403,2802.778);
   graph->SetPoint(9403,0.9404,2804.189);
   graph->SetPoint(9404,0.9405,2805.601);
   graph->SetPoint(9405,0.9406,2807.012);
   graph->SetPoint(9406,0.9407,2808.424);
   graph->SetPoint(9407,0.9408,2809.837);
   graph->SetPoint(9408,0.9409,2811.249);
   graph->SetPoint(9409,0.941,2812.662);
   graph->SetPoint(9410,0.9411,2814.075);
   graph->SetPoint(9411,0.9412,2815.489);
   graph->SetPoint(9412,0.9413,2816.902);
   graph->SetPoint(9413,0.9414,2818.316);
   graph->SetPoint(9414,0.9415,2819.731);
   graph->SetPoint(9415,0.9416,2821.145);
   graph->SetPoint(9416,0.9417,2822.56);
   graph->SetPoint(9417,0.9418,2823.975);
   graph->SetPoint(9418,0.9419,2825.391);
   graph->SetPoint(9419,0.942,2826.807);
   graph->SetPoint(9420,0.9421,2828.223);
   graph->SetPoint(9421,0.9422,2829.639);
   graph->SetPoint(9422,0.9423,2831.055);
   graph->SetPoint(9423,0.9424,2832.472);
   graph->SetPoint(9424,0.9425,2833.89);
   graph->SetPoint(9425,0.9426,2835.307);
   graph->SetPoint(9426,0.9427,2836.725);
   graph->SetPoint(9427,0.9428,2838.143);
   graph->SetPoint(9428,0.9429,2839.561);
   graph->SetPoint(9429,0.943,2840.98);
   graph->SetPoint(9430,0.9431,2842.399);
   graph->SetPoint(9431,0.9432,2843.818);
   graph->SetPoint(9432,0.9433,2845.237);
   graph->SetPoint(9433,0.9434,2846.657);
   graph->SetPoint(9434,0.9435,2848.077);
   graph->SetPoint(9435,0.9436,2849.497);
   graph->SetPoint(9436,0.9437,2850.918);
   graph->SetPoint(9437,0.9438,2852.339);
   graph->SetPoint(9438,0.9439,2853.76);
   graph->SetPoint(9439,0.944,2855.182);
   graph->SetPoint(9440,0.9441,2856.603);
   graph->SetPoint(9441,0.9442,2858.025);
   graph->SetPoint(9442,0.9443,2859.448);
   graph->SetPoint(9443,0.9444,2860.87);
   graph->SetPoint(9444,0.9445,2862.293);
   graph->SetPoint(9445,0.9446,2863.716);
   graph->SetPoint(9446,0.9447,2865.14);
   graph->SetPoint(9447,0.9448,2866.564);
   graph->SetPoint(9448,0.9449,2867.988);
   graph->SetPoint(9449,0.945,2869.412);
   graph->SetPoint(9450,0.9451,2870.837);
   graph->SetPoint(9451,0.9452,2872.261);
   graph->SetPoint(9452,0.9453,2873.687);
   graph->SetPoint(9453,0.9454,2875.112);
   graph->SetPoint(9454,0.9455,2876.538);
   graph->SetPoint(9455,0.9456,2877.964);
   graph->SetPoint(9456,0.9457,2879.39);
   graph->SetPoint(9457,0.9458,2880.817);
   graph->SetPoint(9458,0.9459,2882.244);
   graph->SetPoint(9459,0.946,2883.671);
   graph->SetPoint(9460,0.9461,2885.098);
   graph->SetPoint(9461,0.9462,2886.526);
   graph->SetPoint(9462,0.9463,2887.954);
   graph->SetPoint(9463,0.9464,2889.382);
   graph->SetPoint(9464,0.9465,2890.811);
   graph->SetPoint(9465,0.9466,2892.24);
   graph->SetPoint(9466,0.9467,2893.669);
   graph->SetPoint(9467,0.9468,2895.098);
   graph->SetPoint(9468,0.9469,2896.528);
   graph->SetPoint(9469,0.947,2897.958);
   graph->SetPoint(9470,0.9471,2899.388);
   graph->SetPoint(9471,0.9472,2900.819);
   graph->SetPoint(9472,0.9473,2902.25);
   graph->SetPoint(9473,0.9474,2903.681);
   graph->SetPoint(9474,0.9475,2905.112);
   graph->SetPoint(9475,0.9476,2906.544);
   graph->SetPoint(9476,0.9477,2907.976);
   graph->SetPoint(9477,0.9478,2909.408);
   graph->SetPoint(9478,0.9479,2910.841);
   graph->SetPoint(9479,0.948,2912.274);
   graph->SetPoint(9480,0.9481,2913.707);
   graph->SetPoint(9481,0.9482,2915.14);
   graph->SetPoint(9482,0.9483,2916.574);
   graph->SetPoint(9483,0.9484,2918.008);
   graph->SetPoint(9484,0.9485,2919.442);
   graph->SetPoint(9485,0.9486,2920.876);
   graph->SetPoint(9486,0.9487,2922.311);
   graph->SetPoint(9487,0.9488,2923.746);
   graph->SetPoint(9488,0.9489,2925.182);
   graph->SetPoint(9489,0.949,2926.617);
   graph->SetPoint(9490,0.9491,2928.053);
   graph->SetPoint(9491,0.9492,2929.489);
   graph->SetPoint(9492,0.9493,2930.926);
   graph->SetPoint(9493,0.9494,2932.362);
   graph->SetPoint(9494,0.9495,2933.799);
   graph->SetPoint(9495,0.9496,2935.237);
   graph->SetPoint(9496,0.9497,2936.674);
   graph->SetPoint(9497,0.9498,2938.112);
   graph->SetPoint(9498,0.9499,2939.55);
   graph->SetPoint(9499,0.95,2940.989);
   graph->SetPoint(9500,0.9501,2942.428);
   graph->SetPoint(9501,0.9502,2943.866);
   graph->SetPoint(9502,0.9503,2945.306);
   graph->SetPoint(9503,0.9504,2946.745);
   graph->SetPoint(9504,0.9505,2948.185);
   graph->SetPoint(9505,0.9506,2949.625);
   graph->SetPoint(9506,0.9507,2951.066);
   graph->SetPoint(9507,0.9508,2952.506);
   graph->SetPoint(9508,0.9509,2953.947);
   graph->SetPoint(9509,0.951,2955.388);
   graph->SetPoint(9510,0.9511,2956.83);
   graph->SetPoint(9511,0.9512,2958.272);
   graph->SetPoint(9512,0.9513,2959.714);
   graph->SetPoint(9513,0.9514,2961.156);
   graph->SetPoint(9514,0.9515,2962.599);
   graph->SetPoint(9515,0.9516,2964.042);
   graph->SetPoint(9516,0.9517,2965.485);
   graph->SetPoint(9517,0.9518,2966.928);
   graph->SetPoint(9518,0.9519,2968.372);
   graph->SetPoint(9519,0.952,2969.816);
   graph->SetPoint(9520,0.9521,2971.26);
   graph->SetPoint(9521,0.9522,2972.705);
   graph->SetPoint(9522,0.9523,2974.149);
   graph->SetPoint(9523,0.9524,2975.595);
   graph->SetPoint(9524,0.9525,2977.04);
   graph->SetPoint(9525,0.9526,2978.486);
   graph->SetPoint(9526,0.9527,2979.932);
   graph->SetPoint(9527,0.9528,2981.378);
   graph->SetPoint(9528,0.9529,2982.824);
   graph->SetPoint(9529,0.953,2984.271);
   graph->SetPoint(9530,0.9531,2985.718);
   graph->SetPoint(9531,0.9532,2987.165);
   graph->SetPoint(9532,0.9533,2988.613);
   graph->SetPoint(9533,0.9534,2990.061);
   graph->SetPoint(9534,0.9535,2991.509);
   graph->SetPoint(9535,0.9536,2992.957);
   graph->SetPoint(9536,0.9537,2994.406);
   graph->SetPoint(9537,0.9538,2995.855);
   graph->SetPoint(9538,0.9539,2997.304);
   graph->SetPoint(9539,0.954,2998.754);
   graph->SetPoint(9540,0.9541,3000.204);
   graph->SetPoint(9541,0.9542,3001.654);
   graph->SetPoint(9542,0.9543,3003.104);
   graph->SetPoint(9543,0.9544,3004.555);
   graph->SetPoint(9544,0.9545,3006.006);
   graph->SetPoint(9545,0.9546,3007.457);
   graph->SetPoint(9546,0.9547,3008.908);
   graph->SetPoint(9547,0.9548,3010.36);
   graph->SetPoint(9548,0.9549,3011.812);
   graph->SetPoint(9549,0.955,3013.264);
   graph->SetPoint(9550,0.9551,3014.717);
   graph->SetPoint(9551,0.9552,3016.169);
   graph->SetPoint(9552,0.9553,3017.623);
   graph->SetPoint(9553,0.9554,3019.076);
   graph->SetPoint(9554,0.9555,3020.53);
   graph->SetPoint(9555,0.9556,3021.983);
   graph->SetPoint(9556,0.9557,3023.438);
   graph->SetPoint(9557,0.9558,3024.892);
   graph->SetPoint(9558,0.9559,3026.347);
   graph->SetPoint(9559,0.956,3027.802);
   graph->SetPoint(9560,0.9561,3029.257);
   graph->SetPoint(9561,0.9562,3030.713);
   graph->SetPoint(9562,0.9563,3032.168);
   graph->SetPoint(9563,0.9564,3033.625);
   graph->SetPoint(9564,0.9565,3035.081);
   graph->SetPoint(9565,0.9566,3036.538);
   graph->SetPoint(9566,0.9567,3037.994);
   graph->SetPoint(9567,0.9568,3039.452);
   graph->SetPoint(9568,0.9569,3040.909);
   graph->SetPoint(9569,0.957,3042.367);
   graph->SetPoint(9570,0.9571,3043.825);
   graph->SetPoint(9571,0.9572,3045.283);
   graph->SetPoint(9572,0.9573,3046.742);
   graph->SetPoint(9573,0.9574,3048.201);
   graph->SetPoint(9574,0.9575,3049.66);
   graph->SetPoint(9575,0.9576,3051.119);
   graph->SetPoint(9576,0.9577,3052.579);
   graph->SetPoint(9577,0.9578,3054.039);
   graph->SetPoint(9578,0.9579,3055.499);
   graph->SetPoint(9579,0.958,3056.959);
   graph->SetPoint(9580,0.9581,3058.42);
   graph->SetPoint(9581,0.9582,3059.881);
   graph->SetPoint(9582,0.9583,3061.342);
   graph->SetPoint(9583,0.9584,3062.804);
   graph->SetPoint(9584,0.9585,3064.265);
   graph->SetPoint(9585,0.9586,3065.727);
   graph->SetPoint(9586,0.9587,3067.19);
   graph->SetPoint(9587,0.9588,3068.652);
   graph->SetPoint(9588,0.9589,3070.115);
   graph->SetPoint(9589,0.959,3071.578);
   graph->SetPoint(9590,0.9591,3073.042);
   graph->SetPoint(9591,0.9592,3074.506);
   graph->SetPoint(9592,0.9593,3075.97);
   graph->SetPoint(9593,0.9594,3077.434);
   graph->SetPoint(9594,0.9595,3078.898);
   graph->SetPoint(9595,0.9596,3080.363);
   graph->SetPoint(9596,0.9597,3081.828);
   graph->SetPoint(9597,0.9598,3083.293);
   graph->SetPoint(9598,0.9599,3084.759);
   graph->SetPoint(9599,0.96,3086.225);
   graph->SetPoint(9600,0.9601,3087.691);
   graph->SetPoint(9601,0.9602,3089.157);
   graph->SetPoint(9602,0.9603,3090.624);
   graph->SetPoint(9603,0.9604,3092.091);
   graph->SetPoint(9604,0.9605,3093.558);
   graph->SetPoint(9605,0.9606,3095.026);
   graph->SetPoint(9606,0.9607,3096.493);
   graph->SetPoint(9607,0.9608,3097.961);
   graph->SetPoint(9608,0.9609,3099.43);
   graph->SetPoint(9609,0.961,3100.898);
   graph->SetPoint(9610,0.9611,3102.367);
   graph->SetPoint(9611,0.9612,3103.836);
   graph->SetPoint(9612,0.9613,3105.305);
   graph->SetPoint(9613,0.9614,3106.775);
   graph->SetPoint(9614,0.9615,3108.245);
   graph->SetPoint(9615,0.9616,3109.715);
   graph->SetPoint(9616,0.9617,3111.185);
   graph->SetPoint(9617,0.9618,3112.656);
   graph->SetPoint(9618,0.9619,3114.127);
   graph->SetPoint(9619,0.962,3115.598);
   graph->SetPoint(9620,0.9621,3117.07);
   graph->SetPoint(9621,0.9622,3118.541);
   graph->SetPoint(9622,0.9623,3120.013);
   graph->SetPoint(9623,0.9624,3121.486);
   graph->SetPoint(9624,0.9625,3122.958);
   graph->SetPoint(9625,0.9626,3124.431);
   graph->SetPoint(9626,0.9627,3125.904);
   graph->SetPoint(9627,0.9628,3127.378);
   graph->SetPoint(9628,0.9629,3128.851);
   graph->SetPoint(9629,0.963,3130.325);
   graph->SetPoint(9630,0.9631,3131.799);
   graph->SetPoint(9631,0.9632,3133.274);
   graph->SetPoint(9632,0.9633,3134.748);
   graph->SetPoint(9633,0.9634,3136.223);
   graph->SetPoint(9634,0.9635,3137.698);
   graph->SetPoint(9635,0.9636,3139.174);
   graph->SetPoint(9636,0.9637,3140.65);
   graph->SetPoint(9637,0.9638,3142.126);
   graph->SetPoint(9638,0.9639,3143.602);
   graph->SetPoint(9639,0.964,3145.078);
   graph->SetPoint(9640,0.9641,3146.555);
   graph->SetPoint(9641,0.9642,3148.032);
   graph->SetPoint(9642,0.9643,3149.51);
   graph->SetPoint(9643,0.9644,3150.987);
   graph->SetPoint(9644,0.9645,3152.465);
   graph->SetPoint(9645,0.9646,3153.943);
   graph->SetPoint(9646,0.9647,3155.421);
   graph->SetPoint(9647,0.9648,3156.9);
   graph->SetPoint(9648,0.9649,3158.379);
   graph->SetPoint(9649,0.965,3159.858);
   graph->SetPoint(9650,0.9651,3161.338);
   graph->SetPoint(9651,0.9652,3162.817);
   graph->SetPoint(9652,0.9653,3164.297);
   graph->SetPoint(9653,0.9654,3165.778);
   graph->SetPoint(9654,0.9655,3167.258);
   graph->SetPoint(9655,0.9656,3168.739);
   graph->SetPoint(9656,0.9657,3170.22);
   graph->SetPoint(9657,0.9658,3171.701);
   graph->SetPoint(9658,0.9659,3173.183);
   graph->SetPoint(9659,0.966,3174.664);
   graph->SetPoint(9660,0.9661,3176.147);
   graph->SetPoint(9661,0.9662,3177.629);
   graph->SetPoint(9662,0.9663,3179.111);
   graph->SetPoint(9663,0.9664,3180.594);
   graph->SetPoint(9664,0.9665,3182.077);
   graph->SetPoint(9665,0.9666,3183.561);
   graph->SetPoint(9666,0.9667,3185.045);
   graph->SetPoint(9667,0.9668,3186.528);
   graph->SetPoint(9668,0.9669,3188.013);
   graph->SetPoint(9669,0.967,3189.497);
   graph->SetPoint(9670,0.9671,3190.982);
   graph->SetPoint(9671,0.9672,3192.467);
   graph->SetPoint(9672,0.9673,3193.952);
   graph->SetPoint(9673,0.9674,3195.437);
   graph->SetPoint(9674,0.9675,3196.923);
   graph->SetPoint(9675,0.9676,3198.409);
   graph->SetPoint(9676,0.9677,3199.895);
   graph->SetPoint(9677,0.9678,3201.382);
   graph->SetPoint(9678,0.9679,3202.869);
   graph->SetPoint(9679,0.968,3204.356);
   graph->SetPoint(9680,0.9681,3205.843);
   graph->SetPoint(9681,0.9682,3207.331);
   graph->SetPoint(9682,0.9683,3208.818);
   graph->SetPoint(9683,0.9684,3210.307);
   graph->SetPoint(9684,0.9685,3211.795);
   graph->SetPoint(9685,0.9686,3213.284);
   graph->SetPoint(9686,0.9687,3214.772);
   graph->SetPoint(9687,0.9688,3216.262);
   graph->SetPoint(9688,0.9689,3217.751);
   graph->SetPoint(9689,0.969,3219.241);
   graph->SetPoint(9690,0.9691,3220.731);
   graph->SetPoint(9691,0.9692,3222.221);
   graph->SetPoint(9692,0.9693,3223.711);
   graph->SetPoint(9693,0.9694,3225.202);
   graph->SetPoint(9694,0.9695,3226.693);
   graph->SetPoint(9695,0.9696,3228.184);
   graph->SetPoint(9696,0.9697,3229.675);
   graph->SetPoint(9697,0.9698,3231.167);
   graph->SetPoint(9698,0.9699,3232.659);
   graph->SetPoint(9699,0.97,3234.151);
   graph->SetPoint(9700,0.9701,3235.644);
   graph->SetPoint(9701,0.9702,3237.137);
   graph->SetPoint(9702,0.9703,3238.63);
   graph->SetPoint(9703,0.9704,3240.123);
   graph->SetPoint(9704,0.9705,3241.617);
   graph->SetPoint(9705,0.9706,3243.11);
   graph->SetPoint(9706,0.9707,3244.604);
   graph->SetPoint(9707,0.9708,3246.099);
   graph->SetPoint(9708,0.9709,3247.593);
   graph->SetPoint(9709,0.971,3249.088);
   graph->SetPoint(9710,0.9711,3250.583);
   graph->SetPoint(9711,0.9712,3252.079);
   graph->SetPoint(9712,0.9713,3253.574);
   graph->SetPoint(9713,0.9714,3255.07);
   graph->SetPoint(9714,0.9715,3256.566);
   graph->SetPoint(9715,0.9716,3258.062);
   graph->SetPoint(9716,0.9717,3259.559);
   graph->SetPoint(9717,0.9718,3261.056);
   graph->SetPoint(9718,0.9719,3262.553);
   graph->SetPoint(9719,0.972,3264.051);
   graph->SetPoint(9720,0.9721,3265.548);
   graph->SetPoint(9721,0.9722,3267.046);
   graph->SetPoint(9722,0.9723,3268.544);
   graph->SetPoint(9723,0.9724,3270.043);
   graph->SetPoint(9724,0.9725,3271.541);
   graph->SetPoint(9725,0.9726,3273.04);
   graph->SetPoint(9726,0.9727,3274.54);
   graph->SetPoint(9727,0.9728,3276.039);
   graph->SetPoint(9728,0.9729,3277.539);
   graph->SetPoint(9729,0.973,3279.039);
   graph->SetPoint(9730,0.9731,3280.539);
   graph->SetPoint(9731,0.9732,3282.039);
   graph->SetPoint(9732,0.9733,3283.54);
   graph->SetPoint(9733,0.9734,3285.041);
   graph->SetPoint(9734,0.9735,3286.542);
   graph->SetPoint(9735,0.9736,3288.044);
   graph->SetPoint(9736,0.9737,3289.546);
   graph->SetPoint(9737,0.9738,3291.048);
   graph->SetPoint(9738,0.9739,3292.55);
   graph->SetPoint(9739,0.974,3294.052);
   graph->SetPoint(9740,0.9741,3295.555);
   graph->SetPoint(9741,0.9742,3297.058);
   graph->SetPoint(9742,0.9743,3298.562);
   graph->SetPoint(9743,0.9744,3300.065);
   graph->SetPoint(9744,0.9745,3301.569);
   graph->SetPoint(9745,0.9746,3303.073);
   graph->SetPoint(9746,0.9747,3304.577);
   graph->SetPoint(9747,0.9748,3306.082);
   graph->SetPoint(9748,0.9749,3307.587);
   graph->SetPoint(9749,0.975,3309.092);
   graph->SetPoint(9750,0.9751,3310.597);
   graph->SetPoint(9751,0.9752,3312.103);
   graph->SetPoint(9752,0.9753,3313.608);
   graph->SetPoint(9753,0.9754,3315.114);
   graph->SetPoint(9754,0.9755,3316.621);
   graph->SetPoint(9755,0.9756,3318.127);
   graph->SetPoint(9756,0.9757,3319.634);
   graph->SetPoint(9757,0.9758,3321.141);
   graph->SetPoint(9758,0.9759,3322.649);
   graph->SetPoint(9759,0.976,3324.156);
   graph->SetPoint(9760,0.9761,3325.664);
   graph->SetPoint(9761,0.9762,3327.172);
   graph->SetPoint(9762,0.9763,3328.681);
   graph->SetPoint(9763,0.9764,3330.189);
   graph->SetPoint(9764,0.9765,3331.698);
   graph->SetPoint(9765,0.9766,3333.207);
   graph->SetPoint(9766,0.9767,3334.717);
   graph->SetPoint(9767,0.9768,3336.226);
   graph->SetPoint(9768,0.9769,3337.736);
   graph->SetPoint(9769,0.977,3339.246);
   graph->SetPoint(9770,0.9771,3340.757);
   graph->SetPoint(9771,0.9772,3342.267);
   graph->SetPoint(9772,0.9773,3343.778);
   graph->SetPoint(9773,0.9774,3345.289);
   graph->SetPoint(9774,0.9775,3346.801);
   graph->SetPoint(9775,0.9776,3348.312);
   graph->SetPoint(9776,0.9777,3349.824);
   graph->SetPoint(9777,0.9778,3351.336);
   graph->SetPoint(9778,0.9779,3352.849);
   graph->SetPoint(9779,0.978,3354.361);
   graph->SetPoint(9780,0.9781,3355.874);
   graph->SetPoint(9781,0.9782,3357.387);
   graph->SetPoint(9782,0.9783,3358.901);
   graph->SetPoint(9783,0.9784,3360.414);
   graph->SetPoint(9784,0.9785,3361.928);
   graph->SetPoint(9785,0.9786,3363.442);
   graph->SetPoint(9786,0.9787,3364.957);
   graph->SetPoint(9787,0.9788,3366.471);
   graph->SetPoint(9788,0.9789,3367.986);
   graph->SetPoint(9789,0.979,3369.501);
   graph->SetPoint(9790,0.9791,3371.017);
   graph->SetPoint(9791,0.9792,3372.532);
   graph->SetPoint(9792,0.9793,3374.048);
   graph->SetPoint(9793,0.9794,3375.564);
   graph->SetPoint(9794,0.9795,3377.081);
   graph->SetPoint(9795,0.9796,3378.597);
   graph->SetPoint(9796,0.9797,3380.114);
   graph->SetPoint(9797,0.9798,3381.631);
   graph->SetPoint(9798,0.9799,3383.149);
   graph->SetPoint(9799,0.98,3384.666);
   graph->SetPoint(9800,0.9801,3386.184);
   graph->SetPoint(9801,0.9802,3387.702);
   graph->SetPoint(9802,0.9803,3389.221);
   graph->SetPoint(9803,0.9804,3390.739);
   graph->SetPoint(9804,0.9805,3392.258);
   graph->SetPoint(9805,0.9806,3393.777);
   graph->SetPoint(9806,0.9807,3395.297);
   graph->SetPoint(9807,0.9808,3396.816);
   graph->SetPoint(9808,0.9809,3398.336);
   graph->SetPoint(9809,0.981,3399.856);
   graph->SetPoint(9810,0.9811,3401.377);
   graph->SetPoint(9811,0.9812,3402.897);
   graph->SetPoint(9812,0.9813,3404.418);
   graph->SetPoint(9813,0.9814,3405.939);
   graph->SetPoint(9814,0.9815,3407.461);
   graph->SetPoint(9815,0.9816,3408.982);
   graph->SetPoint(9816,0.9817,3410.504);
   graph->SetPoint(9817,0.9818,3412.026);
   graph->SetPoint(9818,0.9819,3413.549);
   graph->SetPoint(9819,0.982,3415.071);
   graph->SetPoint(9820,0.9821,3416.594);
   graph->SetPoint(9821,0.9822,3418.117);
   graph->SetPoint(9822,0.9823,3419.64);
   graph->SetPoint(9823,0.9824,3421.164);
   graph->SetPoint(9824,0.9825,3422.688);
   graph->SetPoint(9825,0.9826,3424.212);
   graph->SetPoint(9826,0.9827,3425.736);
   graph->SetPoint(9827,0.9828,3427.261);
   graph->SetPoint(9828,0.9829,3428.786);
   graph->SetPoint(9829,0.983,3430.311);
   graph->SetPoint(9830,0.9831,3431.836);
   graph->SetPoint(9831,0.9832,3433.361);
   graph->SetPoint(9832,0.9833,3434.887);
   graph->SetPoint(9833,0.9834,3436.413);
   graph->SetPoint(9834,0.9835,3437.94);
   graph->SetPoint(9835,0.9836,3439.466);
   graph->SetPoint(9836,0.9837,3440.993);
   graph->SetPoint(9837,0.9838,3442.52);
   graph->SetPoint(9838,0.9839,3444.047);
   graph->SetPoint(9839,0.984,3445.575);
   graph->SetPoint(9840,0.9841,3447.102);
   graph->SetPoint(9841,0.9842,3448.63);
   graph->SetPoint(9842,0.9843,3450.159);
   graph->SetPoint(9843,0.9844,3451.687);
   graph->SetPoint(9844,0.9845,3453.216);
   graph->SetPoint(9845,0.9846,3454.745);
   graph->SetPoint(9846,0.9847,3456.274);
   graph->SetPoint(9847,0.9848,3457.803);
   graph->SetPoint(9848,0.9849,3459.333);
   graph->SetPoint(9849,0.985,3460.863);
   graph->SetPoint(9850,0.9851,3462.393);
   graph->SetPoint(9851,0.9852,3463.924);
   graph->SetPoint(9852,0.9853,3465.454);
   graph->SetPoint(9853,0.9854,3466.985);
   graph->SetPoint(9854,0.9855,3468.517);
   graph->SetPoint(9855,0.9856,3470.048);
   graph->SetPoint(9856,0.9857,3471.58);
   graph->SetPoint(9857,0.9858,3473.111);
   graph->SetPoint(9858,0.9859,3474.644);
   graph->SetPoint(9859,0.986,3476.176);
   graph->SetPoint(9860,0.9861,3477.709);
   graph->SetPoint(9861,0.9862,3479.241);
   graph->SetPoint(9862,0.9863,3480.775);
   graph->SetPoint(9863,0.9864,3482.308);
   graph->SetPoint(9864,0.9865,3483.842);
   graph->SetPoint(9865,0.9866,3485.375);
   graph->SetPoint(9866,0.9867,3486.909);
   graph->SetPoint(9867,0.9868,3488.444);
   graph->SetPoint(9868,0.9869,3489.978);
   graph->SetPoint(9869,0.987,3491.513);
   graph->SetPoint(9870,0.9871,3493.048);
   graph->SetPoint(9871,0.9872,3494.583);
   graph->SetPoint(9872,0.9873,3496.119);
   graph->SetPoint(9873,0.9874,3497.655);
   graph->SetPoint(9874,0.9875,3499.191);
   graph->SetPoint(9875,0.9876,3500.727);
   graph->SetPoint(9876,0.9877,3502.264);
   graph->SetPoint(9877,0.9878,3503.8);
   graph->SetPoint(9878,0.9879,3505.337);
   graph->SetPoint(9879,0.988,3506.874);
   graph->SetPoint(9880,0.9881,3508.412);
   graph->SetPoint(9881,0.9882,3509.95);
   graph->SetPoint(9882,0.9883,3511.488);
   graph->SetPoint(9883,0.9884,3513.026);
   graph->SetPoint(9884,0.9885,3514.564);
   graph->SetPoint(9885,0.9886,3516.103);
   graph->SetPoint(9886,0.9887,3517.642);
   graph->SetPoint(9887,0.9888,3519.181);
   graph->SetPoint(9888,0.9889,3520.72);
   graph->SetPoint(9889,0.989,3522.26);
   graph->SetPoint(9890,0.9891,3523.8);
   graph->SetPoint(9891,0.9892,3525.34);
   graph->SetPoint(9892,0.9893,3526.88);
   graph->SetPoint(9893,0.9894,3528.421);
   graph->SetPoint(9894,0.9895,3529.962);
   graph->SetPoint(9895,0.9896,3531.503);
   graph->SetPoint(9896,0.9897,3533.044);
   graph->SetPoint(9897,0.9898,3534.585);
   graph->SetPoint(9898,0.9899,3536.127);
   graph->SetPoint(9899,0.99,3537.669);
   graph->SetPoint(9900,0.9901,3539.212);
   graph->SetPoint(9901,0.9902,3540.754);
   graph->SetPoint(9902,0.9903,3542.297);
   graph->SetPoint(9903,0.9904,3543.84);
   graph->SetPoint(9904,0.9905,3545.383);
   graph->SetPoint(9905,0.9906,3546.926);
   graph->SetPoint(9906,0.9907,3548.47);
   graph->SetPoint(9907,0.9908,3550.014);
   graph->SetPoint(9908,0.9909,3551.558);
   graph->SetPoint(9909,0.991,3553.103);
   graph->SetPoint(9910,0.9911,3554.647);
   graph->SetPoint(9911,0.9912,3556.192);
   graph->SetPoint(9912,0.9913,3557.737);
   graph->SetPoint(9913,0.9914,3559.283);
   graph->SetPoint(9914,0.9915,3560.828);
   graph->SetPoint(9915,0.9916,3562.374);
   graph->SetPoint(9916,0.9917,3563.92);
   graph->SetPoint(9917,0.9918,3565.466);
   graph->SetPoint(9918,0.9919,3567.013);
   graph->SetPoint(9919,0.992,3568.56);
   graph->SetPoint(9920,0.9921,3570.107);
   graph->SetPoint(9921,0.9922,3571.654);
   graph->SetPoint(9922,0.9923,3573.201);
   graph->SetPoint(9923,0.9924,3574.749);
   graph->SetPoint(9924,0.9925,3576.297);
   graph->SetPoint(9925,0.9926,3577.845);
   graph->SetPoint(9926,0.9927,3579.394);
   graph->SetPoint(9927,0.9928,3580.942);
   graph->SetPoint(9928,0.9929,3582.491);
   graph->SetPoint(9929,0.993,3584.04);
   graph->SetPoint(9930,0.9931,3585.59);
   graph->SetPoint(9931,0.9932,3587.139);
   graph->SetPoint(9932,0.9933,3588.689);
   graph->SetPoint(9933,0.9934,3590.239);
   graph->SetPoint(9934,0.9935,3591.79);
   graph->SetPoint(9935,0.9936,3593.34);
   graph->SetPoint(9936,0.9937,3594.891);
   graph->SetPoint(9937,0.9938,3596.442);
   graph->SetPoint(9938,0.9939,3597.993);
   graph->SetPoint(9939,0.994,3599.545);
   graph->SetPoint(9940,0.9941,3601.096);
   graph->SetPoint(9941,0.9942,3602.648);
   graph->SetPoint(9942,0.9943,3604.201);
   graph->SetPoint(9943,0.9944,3605.753);
   graph->SetPoint(9944,0.9945,3607.306);
   graph->SetPoint(9945,0.9946,3608.859);
   graph->SetPoint(9946,0.9947,3610.412);
   graph->SetPoint(9947,0.9948,3611.965);
   graph->SetPoint(9948,0.9949,3613.519);
   graph->SetPoint(9949,0.995,3615.073);
   graph->SetPoint(9950,0.9951,3616.627);
   graph->SetPoint(9951,0.9952,3618.181);
   graph->SetPoint(9952,0.9953,3619.736);
   graph->SetPoint(9953,0.9954,3621.29);
   graph->SetPoint(9954,0.9955,3622.845);
   graph->SetPoint(9955,0.9956,3624.401);
   graph->SetPoint(9956,0.9957,3625.956);
   graph->SetPoint(9957,0.9958,3627.512);
   graph->SetPoint(9958,0.9959,3629.068);
   graph->SetPoint(9959,0.996,3630.624);
   graph->SetPoint(9960,0.9961,3632.18);
   graph->SetPoint(9961,0.9962,3633.737);
   graph->SetPoint(9962,0.9963,3635.294);
   graph->SetPoint(9963,0.9964,3636.851);
   graph->SetPoint(9964,0.9965,3638.408);
   graph->SetPoint(9965,0.9966,3639.966);
   graph->SetPoint(9966,0.9967,3641.524);
   graph->SetPoint(9967,0.9968,3643.082);
   graph->SetPoint(9968,0.9969,3644.64);
   graph->SetPoint(9969,0.997,3646.198);
   graph->SetPoint(9970,0.9971,3647.757);
   graph->SetPoint(9971,0.9972,3649.316);
   graph->SetPoint(9972,0.9973,3650.875);
   graph->SetPoint(9973,0.9974,3652.435);
   graph->SetPoint(9974,0.9975,3653.994);
   graph->SetPoint(9975,0.9976,3655.554);
   graph->SetPoint(9976,0.9977,3657.114);
   graph->SetPoint(9977,0.9978,3658.675);
   graph->SetPoint(9978,0.9979,3660.235);
   graph->SetPoint(9979,0.998,3661.796);
   graph->SetPoint(9980,0.9981,3663.357);
   graph->SetPoint(9981,0.9982,3664.918);
   graph->SetPoint(9982,0.9983,3666.48);
   graph->SetPoint(9983,0.9984,3668.042);
   graph->SetPoint(9984,0.9985,3669.604);
   graph->SetPoint(9985,0.9986,3671.166);
   graph->SetPoint(9986,0.9987,3672.728);
   graph->SetPoint(9987,0.9988,3674.291);
   graph->SetPoint(9988,0.9989,3675.854);
   graph->SetPoint(9989,0.999,3677.417);
   graph->SetPoint(9990,0.9991,3678.98);
   graph->SetPoint(9991,0.9992,3680.544);
   graph->SetPoint(9992,0.9993,3682.108);
   graph->SetPoint(9993,0.9994,3683.672);
   graph->SetPoint(9994,0.9995,3685.236);
   graph->SetPoint(9995,0.9996,3686.8);
   graph->SetPoint(9996,0.9997,3688.365);
   graph->SetPoint(9997,0.9998,3689.93);
   graph->SetPoint(9998,0.9999,3691.495);
   graph->SetPoint(9999,1,3693.061);
   
   TH1F *Graph1 = new TH1F("Graph1","",10000,0,1.09999);
   Graph1->SetMinimum(0);
   Graph1->SetMaximum(18256.35);
   Graph1->SetDirectory(0);
   Graph1->SetStats(0);
   Graph1->GetXaxis()->SetTitle("c");
   Graph1->GetYaxis()->SetTitle("#chi^{2}");
   Graph1->GetYaxis()->SetLabelSize(0.03);
   Graph1->GetYaxis()->SetTitleOffset(1.2);
   graph->SetHistogram(Graph1);
   
   graph->Draw("ap");
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->ToggleToolBar();
}


==> images/EtaChi2New3.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Thu Mar 10 13:50:25 2011) by ROOT version5.28/00a
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",512,217,700,550);
   c1_n2->ToggleEventStatus();
   c1_n2->Range(-0.1374988,-1141.022,1.237489,10269.2);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   
   TGraph *graph = new TGraph(10000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetPoint(0,0.0001,8316.098);
   graph->SetPoint(1,0.0002,8314.006);
   graph->SetPoint(2,0.0003,8311.914);
   graph->SetPoint(3,0.0004,8309.822);
   graph->SetPoint(4,0.0005,8307.73);
   graph->SetPoint(5,0.0006,8305.637);
   graph->SetPoint(6,0.0007,8303.545);
   graph->SetPoint(7,0.0008,8301.452);
   graph->SetPoint(8,0.0009,8299.359);
   graph->SetPoint(9,0.001,8297.267);
   graph->SetPoint(10,0.0011,8295.174);
   graph->SetPoint(11,0.0012,8293.08);
   graph->SetPoint(12,0.0013,8290.987);
   graph->SetPoint(13,0.0014,8288.894);
   graph->SetPoint(14,0.0015,8286.8);
   graph->SetPoint(15,0.0016,8284.707);
   graph->SetPoint(16,0.0017,8282.613);
   graph->SetPoint(17,0.0018,8280.519);
   graph->SetPoint(18,0.0019,8278.425);
   graph->SetPoint(19,0.002,8276.331);
   graph->SetPoint(20,0.0021,8274.237);
   graph->SetPoint(21,0.0022,8272.143);
   graph->SetPoint(22,0.0023,8270.048);
   graph->SetPoint(23,0.0024,8267.954);
   graph->SetPoint(24,0.0025,8265.859);
   graph->SetPoint(25,0.0026,8263.764);
   graph->SetPoint(26,0.0027,8261.669);
   graph->SetPoint(27,0.0028,8259.574);
   graph->SetPoint(28,0.0029,8257.479);
   graph->SetPoint(29,0.003,8255.384);
   graph->SetPoint(30,0.0031,8253.289);
   graph->SetPoint(31,0.0032,8251.193);
   graph->SetPoint(32,0.0033,8249.097);
   graph->SetPoint(33,0.0034,8247.002);
   graph->SetPoint(34,0.0035,8244.906);
   graph->SetPoint(35,0.0036,8242.81);
   graph->SetPoint(36,0.0037,8240.714);
   graph->SetPoint(37,0.0038,8238.618);
   graph->SetPoint(38,0.0039,8236.522);
   graph->SetPoint(39,0.004,8234.425);
   graph->SetPoint(40,0.0041,8232.329);
   graph->SetPoint(41,0.0042,8230.232);
   graph->SetPoint(42,0.0043,8228.135);
   graph->SetPoint(43,0.0044,8226.039);
   graph->SetPoint(44,0.0045,8223.942);
   graph->SetPoint(45,0.0046,8221.845);
   graph->SetPoint(46,0.0047,8219.747);
   graph->SetPoint(47,0.0048,8217.65);
   graph->SetPoint(48,0.0049,8215.553);
   graph->SetPoint(49,0.005,8213.455);
   graph->SetPoint(50,0.0051,8211.358);
   graph->SetPoint(51,0.0052,8209.26);
   graph->SetPoint(52,0.0053,8207.162);
   graph->SetPoint(53,0.0054,8205.064);
   graph->SetPoint(54,0.0055,8202.966);
   graph->SetPoint(55,0.0056,8200.868);
   graph->SetPoint(56,0.0057,8198.77);
   graph->SetPoint(57,0.0058,8196.671);
   graph->SetPoint(58,0.0059,8194.573);
   graph->SetPoint(59,0.006,8192.474);
   graph->SetPoint(60,0.0061,8190.375);
   graph->SetPoint(61,0.0062,8188.277);
   graph->SetPoint(62,0.0063,8186.178);
   graph->SetPoint(63,0.0064,8184.079);
   graph->SetPoint(64,0.0065,8181.979);
   graph->SetPoint(65,0.0066,8179.88);
   graph->SetPoint(66,0.0067,8177.781);
   graph->SetPoint(67,0.0068,8175.681);
   graph->SetPoint(68,0.0069,8173.582);
   graph->SetPoint(69,0.007,8171.482);
   graph->SetPoint(70,0.0071,8169.382);
   graph->SetPoint(71,0.0072,8167.282);
   graph->SetPoint(72,0.0073,8165.182);
   graph->SetPoint(73,0.0074,8163.082);
   graph->SetPoint(74,0.0075,8160.982);
   graph->SetPoint(75,0.0076,8158.882);
   graph->SetPoint(76,0.0077,8156.781);
   graph->SetPoint(77,0.0078,8154.681);
   graph->SetPoint(78,0.0079,8152.58);
   graph->SetPoint(79,0.008,8150.479);
   graph->SetPoint(80,0.0081,8148.379);
   graph->SetPoint(81,0.0082,8146.278);
   graph->SetPoint(82,0.0083,8144.177);
   graph->SetPoint(83,0.0084,8142.075);
   graph->SetPoint(84,0.0085,8139.974);
   graph->SetPoint(85,0.0086,8137.873);
   graph->SetPoint(86,0.0087,8135.771);
   graph->SetPoint(87,0.0088,8133.67);
   graph->SetPoint(88,0.0089,8131.568);
   graph->SetPoint(89,0.009,8129.466);
   graph->SetPoint(90,0.0091,8127.364);
   graph->SetPoint(91,0.0092,8125.262);
   graph->SetPoint(92,0.0093,8123.16);
   graph->SetPoint(93,0.0094,8121.058);
   graph->SetPoint(94,0.0095,8118.956);
   graph->SetPoint(95,0.0096,8116.853);
   graph->SetPoint(96,0.0097,8114.751);
   graph->SetPoint(97,0.0098,8112.648);
   graph->SetPoint(98,0.0099,8110.546);
   graph->SetPoint(99,0.01,8108.443);
   graph->SetPoint(100,0.0101,8106.34);
   graph->SetPoint(101,0.0102,8104.237);
   graph->SetPoint(102,0.0103,8102.134);
   graph->SetPoint(103,0.0104,8100.031);
   graph->SetPoint(104,0.0105,8097.927);
   graph->SetPoint(105,0.0106,8095.824);
   graph->SetPoint(106,0.0107,8093.72);
   graph->SetPoint(107,0.0108,8091.617);
   graph->SetPoint(108,0.0109,8089.513);
   graph->SetPoint(109,0.011,8087.409);
   graph->SetPoint(110,0.0111,8085.305);
   graph->SetPoint(111,0.0112,8083.201);
   graph->SetPoint(112,0.0113,8081.097);
   graph->SetPoint(113,0.0114,8078.993);
   graph->SetPoint(114,0.0115,8076.889);
   graph->SetPoint(115,0.0116,8074.784);
   graph->SetPoint(116,0.0117,8072.68);
   graph->SetPoint(117,0.0118,8070.575);
   graph->SetPoint(118,0.0119,8068.471);
   graph->SetPoint(119,0.012,8066.366);
   graph->SetPoint(120,0.0121,8064.261);
   graph->SetPoint(121,0.0122,8062.156);
   graph->SetPoint(122,0.0123,8060.051);
   graph->SetPoint(123,0.0124,8057.946);
   graph->SetPoint(124,0.0125,8055.841);
   graph->SetPoint(125,0.0126,8053.735);
   graph->SetPoint(126,0.0127,8051.63);
   graph->SetPoint(127,0.0128,8049.524);
   graph->SetPoint(128,0.0129,8047.419);
   graph->SetPoint(129,0.013,8045.313);
   graph->SetPoint(130,0.0131,8043.207);
   graph->SetPoint(131,0.0132,8041.101);
   graph->SetPoint(132,0.0133,8038.995);
   graph->SetPoint(133,0.0134,8036.889);
   graph->SetPoint(134,0.0135,8034.783);
   graph->SetPoint(135,0.0136,8032.677);
   graph->SetPoint(136,0.0137,8030.57);
   graph->SetPoint(137,0.0138,8028.464);
   graph->SetPoint(138,0.0139,8026.357);
   graph->SetPoint(139,0.014,8024.251);
   graph->SetPoint(140,0.0141,8022.144);
   graph->SetPoint(141,0.0142,8020.037);
   graph->SetPoint(142,0.0143,8017.93);
   graph->SetPoint(143,0.0144,8015.823);
   graph->SetPoint(144,0.0145,8013.716);
   graph->SetPoint(145,0.0146,8011.609);
   graph->SetPoint(146,0.0147,8009.502);
   graph->SetPoint(147,0.0148,8007.394);
   graph->SetPoint(148,0.0149,8005.287);
   graph->SetPoint(149,0.015,8003.179);
   graph->SetPoint(150,0.0151,8001.072);
   graph->SetPoint(151,0.0152,7998.964);
   graph->SetPoint(152,0.0153,7996.856);
   graph->SetPoint(153,0.0154,7994.748);
   graph->SetPoint(154,0.0155,7992.64);
   graph->SetPoint(155,0.0156,7990.532);
   graph->SetPoint(156,0.0157,7988.424);
   graph->SetPoint(157,0.0158,7986.316);
   graph->SetPoint(158,0.0159,7984.207);
   graph->SetPoint(159,0.016,7982.099);
   graph->SetPoint(160,0.0161,7979.99);
   graph->SetPoint(161,0.0162,7977.882);
   graph->SetPoint(162,0.0163,7975.773);
   graph->SetPoint(163,0.0164,7973.664);
   graph->SetPoint(164,0.0165,7971.555);
   graph->SetPoint(165,0.0166,7969.446);
   graph->SetPoint(166,0.0167,7967.337);
   graph->SetPoint(167,0.0168,7965.228);
   graph->SetPoint(168,0.0169,7963.119);
   graph->SetPoint(169,0.017,7961.009);
   graph->SetPoint(170,0.0171,7958.9);
   graph->SetPoint(171,0.0172,7956.791);
   graph->SetPoint(172,0.0173,7954.681);
   graph->SetPoint(173,0.0174,7952.571);
   graph->SetPoint(174,0.0175,7950.462);
   graph->SetPoint(175,0.0176,7948.352);
   graph->SetPoint(176,0.0177,7946.242);
   graph->SetPoint(177,0.0178,7944.132);
   graph->SetPoint(178,0.0179,7942.022);
   graph->SetPoint(179,0.018,7939.912);
   graph->SetPoint(180,0.0181,7937.801);
   graph->SetPoint(181,0.0182,7935.691);
   graph->SetPoint(182,0.0183,7933.581);
   graph->SetPoint(183,0.0184,7931.47);
   graph->SetPoint(184,0.0185,7929.36);
   graph->SetPoint(185,0.0186,7927.249);
   graph->SetPoint(186,0.0187,7925.138);
   graph->SetPoint(187,0.0188,7923.027);
   graph->SetPoint(188,0.0189,7920.916);
   graph->SetPoint(189,0.019,7918.805);
   graph->SetPoint(190,0.0191,7916.694);
   graph->SetPoint(191,0.0192,7914.583);
   graph->SetPoint(192,0.0193,7912.472);
   graph->SetPoint(193,0.0194,7910.361);
   graph->SetPoint(194,0.0195,7908.249);
   graph->SetPoint(195,0.0196,7906.138);
   graph->SetPoint(196,0.0197,7904.026);
   graph->SetPoint(197,0.0198,7901.915);
   graph->SetPoint(198,0.0199,7899.803);
   graph->SetPoint(199,0.02,7897.691);
   graph->SetPoint(200,0.0201,7895.579);
   graph->SetPoint(201,0.0202,7893.467);
   graph->SetPoint(202,0.0203,7891.355);
   graph->SetPoint(203,0.0204,7889.243);
   graph->SetPoint(204,0.0205,7887.131);
   graph->SetPoint(205,0.0206,7885.019);
   graph->SetPoint(206,0.0207,7882.907);
   graph->SetPoint(207,0.0208,7880.794);
   graph->SetPoint(208,0.0209,7878.682);
   graph->SetPoint(209,0.021,7876.569);
   graph->SetPoint(210,0.0211,7874.456);
   graph->SetPoint(211,0.0212,7872.344);
   graph->SetPoint(212,0.0213,7870.231);
   graph->SetPoint(213,0.0214,7868.118);
   graph->SetPoint(214,0.0215,7866.005);
   graph->SetPoint(215,0.0216,7863.892);
   graph->SetPoint(216,0.0217,7861.779);
   graph->SetPoint(217,0.0218,7859.666);
   graph->SetPoint(218,0.0219,7857.553);
   graph->SetPoint(219,0.022,7855.439);
   graph->SetPoint(220,0.0221,7853.326);
   graph->SetPoint(221,0.0222,7851.212);
   graph->SetPoint(222,0.0223,7849.099);
   graph->SetPoint(223,0.0224,7846.985);
   graph->SetPoint(224,0.0225,7844.872);
   graph->SetPoint(225,0.0226,7842.758);
   graph->SetPoint(226,0.0227,7840.644);
   graph->SetPoint(227,0.0228,7838.53);
   graph->SetPoint(228,0.0229,7836.416);
   graph->SetPoint(229,0.023,7834.302);
   graph->SetPoint(230,0.0231,7832.188);
   graph->SetPoint(231,0.0232,7830.074);
   graph->SetPoint(232,0.0233,7827.96);
   graph->SetPoint(233,0.0234,7825.845);
   graph->SetPoint(234,0.0235,7823.731);
   graph->SetPoint(235,0.0236,7821.616);
   graph->SetPoint(236,0.0237,7819.502);
   graph->SetPoint(237,0.0238,7817.387);
   graph->SetPoint(238,0.0239,7815.272);
   graph->SetPoint(239,0.024,7813.158);
   graph->SetPoint(240,0.0241,7811.043);
   graph->SetPoint(241,0.0242,7808.928);
   graph->SetPoint(242,0.0243,7806.813);
   graph->SetPoint(243,0.0244,7804.698);
   graph->SetPoint(244,0.0245,7802.583);
   graph->SetPoint(245,0.0246,7800.468);
   graph->SetPoint(246,0.0247,7798.352);
   graph->SetPoint(247,0.0248,7796.237);
   graph->SetPoint(248,0.0249,7794.122);
   graph->SetPoint(249,0.025,7792.006);
   graph->SetPoint(250,0.0251,7789.891);
   graph->SetPoint(251,0.0252,7787.775);
   graph->SetPoint(252,0.0253,7785.659);
   graph->SetPoint(253,0.0254,7783.544);
   graph->SetPoint(254,0.0255,7781.428);
   graph->SetPoint(255,0.0256,7779.312);
   graph->SetPoint(256,0.0257,7777.196);
   graph->SetPoint(257,0.0258,7775.08);
   graph->SetPoint(258,0.0259,7772.964);
   graph->SetPoint(259,0.026,7770.848);
   graph->SetPoint(260,0.0261,7768.732);
   graph->SetPoint(261,0.0262,7766.616);
   graph->SetPoint(262,0.0263,7764.499);
   graph->SetPoint(263,0.0264,7762.383);
   graph->SetPoint(264,0.0265,7760.266);
   graph->SetPoint(265,0.0266,7758.15);
   graph->SetPoint(266,0.0267,7756.033);
   graph->SetPoint(267,0.0268,7753.917);
   graph->SetPoint(268,0.0269,7751.8);
   graph->SetPoint(269,0.027,7749.683);
   graph->SetPoint(270,0.0271,7747.566);
   graph->SetPoint(271,0.0272,7745.45);
   graph->SetPoint(272,0.0273,7743.333);
   graph->SetPoint(273,0.0274,7741.216);
   graph->SetPoint(274,0.0275,7739.098);
   graph->SetPoint(275,0.0276,7736.981);
   graph->SetPoint(276,0.0277,7734.864);
   graph->SetPoint(277,0.0278,7732.747);
   graph->SetPoint(278,0.0279,7730.63);
   graph->SetPoint(279,0.028,7728.512);
   graph->SetPoint(280,0.0281,7726.395);
   graph->SetPoint(281,0.0282,7724.277);
   graph->SetPoint(282,0.0283,7722.16);
   graph->SetPoint(283,0.0284,7720.042);
   graph->SetPoint(284,0.0285,7717.924);
   graph->SetPoint(285,0.0286,7715.807);
   graph->SetPoint(286,0.0287,7713.689);
   graph->SetPoint(287,0.0288,7711.571);
   graph->SetPoint(288,0.0289,7709.453);
   graph->SetPoint(289,0.029,7707.335);
   graph->SetPoint(290,0.0291,7705.217);
   graph->SetPoint(291,0.0292,7703.099);
   graph->SetPoint(292,0.0293,7700.981);
   graph->SetPoint(293,0.0294,7698.862);
   graph->SetPoint(294,0.0295,7696.744);
   graph->SetPoint(295,0.0296,7694.626);
   graph->SetPoint(296,0.0297,7692.507);
   graph->SetPoint(297,0.0298,7690.389);
   graph->SetPoint(298,0.0299,7688.27);
   graph->SetPoint(299,0.03,7686.152);
   graph->SetPoint(300,0.0301,7684.033);
   graph->SetPoint(301,0.0302,7681.915);
   graph->SetPoint(302,0.0303,7679.796);
   graph->SetPoint(303,0.0304,7677.677);
   graph->SetPoint(304,0.0305,7675.558);
   graph->SetPoint(305,0.0306,7673.439);
   graph->SetPoint(306,0.0307,7671.32);
   graph->SetPoint(307,0.0308,7669.201);
   graph->SetPoint(308,0.0309,7667.082);
   graph->SetPoint(309,0.031,7664.963);
   graph->SetPoint(310,0.0311,7662.844);
   graph->SetPoint(311,0.0312,7660.725);
   graph->SetPoint(312,0.0313,7658.606);
   graph->SetPoint(313,0.0314,7656.486);
   graph->SetPoint(314,0.0315,7654.367);
   graph->SetPoint(315,0.0316,7652.247);
   graph->SetPoint(316,0.0317,7650.128);
   graph->SetPoint(317,0.0318,7648.008);
   graph->SetPoint(318,0.0319,7645.889);
   graph->SetPoint(319,0.032,7643.769);
   graph->SetPoint(320,0.0321,7641.649);
   graph->SetPoint(321,0.0322,7639.53);
   graph->SetPoint(322,0.0323,7637.41);
   graph->SetPoint(323,0.0324,7635.29);
   graph->SetPoint(324,0.0325,7633.17);
   graph->SetPoint(325,0.0326,7631.05);
   graph->SetPoint(326,0.0327,7628.93);
   graph->SetPoint(327,0.0328,7626.81);
   graph->SetPoint(328,0.0329,7624.69);
   graph->SetPoint(329,0.033,7622.57);
   graph->SetPoint(330,0.0331,7620.45);
   graph->SetPoint(331,0.0332,7618.329);
   graph->SetPoint(332,0.0333,7616.209);
   graph->SetPoint(333,0.0334,7614.089);
   graph->SetPoint(334,0.0335,7611.968);
   graph->SetPoint(335,0.0336,7609.848);
   graph->SetPoint(336,0.0337,7607.727);
   graph->SetPoint(337,0.0338,7605.607);
   graph->SetPoint(338,0.0339,7603.486);
   graph->SetPoint(339,0.034,7601.366);
   graph->SetPoint(340,0.0341,7599.245);
   graph->SetPoint(341,0.0342,7597.124);
   graph->SetPoint(342,0.0343,7595.003);
   graph->SetPoint(343,0.0344,7592.882);
   graph->SetPoint(344,0.0345,7590.762);
   graph->SetPoint(345,0.0346,7588.641);
   graph->SetPoint(346,0.0347,7586.52);
   graph->SetPoint(347,0.0348,7584.399);
   graph->SetPoint(348,0.0349,7582.278);
   graph->SetPoint(349,0.035,7580.157);
   graph->SetPoint(350,0.0351,7578.035);
   graph->SetPoint(351,0.0352,7575.914);
   graph->SetPoint(352,0.0353,7573.793);
   graph->SetPoint(353,0.0354,7571.672);
   graph->SetPoint(354,0.0355,7569.55);
   graph->SetPoint(355,0.0356,7567.429);
   graph->SetPoint(356,0.0357,7565.308);
   graph->SetPoint(357,0.0358,7563.186);
   graph->SetPoint(358,0.0359,7561.065);
   graph->SetPoint(359,0.036,7558.943);
   graph->SetPoint(360,0.0361,7556.821);
   graph->SetPoint(361,0.0362,7554.7);
   graph->SetPoint(362,0.0363,7552.578);
   graph->SetPoint(363,0.0364,7550.456);
   graph->SetPoint(364,0.0365,7548.335);
   graph->SetPoint(365,0.0366,7546.213);
   graph->SetPoint(366,0.0367,7544.091);
   graph->SetPoint(367,0.0368,7541.969);
   graph->SetPoint(368,0.0369,7539.847);
   graph->SetPoint(369,0.037,7537.725);
   graph->SetPoint(370,0.0371,7535.603);
   graph->SetPoint(371,0.0372,7533.481);
   graph->SetPoint(372,0.0373,7531.359);
   graph->SetPoint(373,0.0374,7529.237);
   graph->SetPoint(374,0.0375,7527.115);
   graph->SetPoint(375,0.0376,7524.993);
   graph->SetPoint(376,0.0377,7522.87);
   graph->SetPoint(377,0.0378,7520.748);
   graph->SetPoint(378,0.0379,7518.626);
   graph->SetPoint(379,0.038,7516.504);
   graph->SetPoint(380,0.0381,7514.381);
   graph->SetPoint(381,0.0382,7512.259);
   graph->SetPoint(382,0.0383,7510.136);
   graph->SetPoint(383,0.0384,7508.014);
   graph->SetPoint(384,0.0385,7505.891);
   graph->SetPoint(385,0.0386,7503.769);
   graph->SetPoint(386,0.0387,7501.646);
   graph->SetPoint(387,0.0388,7499.523);
   graph->SetPoint(388,0.0389,7497.401);
   graph->SetPoint(389,0.039,7495.278);
   graph->SetPoint(390,0.0391,7493.155);
   graph->SetPoint(391,0.0392,7491.032);
   graph->SetPoint(392,0.0393,7488.91);
   graph->SetPoint(393,0.0394,7486.787);
   graph->SetPoint(394,0.0395,7484.664);
   graph->SetPoint(395,0.0396,7482.541);
   graph->SetPoint(396,0.0397,7480.418);
   graph->SetPoint(397,0.0398,7478.295);
   graph->SetPoint(398,0.0399,7476.172);
   graph->SetPoint(399,0.04,7474.049);
   graph->SetPoint(400,0.0401,7471.926);
   graph->SetPoint(401,0.0402,7469.803);
   graph->SetPoint(402,0.0403,7467.679);
   graph->SetPoint(403,0.0404,7465.556);
   graph->SetPoint(404,0.0405,7463.433);
   graph->SetPoint(405,0.0406,7461.31);
   graph->SetPoint(406,0.0407,7459.186);
   graph->SetPoint(407,0.0408,7457.063);
   graph->SetPoint(408,0.0409,7454.94);
   graph->SetPoint(409,0.041,7452.816);
   graph->SetPoint(410,0.0411,7450.693);
   graph->SetPoint(411,0.0412,7448.569);
   graph->SetPoint(412,0.0413,7446.446);
   graph->SetPoint(413,0.0414,7444.322);
   graph->SetPoint(414,0.0415,7442.199);
   graph->SetPoint(415,0.0416,7440.075);
   graph->SetPoint(416,0.0417,7437.952);
   graph->SetPoint(417,0.0418,7435.828);
   graph->SetPoint(418,0.0419,7433.704);
   graph->SetPoint(419,0.042,7431.581);
   graph->SetPoint(420,0.0421,7429.457);
   graph->SetPoint(421,0.0422,7427.333);
   graph->SetPoint(422,0.0423,7425.21);
   graph->SetPoint(423,0.0424,7423.086);
   graph->SetPoint(424,0.0425,7420.962);
   graph->SetPoint(425,0.0426,7418.838);
   graph->SetPoint(426,0.0427,7416.714);
   graph->SetPoint(427,0.0428,7414.59);
   graph->SetPoint(428,0.0429,7412.466);
   graph->SetPoint(429,0.043,7410.342);
   graph->SetPoint(430,0.0431,7408.218);
   graph->SetPoint(431,0.0432,7406.094);
   graph->SetPoint(432,0.0433,7403.97);
   graph->SetPoint(433,0.0434,7401.846);
   graph->SetPoint(434,0.0435,7399.722);
   graph->SetPoint(435,0.0436,7397.598);
   graph->SetPoint(436,0.0437,7395.474);
   graph->SetPoint(437,0.0438,7393.35);
   graph->SetPoint(438,0.0439,7391.225);
   graph->SetPoint(439,0.044,7389.101);
   graph->SetPoint(440,0.0441,7386.977);
   graph->SetPoint(441,0.0442,7384.853);
   graph->SetPoint(442,0.0443,7382.728);
   graph->SetPoint(443,0.0444,7380.604);
   graph->SetPoint(444,0.0445,7378.48);
   graph->SetPoint(445,0.0446,7376.355);
   graph->SetPoint(446,0.0447,7374.231);
   graph->SetPoint(447,0.0448,7372.107);
   graph->SetPoint(448,0.0449,7369.982);
   graph->SetPoint(449,0.045,7367.858);
   graph->SetPoint(450,0.0451,7365.733);
   graph->SetPoint(451,0.0452,7363.609);
   graph->SetPoint(452,0.0453,7361.484);
   graph->SetPoint(453,0.0454,7359.36);
   graph->SetPoint(454,0.0455,7357.235);
   graph->SetPoint(455,0.0456,7355.111);
   graph->SetPoint(456,0.0457,7352.986);
   graph->SetPoint(457,0.0458,7350.861);
   graph->SetPoint(458,0.0459,7348.737);
   graph->SetPoint(459,0.046,7346.612);
   graph->SetPoint(460,0.0461,7344.488);
   graph->SetPoint(461,0.0462,7342.363);
   graph->SetPoint(462,0.0463,7340.238);
   graph->SetPoint(463,0.0464,7338.113);
   graph->SetPoint(464,0.0465,7335.989);
   graph->SetPoint(465,0.0466,7333.864);
   graph->SetPoint(466,0.0467,7331.739);
   graph->SetPoint(467,0.0468,7329.614);
   graph->SetPoint(468,0.0469,7327.489);
   graph->SetPoint(469,0.047,7325.365);
   graph->SetPoint(470,0.0471,7323.24);
   graph->SetPoint(471,0.0472,7321.115);
   graph->SetPoint(472,0.0473,7318.99);
   graph->SetPoint(473,0.0474,7316.865);
   graph->SetPoint(474,0.0475,7314.74);
   graph->SetPoint(475,0.0476,7312.615);
   graph->SetPoint(476,0.0477,7310.49);
   graph->SetPoint(477,0.0478,7308.365);
   graph->SetPoint(478,0.0479,7306.24);
   graph->SetPoint(479,0.048,7304.115);
   graph->SetPoint(480,0.0481,7301.99);
   graph->SetPoint(481,0.0482,7299.865);
   graph->SetPoint(482,0.0483,7297.74);
   graph->SetPoint(483,0.0484,7295.615);
   graph->SetPoint(484,0.0485,7293.49);
   graph->SetPoint(485,0.0486,7291.365);
   graph->SetPoint(486,0.0487,7289.24);
   graph->SetPoint(487,0.0488,7287.115);
   graph->SetPoint(488,0.0489,7284.99);
   graph->SetPoint(489,0.049,7282.865);
   graph->SetPoint(490,0.0491,7280.74);
   graph->SetPoint(491,0.0492,7278.615);
   graph->SetPoint(492,0.0493,7276.489);
   graph->SetPoint(493,0.0494,7274.364);
   graph->SetPoint(494,0.0495,7272.239);
   graph->SetPoint(495,0.0496,7270.114);
   graph->SetPoint(496,0.0497,7267.989);
   graph->SetPoint(497,0.0498,7265.863);
   graph->SetPoint(498,0.0499,7263.738);
   graph->SetPoint(499,0.05,7261.613);
   graph->SetPoint(500,0.0501,7259.488);
   graph->SetPoint(501,0.0502,7257.362);
   graph->SetPoint(502,0.0503,7255.237);
   graph->SetPoint(503,0.0504,7253.112);
   graph->SetPoint(504,0.0505,7250.987);
   graph->SetPoint(505,0.0506,7248.861);
   graph->SetPoint(506,0.0507,7246.736);
   graph->SetPoint(507,0.0508,7244.611);
   graph->SetPoint(508,0.0509,7242.485);
   graph->SetPoint(509,0.051,7240.36);
   graph->SetPoint(510,0.0511,7238.235);
   graph->SetPoint(511,0.0512,7236.109);
   graph->SetPoint(512,0.0513,7233.984);
   graph->SetPoint(513,0.0514,7231.859);
   graph->SetPoint(514,0.0515,7229.733);
   graph->SetPoint(515,0.0516,7227.608);
   graph->SetPoint(516,0.0517,7225.483);
   graph->SetPoint(517,0.0518,7223.357);
   graph->SetPoint(518,0.0519,7221.232);
   graph->SetPoint(519,0.052,7219.107);
   graph->SetPoint(520,0.0521,7216.981);
   graph->SetPoint(521,0.0522,7214.856);
   graph->SetPoint(522,0.0523,7212.73);
   graph->SetPoint(523,0.0524,7210.605);
   graph->SetPoint(524,0.0525,7208.48);
   graph->SetPoint(525,0.0526,7206.354);
   graph->SetPoint(526,0.0527,7204.229);
   graph->SetPoint(527,0.0528,7202.103);
   graph->SetPoint(528,0.0529,7199.978);
   graph->SetPoint(529,0.053,7197.853);
   graph->SetPoint(530,0.0531,7195.727);
   graph->SetPoint(531,0.0532,7193.602);
   graph->SetPoint(532,0.0533,7191.476);
   graph->SetPoint(533,0.0534,7189.351);
   graph->SetPoint(534,0.0535,7187.225);
   graph->SetPoint(535,0.0536,7185.1);
   graph->SetPoint(536,0.0537,7182.975);
   graph->SetPoint(537,0.0538,7180.849);
   graph->SetPoint(538,0.0539,7178.724);
   graph->SetPoint(539,0.054,7176.598);
   graph->SetPoint(540,0.0541,7174.473);
   graph->SetPoint(541,0.0542,7172.347);
   graph->SetPoint(542,0.0543,7170.222);
   graph->SetPoint(543,0.0544,7168.096);
   graph->SetPoint(544,0.0545,7165.971);
   graph->SetPoint(545,0.0546,7163.846);
   graph->SetPoint(546,0.0547,7161.72);
   graph->SetPoint(547,0.0548,7159.595);
   graph->SetPoint(548,0.0549,7157.469);
   graph->SetPoint(549,0.055,7155.344);
   graph->SetPoint(550,0.0551,7153.219);
   graph->SetPoint(551,0.0552,7151.093);
   graph->SetPoint(552,0.0553,7148.968);
   graph->SetPoint(553,0.0554,7146.842);
   graph->SetPoint(554,0.0555,7144.717);
   graph->SetPoint(555,0.0556,7142.591);
   graph->SetPoint(556,0.0557,7140.466);
   graph->SetPoint(557,0.0558,7138.341);
   graph->SetPoint(558,0.0559,7136.215);
   graph->SetPoint(559,0.056,7134.09);
   graph->SetPoint(560,0.0561,7131.964);
   graph->SetPoint(561,0.0562,7129.839);
   graph->SetPoint(562,0.0563,7127.714);
   graph->SetPoint(563,0.0564,7125.588);
   graph->SetPoint(564,0.0565,7123.463);
   graph->SetPoint(565,0.0566,7121.338);
   graph->SetPoint(566,0.0567,7119.212);
   graph->SetPoint(567,0.0568,7117.087);
   graph->SetPoint(568,0.0569,7114.962);
   graph->SetPoint(569,0.057,7112.836);
   graph->SetPoint(570,0.0571,7110.711);
   graph->SetPoint(571,0.0572,7108.586);
   graph->SetPoint(572,0.0573,7106.46);
   graph->SetPoint(573,0.0574,7104.335);
   graph->SetPoint(574,0.0575,7102.21);
   graph->SetPoint(575,0.0576,7100.084);
   graph->SetPoint(576,0.0577,7097.959);
   graph->SetPoint(577,0.0578,7095.834);
   graph->SetPoint(578,0.0579,7093.709);
   graph->SetPoint(579,0.058,7091.583);
   graph->SetPoint(580,0.0581,7089.458);
   graph->SetPoint(581,0.0582,7087.333);
   graph->SetPoint(582,0.0583,7085.208);
   graph->SetPoint(583,0.0584,7083.083);
   graph->SetPoint(584,0.0585,7080.957);
   graph->SetPoint(585,0.0586,7078.832);
   graph->SetPoint(586,0.0587,7076.707);
   graph->SetPoint(587,0.0588,7074.582);
   graph->SetPoint(588,0.0589,7072.457);
   graph->SetPoint(589,0.059,7070.332);
   graph->SetPoint(590,0.0591,7068.206);
   graph->SetPoint(591,0.0592,7066.081);
   graph->SetPoint(592,0.0593,7063.956);
   graph->SetPoint(593,0.0594,7061.831);
   graph->SetPoint(594,0.0595,7059.706);
   graph->SetPoint(595,0.0596,7057.581);
   graph->SetPoint(596,0.0597,7055.456);
   graph->SetPoint(597,0.0598,7053.331);
   graph->SetPoint(598,0.0599,7051.206);
   graph->SetPoint(599,0.06,7049.081);
   graph->SetPoint(600,0.0601,7046.956);
   graph->SetPoint(601,0.0602,7044.831);
   graph->SetPoint(602,0.0603,7042.706);
   graph->SetPoint(603,0.0604,7040.581);
   graph->SetPoint(604,0.0605,7038.456);
   graph->SetPoint(605,0.0606,7036.331);
   graph->SetPoint(606,0.0607,7034.206);
   graph->SetPoint(607,0.0608,7032.081);
   graph->SetPoint(608,0.0609,7029.957);
   graph->SetPoint(609,0.061,7027.832);
   graph->SetPoint(610,0.0611,7025.707);
   graph->SetPoint(611,0.0612,7023.582);
   graph->SetPoint(612,0.0613,7021.457);
   graph->SetPoint(613,0.0614,7019.332);
   graph->SetPoint(614,0.0615,7017.208);
   graph->SetPoint(615,0.0616,7015.083);
   graph->SetPoint(616,0.0617,7012.958);
   graph->SetPoint(617,0.0618,7010.833);
   graph->SetPoint(618,0.0619,7008.709);
   graph->SetPoint(619,0.062,7006.584);
   graph->SetPoint(620,0.0621,7004.459);
   graph->SetPoint(621,0.0622,7002.335);
   graph->SetPoint(622,0.0623,7000.21);
   graph->SetPoint(623,0.0624,6998.086);
   graph->SetPoint(624,0.0625,6995.961);
   graph->SetPoint(625,0.0626,6993.836);
   graph->SetPoint(626,0.0627,6991.712);
   graph->SetPoint(627,0.0628,6989.587);
   graph->SetPoint(628,0.0629,6987.463);
   graph->SetPoint(629,0.063,6985.339);
   graph->SetPoint(630,0.0631,6983.214);
   graph->SetPoint(631,0.0632,6981.09);
   graph->SetPoint(632,0.0633,6978.965);
   graph->SetPoint(633,0.0634,6976.841);
   graph->SetPoint(634,0.0635,6974.717);
   graph->SetPoint(635,0.0636,6972.592);
   graph->SetPoint(636,0.0637,6970.468);
   graph->SetPoint(637,0.0638,6968.344);
   graph->SetPoint(638,0.0639,6966.219);
   graph->SetPoint(639,0.064,6964.095);
   graph->SetPoint(640,0.0641,6961.971);
   graph->SetPoint(641,0.0642,6959.847);
   graph->SetPoint(642,0.0643,6957.723);
   graph->SetPoint(643,0.0644,6955.598);
   graph->SetPoint(644,0.0645,6953.474);
   graph->SetPoint(645,0.0646,6951.35);
   graph->SetPoint(646,0.0647,6949.226);
   graph->SetPoint(647,0.0648,6947.102);
   graph->SetPoint(648,0.0649,6944.978);
   graph->SetPoint(649,0.065,6942.854);
   graph->SetPoint(650,0.0651,6940.73);
   graph->SetPoint(651,0.0652,6938.606);
   graph->SetPoint(652,0.0653,6936.482);
   graph->SetPoint(653,0.0654,6934.358);
   graph->SetPoint(654,0.0655,6932.235);
   graph->SetPoint(655,0.0656,6930.111);
   graph->SetPoint(656,0.0657,6927.987);
   graph->SetPoint(657,0.0658,6925.863);
   graph->SetPoint(658,0.0659,6923.739);
   graph->SetPoint(659,0.066,6921.616);
   graph->SetPoint(660,0.0661,6919.492);
   graph->SetPoint(661,0.0662,6917.368);
   graph->SetPoint(662,0.0663,6915.245);
   graph->SetPoint(663,0.0664,6913.121);
   graph->SetPoint(664,0.0665,6910.998);
   graph->SetPoint(665,0.0666,6908.874);
   graph->SetPoint(666,0.0667,6906.751);
   graph->SetPoint(667,0.0668,6904.627);
   graph->SetPoint(668,0.0669,6902.504);
   graph->SetPoint(669,0.067,6900.38);
   graph->SetPoint(670,0.0671,6898.257);
   graph->SetPoint(671,0.0672,6896.134);
   graph->SetPoint(672,0.0673,6894.01);
   graph->SetPoint(673,0.0674,6891.887);
   graph->SetPoint(674,0.0675,6889.764);
   graph->SetPoint(675,0.0676,6887.641);
   graph->SetPoint(676,0.0677,6885.517);
   graph->SetPoint(677,0.0678,6883.394);
   graph->SetPoint(678,0.0679,6881.271);
   graph->SetPoint(679,0.068,6879.148);
   graph->SetPoint(680,0.0681,6877.025);
   graph->SetPoint(681,0.0682,6874.902);
   graph->SetPoint(682,0.0683,6872.779);
   graph->SetPoint(683,0.0684,6870.656);
   graph->SetPoint(684,0.0685,6868.533);
   graph->SetPoint(685,0.0686,6866.41);
   graph->SetPoint(686,0.0687,6864.288);
   graph->SetPoint(687,0.0688,6862.165);
   graph->SetPoint(688,0.0689,6860.042);
   graph->SetPoint(689,0.069,6857.919);
   graph->SetPoint(690,0.0691,6855.797);
   graph->SetPoint(691,0.0692,6853.674);
   graph->SetPoint(692,0.0693,6851.551);
   graph->SetPoint(693,0.0694,6849.429);
   graph->SetPoint(694,0.0695,6847.306);
   graph->SetPoint(695,0.0696,6845.184);
   graph->SetPoint(696,0.0697,6843.061);
   graph->SetPoint(697,0.0698,6840.939);
   graph->SetPoint(698,0.0699,6838.816);
   graph->SetPoint(699,0.07,6836.694);
   graph->SetPoint(700,0.0701,6834.572);
   graph->SetPoint(701,0.0702,6832.449);
   graph->SetPoint(702,0.0703,6830.327);
   graph->SetPoint(703,0.0704,6828.205);
   graph->SetPoint(704,0.0705,6826.083);
   graph->SetPoint(705,0.0706,6823.961);
   graph->SetPoint(706,0.0707,6821.839);
   graph->SetPoint(707,0.0708,6819.717);
   graph->SetPoint(708,0.0709,6817.595);
   graph->SetPoint(709,0.071,6815.473);
   graph->SetPoint(710,0.0711,6813.351);
   graph->SetPoint(711,0.0712,6811.229);
   graph->SetPoint(712,0.0713,6809.107);
   graph->SetPoint(713,0.0714,6806.985);
   graph->SetPoint(714,0.0715,6804.864);
   graph->SetPoint(715,0.0716,6802.742);
   graph->SetPoint(716,0.0717,6800.62);
   graph->SetPoint(717,0.0718,6798.499);
   graph->SetPoint(718,0.0719,6796.377);
   graph->SetPoint(719,0.072,6794.256);
   graph->SetPoint(720,0.0721,6792.134);
   graph->SetPoint(721,0.0722,6790.013);
   graph->SetPoint(722,0.0723,6787.891);
   graph->SetPoint(723,0.0724,6785.77);
   graph->SetPoint(724,0.0725,6783.649);
   graph->SetPoint(725,0.0726,6781.527);
   graph->SetPoint(726,0.0727,6779.406);
   graph->SetPoint(727,0.0728,6777.285);
   graph->SetPoint(728,0.0729,6775.164);
   graph->SetPoint(729,0.073,6773.043);
   graph->SetPoint(730,0.0731,6770.922);
   graph->SetPoint(731,0.0732,6768.801);
   graph->SetPoint(732,0.0733,6766.68);
   graph->SetPoint(733,0.0734,6764.559);
   graph->SetPoint(734,0.0735,6762.438);
   graph->SetPoint(735,0.0736,6760.317);
   graph->SetPoint(736,0.0737,6758.197);
   graph->SetPoint(737,0.0738,6756.076);
   graph->SetPoint(738,0.0739,6753.955);
   graph->SetPoint(739,0.074,6751.835);
   graph->SetPoint(740,0.0741,6749.714);
   graph->SetPoint(741,0.0742,6747.594);
   graph->SetPoint(742,0.0743,6745.473);
   graph->SetPoint(743,0.0744,6743.353);
   graph->SetPoint(744,0.0745,6741.233);
   graph->SetPoint(745,0.0746,6739.112);
   graph->SetPoint(746,0.0747,6736.992);
   graph->SetPoint(747,0.0748,6734.872);
   graph->SetPoint(748,0.0749,6732.752);
   graph->SetPoint(749,0.075,6730.632);
   graph->SetPoint(750,0.0751,6728.512);
   graph->SetPoint(751,0.0752,6726.392);
   graph->SetPoint(752,0.0753,6724.272);
   graph->SetPoint(753,0.0754,6722.152);
   graph->SetPoint(754,0.0755,6720.032);
   graph->SetPoint(755,0.0756,6717.912);
   graph->SetPoint(756,0.0757,6715.792);
   graph->SetPoint(757,0.0758,6713.673);
   graph->SetPoint(758,0.0759,6711.553);
   graph->SetPoint(759,0.076,6709.433);
   graph->SetPoint(760,0.0761,6707.314);
   graph->SetPoint(761,0.0762,6705.194);
   graph->SetPoint(762,0.0763,6703.075);
   graph->SetPoint(763,0.0764,6700.956);
   graph->SetPoint(764,0.0765,6698.836);
   graph->SetPoint(765,0.0766,6696.717);
   graph->SetPoint(766,0.0767,6694.598);
   graph->SetPoint(767,0.0768,6692.479);
   graph->SetPoint(768,0.0769,6690.36);
   graph->SetPoint(769,0.077,6688.241);
   graph->SetPoint(770,0.0771,6686.122);
   graph->SetPoint(771,0.0772,6684.003);
   graph->SetPoint(772,0.0773,6681.884);
   graph->SetPoint(773,0.0774,6679.765);
   graph->SetPoint(774,0.0775,6677.647);
   graph->SetPoint(775,0.0776,6675.528);
   graph->SetPoint(776,0.0777,6673.409);
   graph->SetPoint(777,0.0778,6671.291);
   graph->SetPoint(778,0.0779,6669.172);
   graph->SetPoint(779,0.078,6667.054);
   graph->SetPoint(780,0.0781,6664.935);
   graph->SetPoint(781,0.0782,6662.817);
   graph->SetPoint(782,0.0783,6660.699);
   graph->SetPoint(783,0.0784,6658.58);
   graph->SetPoint(784,0.0785,6656.462);
   graph->SetPoint(785,0.0786,6654.344);
   graph->SetPoint(786,0.0787,6652.226);
   graph->SetPoint(787,0.0788,6650.108);
   graph->SetPoint(788,0.0789,6647.99);
   graph->SetPoint(789,0.079,6645.872);
   graph->SetPoint(790,0.0791,6643.755);
   graph->SetPoint(791,0.0792,6641.637);
   graph->SetPoint(792,0.0793,6639.519);
   graph->SetPoint(793,0.0794,6637.402);
   graph->SetPoint(794,0.0795,6635.284);
   graph->SetPoint(795,0.0796,6633.167);
   graph->SetPoint(796,0.0797,6631.049);
   graph->SetPoint(797,0.0798,6628.932);
   graph->SetPoint(798,0.0799,6626.815);
   graph->SetPoint(799,0.08,6624.697);
   graph->SetPoint(800,0.0801,6622.58);
   graph->SetPoint(801,0.0802,6620.463);
   graph->SetPoint(802,0.0803,6618.346);
   graph->SetPoint(803,0.0804,6616.229);
   graph->SetPoint(804,0.0805,6614.112);
   graph->SetPoint(805,0.0806,6611.995);
   graph->SetPoint(806,0.0807,6609.879);
   graph->SetPoint(807,0.0808,6607.762);
   graph->SetPoint(808,0.0809,6605.645);
   graph->SetPoint(809,0.081,6603.529);
   graph->SetPoint(810,0.0811,6601.412);
   graph->SetPoint(811,0.0812,6599.296);
   graph->SetPoint(812,0.0813,6597.179);
   graph->SetPoint(813,0.0814,6595.063);
   graph->SetPoint(814,0.0815,6592.947);
   graph->SetPoint(815,0.0816,6590.831);
   graph->SetPoint(816,0.0817,6588.715);
   graph->SetPoint(817,0.0818,6586.599);
   graph->SetPoint(818,0.0819,6584.483);
   graph->SetPoint(819,0.082,6582.367);
   graph->SetPoint(820,0.0821,6580.251);
   graph->SetPoint(821,0.0822,6578.135);
   graph->SetPoint(822,0.0823,6576.019);
   graph->SetPoint(823,0.0824,6573.904);
   graph->SetPoint(824,0.0825,6571.788);
   graph->SetPoint(825,0.0826,6569.673);
   graph->SetPoint(826,0.0827,6567.557);
   graph->SetPoint(827,0.0828,6565.442);
   graph->SetPoint(828,0.0829,6563.327);
   graph->SetPoint(829,0.083,6561.211);
   graph->SetPoint(830,0.0831,6559.096);
   graph->SetPoint(831,0.0832,6556.981);
   graph->SetPoint(832,0.0833,6554.866);
   graph->SetPoint(833,0.0834,6552.751);
   graph->SetPoint(834,0.0835,6550.636);
   graph->SetPoint(835,0.0836,6548.522);
   graph->SetPoint(836,0.0837,6546.407);
   graph->SetPoint(837,0.0838,6544.292);
   graph->SetPoint(838,0.0839,6542.178);
   graph->SetPoint(839,0.084,6540.063);
   graph->SetPoint(840,0.0841,6537.949);
   graph->SetPoint(841,0.0842,6535.835);
   graph->SetPoint(842,0.0843,6533.72);
   graph->SetPoint(843,0.0844,6531.606);
   graph->SetPoint(844,0.0845,6529.492);
   graph->SetPoint(845,0.0846,6527.378);
   graph->SetPoint(846,0.0847,6525.264);
   graph->SetPoint(847,0.0848,6523.15);
   graph->SetPoint(848,0.0849,6521.036);
   graph->SetPoint(849,0.085,6518.923);
   graph->SetPoint(850,0.0851,6516.809);
   graph->SetPoint(851,0.0852,6514.695);
   graph->SetPoint(852,0.0853,6512.582);
   graph->SetPoint(853,0.0854,6510.468);
   graph->SetPoint(854,0.0855,6508.355);
   graph->SetPoint(855,0.0856,6506.242);
   graph->SetPoint(856,0.0857,6504.129);
   graph->SetPoint(857,0.0858,6502.016);
   graph->SetPoint(858,0.0859,6499.902);
   graph->SetPoint(859,0.086,6497.79);
   graph->SetPoint(860,0.0861,6495.677);
   graph->SetPoint(861,0.0862,6493.564);
   graph->SetPoint(862,0.0863,6491.451);
   graph->SetPoint(863,0.0864,6489.338);
   graph->SetPoint(864,0.0865,6487.226);
   graph->SetPoint(865,0.0866,6485.113);
   graph->SetPoint(866,0.0867,6483.001);
   graph->SetPoint(867,0.0868,6480.889);
   graph->SetPoint(868,0.0869,6478.776);
   graph->SetPoint(869,0.087,6476.664);
   graph->SetPoint(870,0.0871,6474.552);
   graph->SetPoint(871,0.0872,6472.44);
   graph->SetPoint(872,0.0873,6470.328);
   graph->SetPoint(873,0.0874,6468.216);
   graph->SetPoint(874,0.0875,6466.105);
   graph->SetPoint(875,0.0876,6463.993);
   graph->SetPoint(876,0.0877,6461.881);
   graph->SetPoint(877,0.0878,6459.77);
   graph->SetPoint(878,0.0879,6457.659);
   graph->SetPoint(879,0.088,6455.547);
   graph->SetPoint(880,0.0881,6453.436);
   graph->SetPoint(881,0.0882,6451.325);
   graph->SetPoint(882,0.0883,6449.214);
   graph->SetPoint(883,0.0884,6447.103);
   graph->SetPoint(884,0.0885,6444.992);
   graph->SetPoint(885,0.0886,6442.881);
   graph->SetPoint(886,0.0887,6440.77);
   graph->SetPoint(887,0.0888,6438.659);
   graph->SetPoint(888,0.0889,6436.549);
   graph->SetPoint(889,0.089,6434.438);
   graph->SetPoint(890,0.0891,6432.328);
   graph->SetPoint(891,0.0892,6430.218);
   graph->SetPoint(892,0.0893,6428.107);
   graph->SetPoint(893,0.0894,6425.997);
   graph->SetPoint(894,0.0895,6423.887);
   graph->SetPoint(895,0.0896,6421.777);
   graph->SetPoint(896,0.0897,6419.667);
   graph->SetPoint(897,0.0898,6417.558);
   graph->SetPoint(898,0.0899,6415.448);
   graph->SetPoint(899,0.09,6413.338);
   graph->SetPoint(900,0.0901,6411.229);
   graph->SetPoint(901,0.0902,6409.119);
   graph->SetPoint(902,0.0903,6407.01);
   graph->SetPoint(903,0.0904,6404.901);
   graph->SetPoint(904,0.0905,6402.791);
   graph->SetPoint(905,0.0906,6400.682);
   graph->SetPoint(906,0.0907,6398.573);
   graph->SetPoint(907,0.0908,6396.465);
   graph->SetPoint(908,0.0909,6394.356);
   graph->SetPoint(909,0.091,6392.247);
   graph->SetPoint(910,0.0911,6390.138);
   graph->SetPoint(911,0.0912,6388.03);
   graph->SetPoint(912,0.0913,6385.921);
   graph->SetPoint(913,0.0914,6383.813);
   graph->SetPoint(914,0.0915,6381.705);
   graph->SetPoint(915,0.0916,6379.597);
   graph->SetPoint(916,0.0917,6377.488);
   graph->SetPoint(917,0.0918,6375.38);
   graph->SetPoint(918,0.0919,6373.273);
   graph->SetPoint(919,0.092,6371.165);
   graph->SetPoint(920,0.0921,6369.057);
   graph->SetPoint(921,0.0922,6366.949);
   graph->SetPoint(922,0.0923,6364.842);
   graph->SetPoint(923,0.0924,6362.735);
   graph->SetPoint(924,0.0925,6360.627);
   graph->SetPoint(925,0.0926,6358.52);
   graph->SetPoint(926,0.0927,6356.413);
   graph->SetPoint(927,0.0928,6354.306);
   graph->SetPoint(928,0.0929,6352.199);
   graph->SetPoint(929,0.093,6350.092);
   graph->SetPoint(930,0.0931,6347.985);
   graph->SetPoint(931,0.0932,6345.879);
   graph->SetPoint(932,0.0933,6343.772);
   graph->SetPoint(933,0.0934,6341.665);
   graph->SetPoint(934,0.0935,6339.559);
   graph->SetPoint(935,0.0936,6337.453);
   graph->SetPoint(936,0.0937,6335.347);
   graph->SetPoint(937,0.0938,6333.241);
   graph->SetPoint(938,0.0939,6331.135);
   graph->SetPoint(939,0.094,6329.029);
   graph->SetPoint(940,0.0941,6326.923);
   graph->SetPoint(941,0.0942,6324.817);
   graph->SetPoint(942,0.0943,6322.712);
   graph->SetPoint(943,0.0944,6320.606);
   graph->SetPoint(944,0.0945,6318.501);
   graph->SetPoint(945,0.0946,6316.396);
   graph->SetPoint(946,0.0947,6314.29);
   graph->SetPoint(947,0.0948,6312.185);
   graph->SetPoint(948,0.0949,6310.08);
   graph->SetPoint(949,0.095,6307.975);
   graph->SetPoint(950,0.0951,6305.871);
   graph->SetPoint(951,0.0952,6303.766);
   graph->SetPoint(952,0.0953,6301.661);
   graph->SetPoint(953,0.0954,6299.557);
   graph->SetPoint(954,0.0955,6297.452);
   graph->SetPoint(955,0.0956,6295.348);
   graph->SetPoint(956,0.0957,6293.244);
   graph->SetPoint(957,0.0958,6291.14);
   graph->SetPoint(958,0.0959,6289.036);
   graph->SetPoint(959,0.096,6286.932);
   graph->SetPoint(960,0.0961,6284.828);
   graph->SetPoint(961,0.0962,6282.725);
   graph->SetPoint(962,0.0963,6280.621);
   graph->SetPoint(963,0.0964,6278.518);
   graph->SetPoint(964,0.0965,6276.414);
   graph->SetPoint(965,0.0966,6274.311);
   graph->SetPoint(966,0.0967,6272.208);
   graph->SetPoint(967,0.0968,6270.105);
   graph->SetPoint(968,0.0969,6268.002);
   graph->SetPoint(969,0.097,6265.899);
   graph->SetPoint(970,0.0971,6263.796);
   graph->SetPoint(971,0.0972,6261.694);
   graph->SetPoint(972,0.0973,6259.591);
   graph->SetPoint(973,0.0974,6257.489);
   graph->SetPoint(974,0.0975,6255.387);
   graph->SetPoint(975,0.0976,6253.285);
   graph->SetPoint(976,0.0977,6251.182);
   graph->SetPoint(977,0.0978,6249.08);
   graph->SetPoint(978,0.0979,6246.979);
   graph->SetPoint(979,0.098,6244.877);
   graph->SetPoint(980,0.0981,6242.775);
   graph->SetPoint(981,0.0982,6240.674);
   graph->SetPoint(982,0.0983,6238.572);
   graph->SetPoint(983,0.0984,6236.471);
   graph->SetPoint(984,0.0985,6234.37);
   graph->SetPoint(985,0.0986,6232.269);
   graph->SetPoint(986,0.0987,6230.168);
   graph->SetPoint(987,0.0988,6228.067);
   graph->SetPoint(988,0.0989,6225.966);
   graph->SetPoint(989,0.099,6223.865);
   graph->SetPoint(990,0.0991,6221.765);
   graph->SetPoint(991,0.0992,6219.664);
   graph->SetPoint(992,0.0993,6217.564);
   graph->SetPoint(993,0.0994,6215.464);
   graph->SetPoint(994,0.0995,6213.364);
   graph->SetPoint(995,0.0996,6211.264);
   graph->SetPoint(996,0.0997,6209.164);
   graph->SetPoint(997,0.0998,6207.064);
   graph->SetPoint(998,0.0999,6204.965);
   graph->SetPoint(999,0.1,6202.865);
   graph->SetPoint(1000,0.1001,6200.766);
   graph->SetPoint(1001,0.1002,6198.666);
   graph->SetPoint(1002,0.1003,6196.567);
   graph->SetPoint(1003,0.1004,6194.468);
   graph->SetPoint(1004,0.1005,6192.369);
   graph->SetPoint(1005,0.1006,6190.27);
   graph->SetPoint(1006,0.1007,6188.172);
   graph->SetPoint(1007,0.1008,6186.073);
   graph->SetPoint(1008,0.1009,6183.974);
   graph->SetPoint(1009,0.101,6181.876);
   graph->SetPoint(1010,0.1011,6179.778);
   graph->SetPoint(1011,0.1012,6177.68);
   graph->SetPoint(1012,0.1013,6175.582);
   graph->SetPoint(1013,0.1014,6173.484);
   graph->SetPoint(1014,0.1015,6171.386);
   graph->SetPoint(1015,0.1016,6169.288);
   graph->SetPoint(1016,0.1017,6167.191);
   graph->SetPoint(1017,0.1018,6165.093);
   graph->SetPoint(1018,0.1019,6162.996);
   graph->SetPoint(1019,0.102,6160.899);
   graph->SetPoint(1020,0.1021,6158.802);
   graph->SetPoint(1021,0.1022,6156.705);
   graph->SetPoint(1022,0.1023,6154.608);
   graph->SetPoint(1023,0.1024,6152.511);
   graph->SetPoint(1024,0.1025,6150.414);
   graph->SetPoint(1025,0.1026,6148.318);
   graph->SetPoint(1026,0.1027,6146.221);
   graph->SetPoint(1027,0.1028,6144.125);
   graph->SetPoint(1028,0.1029,6142.029);
   graph->SetPoint(1029,0.103,6139.933);
   graph->SetPoint(1030,0.1031,6137.837);
   graph->SetPoint(1031,0.1032,6135.741);
   graph->SetPoint(1032,0.1033,6133.646);
   graph->SetPoint(1033,0.1034,6131.55);
   graph->SetPoint(1034,0.1035,6129.455);
   graph->SetPoint(1035,0.1036,6127.359);
   graph->SetPoint(1036,0.1037,6125.264);
   graph->SetPoint(1037,0.1038,6123.169);
   graph->SetPoint(1038,0.1039,6121.074);
   graph->SetPoint(1039,0.104,6118.98);
   graph->SetPoint(1040,0.1041,6116.885);
   graph->SetPoint(1041,0.1042,6114.79);
   graph->SetPoint(1042,0.1043,6112.696);
   graph->SetPoint(1043,0.1044,6110.602);
   graph->SetPoint(1044,0.1045,6108.507);
   graph->SetPoint(1045,0.1046,6106.413);
   graph->SetPoint(1046,0.1047,6104.319);
   graph->SetPoint(1047,0.1048,6102.226);
   graph->SetPoint(1048,0.1049,6100.132);
   graph->SetPoint(1049,0.105,6098.038);
   graph->SetPoint(1050,0.1051,6095.945);
   graph->SetPoint(1051,0.1052,6093.852);
   graph->SetPoint(1052,0.1053,6091.758);
   graph->SetPoint(1053,0.1054,6089.665);
   graph->SetPoint(1054,0.1055,6087.572);
   graph->SetPoint(1055,0.1056,6085.48);
   graph->SetPoint(1056,0.1057,6083.387);
   graph->SetPoint(1057,0.1058,6081.294);
   graph->SetPoint(1058,0.1059,6079.202);
   graph->SetPoint(1059,0.106,6077.11);
   graph->SetPoint(1060,0.1061,6075.018);
   graph->SetPoint(1061,0.1062,6072.926);
   graph->SetPoint(1062,0.1063,6070.834);
   graph->SetPoint(1063,0.1064,6068.742);
   graph->SetPoint(1064,0.1065,6066.65);
   graph->SetPoint(1065,0.1066,6064.559);
   graph->SetPoint(1066,0.1067,6062.467);
   graph->SetPoint(1067,0.1068,6060.376);
   graph->SetPoint(1068,0.1069,6058.285);
   graph->SetPoint(1069,0.107,6056.194);
   graph->SetPoint(1070,0.1071,6054.103);
   graph->SetPoint(1071,0.1072,6052.012);
   graph->SetPoint(1072,0.1073,6049.922);
   graph->SetPoint(1073,0.1074,6047.831);
   graph->SetPoint(1074,0.1075,6045.741);
   graph->SetPoint(1075,0.1076,6043.651);
   graph->SetPoint(1076,0.1077,6041.561);
   graph->SetPoint(1077,0.1078,6039.471);
   graph->SetPoint(1078,0.1079,6037.381);
   graph->SetPoint(1079,0.108,6035.291);
   graph->SetPoint(1080,0.1081,6033.202);
   graph->SetPoint(1081,0.1082,6031.112);
   graph->SetPoint(1082,0.1083,6029.023);
   graph->SetPoint(1083,0.1084,6026.934);
   graph->SetPoint(1084,0.1085,6024.845);
   graph->SetPoint(1085,0.1086,6022.756);
   graph->SetPoint(1086,0.1087,6020.667);
   graph->SetPoint(1087,0.1088,6018.579);
   graph->SetPoint(1088,0.1089,6016.49);
   graph->SetPoint(1089,0.109,6014.402);
   graph->SetPoint(1090,0.1091,6012.314);
   graph->SetPoint(1091,0.1092,6010.226);
   graph->SetPoint(1092,0.1093,6008.138);
   graph->SetPoint(1093,0.1094,6006.05);
   graph->SetPoint(1094,0.1095,6003.962);
   graph->SetPoint(1095,0.1096,6001.875);
   graph->SetPoint(1096,0.1097,5999.788);
   graph->SetPoint(1097,0.1098,5997.7);
   graph->SetPoint(1098,0.1099,5995.613);
   graph->SetPoint(1099,0.11,5993.526);
   graph->SetPoint(1100,0.1101,5991.439);
   graph->SetPoint(1101,0.1102,5989.353);
   graph->SetPoint(1102,0.1103,5987.266);
   graph->SetPoint(1103,0.1104,5985.18);
   graph->SetPoint(1104,0.1105,5983.094);
   graph->SetPoint(1105,0.1106,5981.007);
   graph->SetPoint(1106,0.1107,5978.921);
   graph->SetPoint(1107,0.1108,5976.836);
   graph->SetPoint(1108,0.1109,5974.75);
   graph->SetPoint(1109,0.111,5972.664);
   graph->SetPoint(1110,0.1111,5970.579);
   graph->SetPoint(1111,0.1112,5968.494);
   graph->SetPoint(1112,0.1113,5966.408);
   graph->SetPoint(1113,0.1114,5964.323);
   graph->SetPoint(1114,0.1115,5962.239);
   graph->SetPoint(1115,0.1116,5960.154);
   graph->SetPoint(1116,0.1117,5958.069);
   graph->SetPoint(1117,0.1118,5955.985);
   graph->SetPoint(1118,0.1119,5953.901);
   graph->SetPoint(1119,0.112,5951.816);
   graph->SetPoint(1120,0.1121,5949.732);
   graph->SetPoint(1121,0.1122,5947.649);
   graph->SetPoint(1122,0.1123,5945.565);
   graph->SetPoint(1123,0.1124,5943.481);
   graph->SetPoint(1124,0.1125,5941.398);
   graph->SetPoint(1125,0.1126,5939.314);
   graph->SetPoint(1126,0.1127,5937.231);
   graph->SetPoint(1127,0.1128,5935.148);
   graph->SetPoint(1128,0.1129,5933.066);
   graph->SetPoint(1129,0.113,5930.983);
   graph->SetPoint(1130,0.1131,5928.9);
   graph->SetPoint(1131,0.1132,5926.818);
   graph->SetPoint(1132,0.1133,5924.736);
   graph->SetPoint(1133,0.1134,5922.653);
   graph->SetPoint(1134,0.1135,5920.571);
   graph->SetPoint(1135,0.1136,5918.49);
   graph->SetPoint(1136,0.1137,5916.408);
   graph->SetPoint(1137,0.1138,5914.326);
   graph->SetPoint(1138,0.1139,5912.245);
   graph->SetPoint(1139,0.114,5910.164);
   graph->SetPoint(1140,0.1141,5908.083);
   graph->SetPoint(1141,0.1142,5906.002);
   graph->SetPoint(1142,0.1143,5903.921);
   graph->SetPoint(1143,0.1144,5901.84);
   graph->SetPoint(1144,0.1145,5899.76);
   graph->SetPoint(1145,0.1146,5897.679);
   graph->SetPoint(1146,0.1147,5895.599);
   graph->SetPoint(1147,0.1148,5893.519);
   graph->SetPoint(1148,0.1149,5891.439);
   graph->SetPoint(1149,0.115,5889.36);
   graph->SetPoint(1150,0.1151,5887.28);
   graph->SetPoint(1151,0.1152,5885.2);
   graph->SetPoint(1152,0.1153,5883.121);
   graph->SetPoint(1153,0.1154,5881.042);
   graph->SetPoint(1154,0.1155,5878.963);
   graph->SetPoint(1155,0.1156,5876.884);
   graph->SetPoint(1156,0.1157,5874.806);
   graph->SetPoint(1157,0.1158,5872.727);
   graph->SetPoint(1158,0.1159,5870.649);
   graph->SetPoint(1159,0.116,5868.57);
   graph->SetPoint(1160,0.1161,5866.492);
   graph->SetPoint(1161,0.1162,5864.414);
   graph->SetPoint(1162,0.1163,5862.337);
   graph->SetPoint(1163,0.1164,5860.259);
   graph->SetPoint(1164,0.1165,5858.181);
   graph->SetPoint(1165,0.1166,5856.104);
   graph->SetPoint(1166,0.1167,5854.027);
   graph->SetPoint(1167,0.1168,5851.95);
   graph->SetPoint(1168,0.1169,5849.873);
   graph->SetPoint(1169,0.117,5847.796);
   graph->SetPoint(1170,0.1171,5845.72);
   graph->SetPoint(1171,0.1172,5843.644);
   graph->SetPoint(1172,0.1173,5841.567);
   graph->SetPoint(1173,0.1174,5839.491);
   graph->SetPoint(1174,0.1175,5837.415);
   graph->SetPoint(1175,0.1176,5835.34);
   graph->SetPoint(1176,0.1177,5833.264);
   graph->SetPoint(1177,0.1178,5831.189);
   graph->SetPoint(1178,0.1179,5829.113);
   graph->SetPoint(1179,0.118,5827.038);
   graph->SetPoint(1180,0.1181,5824.963);
   graph->SetPoint(1181,0.1182,5822.888);
   graph->SetPoint(1182,0.1183,5820.814);
   graph->SetPoint(1183,0.1184,5818.739);
   graph->SetPoint(1184,0.1185,5816.665);
   graph->SetPoint(1185,0.1186,5814.591);
   graph->SetPoint(1186,0.1187,5812.517);
   graph->SetPoint(1187,0.1188,5810.443);
   graph->SetPoint(1188,0.1189,5808.369);
   graph->SetPoint(1189,0.119,5806.296);
   graph->SetPoint(1190,0.1191,5804.222);
   graph->SetPoint(1191,0.1192,5802.149);
   graph->SetPoint(1192,0.1193,5800.076);
   graph->SetPoint(1193,0.1194,5798.003);
   graph->SetPoint(1194,0.1195,5795.93);
   graph->SetPoint(1195,0.1196,5793.858);
   graph->SetPoint(1196,0.1197,5791.785);
   graph->SetPoint(1197,0.1198,5789.713);
   graph->SetPoint(1198,0.1199,5787.641);
   graph->SetPoint(1199,0.12,5785.569);
   graph->SetPoint(1200,0.1201,5783.497);
   graph->SetPoint(1201,0.1202,5781.426);
   graph->SetPoint(1202,0.1203,5779.354);
   graph->SetPoint(1203,0.1204,5777.283);
   graph->SetPoint(1204,0.1205,5775.212);
   graph->SetPoint(1205,0.1206,5773.141);
   graph->SetPoint(1206,0.1207,5771.07);
   graph->SetPoint(1207,0.1208,5768.999);
   graph->SetPoint(1208,0.1209,5766.929);
   graph->SetPoint(1209,0.121,5764.859);
   graph->SetPoint(1210,0.1211,5762.789);
   graph->SetPoint(1211,0.1212,5760.719);
   graph->SetPoint(1212,0.1213,5758.649);
   graph->SetPoint(1213,0.1214,5756.579);
   graph->SetPoint(1214,0.1215,5754.51);
   graph->SetPoint(1215,0.1216,5752.44);
   graph->SetPoint(1216,0.1217,5750.371);
   graph->SetPoint(1217,0.1218,5748.302);
   graph->SetPoint(1218,0.1219,5746.234);
   graph->SetPoint(1219,0.122,5744.165);
   graph->SetPoint(1220,0.1221,5742.096);
   graph->SetPoint(1221,0.1222,5740.028);
   graph->SetPoint(1222,0.1223,5737.96);
   graph->SetPoint(1223,0.1224,5735.892);
   graph->SetPoint(1224,0.1225,5733.824);
   graph->SetPoint(1225,0.1226,5731.757);
   graph->SetPoint(1226,0.1227,5729.689);
   graph->SetPoint(1227,0.1228,5727.622);
   graph->SetPoint(1228,0.1229,5725.555);
   graph->SetPoint(1229,0.123,5723.488);
   graph->SetPoint(1230,0.1231,5721.421);
   graph->SetPoint(1231,0.1232,5719.354);
   graph->SetPoint(1232,0.1233,5717.288);
   graph->SetPoint(1233,0.1234,5715.222);
   graph->SetPoint(1234,0.1235,5713.156);
   graph->SetPoint(1235,0.1236,5711.09);
   graph->SetPoint(1236,0.1237,5709.024);
   graph->SetPoint(1237,0.1238,5706.958);
   graph->SetPoint(1238,0.1239,5704.893);
   graph->SetPoint(1239,0.124,5702.828);
   graph->SetPoint(1240,0.1241,5700.763);
   graph->SetPoint(1241,0.1242,5698.698);
   graph->SetPoint(1242,0.1243,5696.633);
   graph->SetPoint(1243,0.1244,5694.569);
   graph->SetPoint(1244,0.1245,5692.504);
   graph->SetPoint(1245,0.1246,5690.44);
   graph->SetPoint(1246,0.1247,5688.376);
   graph->SetPoint(1247,0.1248,5686.312);
   graph->SetPoint(1248,0.1249,5684.248);
   graph->SetPoint(1249,0.125,5682.185);
   graph->SetPoint(1250,0.1251,5680.122);
   graph->SetPoint(1251,0.1252,5678.059);
   graph->SetPoint(1252,0.1253,5675.996);
   graph->SetPoint(1253,0.1254,5673.933);
   graph->SetPoint(1254,0.1255,5671.87);
   graph->SetPoint(1255,0.1256,5669.808);
   graph->SetPoint(1256,0.1257,5667.745);
   graph->SetPoint(1257,0.1258,5665.683);
   graph->SetPoint(1258,0.1259,5663.621);
   graph->SetPoint(1259,0.126,5661.56);
   graph->SetPoint(1260,0.1261,5659.498);
   graph->SetPoint(1261,0.1262,5657.437);
   graph->SetPoint(1262,0.1263,5655.375);
   graph->SetPoint(1263,0.1264,5653.314);
   graph->SetPoint(1264,0.1265,5651.254);
   graph->SetPoint(1265,0.1266,5649.193);
   graph->SetPoint(1266,0.1267,5647.132);
   graph->SetPoint(1267,0.1268,5645.072);
   graph->SetPoint(1268,0.1269,5643.012);
   graph->SetPoint(1269,0.127,5640.952);
   graph->SetPoint(1270,0.1271,5638.892);
   graph->SetPoint(1271,0.1272,5636.833);
   graph->SetPoint(1272,0.1273,5634.773);
   graph->SetPoint(1273,0.1274,5632.714);
   graph->SetPoint(1274,0.1275,5630.655);
   graph->SetPoint(1275,0.1276,5628.596);
   graph->SetPoint(1276,0.1277,5626.537);
   graph->SetPoint(1277,0.1278,5624.479);
   graph->SetPoint(1278,0.1279,5622.421);
   graph->SetPoint(1279,0.128,5620.362);
   graph->SetPoint(1280,0.1281,5618.304);
   graph->SetPoint(1281,0.1282,5616.247);
   graph->SetPoint(1282,0.1283,5614.189);
   graph->SetPoint(1283,0.1284,5612.132);
   graph->SetPoint(1284,0.1285,5610.074);
   graph->SetPoint(1285,0.1286,5608.017);
   graph->SetPoint(1286,0.1287,5605.96);
   graph->SetPoint(1287,0.1288,5603.904);
   graph->SetPoint(1288,0.1289,5601.847);
   graph->SetPoint(1289,0.129,5599.791);
   graph->SetPoint(1290,0.1291,5597.735);
   graph->SetPoint(1291,0.1292,5595.679);
   graph->SetPoint(1292,0.1293,5593.623);
   graph->SetPoint(1293,0.1294,5591.567);
   graph->SetPoint(1294,0.1295,5589.512);
   graph->SetPoint(1295,0.1296,5587.457);
   graph->SetPoint(1296,0.1297,5585.402);
   graph->SetPoint(1297,0.1298,5583.347);
   graph->SetPoint(1298,0.1299,5581.292);
   graph->SetPoint(1299,0.13,5579.238);
   graph->SetPoint(1300,0.1301,5577.184);
   graph->SetPoint(1301,0.1302,5575.13);
   graph->SetPoint(1302,0.1303,5573.076);
   graph->SetPoint(1303,0.1304,5571.022);
   graph->SetPoint(1304,0.1305,5568.968);
   graph->SetPoint(1305,0.1306,5566.915);
   graph->SetPoint(1306,0.1307,5564.862);
   graph->SetPoint(1307,0.1308,5562.809);
   graph->SetPoint(1308,0.1309,5560.756);
   graph->SetPoint(1309,0.131,5558.704);
   graph->SetPoint(1310,0.1311,5556.651);
   graph->SetPoint(1311,0.1312,5554.599);
   graph->SetPoint(1312,0.1313,5552.547);
   graph->SetPoint(1313,0.1314,5550.495);
   graph->SetPoint(1314,0.1315,5548.443);
   graph->SetPoint(1315,0.1316,5546.392);
   graph->SetPoint(1316,0.1317,5544.341);
   graph->SetPoint(1317,0.1318,5542.29);
   graph->SetPoint(1318,0.1319,5540.239);
   graph->SetPoint(1319,0.132,5538.188);
   graph->SetPoint(1320,0.1321,5536.138);
   graph->SetPoint(1321,0.1322,5534.087);
   graph->SetPoint(1322,0.1323,5532.037);
   graph->SetPoint(1323,0.1324,5529.987);
   graph->SetPoint(1324,0.1325,5527.938);
   graph->SetPoint(1325,0.1326,5525.888);
   graph->SetPoint(1326,0.1327,5523.839);
   graph->SetPoint(1327,0.1328,5521.79);
   graph->SetPoint(1328,0.1329,5519.741);
   graph->SetPoint(1329,0.133,5517.692);
   graph->SetPoint(1330,0.1331,5515.643);
   graph->SetPoint(1331,0.1332,5513.595);
   graph->SetPoint(1332,0.1333,5511.547);
   graph->SetPoint(1333,0.1334,5509.499);
   graph->SetPoint(1334,0.1335,5507.451);
   graph->SetPoint(1335,0.1336,5505.403);
   graph->SetPoint(1336,0.1337,5503.356);
   graph->SetPoint(1337,0.1338,5501.309);
   graph->SetPoint(1338,0.1339,5499.262);
   graph->SetPoint(1339,0.134,5497.215);
   graph->SetPoint(1340,0.1341,5495.168);
   graph->SetPoint(1341,0.1342,5493.122);
   graph->SetPoint(1342,0.1343,5491.076);
   graph->SetPoint(1343,0.1344,5489.03);
   graph->SetPoint(1344,0.1345,5486.984);
   graph->SetPoint(1345,0.1346,5484.938);
   graph->SetPoint(1346,0.1347,5482.893);
   graph->SetPoint(1347,0.1348,5480.848);
   graph->SetPoint(1348,0.1349,5478.802);
   graph->SetPoint(1349,0.135,5476.758);
   graph->SetPoint(1350,0.1351,5474.713);
   graph->SetPoint(1351,0.1352,5472.669);
   graph->SetPoint(1352,0.1353,5470.624);
   graph->SetPoint(1353,0.1354,5468.58);
   graph->SetPoint(1354,0.1355,5466.536);
   graph->SetPoint(1355,0.1356,5464.493);
   graph->SetPoint(1356,0.1357,5462.449);
   graph->SetPoint(1357,0.1358,5460.406);
   graph->SetPoint(1358,0.1359,5458.363);
   graph->SetPoint(1359,0.136,5456.32);
   graph->SetPoint(1360,0.1361,5454.278);
   graph->SetPoint(1361,0.1362,5452.235);
   graph->SetPoint(1362,0.1363,5450.193);
   graph->SetPoint(1363,0.1364,5448.151);
   graph->SetPoint(1364,0.1365,5446.109);
   graph->SetPoint(1365,0.1366,5444.067);
   graph->SetPoint(1366,0.1367,5442.026);
   graph->SetPoint(1367,0.1368,5439.985);
   graph->SetPoint(1368,0.1369,5437.944);
   graph->SetPoint(1369,0.137,5435.903);
   graph->SetPoint(1370,0.1371,5433.862);
   graph->SetPoint(1371,0.1372,5431.822);
   graph->SetPoint(1372,0.1373,5429.782);
   graph->SetPoint(1373,0.1374,5427.742);
   graph->SetPoint(1374,0.1375,5425.702);
   graph->SetPoint(1375,0.1376,5423.662);
   graph->SetPoint(1376,0.1377,5421.623);
   graph->SetPoint(1377,0.1378,5419.584);
   graph->SetPoint(1378,0.1379,5417.545);
   graph->SetPoint(1379,0.138,5415.506);
   graph->SetPoint(1380,0.1381,5413.467);
   graph->SetPoint(1381,0.1382,5411.429);
   graph->SetPoint(1382,0.1383,5409.391);
   graph->SetPoint(1383,0.1384,5407.353);
   graph->SetPoint(1384,0.1385,5405.315);
   graph->SetPoint(1385,0.1386,5403.278);
   graph->SetPoint(1386,0.1387,5401.24);
   graph->SetPoint(1387,0.1388,5399.203);
   graph->SetPoint(1388,0.1389,5397.166);
   graph->SetPoint(1389,0.139,5395.13);
   graph->SetPoint(1390,0.1391,5393.093);
   graph->SetPoint(1391,0.1392,5391.057);
   graph->SetPoint(1392,0.1393,5389.021);
   graph->SetPoint(1393,0.1394,5386.985);
   graph->SetPoint(1394,0.1395,5384.949);
   graph->SetPoint(1395,0.1396,5382.914);
   graph->SetPoint(1396,0.1397,5380.878);
   graph->SetPoint(1397,0.1398,5378.843);
   graph->SetPoint(1398,0.1399,5376.809);
   graph->SetPoint(1399,0.14,5374.774);
   graph->SetPoint(1400,0.1401,5372.74);
   graph->SetPoint(1401,0.1402,5370.705);
   graph->SetPoint(1402,0.1403,5368.671);
   graph->SetPoint(1403,0.1404,5366.638);
   graph->SetPoint(1404,0.1405,5364.604);
   graph->SetPoint(1405,0.1406,5362.571);
   graph->SetPoint(1406,0.1407,5360.538);
   graph->SetPoint(1407,0.1408,5358.505);
   graph->SetPoint(1408,0.1409,5356.472);
   graph->SetPoint(1409,0.141,5354.439);
   graph->SetPoint(1410,0.1411,5352.407);
   graph->SetPoint(1411,0.1412,5350.375);
   graph->SetPoint(1412,0.1413,5348.343);
   graph->SetPoint(1413,0.1414,5346.312);
   graph->SetPoint(1414,0.1415,5344.28);
   graph->SetPoint(1415,0.1416,5342.249);
   graph->SetPoint(1416,0.1417,5340.218);
   graph->SetPoint(1417,0.1418,5338.187);
   graph->SetPoint(1418,0.1419,5336.157);
   graph->SetPoint(1419,0.142,5334.126);
   graph->SetPoint(1420,0.1421,5332.096);
   graph->SetPoint(1421,0.1422,5330.066);
   graph->SetPoint(1422,0.1423,5328.036);
   graph->SetPoint(1423,0.1424,5326.007);
   graph->SetPoint(1424,0.1425,5323.978);
   graph->SetPoint(1425,0.1426,5321.949);
   graph->SetPoint(1426,0.1427,5319.92);
   graph->SetPoint(1427,0.1428,5317.891);
   graph->SetPoint(1428,0.1429,5315.863);
   graph->SetPoint(1429,0.143,5313.834);
   graph->SetPoint(1430,0.1431,5311.806);
   graph->SetPoint(1431,0.1432,5309.779);
   graph->SetPoint(1432,0.1433,5307.751);
   graph->SetPoint(1433,0.1434,5305.724);
   graph->SetPoint(1434,0.1435,5303.697);
   graph->SetPoint(1435,0.1436,5301.67);
   graph->SetPoint(1436,0.1437,5299.643);
   graph->SetPoint(1437,0.1438,5297.617);
   graph->SetPoint(1438,0.1439,5295.59);
   graph->SetPoint(1439,0.144,5293.564);
   graph->SetPoint(1440,0.1441,5291.539);
   graph->SetPoint(1441,0.1442,5289.513);
   graph->SetPoint(1442,0.1443,5287.488);
   graph->SetPoint(1443,0.1444,5285.462);
   graph->SetPoint(1444,0.1445,5283.438);
   graph->SetPoint(1445,0.1446,5281.413);
   graph->SetPoint(1446,0.1447,5279.388);
   graph->SetPoint(1447,0.1448,5277.364);
   graph->SetPoint(1448,0.1449,5275.34);
   graph->SetPoint(1449,0.145,5273.316);
   graph->SetPoint(1450,0.1451,5271.293);
   graph->SetPoint(1451,0.1452,5269.269);
   graph->SetPoint(1452,0.1453,5267.246);
   graph->SetPoint(1453,0.1454,5265.223);
   graph->SetPoint(1454,0.1455,5263.201);
   graph->SetPoint(1455,0.1456,5261.178);
   graph->SetPoint(1456,0.1457,5259.156);
   graph->SetPoint(1457,0.1458,5257.134);
   graph->SetPoint(1458,0.1459,5255.112);
   graph->SetPoint(1459,0.146,5253.09);
   graph->SetPoint(1460,0.1461,5251.069);
   graph->SetPoint(1461,0.1462,5249.048);
   graph->SetPoint(1462,0.1463,5247.027);
   graph->SetPoint(1463,0.1464,5245.006);
   graph->SetPoint(1464,0.1465,5242.986);
   graph->SetPoint(1465,0.1466,5240.966);
   graph->SetPoint(1466,0.1467,5238.946);
   graph->SetPoint(1467,0.1468,5236.926);
   graph->SetPoint(1468,0.1469,5234.906);
   graph->SetPoint(1469,0.147,5232.887);
   graph->SetPoint(1470,0.1471,5230.868);
   graph->SetPoint(1471,0.1472,5228.849);
   graph->SetPoint(1472,0.1473,5226.83);
   graph->SetPoint(1473,0.1474,5224.812);
   graph->SetPoint(1474,0.1475,5222.794);
   graph->SetPoint(1475,0.1476,5220.776);
   graph->SetPoint(1476,0.1477,5218.758);
   graph->SetPoint(1477,0.1478,5216.741);
   graph->SetPoint(1478,0.1479,5214.723);
   graph->SetPoint(1479,0.148,5212.706);
   graph->SetPoint(1480,0.1481,5210.689);
   graph->SetPoint(1481,0.1482,5208.673);
   graph->SetPoint(1482,0.1483,5206.656);
   graph->SetPoint(1483,0.1484,5204.64);
   graph->SetPoint(1484,0.1485,5202.624);
   graph->SetPoint(1485,0.1486,5200.609);
   graph->SetPoint(1486,0.1487,5198.593);
   graph->SetPoint(1487,0.1488,5196.578);
   graph->SetPoint(1488,0.1489,5194.563);
   graph->SetPoint(1489,0.149,5192.548);
   graph->SetPoint(1490,0.1491,5190.534);
   graph->SetPoint(1491,0.1492,5188.519);
   graph->SetPoint(1492,0.1493,5186.505);
   graph->SetPoint(1493,0.1494,5184.492);
   graph->SetPoint(1494,0.1495,5182.478);
   graph->SetPoint(1495,0.1496,5180.465);
   graph->SetPoint(1496,0.1497,5178.451);
   graph->SetPoint(1497,0.1498,5176.439);
   graph->SetPoint(1498,0.1499,5174.426);
   graph->SetPoint(1499,0.15,5172.413);
   graph->SetPoint(1500,0.1501,5170.401);
   graph->SetPoint(1501,0.1502,5168.389);
   graph->SetPoint(1502,0.1503,5166.378);
   graph->SetPoint(1503,0.1504,5164.366);
   graph->SetPoint(1504,0.1505,5162.355);
   graph->SetPoint(1505,0.1506,5160.344);
   graph->SetPoint(1506,0.1507,5158.333);
   graph->SetPoint(1507,0.1508,5156.322);
   graph->SetPoint(1508,0.1509,5154.312);
   graph->SetPoint(1509,0.151,5152.302);
   graph->SetPoint(1510,0.1511,5150.292);
   graph->SetPoint(1511,0.1512,5148.283);
   graph->SetPoint(1512,0.1513,5146.273);
   graph->SetPoint(1513,0.1514,5144.264);
   graph->SetPoint(1514,0.1515,5142.255);
   graph->SetPoint(1515,0.1516,5140.246);
   graph->SetPoint(1516,0.1517,5138.238);
   graph->SetPoint(1517,0.1518,5136.23);
   graph->SetPoint(1518,0.1519,5134.222);
   graph->SetPoint(1519,0.152,5132.214);
   graph->SetPoint(1520,0.1521,5130.207);
   graph->SetPoint(1521,0.1522,5128.199);
   graph->SetPoint(1522,0.1523,5126.192);
   graph->SetPoint(1523,0.1524,5124.186);
   graph->SetPoint(1524,0.1525,5122.179);
   graph->SetPoint(1525,0.1526,5120.173);
   graph->SetPoint(1526,0.1527,5118.167);
   graph->SetPoint(1527,0.1528,5116.161);
   graph->SetPoint(1528,0.1529,5114.155);
   graph->SetPoint(1529,0.153,5112.15);
   graph->SetPoint(1530,0.1531,5110.145);
   graph->SetPoint(1531,0.1532,5108.14);
   graph->SetPoint(1532,0.1533,5106.136);
   graph->SetPoint(1533,0.1534,5104.131);
   graph->SetPoint(1534,0.1535,5102.127);
   graph->SetPoint(1535,0.1536,5100.123);
   graph->SetPoint(1536,0.1537,5098.12);
   graph->SetPoint(1537,0.1538,5096.116);
   graph->SetPoint(1538,0.1539,5094.113);
   graph->SetPoint(1539,0.154,5092.11);
   graph->SetPoint(1540,0.1541,5090.107);
   graph->SetPoint(1541,0.1542,5088.105);
   graph->SetPoint(1542,0.1543,5086.103);
   graph->SetPoint(1543,0.1544,5084.101);
   graph->SetPoint(1544,0.1545,5082.099);
   graph->SetPoint(1545,0.1546,5080.098);
   graph->SetPoint(1546,0.1547,5078.096);
   graph->SetPoint(1547,0.1548,5076.095);
   graph->SetPoint(1548,0.1549,5074.095);
   graph->SetPoint(1549,0.155,5072.094);
   graph->SetPoint(1550,0.1551,5070.094);
   graph->SetPoint(1551,0.1552,5068.094);
   graph->SetPoint(1552,0.1553,5066.094);
   graph->SetPoint(1553,0.1554,5064.095);
   graph->SetPoint(1554,0.1555,5062.095);
   graph->SetPoint(1555,0.1556,5060.096);
   graph->SetPoint(1556,0.1557,5058.098);
   graph->SetPoint(1557,0.1558,5056.099);
   graph->SetPoint(1558,0.1559,5054.101);
   graph->SetPoint(1559,0.156,5052.103);
   graph->SetPoint(1560,0.1561,5050.105);
   graph->SetPoint(1561,0.1562,5048.108);
   graph->SetPoint(1562,0.1563,5046.11);
   graph->SetPoint(1563,0.1564,5044.113);
   graph->SetPoint(1564,0.1565,5042.116);
   graph->SetPoint(1565,0.1566,5040.12);
   graph->SetPoint(1566,0.1567,5038.124);
   graph->SetPoint(1567,0.1568,5036.128);
   graph->SetPoint(1568,0.1569,5034.132);
   graph->SetPoint(1569,0.157,5032.136);
   graph->SetPoint(1570,0.1571,5030.141);
   graph->SetPoint(1571,0.1572,5028.146);
   graph->SetPoint(1572,0.1573,5026.151);
   graph->SetPoint(1573,0.1574,5024.156);
   graph->SetPoint(1574,0.1575,5022.162);
   graph->SetPoint(1575,0.1576,5020.168);
   graph->SetPoint(1576,0.1577,5018.174);
   graph->SetPoint(1577,0.1578,5016.181);
   graph->SetPoint(1578,0.1579,5014.188);
   graph->SetPoint(1579,0.158,5012.194);
   graph->SetPoint(1580,0.1581,5010.202);
   graph->SetPoint(1581,0.1582,5008.209);
   graph->SetPoint(1582,0.1583,5006.217);
   graph->SetPoint(1583,0.1584,5004.225);
   graph->SetPoint(1584,0.1585,5002.233);
   graph->SetPoint(1585,0.1586,5000.241);
   graph->SetPoint(1586,0.1587,4998.25);
   graph->SetPoint(1587,0.1588,4996.259);
   graph->SetPoint(1588,0.1589,4994.268);
   graph->SetPoint(1589,0.159,4992.278);
   graph->SetPoint(1590,0.1591,4990.288);
   graph->SetPoint(1591,0.1592,4988.298);
   graph->SetPoint(1592,0.1593,4986.308);
   graph->SetPoint(1593,0.1594,4984.318);
   graph->SetPoint(1594,0.1595,4982.329);
   graph->SetPoint(1595,0.1596,4980.34);
   graph->SetPoint(1596,0.1597,4978.351);
   graph->SetPoint(1597,0.1598,4976.363);
   graph->SetPoint(1598,0.1599,4974.375);
   graph->SetPoint(1599,0.16,4972.387);
   graph->SetPoint(1600,0.1601,4970.399);
   graph->SetPoint(1601,0.1602,4968.411);
   graph->SetPoint(1602,0.1603,4966.424);
   graph->SetPoint(1603,0.1604,4964.437);
   graph->SetPoint(1604,0.1605,4962.451);
   graph->SetPoint(1605,0.1606,4960.464);
   graph->SetPoint(1606,0.1607,4958.478);
   graph->SetPoint(1607,0.1608,4956.492);
   graph->SetPoint(1608,0.1609,4954.506);
   graph->SetPoint(1609,0.161,4952.521);
   graph->SetPoint(1610,0.1611,4950.536);
   graph->SetPoint(1611,0.1612,4948.551);
   graph->SetPoint(1612,0.1613,4946.566);
   graph->SetPoint(1613,0.1614,4944.582);
   graph->SetPoint(1614,0.1615,4942.598);
   graph->SetPoint(1615,0.1616,4940.614);
   graph->SetPoint(1616,0.1617,4938.63);
   graph->SetPoint(1617,0.1618,4936.647);
   graph->SetPoint(1618,0.1619,4934.664);
   graph->SetPoint(1619,0.162,4932.681);
   graph->SetPoint(1620,0.1621,4930.698);
   graph->SetPoint(1621,0.1622,4928.716);
   graph->SetPoint(1622,0.1623,4926.734);
   graph->SetPoint(1623,0.1624,4924.752);
   graph->SetPoint(1624,0.1625,4922.771);
   graph->SetPoint(1625,0.1626,4920.79);
   graph->SetPoint(1626,0.1627,4918.809);
   graph->SetPoint(1627,0.1628,4916.828);
   graph->SetPoint(1628,0.1629,4914.847);
   graph->SetPoint(1629,0.163,4912.867);
   graph->SetPoint(1630,0.1631,4910.887);
   graph->SetPoint(1631,0.1632,4908.908);
   graph->SetPoint(1632,0.1633,4906.928);
   graph->SetPoint(1633,0.1634,4904.949);
   graph->SetPoint(1634,0.1635,4902.97);
   graph->SetPoint(1635,0.1636,4900.991);
   graph->SetPoint(1636,0.1637,4899.013);
   graph->SetPoint(1637,0.1638,4897.035);
   graph->SetPoint(1638,0.1639,4895.057);
   graph->SetPoint(1639,0.164,4893.08);
   graph->SetPoint(1640,0.1641,4891.102);
   graph->SetPoint(1641,0.1642,4889.125);
   graph->SetPoint(1642,0.1643,4887.148);
   graph->SetPoint(1643,0.1644,4885.172);
   graph->SetPoint(1644,0.1645,4883.196);
   graph->SetPoint(1645,0.1646,4881.22);
   graph->SetPoint(1646,0.1647,4879.244);
   graph->SetPoint(1647,0.1648,4877.268);
   graph->SetPoint(1648,0.1649,4875.293);
   graph->SetPoint(1649,0.165,4873.318);
   graph->SetPoint(1650,0.1651,4871.344);
   graph->SetPoint(1651,0.1652,4869.369);
   graph->SetPoint(1652,0.1653,4867.395);
   graph->SetPoint(1653,0.1654,4865.421);
   graph->SetPoint(1654,0.1655,4863.448);
   graph->SetPoint(1655,0.1656,4861.474);
   graph->SetPoint(1656,0.1657,4859.501);
   graph->SetPoint(1657,0.1658,4857.529);
   graph->SetPoint(1658,0.1659,4855.556);
   graph->SetPoint(1659,0.166,4853.584);
   graph->SetPoint(1660,0.1661,4851.612);
   graph->SetPoint(1661,0.1662,4849.64);
   graph->SetPoint(1662,0.1663,4847.669);
   graph->SetPoint(1663,0.1664,4845.698);
   graph->SetPoint(1664,0.1665,4843.727);
   graph->SetPoint(1665,0.1666,4841.756);
   graph->SetPoint(1666,0.1667,4839.786);
   graph->SetPoint(1667,0.1668,4837.816);
   graph->SetPoint(1668,0.1669,4835.846);
   graph->SetPoint(1669,0.167,4833.876);
   graph->SetPoint(1670,0.1671,4831.907);
   graph->SetPoint(1671,0.1672,4829.938);
   graph->SetPoint(1672,0.1673,4827.969);
   graph->SetPoint(1673,0.1674,4826.001);
   graph->SetPoint(1674,0.1675,4824.033);
   graph->SetPoint(1675,0.1676,4822.065);
   graph->SetPoint(1676,0.1677,4820.097);
   graph->SetPoint(1677,0.1678,4818.13);
   graph->SetPoint(1678,0.1679,4816.162);
   graph->SetPoint(1679,0.168,4814.196);
   graph->SetPoint(1680,0.1681,4812.229);
   graph->SetPoint(1681,0.1682,4810.263);
   graph->SetPoint(1682,0.1683,4808.297);
   graph->SetPoint(1683,0.1684,4806.331);
   graph->SetPoint(1684,0.1685,4804.366);
   graph->SetPoint(1685,0.1686,4802.4);
   graph->SetPoint(1686,0.1687,4800.435);
   graph->SetPoint(1687,0.1688,4798.471);
   graph->SetPoint(1688,0.1689,4796.506);
   graph->SetPoint(1689,0.169,4794.542);
   graph->SetPoint(1690,0.1691,4792.579);
   graph->SetPoint(1691,0.1692,4790.615);
   graph->SetPoint(1692,0.1693,4788.652);
   graph->SetPoint(1693,0.1694,4786.689);
   graph->SetPoint(1694,0.1695,4784.726);
   graph->SetPoint(1695,0.1696,4782.764);
   graph->SetPoint(1696,0.1697,4780.801);
   graph->SetPoint(1697,0.1698,4778.84);
   graph->SetPoint(1698,0.1699,4776.878);
   graph->SetPoint(1699,0.17,4774.917);
   graph->SetPoint(1700,0.1701,4772.956);
   graph->SetPoint(1701,0.1702,4770.995);
   graph->SetPoint(1702,0.1703,4769.034);
   graph->SetPoint(1703,0.1704,4767.074);
   graph->SetPoint(1704,0.1705,4765.114);
   graph->SetPoint(1705,0.1706,4763.155);
   graph->SetPoint(1706,0.1707,4761.195);
   graph->SetPoint(1707,0.1708,4759.236);
   graph->SetPoint(1708,0.1709,4757.277);
   graph->SetPoint(1709,0.171,4755.319);
   graph->SetPoint(1710,0.1711,4753.36);
   graph->SetPoint(1711,0.1712,4751.402);
   graph->SetPoint(1712,0.1713,4749.445);
   graph->SetPoint(1713,0.1714,4747.487);
   graph->SetPoint(1714,0.1715,4745.53);
   graph->SetPoint(1715,0.1716,4743.573);
   graph->SetPoint(1716,0.1717,4741.617);
   graph->SetPoint(1717,0.1718,4739.66);
   graph->SetPoint(1718,0.1719,4737.704);
   graph->SetPoint(1719,0.172,4735.749);
   graph->SetPoint(1720,0.1721,4733.793);
   graph->SetPoint(1721,0.1722,4731.838);
   graph->SetPoint(1722,0.1723,4729.883);
   graph->SetPoint(1723,0.1724,4727.928);
   graph->SetPoint(1724,0.1725,4725.974);
   graph->SetPoint(1725,0.1726,4724.02);
   graph->SetPoint(1726,0.1727,4722.066);
   graph->SetPoint(1727,0.1728,4720.113);
   graph->SetPoint(1728,0.1729,4718.16);
   graph->SetPoint(1729,0.173,4716.207);
   graph->SetPoint(1730,0.1731,4714.254);
   graph->SetPoint(1731,0.1732,4712.302);
   graph->SetPoint(1732,0.1733,4710.35);
   graph->SetPoint(1733,0.1734,4708.398);
   graph->SetPoint(1734,0.1735,4706.446);
   graph->SetPoint(1735,0.1736,4704.495);
   graph->SetPoint(1736,0.1737,4702.544);
   graph->SetPoint(1737,0.1738,4700.594);
   graph->SetPoint(1738,0.1739,4698.643);
   graph->SetPoint(1739,0.174,4696.693);
   graph->SetPoint(1740,0.1741,4694.743);
   graph->SetPoint(1741,0.1742,4692.794);
   graph->SetPoint(1742,0.1743,4690.845);
   graph->SetPoint(1743,0.1744,4688.896);
   graph->SetPoint(1744,0.1745,4686.947);
   graph->SetPoint(1745,0.1746,4684.999);
   graph->SetPoint(1746,0.1747,4683.051);
   graph->SetPoint(1747,0.1748,4681.103);
   graph->SetPoint(1748,0.1749,4679.155);
   graph->SetPoint(1749,0.175,4677.208);
   graph->SetPoint(1750,0.1751,4675.261);
   graph->SetPoint(1751,0.1752,4673.315);
   graph->SetPoint(1752,0.1753,4671.368);
   graph->SetPoint(1753,0.1754,4669.422);
   graph->SetPoint(1754,0.1755,4667.477);
   graph->SetPoint(1755,0.1756,4665.531);
   graph->SetPoint(1756,0.1757,4663.586);
   graph->SetPoint(1757,0.1758,4661.641);
   graph->SetPoint(1758,0.1759,4659.696);
   graph->SetPoint(1759,0.176,4657.752);
   graph->SetPoint(1760,0.1761,4655.808);
   graph->SetPoint(1761,0.1762,4653.864);
   graph->SetPoint(1762,0.1763,4651.921);
   graph->SetPoint(1763,0.1764,4649.978);
   graph->SetPoint(1764,0.1765,4648.035);
   graph->SetPoint(1765,0.1766,4646.092);
   graph->SetPoint(1766,0.1767,4644.15);
   graph->SetPoint(1767,0.1768,4642.208);
   graph->SetPoint(1768,0.1769,4640.266);
   graph->SetPoint(1769,0.177,4638.325);
   graph->SetPoint(1770,0.1771,4636.384);
   graph->SetPoint(1771,0.1772,4634.443);
   graph->SetPoint(1772,0.1773,4632.502);
   graph->SetPoint(1773,0.1774,4630.562);
   graph->SetPoint(1774,0.1775,4628.622);
   graph->SetPoint(1775,0.1776,4626.683);
   graph->SetPoint(1776,0.1777,4624.743);
   graph->SetPoint(1777,0.1778,4622.804);
   graph->SetPoint(1778,0.1779,4620.865);
   graph->SetPoint(1779,0.178,4618.927);
   graph->SetPoint(1780,0.1781,4616.989);
   graph->SetPoint(1781,0.1782,4615.051);
   graph->SetPoint(1782,0.1783,4613.113);
   graph->SetPoint(1783,0.1784,4611.176);
   graph->SetPoint(1784,0.1785,4609.239);
   graph->SetPoint(1785,0.1786,4607.302);
   graph->SetPoint(1786,0.1787,4605.366);
   graph->SetPoint(1787,0.1788,4603.43);
   graph->SetPoint(1788,0.1789,4601.494);
   graph->SetPoint(1789,0.179,4599.558);
   graph->SetPoint(1790,0.1791,4597.623);
   graph->SetPoint(1791,0.1792,4595.688);
   graph->SetPoint(1792,0.1793,4593.753);
   graph->SetPoint(1793,0.1794,4591.819);
   graph->SetPoint(1794,0.1795,4589.885);
   graph->SetPoint(1795,0.1796,4587.951);
   graph->SetPoint(1796,0.1797,4586.018);
   graph->SetPoint(1797,0.1798,4584.085);
   graph->SetPoint(1798,0.1799,4582.152);
   graph->SetPoint(1799,0.18,4580.219);
   graph->SetPoint(1800,0.1801,4578.287);
   graph->SetPoint(1801,0.1802,4576.355);
   graph->SetPoint(1802,0.1803,4574.423);
   graph->SetPoint(1803,0.1804,4572.492);
   graph->SetPoint(1804,0.1805,4570.561);
   graph->SetPoint(1805,0.1806,4568.63);
   graph->SetPoint(1806,0.1807,4566.7);
   graph->SetPoint(1807,0.1808,4564.769);
   graph->SetPoint(1808,0.1809,4562.84);
   graph->SetPoint(1809,0.181,4560.91);
   graph->SetPoint(1810,0.1811,4558.981);
   graph->SetPoint(1811,0.1812,4557.052);
   graph->SetPoint(1812,0.1813,4555.123);
   graph->SetPoint(1813,0.1814,4553.195);
   graph->SetPoint(1814,0.1815,4551.267);
   graph->SetPoint(1815,0.1816,4549.339);
   graph->SetPoint(1816,0.1817,4547.411);
   graph->SetPoint(1817,0.1818,4545.484);
   graph->SetPoint(1818,0.1819,4543.557);
   graph->SetPoint(1819,0.182,4541.631);
   graph->SetPoint(1820,0.1821,4539.704);
   graph->SetPoint(1821,0.1822,4537.779);
   graph->SetPoint(1822,0.1823,4535.853);
   graph->SetPoint(1823,0.1824,4533.927);
   graph->SetPoint(1824,0.1825,4532.002);
   graph->SetPoint(1825,0.1826,4530.078);
   graph->SetPoint(1826,0.1827,4528.153);
   graph->SetPoint(1827,0.1828,4526.229);
   graph->SetPoint(1828,0.1829,4524.305);
   graph->SetPoint(1829,0.183,4522.382);
   graph->SetPoint(1830,0.1831,4520.458);
   graph->SetPoint(1831,0.1832,4518.536);
   graph->SetPoint(1832,0.1833,4516.613);
   graph->SetPoint(1833,0.1834,4514.691);
   graph->SetPoint(1834,0.1835,4512.769);
   graph->SetPoint(1835,0.1836,4510.847);
   graph->SetPoint(1836,0.1837,4508.925);
   graph->SetPoint(1837,0.1838,4507.004);
   graph->SetPoint(1838,0.1839,4505.084);
   graph->SetPoint(1839,0.184,4503.163);
   graph->SetPoint(1840,0.1841,4501.243);
   graph->SetPoint(1841,0.1842,4499.323);
   graph->SetPoint(1842,0.1843,4497.403);
   graph->SetPoint(1843,0.1844,4495.484);
   graph->SetPoint(1844,0.1845,4493.565);
   graph->SetPoint(1845,0.1846,4491.647);
   graph->SetPoint(1846,0.1847,4489.728);
   graph->SetPoint(1847,0.1848,4487.81);
   graph->SetPoint(1848,0.1849,4485.893);
   graph->SetPoint(1849,0.185,4483.975);
   graph->SetPoint(1850,0.1851,4482.058);
   graph->SetPoint(1851,0.1852,4480.141);
   graph->SetPoint(1852,0.1853,4478.225);
   graph->SetPoint(1853,0.1854,4476.308);
   graph->SetPoint(1854,0.1855,4474.393);
   graph->SetPoint(1855,0.1856,4472.477);
   graph->SetPoint(1856,0.1857,4470.562);
   graph->SetPoint(1857,0.1858,4468.647);
   graph->SetPoint(1858,0.1859,4466.732);
   graph->SetPoint(1859,0.186,4464.818);
   graph->SetPoint(1860,0.1861,4462.904);
   graph->SetPoint(1861,0.1862,4460.99);
   graph->SetPoint(1862,0.1863,4459.077);
   graph->SetPoint(1863,0.1864,4457.164);
   graph->SetPoint(1864,0.1865,4455.251);
   graph->SetPoint(1865,0.1866,4453.338);
   graph->SetPoint(1866,0.1867,4451.426);
   graph->SetPoint(1867,0.1868,4449.514);
   graph->SetPoint(1868,0.1869,4447.603);
   graph->SetPoint(1869,0.187,4445.692);
   graph->SetPoint(1870,0.1871,4443.781);
   graph->SetPoint(1871,0.1872,4441.87);
   graph->SetPoint(1872,0.1873,4439.96);
   graph->SetPoint(1873,0.1874,4438.05);
   graph->SetPoint(1874,0.1875,4436.14);
   graph->SetPoint(1875,0.1876,4434.231);
   graph->SetPoint(1876,0.1877,4432.322);
   graph->SetPoint(1877,0.1878,4430.413);
   graph->SetPoint(1878,0.1879,4428.505);
   graph->SetPoint(1879,0.188,4426.597);
   graph->SetPoint(1880,0.1881,4424.689);
   graph->SetPoint(1881,0.1882,4422.781);
   graph->SetPoint(1882,0.1883,4420.874);
   graph->SetPoint(1883,0.1884,4418.967);
   graph->SetPoint(1884,0.1885,4417.061);
   graph->SetPoint(1885,0.1886,4415.155);
   graph->SetPoint(1886,0.1887,4413.249);
   graph->SetPoint(1887,0.1888,4411.343);
   graph->SetPoint(1888,0.1889,4409.438);
   graph->SetPoint(1889,0.189,4407.533);
   graph->SetPoint(1890,0.1891,4405.628);
   graph->SetPoint(1891,0.1892,4403.724);
   graph->SetPoint(1892,0.1893,4401.82);
   graph->SetPoint(1893,0.1894,4399.916);
   graph->SetPoint(1894,0.1895,4398.013);
   graph->SetPoint(1895,0.1896,4396.11);
   graph->SetPoint(1896,0.1897,4394.207);
   graph->SetPoint(1897,0.1898,4392.305);
   graph->SetPoint(1898,0.1899,4390.403);
   graph->SetPoint(1899,0.19,4388.501);
   graph->SetPoint(1900,0.1901,4386.599);
   graph->SetPoint(1901,0.1902,4384.698);
   graph->SetPoint(1902,0.1903,4382.797);
   graph->SetPoint(1903,0.1904,4380.897);
   graph->SetPoint(1904,0.1905,4378.997);
   graph->SetPoint(1905,0.1906,4377.097);
   graph->SetPoint(1906,0.1907,4375.197);
   graph->SetPoint(1907,0.1908,4373.298);
   graph->SetPoint(1908,0.1909,4371.399);
   graph->SetPoint(1909,0.191,4369.501);
   graph->SetPoint(1910,0.1911,4367.602);
   graph->SetPoint(1911,0.1912,4365.704);
   graph->SetPoint(1912,0.1913,4363.807);
   graph->SetPoint(1913,0.1914,4361.909);
   graph->SetPoint(1914,0.1915,4360.012);
   graph->SetPoint(1915,0.1916,4358.116);
   graph->SetPoint(1916,0.1917,4356.219);
   graph->SetPoint(1917,0.1918,4354.323);
   graph->SetPoint(1918,0.1919,4352.428);
   graph->SetPoint(1919,0.192,4350.532);
   graph->SetPoint(1920,0.1921,4348.637);
   graph->SetPoint(1921,0.1922,4346.742);
   graph->SetPoint(1922,0.1923,4344.848);
   graph->SetPoint(1923,0.1924,4342.954);
   graph->SetPoint(1924,0.1925,4341.06);
   graph->SetPoint(1925,0.1926,4339.167);
   graph->SetPoint(1926,0.1927,4337.274);
   graph->SetPoint(1927,0.1928,4335.381);
   graph->SetPoint(1928,0.1929,4333.488);
   graph->SetPoint(1929,0.193,4331.596);
   graph->SetPoint(1930,0.1931,4329.704);
   graph->SetPoint(1931,0.1932,4327.813);
   graph->SetPoint(1932,0.1933,4325.922);
   graph->SetPoint(1933,0.1934,4324.031);
   graph->SetPoint(1934,0.1935,4322.14);
   graph->SetPoint(1935,0.1936,4320.25);
   graph->SetPoint(1936,0.1937,4318.36);
   graph->SetPoint(1937,0.1938,4316.47);
   graph->SetPoint(1938,0.1939,4314.581);
   graph->SetPoint(1939,0.194,4312.692);
   graph->SetPoint(1940,0.1941,4310.804);
   graph->SetPoint(1941,0.1942,4308.915);
   graph->SetPoint(1942,0.1943,4307.027);
   graph->SetPoint(1943,0.1944,4305.14);
   graph->SetPoint(1944,0.1945,4303.253);
   graph->SetPoint(1945,0.1946,4301.366);
   graph->SetPoint(1946,0.1947,4299.479);
   graph->SetPoint(1947,0.1948,4297.593);
   graph->SetPoint(1948,0.1949,4295.707);
   graph->SetPoint(1949,0.195,4293.821);
   graph->SetPoint(1950,0.1951,4291.936);
   graph->SetPoint(1951,0.1952,4290.051);
   graph->SetPoint(1952,0.1953,4288.166);
   graph->SetPoint(1953,0.1954,4286.282);
   graph->SetPoint(1954,0.1955,4284.398);
   graph->SetPoint(1955,0.1956,4282.514);
   graph->SetPoint(1956,0.1957,4280.63);
   graph->SetPoint(1957,0.1958,4278.747);
   graph->SetPoint(1958,0.1959,4276.865);
   graph->SetPoint(1959,0.196,4274.982);
   graph->SetPoint(1960,0.1961,4273.1);
   graph->SetPoint(1961,0.1962,4271.219);
   graph->SetPoint(1962,0.1963,4269.337);
   graph->SetPoint(1963,0.1964,4267.456);
   graph->SetPoint(1964,0.1965,4265.575);
   graph->SetPoint(1965,0.1966,4263.695);
   graph->SetPoint(1966,0.1967,4261.815);
   graph->SetPoint(1967,0.1968,4259.935);
   graph->SetPoint(1968,0.1969,4258.056);
   graph->SetPoint(1969,0.197,4256.177);
   graph->SetPoint(1970,0.1971,4254.298);
   graph->SetPoint(1971,0.1972,4252.42);
   graph->SetPoint(1972,0.1973,4250.541);
   graph->SetPoint(1973,0.1974,4248.664);
   graph->SetPoint(1974,0.1975,4246.786);
   graph->SetPoint(1975,0.1976,4244.909);
   graph->SetPoint(1976,0.1977,4243.032);
   graph->SetPoint(1977,0.1978,4241.156);
   graph->SetPoint(1978,0.1979,4239.28);
   graph->SetPoint(1979,0.198,4237.404);
   graph->SetPoint(1980,0.1981,4235.529);
   graph->SetPoint(1981,0.1982,4233.654);
   graph->SetPoint(1982,0.1983,4231.779);
   graph->SetPoint(1983,0.1984,4229.904);
   graph->SetPoint(1984,0.1985,4228.03);
   graph->SetPoint(1985,0.1986,4226.157);
   graph->SetPoint(1986,0.1987,4224.283);
   graph->SetPoint(1987,0.1988,4222.41);
   graph->SetPoint(1988,0.1989,4220.537);
   graph->SetPoint(1989,0.199,4218.665);
   graph->SetPoint(1990,0.1991,4216.793);
   graph->SetPoint(1991,0.1992,4214.921);
   graph->SetPoint(1992,0.1993,4213.05);
   graph->SetPoint(1993,0.1994,4211.178);
   graph->SetPoint(1994,0.1995,4209.308);
   graph->SetPoint(1995,0.1996,4207.437);
   graph->SetPoint(1996,0.1997,4205.567);
   graph->SetPoint(1997,0.1998,4203.697);
   graph->SetPoint(1998,0.1999,4201.828);
   graph->SetPoint(1999,0.2,4199.959);
   graph->SetPoint(2000,0.2001,4198.09);
   graph->SetPoint(2001,0.2002,4196.222);
   graph->SetPoint(2002,0.2003,4194.354);
   graph->SetPoint(2003,0.2004,4192.486);
   graph->SetPoint(2004,0.2005,4190.619);
   graph->SetPoint(2005,0.2006,4188.752);
   graph->SetPoint(2006,0.2007,4186.885);
   graph->SetPoint(2007,0.2008,4185.019);
   graph->SetPoint(2008,0.2009,4183.152);
   graph->SetPoint(2009,0.201,4181.287);
   graph->SetPoint(2010,0.2011,4179.421);
   graph->SetPoint(2011,0.2012,4177.556);
   graph->SetPoint(2012,0.2013,4175.692);
   graph->SetPoint(2013,0.2014,4173.827);
   graph->SetPoint(2014,0.2015,4171.963);
   graph->SetPoint(2015,0.2016,4170.1);
   graph->SetPoint(2016,0.2017,4168.236);
   graph->SetPoint(2017,0.2018,4166.373);
   graph->SetPoint(2018,0.2019,4164.511);
   graph->SetPoint(2019,0.202,4162.648);
   graph->SetPoint(2020,0.2021,4160.786);
   graph->SetPoint(2021,0.2022,4158.925);
   graph->SetPoint(2022,0.2023,4157.064);
   graph->SetPoint(2023,0.2024,4155.203);
   graph->SetPoint(2024,0.2025,4153.342);
   graph->SetPoint(2025,0.2026,4151.482);
   graph->SetPoint(2026,0.2027,4149.622);
   graph->SetPoint(2027,0.2028,4147.762);
   graph->SetPoint(2028,0.2029,4145.903);
   graph->SetPoint(2029,0.203,4144.044);
   graph->SetPoint(2030,0.2031,4142.186);
   graph->SetPoint(2031,0.2032,4140.327);
   graph->SetPoint(2032,0.2033,4138.469);
   graph->SetPoint(2033,0.2034,4136.612);
   graph->SetPoint(2034,0.2035,4134.755);
   graph->SetPoint(2035,0.2036,4132.898);
   graph->SetPoint(2036,0.2037,4131.041);
   graph->SetPoint(2037,0.2038,4129.185);
   graph->SetPoint(2038,0.2039,4127.329);
   graph->SetPoint(2039,0.204,4125.474);
   graph->SetPoint(2040,0.2041,4123.619);
   graph->SetPoint(2041,0.2042,4121.764);
   graph->SetPoint(2042,0.2043,4119.91);
   graph->SetPoint(2043,0.2044,4118.055);
   graph->SetPoint(2044,0.2045,4116.202);
   graph->SetPoint(2045,0.2046,4114.348);
   graph->SetPoint(2046,0.2047,4112.495);
   graph->SetPoint(2047,0.2048,4110.642);
   graph->SetPoint(2048,0.2049,4108.79);
   graph->SetPoint(2049,0.205,4106.938);
   graph->SetPoint(2050,0.2051,4105.086);
   graph->SetPoint(2051,0.2052,4103.235);
   graph->SetPoint(2052,0.2053,4101.384);
   graph->SetPoint(2053,0.2054,4099.533);
   graph->SetPoint(2054,0.2055,4097.683);
   graph->SetPoint(2055,0.2056,4095.833);
   graph->SetPoint(2056,0.2057,4093.984);
   graph->SetPoint(2057,0.2058,4092.134);
   graph->SetPoint(2058,0.2059,4090.285);
   graph->SetPoint(2059,0.206,4088.437);
   graph->SetPoint(2060,0.2061,4086.589);
   graph->SetPoint(2061,0.2062,4084.741);
   graph->SetPoint(2062,0.2063,4082.893);
   graph->SetPoint(2063,0.2064,4081.046);
   graph->SetPoint(2064,0.2065,4079.199);
   graph->SetPoint(2065,0.2066,4077.353);
   graph->SetPoint(2066,0.2067,4075.507);
   graph->SetPoint(2067,0.2068,4073.661);
   graph->SetPoint(2068,0.2069,4071.815);
   graph->SetPoint(2069,0.207,4069.97);
   graph->SetPoint(2070,0.2071,4068.125);
   graph->SetPoint(2071,0.2072,4066.281);
   graph->SetPoint(2072,0.2073,4064.437);
   graph->SetPoint(2073,0.2074,4062.593);
   graph->SetPoint(2074,0.2075,4060.75);
   graph->SetPoint(2075,0.2076,4058.907);
   graph->SetPoint(2076,0.2077,4057.064);
   graph->SetPoint(2077,0.2078,4055.222);
   graph->SetPoint(2078,0.2079,4053.38);
   graph->SetPoint(2079,0.208,4051.539);
   graph->SetPoint(2080,0.2081,4049.697);
   graph->SetPoint(2081,0.2082,4047.856);
   graph->SetPoint(2082,0.2083,4046.016);
   graph->SetPoint(2083,0.2084,4044.176);
   graph->SetPoint(2084,0.2085,4042.336);
   graph->SetPoint(2085,0.2086,4040.496);
   graph->SetPoint(2086,0.2087,4038.657);
   graph->SetPoint(2087,0.2088,4036.818);
   graph->SetPoint(2088,0.2089,4034.98);
   graph->SetPoint(2089,0.209,4033.142);
   graph->SetPoint(2090,0.2091,4031.304);
   graph->SetPoint(2091,0.2092,4029.467);
   graph->SetPoint(2092,0.2093,4027.63);
   graph->SetPoint(2093,0.2094,4025.793);
   graph->SetPoint(2094,0.2095,4023.957);
   graph->SetPoint(2095,0.2096,4022.121);
   graph->SetPoint(2096,0.2097,4020.285);
   graph->SetPoint(2097,0.2098,4018.45);
   graph->SetPoint(2098,0.2099,4016.615);
   graph->SetPoint(2099,0.21,4014.781);
   graph->SetPoint(2100,0.2101,4012.946);
   graph->SetPoint(2101,0.2102,4011.113);
   graph->SetPoint(2102,0.2103,4009.279);
   graph->SetPoint(2103,0.2104,4007.446);
   graph->SetPoint(2104,0.2105,4005.613);
   graph->SetPoint(2105,0.2106,4003.781);
   graph->SetPoint(2106,0.2107,4001.949);
   graph->SetPoint(2107,0.2108,4000.117);
   graph->SetPoint(2108,0.2109,3998.286);
   graph->SetPoint(2109,0.211,3996.455);
   graph->SetPoint(2110,0.2111,3994.624);
   graph->SetPoint(2111,0.2112,3992.794);
   graph->SetPoint(2112,0.2113,3990.964);
   graph->SetPoint(2113,0.2114,3989.134);
   graph->SetPoint(2114,0.2115,3987.305);
   graph->SetPoint(2115,0.2116,3985.476);
   graph->SetPoint(2116,0.2117,3983.648);
   graph->SetPoint(2117,0.2118,3981.819);
   graph->SetPoint(2118,0.2119,3979.992);
   graph->SetPoint(2119,0.212,3978.164);
   graph->SetPoint(2120,0.2121,3976.337);
   graph->SetPoint(2121,0.2122,3974.51);
   graph->SetPoint(2122,0.2123,3972.684);
   graph->SetPoint(2123,0.2124,3970.858);
   graph->SetPoint(2124,0.2125,3969.032);
   graph->SetPoint(2125,0.2126,3967.207);
   graph->SetPoint(2126,0.2127,3965.382);
   graph->SetPoint(2127,0.2128,3963.558);
   graph->SetPoint(2128,0.2129,3961.733);
   graph->SetPoint(2129,0.213,3959.91);
   graph->SetPoint(2130,0.2131,3958.086);
   graph->SetPoint(2131,0.2132,3956.263);
   graph->SetPoint(2132,0.2133,3954.44);
   graph->SetPoint(2133,0.2134,3952.618);
   graph->SetPoint(2134,0.2135,3950.796);
   graph->SetPoint(2135,0.2136,3948.974);
   graph->SetPoint(2136,0.2137,3947.153);
   graph->SetPoint(2137,0.2138,3945.332);
   graph->SetPoint(2138,0.2139,3943.511);
   graph->SetPoint(2139,0.214,3941.691);
   graph->SetPoint(2140,0.2141,3939.871);
   graph->SetPoint(2141,0.2142,3938.051);
   graph->SetPoint(2142,0.2143,3936.232);
   graph->SetPoint(2143,0.2144,3934.413);
   graph->SetPoint(2144,0.2145,3932.595);
   graph->SetPoint(2145,0.2146,3930.777);
   graph->SetPoint(2146,0.2147,3928.959);
   graph->SetPoint(2147,0.2148,3927.142);
   graph->SetPoint(2148,0.2149,3925.325);
   graph->SetPoint(2149,0.215,3923.508);
   graph->SetPoint(2150,0.2151,3921.692);
   graph->SetPoint(2151,0.2152,3919.876);
   graph->SetPoint(2152,0.2153,3918.06);
   graph->SetPoint(2153,0.2154,3916.245);
   graph->SetPoint(2154,0.2155,3914.43);
   graph->SetPoint(2155,0.2156,3912.616);
   graph->SetPoint(2156,0.2157,3910.802);
   graph->SetPoint(2157,0.2158,3908.988);
   graph->SetPoint(2158,0.2159,3907.175);
   graph->SetPoint(2159,0.216,3905.362);
   graph->SetPoint(2160,0.2161,3903.549);
   graph->SetPoint(2161,0.2162,3901.737);
   graph->SetPoint(2162,0.2163,3899.925);
   graph->SetPoint(2163,0.2164,3898.113);
   graph->SetPoint(2164,0.2165,3896.302);
   graph->SetPoint(2165,0.2166,3894.491);
   graph->SetPoint(2166,0.2167,3892.681);
   graph->SetPoint(2167,0.2168,3890.871);
   graph->SetPoint(2168,0.2169,3889.061);
   graph->SetPoint(2169,0.217,3887.252);
   graph->SetPoint(2170,0.2171,3885.443);
   graph->SetPoint(2171,0.2172,3883.634);
   graph->SetPoint(2172,0.2173,3881.826);
   graph->SetPoint(2173,0.2174,3880.018);
   graph->SetPoint(2174,0.2175,3878.211);
   graph->SetPoint(2175,0.2176,3876.403);
   graph->SetPoint(2176,0.2177,3874.597);
   graph->SetPoint(2177,0.2178,3872.79);
   graph->SetPoint(2178,0.2179,3870.984);
   graph->SetPoint(2179,0.218,3869.178);
   graph->SetPoint(2180,0.2181,3867.373);
   graph->SetPoint(2181,0.2182,3865.568);
   graph->SetPoint(2182,0.2183,3863.764);
   graph->SetPoint(2183,0.2184,3861.959);
   graph->SetPoint(2184,0.2185,3860.155);
   graph->SetPoint(2185,0.2186,3858.352);
   graph->SetPoint(2186,0.2187,3856.549);
   graph->SetPoint(2187,0.2188,3854.746);
   graph->SetPoint(2188,0.2189,3852.944);
   graph->SetPoint(2189,0.219,3851.142);
   graph->SetPoint(2190,0.2191,3849.34);
   graph->SetPoint(2191,0.2192,3847.539);
   graph->SetPoint(2192,0.2193,3845.738);
   graph->SetPoint(2193,0.2194,3843.937);
   graph->SetPoint(2194,0.2195,3842.137);
   graph->SetPoint(2195,0.2196,3840.337);
   graph->SetPoint(2196,0.2197,3838.538);
   graph->SetPoint(2197,0.2198,3836.739);
   graph->SetPoint(2198,0.2199,3834.94);
   graph->SetPoint(2199,0.22,3833.142);
   graph->SetPoint(2200,0.2201,3831.344);
   graph->SetPoint(2201,0.2202,3829.546);
   graph->SetPoint(2202,0.2203,3827.749);
   graph->SetPoint(2203,0.2204,3825.952);
   graph->SetPoint(2204,0.2205,3824.156);
   graph->SetPoint(2205,0.2206,3822.36);
   graph->SetPoint(2206,0.2207,3820.564);
   graph->SetPoint(2207,0.2208,3818.769);
   graph->SetPoint(2208,0.2209,3816.974);
   graph->SetPoint(2209,0.221,3815.179);
   graph->SetPoint(2210,0.2211,3813.385);
   graph->SetPoint(2211,0.2212,3811.591);
   graph->SetPoint(2212,0.2213,3809.798);
   graph->SetPoint(2213,0.2214,3808.005);
   graph->SetPoint(2214,0.2215,3806.212);
   graph->SetPoint(2215,0.2216,3804.419);
   graph->SetPoint(2216,0.2217,3802.627);
   graph->SetPoint(2217,0.2218,3800.836);
   graph->SetPoint(2218,0.2219,3799.045);
   graph->SetPoint(2219,0.222,3797.254);
   graph->SetPoint(2220,0.2221,3795.463);
   graph->SetPoint(2221,0.2222,3793.673);
   graph->SetPoint(2222,0.2223,3791.883);
   graph->SetPoint(2223,0.2224,3790.094);
   graph->SetPoint(2224,0.2225,3788.305);
   graph->SetPoint(2225,0.2226,3786.516);
   graph->SetPoint(2226,0.2227,3784.728);
   graph->SetPoint(2227,0.2228,3782.94);
   graph->SetPoint(2228,0.2229,3781.153);
   graph->SetPoint(2229,0.223,3779.366);
   graph->SetPoint(2230,0.2231,3777.579);
   graph->SetPoint(2231,0.2232,3775.792);
   graph->SetPoint(2232,0.2233,3774.006);
   graph->SetPoint(2233,0.2234,3772.221);
   graph->SetPoint(2234,0.2235,3770.436);
   graph->SetPoint(2235,0.2236,3768.651);
   graph->SetPoint(2236,0.2237,3766.866);
   graph->SetPoint(2237,0.2238,3765.082);
   graph->SetPoint(2238,0.2239,3763.298);
   graph->SetPoint(2239,0.224,3761.515);
   graph->SetPoint(2240,0.2241,3759.732);
   graph->SetPoint(2241,0.2242,3757.949);
   graph->SetPoint(2242,0.2243,3756.167);
   graph->SetPoint(2243,0.2244,3754.385);
   graph->SetPoint(2244,0.2245,3752.604);
   graph->SetPoint(2245,0.2246,3750.823);
   graph->SetPoint(2246,0.2247,3749.042);
   graph->SetPoint(2247,0.2248,3747.262);
   graph->SetPoint(2248,0.2249,3745.482);
   graph->SetPoint(2249,0.225,3743.702);
   graph->SetPoint(2250,0.2251,3741.923);
   graph->SetPoint(2251,0.2252,3740.144);
   graph->SetPoint(2252,0.2253,3738.366);
   graph->SetPoint(2253,0.2254,3736.588);
   graph->SetPoint(2254,0.2255,3734.81);
   graph->SetPoint(2255,0.2256,3733.032);
   graph->SetPoint(2256,0.2257,3731.256);
   graph->SetPoint(2257,0.2258,3729.479);
   graph->SetPoint(2258,0.2259,3727.703);
   graph->SetPoint(2259,0.226,3725.927);
   graph->SetPoint(2260,0.2261,3724.152);
   graph->SetPoint(2261,0.2262,3722.377);
   graph->SetPoint(2262,0.2263,3720.602);
   graph->SetPoint(2263,0.2264,3718.828);
   graph->SetPoint(2264,0.2265,3717.054);
   graph->SetPoint(2265,0.2266,3715.28);
   graph->SetPoint(2266,0.2267,3713.507);
   graph->SetPoint(2267,0.2268,3711.734);
   graph->SetPoint(2268,0.2269,3709.962);
   graph->SetPoint(2269,0.227,3708.19);
   graph->SetPoint(2270,0.2271,3706.418);
   graph->SetPoint(2271,0.2272,3704.647);
   graph->SetPoint(2272,0.2273,3702.876);
   graph->SetPoint(2273,0.2274,3701.106);
   graph->SetPoint(2274,0.2275,3699.336);
   graph->SetPoint(2275,0.2276,3697.566);
   graph->SetPoint(2276,0.2277,3695.797);
   graph->SetPoint(2277,0.2278,3694.028);
   graph->SetPoint(2278,0.2279,3692.259);
   graph->SetPoint(2279,0.228,3690.491);
   graph->SetPoint(2280,0.2281,3688.723);
   graph->SetPoint(2281,0.2282,3686.956);
   graph->SetPoint(2282,0.2283,3685.189);
   graph->SetPoint(2283,0.2284,3683.422);
   graph->SetPoint(2284,0.2285,3681.656);
   graph->SetPoint(2285,0.2286,3679.89);
   graph->SetPoint(2286,0.2287,3678.125);
   graph->SetPoint(2287,0.2288,3676.359);
   graph->SetPoint(2288,0.2289,3674.595);
   graph->SetPoint(2289,0.229,3672.83);
   graph->SetPoint(2290,0.2291,3671.066);
   graph->SetPoint(2291,0.2292,3669.303);
   graph->SetPoint(2292,0.2293,3667.54);
   graph->SetPoint(2293,0.2294,3665.777);
   graph->SetPoint(2294,0.2295,3664.014);
   graph->SetPoint(2295,0.2296,3662.252);
   graph->SetPoint(2296,0.2297,3660.491);
   graph->SetPoint(2297,0.2298,3658.73);
   graph->SetPoint(2298,0.2299,3656.969);
   graph->SetPoint(2299,0.23,3655.208);
   graph->SetPoint(2300,0.2301,3653.448);
   graph->SetPoint(2301,0.2302,3651.688);
   graph->SetPoint(2302,0.2303,3649.929);
   graph->SetPoint(2303,0.2304,3648.17);
   graph->SetPoint(2304,0.2305,3646.412);
   graph->SetPoint(2305,0.2306,3644.653);
   graph->SetPoint(2306,0.2307,3642.896);
   graph->SetPoint(2307,0.2308,3641.138);
   graph->SetPoint(2308,0.2309,3639.381);
   graph->SetPoint(2309,0.231,3637.625);
   graph->SetPoint(2310,0.2311,3635.868);
   graph->SetPoint(2311,0.2312,3634.113);
   graph->SetPoint(2312,0.2313,3632.357);
   graph->SetPoint(2313,0.2314,3630.602);
   graph->SetPoint(2314,0.2315,3628.847);
   graph->SetPoint(2315,0.2316,3627.093);
   graph->SetPoint(2316,0.2317,3625.339);
   graph->SetPoint(2317,0.2318,3623.586);
   graph->SetPoint(2318,0.2319,3621.832);
   graph->SetPoint(2319,0.232,3620.08);
   graph->SetPoint(2320,0.2321,3618.327);
   graph->SetPoint(2321,0.2322,3616.575);
   graph->SetPoint(2322,0.2323,3614.824);
   graph->SetPoint(2323,0.2324,3613.073);
   graph->SetPoint(2324,0.2325,3611.322);
   graph->SetPoint(2325,0.2326,3609.572);
   graph->SetPoint(2326,0.2327,3607.821);
   graph->SetPoint(2327,0.2328,3606.072);
   graph->SetPoint(2328,0.2329,3604.323);
   graph->SetPoint(2329,0.233,3602.574);
   graph->SetPoint(2330,0.2331,3600.825);
   graph->SetPoint(2331,0.2332,3599.077);
   graph->SetPoint(2332,0.2333,3597.33);
   graph->SetPoint(2333,0.2334,3595.582);
   graph->SetPoint(2334,0.2335,3593.835);
   graph->SetPoint(2335,0.2336,3592.089);
   graph->SetPoint(2336,0.2337,3590.343);
   graph->SetPoint(2337,0.2338,3588.597);
   graph->SetPoint(2338,0.2339,3586.852);
   graph->SetPoint(2339,0.234,3585.107);
   graph->SetPoint(2340,0.2341,3583.362);
   graph->SetPoint(2341,0.2342,3581.618);
   graph->SetPoint(2342,0.2343,3579.874);
   graph->SetPoint(2343,0.2344,3578.131);
   graph->SetPoint(2344,0.2345,3576.388);
   graph->SetPoint(2345,0.2346,3574.645);
   graph->SetPoint(2346,0.2347,3572.903);
   graph->SetPoint(2347,0.2348,3571.162);
   graph->SetPoint(2348,0.2349,3569.42);
   graph->SetPoint(2349,0.235,3567.679);
   graph->SetPoint(2350,0.2351,3565.938);
   graph->SetPoint(2351,0.2352,3564.198);
   graph->SetPoint(2352,0.2353,3562.458);
   graph->SetPoint(2353,0.2354,3560.719);
   graph->SetPoint(2354,0.2355,3558.98);
   graph->SetPoint(2355,0.2356,3557.241);
   graph->SetPoint(2356,0.2357,3555.503);
   graph->SetPoint(2357,0.2358,3553.765);
   graph->SetPoint(2358,0.2359,3552.028);
   graph->SetPoint(2359,0.236,3550.291);
   graph->SetPoint(2360,0.2361,3548.554);
   graph->SetPoint(2361,0.2362,3546.818);
   graph->SetPoint(2362,0.2363,3545.082);
   graph->SetPoint(2363,0.2364,3543.346);
   graph->SetPoint(2364,0.2365,3541.611);
   graph->SetPoint(2365,0.2366,3539.877);
   graph->SetPoint(2366,0.2367,3538.142);
   graph->SetPoint(2367,0.2368,3536.408);
   graph->SetPoint(2368,0.2369,3534.675);
   graph->SetPoint(2369,0.237,3532.942);
   graph->SetPoint(2370,0.2371,3531.209);
   graph->SetPoint(2371,0.2372,3529.477);
   graph->SetPoint(2372,0.2373,3527.745);
   graph->SetPoint(2373,0.2374,3526.013);
   graph->SetPoint(2374,0.2375,3524.282);
   graph->SetPoint(2375,0.2376,3522.551);
   graph->SetPoint(2376,0.2377,3520.821);
   graph->SetPoint(2377,0.2378,3519.091);
   graph->SetPoint(2378,0.2379,3517.361);
   graph->SetPoint(2379,0.238,3515.632);
   graph->SetPoint(2380,0.2381,3513.904);
   graph->SetPoint(2381,0.2382,3512.175);
   graph->SetPoint(2382,0.2383,3510.447);
   graph->SetPoint(2383,0.2384,3508.72);
   graph->SetPoint(2384,0.2385,3506.992);
   graph->SetPoint(2385,0.2386,3505.266);
   graph->SetPoint(2386,0.2387,3503.539);
   graph->SetPoint(2387,0.2388,3501.813);
   graph->SetPoint(2388,0.2389,3500.088);
   graph->SetPoint(2389,0.239,3498.363);
   graph->SetPoint(2390,0.2391,3496.638);
   graph->SetPoint(2391,0.2392,3494.913);
   graph->SetPoint(2392,0.2393,3493.19);
   graph->SetPoint(2393,0.2394,3491.466);
   graph->SetPoint(2394,0.2395,3489.743);
   graph->SetPoint(2395,0.2396,3488.02);
   graph->SetPoint(2396,0.2397,3486.298);
   graph->SetPoint(2397,0.2398,3484.576);
   graph->SetPoint(2398,0.2399,3482.854);
   graph->SetPoint(2399,0.24,3481.133);
   graph->SetPoint(2400,0.2401,3479.412);
   graph->SetPoint(2401,0.2402,3477.692);
   graph->SetPoint(2402,0.2403,3475.972);
   graph->SetPoint(2403,0.2404,3474.252);
   graph->SetPoint(2404,0.2405,3472.533);
   graph->SetPoint(2405,0.2406,3470.814);
   graph->SetPoint(2406,0.2407,3469.096);
   graph->SetPoint(2407,0.2408,3467.378);
   graph->SetPoint(2408,0.2409,3465.66);
   graph->SetPoint(2409,0.241,3463.943);
   graph->SetPoint(2410,0.2411,3462.226);
   graph->SetPoint(2411,0.2412,3460.51);
   graph->SetPoint(2412,0.2413,3458.794);
   graph->SetPoint(2413,0.2414,3457.078);
   graph->SetPoint(2414,0.2415,3455.363);
   graph->SetPoint(2415,0.2416,3453.649);
   graph->SetPoint(2416,0.2417,3451.934);
   graph->SetPoint(2417,0.2418,3450.22);
   graph->SetPoint(2418,0.2419,3448.507);
   graph->SetPoint(2419,0.242,3446.793);
   graph->SetPoint(2420,0.2421,3445.081);
   graph->SetPoint(2421,0.2422,3443.368);
   graph->SetPoint(2422,0.2423,3441.656);
   graph->SetPoint(2423,0.2424,3439.945);
   graph->SetPoint(2424,0.2425,3438.234);
   graph->SetPoint(2425,0.2426,3436.523);
   graph->SetPoint(2426,0.2427,3434.813);
   graph->SetPoint(2427,0.2428,3433.103);
   graph->SetPoint(2428,0.2429,3431.393);
   graph->SetPoint(2429,0.243,3429.684);
   graph->SetPoint(2430,0.2431,3427.975);
   graph->SetPoint(2431,0.2432,3426.267);
   graph->SetPoint(2432,0.2433,3424.559);
   graph->SetPoint(2433,0.2434,3422.852);
   graph->SetPoint(2434,0.2435,3421.145);
   graph->SetPoint(2435,0.2436,3419.438);
   graph->SetPoint(2436,0.2437,3417.732);
   graph->SetPoint(2437,0.2438,3416.026);
   graph->SetPoint(2438,0.2439,3414.32);
   graph->SetPoint(2439,0.244,3412.615);
   graph->SetPoint(2440,0.2441,3410.911);
   graph->SetPoint(2441,0.2442,3409.206);
   graph->SetPoint(2442,0.2443,3407.502);
   graph->SetPoint(2443,0.2444,3405.799);
   graph->SetPoint(2444,0.2445,3404.096);
   graph->SetPoint(2445,0.2446,3402.393);
   graph->SetPoint(2446,0.2447,3400.691);
   graph->SetPoint(2447,0.2448,3398.989);
   graph->SetPoint(2448,0.2449,3397.288);
   graph->SetPoint(2449,0.245,3395.587);
   graph->SetPoint(2450,0.2451,3393.886);
   graph->SetPoint(2451,0.2452,3392.186);
   graph->SetPoint(2452,0.2453,3390.486);
   graph->SetPoint(2453,0.2454,3388.787);
   graph->SetPoint(2454,0.2455,3387.088);
   graph->SetPoint(2455,0.2456,3385.389);
   graph->SetPoint(2456,0.2457,3383.691);
   graph->SetPoint(2457,0.2458,3381.993);
   graph->SetPoint(2458,0.2459,3380.296);
   graph->SetPoint(2459,0.246,3378.599);
   graph->SetPoint(2460,0.2461,3376.903);
   graph->SetPoint(2461,0.2462,3375.207);
   graph->SetPoint(2462,0.2463,3373.511);
   graph->SetPoint(2463,0.2464,3371.815);
   graph->SetPoint(2464,0.2465,3370.121);
   graph->SetPoint(2465,0.2466,3368.426);
   graph->SetPoint(2466,0.2467,3366.732);
   graph->SetPoint(2467,0.2468,3365.038);
   graph->SetPoint(2468,0.2469,3363.345);
   graph->SetPoint(2469,0.247,3361.652);
   graph->SetPoint(2470,0.2471,3359.96);
   graph->SetPoint(2471,0.2472,3358.268);
   graph->SetPoint(2472,0.2473,3356.576);
   graph->SetPoint(2473,0.2474,3354.885);
   graph->SetPoint(2474,0.2475,3353.194);
   graph->SetPoint(2475,0.2476,3351.504);
   graph->SetPoint(2476,0.2477,3349.814);
   graph->SetPoint(2477,0.2478,3348.124);
   graph->SetPoint(2478,0.2479,3346.435);
   graph->SetPoint(2479,0.248,3344.746);
   graph->SetPoint(2480,0.2481,3343.058);
   graph->SetPoint(2481,0.2482,3341.37);
   graph->SetPoint(2482,0.2483,3339.682);
   graph->SetPoint(2483,0.2484,3337.995);
   graph->SetPoint(2484,0.2485,3336.309);
   graph->SetPoint(2485,0.2486,3334.622);
   graph->SetPoint(2486,0.2487,3332.937);
   graph->SetPoint(2487,0.2488,3331.251);
   graph->SetPoint(2488,0.2489,3329.566);
   graph->SetPoint(2489,0.249,3327.881);
   graph->SetPoint(2490,0.2491,3326.197);
   graph->SetPoint(2491,0.2492,3324.513);
   graph->SetPoint(2492,0.2493,3322.83);
   graph->SetPoint(2493,0.2494,3321.147);
   graph->SetPoint(2494,0.2495,3319.464);
   graph->SetPoint(2495,0.2496,3317.782);
   graph->SetPoint(2496,0.2497,3316.1);
   graph->SetPoint(2497,0.2498,3314.419);
   graph->SetPoint(2498,0.2499,3312.738);
   graph->SetPoint(2499,0.25,3311.058);
   graph->SetPoint(2500,0.2501,3309.378);
   graph->SetPoint(2501,0.2502,3307.698);
   graph->SetPoint(2502,0.2503,3306.019);
   graph->SetPoint(2503,0.2504,3304.34);
   graph->SetPoint(2504,0.2505,3302.661);
   graph->SetPoint(2505,0.2506,3300.983);
   graph->SetPoint(2506,0.2507,3299.306);
   graph->SetPoint(2507,0.2508,3297.628);
   graph->SetPoint(2508,0.2509,3295.952);
   graph->SetPoint(2509,0.251,3294.275);
   graph->SetPoint(2510,0.2511,3292.599);
   graph->SetPoint(2511,0.2512,3290.924);
   graph->SetPoint(2512,0.2513,3289.249);
   graph->SetPoint(2513,0.2514,3287.574);
   graph->SetPoint(2514,0.2515,3285.9);
   graph->SetPoint(2515,0.2516,3284.226);
   graph->SetPoint(2516,0.2517,3282.552);
   graph->SetPoint(2517,0.2518,3280.879);
   graph->SetPoint(2518,0.2519,3279.206);
   graph->SetPoint(2519,0.252,3277.534);
   graph->SetPoint(2520,0.2521,3275.862);
   graph->SetPoint(2521,0.2522,3274.191);
   graph->SetPoint(2522,0.2523,3272.52);
   graph->SetPoint(2523,0.2524,3270.849);
   graph->SetPoint(2524,0.2525,3269.179);
   graph->SetPoint(2525,0.2526,3267.51);
   graph->SetPoint(2526,0.2527,3265.84);
   graph->SetPoint(2527,0.2528,3264.171);
   graph->SetPoint(2528,0.2529,3262.503);
   graph->SetPoint(2529,0.253,3260.835);
   graph->SetPoint(2530,0.2531,3259.167);
   graph->SetPoint(2531,0.2532,3257.5);
   graph->SetPoint(2532,0.2533,3255.833);
   graph->SetPoint(2533,0.2534,3254.167);
   graph->SetPoint(2534,0.2535,3252.501);
   graph->SetPoint(2535,0.2536,3250.835);
   graph->SetPoint(2536,0.2537,3249.17);
   graph->SetPoint(2537,0.2538,3247.505);
   graph->SetPoint(2538,0.2539,3245.841);
   graph->SetPoint(2539,0.254,3244.177);
   graph->SetPoint(2540,0.2541,3242.514);
   graph->SetPoint(2541,0.2542,3240.851);
   graph->SetPoint(2542,0.2543,3239.188);
   graph->SetPoint(2543,0.2544,3237.526);
   graph->SetPoint(2544,0.2545,3235.864);
   graph->SetPoint(2545,0.2546,3234.202);
   graph->SetPoint(2546,0.2547,3232.541);
   graph->SetPoint(2547,0.2548,3230.881);
   graph->SetPoint(2548,0.2549,3229.221);
   graph->SetPoint(2549,0.255,3227.561);
   graph->SetPoint(2550,0.2551,3225.902);
   graph->SetPoint(2551,0.2552,3224.243);
   graph->SetPoint(2552,0.2553,3222.584);
   graph->SetPoint(2553,0.2554,3220.926);
   graph->SetPoint(2554,0.2555,3219.269);
   graph->SetPoint(2555,0.2556,3217.612);
   graph->SetPoint(2556,0.2557,3215.955);
   graph->SetPoint(2557,0.2558,3214.298);
   graph->SetPoint(2558,0.2559,3212.643);
   graph->SetPoint(2559,0.256,3210.987);
   graph->SetPoint(2560,0.2561,3209.332);
   graph->SetPoint(2561,0.2562,3207.677);
   graph->SetPoint(2562,0.2563,3206.023);
   graph->SetPoint(2563,0.2564,3204.369);
   graph->SetPoint(2564,0.2565,3202.716);
   graph->SetPoint(2565,0.2566,3201.063);
   graph->SetPoint(2566,0.2567,3199.41);
   graph->SetPoint(2567,0.2568,3197.758);
   graph->SetPoint(2568,0.2569,3196.106);
   graph->SetPoint(2569,0.257,3194.455);
   graph->SetPoint(2570,0.2571,3192.804);
   graph->SetPoint(2571,0.2572,3191.154);
   graph->SetPoint(2572,0.2573,3189.504);
   graph->SetPoint(2573,0.2574,3187.854);
   graph->SetPoint(2574,0.2575,3186.205);
   graph->SetPoint(2575,0.2576,3184.556);
   graph->SetPoint(2576,0.2577,3182.908);
   graph->SetPoint(2577,0.2578,3181.26);
   graph->SetPoint(2578,0.2579,3179.612);
   graph->SetPoint(2579,0.258,3177.965);
   graph->SetPoint(2580,0.2581,3176.318);
   graph->SetPoint(2581,0.2582,3174.672);
   graph->SetPoint(2582,0.2583,3173.026);
   graph->SetPoint(2583,0.2584,3171.381);
   graph->SetPoint(2584,0.2585,3169.736);
   graph->SetPoint(2585,0.2586,3168.091);
   graph->SetPoint(2586,0.2587,3166.447);
   graph->SetPoint(2587,0.2588,3164.804);
   graph->SetPoint(2588,0.2589,3163.16);
   graph->SetPoint(2589,0.259,3161.517);
   graph->SetPoint(2590,0.2591,3159.875);
   graph->SetPoint(2591,0.2592,3158.233);
   graph->SetPoint(2592,0.2593,3156.591);
   graph->SetPoint(2593,0.2594,3154.95);
   graph->SetPoint(2594,0.2595,3153.31);
   graph->SetPoint(2595,0.2596,3151.669);
   graph->SetPoint(2596,0.2597,3150.029);
   graph->SetPoint(2597,0.2598,3148.39);
   graph->SetPoint(2598,0.2599,3146.751);
   graph->SetPoint(2599,0.26,3145.112);
   graph->SetPoint(2600,0.2601,3143.474);
   graph->SetPoint(2601,0.2602,3141.836);
   graph->SetPoint(2602,0.2603,3140.199);
   graph->SetPoint(2603,0.2604,3138.562);
   graph->SetPoint(2604,0.2605,3136.926);
   graph->SetPoint(2605,0.2606,3135.289);
   graph->SetPoint(2606,0.2607,3133.654);
   graph->SetPoint(2607,0.2608,3132.019);
   graph->SetPoint(2608,0.2609,3130.384);
   graph->SetPoint(2609,0.261,3128.749);
   graph->SetPoint(2610,0.2611,3127.116);
   graph->SetPoint(2611,0.2612,3125.482);
   graph->SetPoint(2612,0.2613,3123.849);
   graph->SetPoint(2613,0.2614,3122.216);
   graph->SetPoint(2614,0.2615,3120.584);
   graph->SetPoint(2615,0.2616,3118.952);
   graph->SetPoint(2616,0.2617,3117.321);
   graph->SetPoint(2617,0.2618,3115.69);
   graph->SetPoint(2618,0.2619,3114.059);
   graph->SetPoint(2619,0.262,3112.429);
   graph->SetPoint(2620,0.2621,3110.8);
   graph->SetPoint(2621,0.2622,3109.17);
   graph->SetPoint(2622,0.2623,3107.542);
   graph->SetPoint(2623,0.2624,3105.913);
   graph->SetPoint(2624,0.2625,3104.285);
   graph->SetPoint(2625,0.2626,3102.658);
   graph->SetPoint(2626,0.2627,3101.031);
   graph->SetPoint(2627,0.2628,3099.404);
   graph->SetPoint(2628,0.2629,3097.778);
   graph->SetPoint(2629,0.263,3096.152);
   graph->SetPoint(2630,0.2631,3094.526);
   graph->SetPoint(2631,0.2632,3092.901);
   graph->SetPoint(2632,0.2633,3091.277);
   graph->SetPoint(2633,0.2634,3089.653);
   graph->SetPoint(2634,0.2635,3088.029);
   graph->SetPoint(2635,0.2636,3086.406);
   graph->SetPoint(2636,0.2637,3084.783);
   graph->SetPoint(2637,0.2638,3083.161);
   graph->SetPoint(2638,0.2639,3081.539);
   graph->SetPoint(2639,0.264,3079.917);
   graph->SetPoint(2640,0.2641,3078.296);
   graph->SetPoint(2641,0.2642,3076.675);
   graph->SetPoint(2642,0.2643,3075.055);
   graph->SetPoint(2643,0.2644,3073.435);
   graph->SetPoint(2644,0.2645,3071.816);
   graph->SetPoint(2645,0.2646,3070.197);
   graph->SetPoint(2646,0.2647,3068.578);
   graph->SetPoint(2647,0.2648,3066.96);
   graph->SetPoint(2648,0.2649,3065.343);
   graph->SetPoint(2649,0.265,3063.725);
   graph->SetPoint(2650,0.2651,3062.109);
   graph->SetPoint(2651,0.2652,3060.492);
   graph->SetPoint(2652,0.2653,3058.876);
   graph->SetPoint(2653,0.2654,3057.261);
   graph->SetPoint(2654,0.2655,3055.646);
   graph->SetPoint(2655,0.2656,3054.031);
   graph->SetPoint(2656,0.2657,3052.417);
   graph->SetPoint(2657,0.2658,3050.803);
   graph->SetPoint(2658,0.2659,3049.19);
   graph->SetPoint(2659,0.266,3047.577);
   graph->SetPoint(2660,0.2661,3045.964);
   graph->SetPoint(2661,0.2662,3044.352);
   graph->SetPoint(2662,0.2663,3042.74);
   graph->SetPoint(2663,0.2664,3041.129);
   graph->SetPoint(2664,0.2665,3039.518);
   graph->SetPoint(2665,0.2666,3037.908);
   graph->SetPoint(2666,0.2667,3036.298);
   graph->SetPoint(2667,0.2668,3034.689);
   graph->SetPoint(2668,0.2669,3033.08);
   graph->SetPoint(2669,0.267,3031.471);
   graph->SetPoint(2670,0.2671,3029.863);
   graph->SetPoint(2671,0.2672,3028.255);
   graph->SetPoint(2672,0.2673,3026.648);
   graph->SetPoint(2673,0.2674,3025.041);
   graph->SetPoint(2674,0.2675,3023.435);
   graph->SetPoint(2675,0.2676,3021.828);
   graph->SetPoint(2676,0.2677,3020.223);
   graph->SetPoint(2677,0.2678,3018.618);
   graph->SetPoint(2678,0.2679,3017.013);
   graph->SetPoint(2679,0.268,3015.409);
   graph->SetPoint(2680,0.2681,3013.805);
   graph->SetPoint(2681,0.2682,3012.201);
   graph->SetPoint(2682,0.2683,3010.598);
   graph->SetPoint(2683,0.2684,3008.996);
   graph->SetPoint(2684,0.2685,3007.394);
   graph->SetPoint(2685,0.2686,3005.792);
   graph->SetPoint(2686,0.2687,3004.191);
   graph->SetPoint(2687,0.2688,3002.59);
   graph->SetPoint(2688,0.2689,3000.99);
   graph->SetPoint(2689,0.269,2999.39);
   graph->SetPoint(2690,0.2691,2997.79);
   graph->SetPoint(2691,0.2692,2996.191);
   graph->SetPoint(2692,0.2693,2994.593);
   graph->SetPoint(2693,0.2694,2992.994);
   graph->SetPoint(2694,0.2695,2991.397);
   graph->SetPoint(2695,0.2696,2989.799);
   graph->SetPoint(2696,0.2697,2988.202);
   graph->SetPoint(2697,0.2698,2986.606);
   graph->SetPoint(2698,0.2699,2985.01);
   graph->SetPoint(2699,0.27,2983.414);
   graph->SetPoint(2700,0.2701,2981.819);
   graph->SetPoint(2701,0.2702,2980.224);
   graph->SetPoint(2702,0.2703,2978.63);
   graph->SetPoint(2703,0.2704,2977.036);
   graph->SetPoint(2704,0.2705,2975.443);
   graph->SetPoint(2705,0.2706,2973.85);
   graph->SetPoint(2706,0.2707,2972.257);
   graph->SetPoint(2707,0.2708,2970.665);
   graph->SetPoint(2708,0.2709,2969.073);
   graph->SetPoint(2709,0.271,2967.482);
   graph->SetPoint(2710,0.2711,2965.891);
   graph->SetPoint(2711,0.2712,2964.301);
   graph->SetPoint(2712,0.2713,2962.711);
   graph->SetPoint(2713,0.2714,2961.122);
   graph->SetPoint(2714,0.2715,2959.532);
   graph->SetPoint(2715,0.2716,2957.944);
   graph->SetPoint(2716,0.2717,2956.356);
   graph->SetPoint(2717,0.2718,2954.768);
   graph->SetPoint(2718,0.2719,2953.181);
   graph->SetPoint(2719,0.272,2951.594);
   graph->SetPoint(2720,0.2721,2950.007);
   graph->SetPoint(2721,0.2722,2948.421);
   graph->SetPoint(2722,0.2723,2946.836);
   graph->SetPoint(2723,0.2724,2945.251);
   graph->SetPoint(2724,0.2725,2943.666);
   graph->SetPoint(2725,0.2726,2942.082);
   graph->SetPoint(2726,0.2727,2940.498);
   graph->SetPoint(2727,0.2728,2938.915);
   graph->SetPoint(2728,0.2729,2937.332);
   graph->SetPoint(2729,0.273,2935.749);
   graph->SetPoint(2730,0.2731,2934.167);
   graph->SetPoint(2731,0.2732,2932.585);
   graph->SetPoint(2732,0.2733,2931.004);
   graph->SetPoint(2733,0.2734,2929.424);
   graph->SetPoint(2734,0.2735,2927.843);
   graph->SetPoint(2735,0.2736,2926.263);
   graph->SetPoint(2736,0.2737,2924.684);
   graph->SetPoint(2737,0.2738,2923.105);
   graph->SetPoint(2738,0.2739,2921.526);
   graph->SetPoint(2739,0.274,2919.948);
   graph->SetPoint(2740,0.2741,2918.371);
   graph->SetPoint(2741,0.2742,2916.793);
   graph->SetPoint(2742,0.2743,2915.217);
   graph->SetPoint(2743,0.2744,2913.64);
   graph->SetPoint(2744,0.2745,2912.064);
   graph->SetPoint(2745,0.2746,2910.489);
   graph->SetPoint(2746,0.2747,2908.914);
   graph->SetPoint(2747,0.2748,2907.339);
   graph->SetPoint(2748,0.2749,2905.765);
   graph->SetPoint(2749,0.275,2904.191);
   graph->SetPoint(2750,0.2751,2902.618);
   graph->SetPoint(2751,0.2752,2901.045);
   graph->SetPoint(2752,0.2753,2899.473);
   graph->SetPoint(2753,0.2754,2897.901);
   graph->SetPoint(2754,0.2755,2896.329);
   graph->SetPoint(2755,0.2756,2894.758);
   graph->SetPoint(2756,0.2757,2893.188);
   graph->SetPoint(2757,0.2758,2891.618);
   graph->SetPoint(2758,0.2759,2890.048);
   graph->SetPoint(2759,0.276,2888.479);
   graph->SetPoint(2760,0.2761,2886.91);
   graph->SetPoint(2761,0.2762,2885.341);
   graph->SetPoint(2762,0.2763,2883.773);
   graph->SetPoint(2763,0.2764,2882.206);
   graph->SetPoint(2764,0.2765,2880.639);
   graph->SetPoint(2765,0.2766,2879.072);
   graph->SetPoint(2766,0.2767,2877.506);
   graph->SetPoint(2767,0.2768,2875.94);
   graph->SetPoint(2768,0.2769,2874.375);
   graph->SetPoint(2769,0.277,2872.81);
   graph->SetPoint(2770,0.2771,2871.245);
   graph->SetPoint(2771,0.2772,2869.681);
   graph->SetPoint(2772,0.2773,2868.118);
   graph->SetPoint(2773,0.2774,2866.555);
   graph->SetPoint(2774,0.2775,2864.992);
   graph->SetPoint(2775,0.2776,2863.43);
   graph->SetPoint(2776,0.2777,2861.868);
   graph->SetPoint(2777,0.2778,2860.307);
   graph->SetPoint(2778,0.2779,2858.746);
   graph->SetPoint(2779,0.278,2857.185);
   graph->SetPoint(2780,0.2781,2855.625);
   graph->SetPoint(2781,0.2782,2854.066);
   graph->SetPoint(2782,0.2783,2852.507);
   graph->SetPoint(2783,0.2784,2850.948);
   graph->SetPoint(2784,0.2785,2849.39);
   graph->SetPoint(2785,0.2786,2847.832);
   graph->SetPoint(2786,0.2787,2846.274);
   graph->SetPoint(2787,0.2788,2844.717);
   graph->SetPoint(2788,0.2789,2843.161);
   graph->SetPoint(2789,0.279,2841.605);
   graph->SetPoint(2790,0.2791,2840.049);
   graph->SetPoint(2791,0.2792,2838.494);
   graph->SetPoint(2792,0.2793,2836.94);
   graph->SetPoint(2793,0.2794,2835.385);
   graph->SetPoint(2794,0.2795,2833.832);
   graph->SetPoint(2795,0.2796,2832.278);
   graph->SetPoint(2796,0.2797,2830.725);
   graph->SetPoint(2797,0.2798,2829.173);
   graph->SetPoint(2798,0.2799,2827.621);
   graph->SetPoint(2799,0.28,2826.069);
   graph->SetPoint(2800,0.2801,2824.518);
   graph->SetPoint(2801,0.2802,2822.967);
   graph->SetPoint(2802,0.2803,2821.417);
   graph->SetPoint(2803,0.2804,2819.867);
   graph->SetPoint(2804,0.2805,2818.318);
   graph->SetPoint(2805,0.2806,2816.769);
   graph->SetPoint(2806,0.2807,2815.22);
   graph->SetPoint(2807,0.2808,2813.672);
   graph->SetPoint(2808,0.2809,2812.125);
   graph->SetPoint(2809,0.281,2810.578);
   graph->SetPoint(2810,0.2811,2809.031);
   graph->SetPoint(2811,0.2812,2807.485);
   graph->SetPoint(2812,0.2813,2805.939);
   graph->SetPoint(2813,0.2814,2804.394);
   graph->SetPoint(2814,0.2815,2802.849);
   graph->SetPoint(2815,0.2816,2801.304);
   graph->SetPoint(2816,0.2817,2799.76);
   graph->SetPoint(2817,0.2818,2798.217);
   graph->SetPoint(2818,0.2819,2796.674);
   graph->SetPoint(2819,0.282,2795.131);
   graph->SetPoint(2820,0.2821,2793.589);
   graph->SetPoint(2821,0.2822,2792.047);
   graph->SetPoint(2822,0.2823,2790.506);
   graph->SetPoint(2823,0.2824,2788.965);
   graph->SetPoint(2824,0.2825,2787.424);
   graph->SetPoint(2825,0.2826,2785.884);
   graph->SetPoint(2826,0.2827,2784.345);
   graph->SetPoint(2827,0.2828,2782.806);
   graph->SetPoint(2828,0.2829,2781.267);
   graph->SetPoint(2829,0.283,2779.729);
   graph->SetPoint(2830,0.2831,2778.191);
   graph->SetPoint(2831,0.2832,2776.654);
   graph->SetPoint(2832,0.2833,2775.117);
   graph->SetPoint(2833,0.2834,2773.58);
   graph->SetPoint(2834,0.2835,2772.044);
   graph->SetPoint(2835,0.2836,2770.509);
   graph->SetPoint(2836,0.2837,2768.974);
   graph->SetPoint(2837,0.2838,2767.439);
   graph->SetPoint(2838,0.2839,2765.905);
   graph->SetPoint(2839,0.284,2764.371);
   graph->SetPoint(2840,0.2841,2762.838);
   graph->SetPoint(2841,0.2842,2761.305);
   graph->SetPoint(2842,0.2843,2759.773);
   graph->SetPoint(2843,0.2844,2758.241);
   graph->SetPoint(2844,0.2845,2756.709);
   graph->SetPoint(2845,0.2846,2755.178);
   graph->SetPoint(2846,0.2847,2753.648);
   graph->SetPoint(2847,0.2848,2752.118);
   graph->SetPoint(2848,0.2849,2750.588);
   graph->SetPoint(2849,0.285,2749.059);
   graph->SetPoint(2850,0.2851,2747.53);
   graph->SetPoint(2851,0.2852,2746.002);
   graph->SetPoint(2852,0.2853,2744.474);
   graph->SetPoint(2853,0.2854,2742.946);
   graph->SetPoint(2854,0.2855,2741.419);
   graph->SetPoint(2855,0.2856,2739.893);
   graph->SetPoint(2856,0.2857,2738.367);
   graph->SetPoint(2857,0.2858,2736.841);
   graph->SetPoint(2858,0.2859,2735.316);
   graph->SetPoint(2859,0.286,2733.791);
   graph->SetPoint(2860,0.2861,2732.267);
   graph->SetPoint(2861,0.2862,2730.743);
   graph->SetPoint(2862,0.2863,2729.219);
   graph->SetPoint(2863,0.2864,2727.696);
   graph->SetPoint(2864,0.2865,2726.174);
   graph->SetPoint(2865,0.2866,2724.652);
   graph->SetPoint(2866,0.2867,2723.13);
   graph->SetPoint(2867,0.2868,2721.609);
   graph->SetPoint(2868,0.2869,2720.088);
   graph->SetPoint(2869,0.287,2718.568);
   graph->SetPoint(2870,0.2871,2717.048);
   graph->SetPoint(2871,0.2872,2715.529);
   graph->SetPoint(2872,0.2873,2714.01);
   graph->SetPoint(2873,0.2874,2712.492);
   graph->SetPoint(2874,0.2875,2710.974);
   graph->SetPoint(2875,0.2876,2709.456);
   graph->SetPoint(2876,0.2877,2707.939);
   graph->SetPoint(2877,0.2878,2706.422);
   graph->SetPoint(2878,0.2879,2704.906);
   graph->SetPoint(2879,0.288,2703.391);
   graph->SetPoint(2880,0.2881,2701.875);
   graph->SetPoint(2881,0.2882,2700.36);
   graph->SetPoint(2882,0.2883,2698.846);
   graph->SetPoint(2883,0.2884,2697.332);
   graph->SetPoint(2884,0.2885,2695.819);
   graph->SetPoint(2885,0.2886,2694.306);
   graph->SetPoint(2886,0.2887,2692.793);
   graph->SetPoint(2887,0.2888,2691.281);
   graph->SetPoint(2888,0.2889,2689.769);
   graph->SetPoint(2889,0.289,2688.258);
   graph->SetPoint(2890,0.2891,2686.747);
   graph->SetPoint(2891,0.2892,2685.237);
   graph->SetPoint(2892,0.2893,2683.727);
   graph->SetPoint(2893,0.2894,2682.218);
   graph->SetPoint(2894,0.2895,2680.709);
   graph->SetPoint(2895,0.2896,2679.2);
   graph->SetPoint(2896,0.2897,2677.692);
   graph->SetPoint(2897,0.2898,2676.185);
   graph->SetPoint(2898,0.2899,2674.677);
   graph->SetPoint(2899,0.29,2673.171);
   graph->SetPoint(2900,0.2901,2671.664);
   graph->SetPoint(2901,0.2902,2670.159);
   graph->SetPoint(2902,0.2903,2668.653);
   graph->SetPoint(2903,0.2904,2667.148);
   graph->SetPoint(2904,0.2905,2665.644);
   graph->SetPoint(2905,0.2906,2664.14);
   graph->SetPoint(2906,0.2907,2662.637);
   graph->SetPoint(2907,0.2908,2661.133);
   graph->SetPoint(2908,0.2909,2659.631);
   graph->SetPoint(2909,0.291,2658.129);
   graph->SetPoint(2910,0.2911,2656.627);
   graph->SetPoint(2911,0.2912,2655.126);
   graph->SetPoint(2912,0.2913,2653.625);
   graph->SetPoint(2913,0.2914,2652.125);
   graph->SetPoint(2914,0.2915,2650.625);
   graph->SetPoint(2915,0.2916,2649.125);
   graph->SetPoint(2916,0.2917,2647.626);
   graph->SetPoint(2917,0.2918,2646.128);
   graph->SetPoint(2918,0.2919,2644.63);
   graph->SetPoint(2919,0.292,2643.132);
   graph->SetPoint(2920,0.2921,2641.635);
   graph->SetPoint(2921,0.2922,2640.138);
   graph->SetPoint(2922,0.2923,2638.642);
   graph->SetPoint(2923,0.2924,2637.146);
   graph->SetPoint(2924,0.2925,2635.651);
   graph->SetPoint(2925,0.2926,2634.156);
   graph->SetPoint(2926,0.2927,2632.661);
   graph->SetPoint(2927,0.2928,2631.167);
   graph->SetPoint(2928,0.2929,2629.674);
   graph->SetPoint(2929,0.293,2628.181);
   graph->SetPoint(2930,0.2931,2626.688);
   graph->SetPoint(2931,0.2932,2625.196);
   graph->SetPoint(2932,0.2933,2623.704);
   graph->SetPoint(2933,0.2934,2622.213);
   graph->SetPoint(2934,0.2935,2620.722);
   graph->SetPoint(2935,0.2936,2619.232);
   graph->SetPoint(2936,0.2937,2617.742);
   graph->SetPoint(2937,0.2938,2616.253);
   graph->SetPoint(2938,0.2939,2614.764);
   graph->SetPoint(2939,0.294,2613.275);
   graph->SetPoint(2940,0.2941,2611.787);
   graph->SetPoint(2941,0.2942,2610.299);
   graph->SetPoint(2942,0.2943,2608.812);
   graph->SetPoint(2943,0.2944,2607.326);
   graph->SetPoint(2944,0.2945,2605.839);
   graph->SetPoint(2945,0.2946,2604.354);
   graph->SetPoint(2946,0.2947,2602.868);
   graph->SetPoint(2947,0.2948,2601.383);
   graph->SetPoint(2948,0.2949,2599.899);
   graph->SetPoint(2949,0.295,2598.415);
   graph->SetPoint(2950,0.2951,2596.932);
   graph->SetPoint(2951,0.2952,2595.448);
   graph->SetPoint(2952,0.2953,2593.966);
   graph->SetPoint(2953,0.2954,2592.484);
   graph->SetPoint(2954,0.2955,2591.002);
   graph->SetPoint(2955,0.2956,2589.521);
   graph->SetPoint(2956,0.2957,2588.04);
   graph->SetPoint(2957,0.2958,2586.56);
   graph->SetPoint(2958,0.2959,2585.08);
   graph->SetPoint(2959,0.296,2583.601);
   graph->SetPoint(2960,0.2961,2582.122);
   graph->SetPoint(2961,0.2962,2580.643);
   graph->SetPoint(2962,0.2963,2579.165);
   graph->SetPoint(2963,0.2964,2577.688);
   graph->SetPoint(2964,0.2965,2576.21);
   graph->SetPoint(2965,0.2966,2574.734);
   graph->SetPoint(2966,0.2967,2573.258);
   graph->SetPoint(2967,0.2968,2571.782);
   graph->SetPoint(2968,0.2969,2570.307);
   graph->SetPoint(2969,0.297,2568.832);
   graph->SetPoint(2970,0.2971,2567.357);
   graph->SetPoint(2971,0.2972,2565.884);
   graph->SetPoint(2972,0.2973,2564.41);
   graph->SetPoint(2973,0.2974,2562.937);
   graph->SetPoint(2974,0.2975,2561.465);
   graph->SetPoint(2975,0.2976,2559.993);
   graph->SetPoint(2976,0.2977,2558.521);
   graph->SetPoint(2977,0.2978,2557.05);
   graph->SetPoint(2978,0.2979,2555.579);
   graph->SetPoint(2979,0.298,2554.109);
   graph->SetPoint(2980,0.2981,2552.639);
   graph->SetPoint(2981,0.2982,2551.17);
   graph->SetPoint(2982,0.2983,2549.701);
   graph->SetPoint(2983,0.2984,2548.233);
   graph->SetPoint(2984,0.2985,2546.765);
   graph->SetPoint(2985,0.2986,2545.297);
   graph->SetPoint(2986,0.2987,2543.83);
   graph->SetPoint(2987,0.2988,2542.364);
   graph->SetPoint(2988,0.2989,2540.898);
   graph->SetPoint(2989,0.299,2539.432);
   graph->SetPoint(2990,0.2991,2537.967);
   graph->SetPoint(2991,0.2992,2536.502);
   graph->SetPoint(2992,0.2993,2535.038);
   graph->SetPoint(2993,0.2994,2533.574);
   graph->SetPoint(2994,0.2995,2532.111);
   graph->SetPoint(2995,0.2996,2530.648);
   graph->SetPoint(2996,0.2997,2529.185);
   graph->SetPoint(2997,0.2998,2527.723);
   graph->SetPoint(2998,0.2999,2526.262);
   graph->SetPoint(2999,0.3,2524.801);
   graph->SetPoint(3000,0.3001,2523.34);
   graph->SetPoint(3001,0.3002,2521.88);
   graph->SetPoint(3002,0.3003,2520.42);
   graph->SetPoint(3003,0.3004,2518.961);
   graph->SetPoint(3004,0.3005,2517.502);
   graph->SetPoint(3005,0.3006,2516.044);
   graph->SetPoint(3006,0.3007,2514.586);
   graph->SetPoint(3007,0.3008,2513.129);
   graph->SetPoint(3008,0.3009,2511.672);
   graph->SetPoint(3009,0.301,2510.216);
   graph->SetPoint(3010,0.3011,2508.76);
   graph->SetPoint(3011,0.3012,2507.304);
   graph->SetPoint(3012,0.3013,2505.849);
   graph->SetPoint(3013,0.3014,2504.395);
   graph->SetPoint(3014,0.3015,2502.94);
   graph->SetPoint(3015,0.3016,2501.487);
   graph->SetPoint(3016,0.3017,2500.033);
   graph->SetPoint(3017,0.3018,2498.581);
   graph->SetPoint(3018,0.3019,2497.128);
   graph->SetPoint(3019,0.302,2495.677);
   graph->SetPoint(3020,0.3021,2494.225);
   graph->SetPoint(3021,0.3022,2492.774);
   graph->SetPoint(3022,0.3023,2491.324);
   graph->SetPoint(3023,0.3024,2489.874);
   graph->SetPoint(3024,0.3025,2488.424);
   graph->SetPoint(3025,0.3026,2486.975);
   graph->SetPoint(3026,0.3027,2485.527);
   graph->SetPoint(3027,0.3028,2484.079);
   graph->SetPoint(3028,0.3029,2482.631);
   graph->SetPoint(3029,0.303,2481.184);
   graph->SetPoint(3030,0.3031,2479.737);
   graph->SetPoint(3031,0.3032,2478.291);
   graph->SetPoint(3032,0.3033,2476.845);
   graph->SetPoint(3033,0.3034,2475.399);
   graph->SetPoint(3034,0.3035,2473.955);
   graph->SetPoint(3035,0.3036,2472.51);
   graph->SetPoint(3036,0.3037,2471.066);
   graph->SetPoint(3037,0.3038,2469.623);
   graph->SetPoint(3038,0.3039,2468.18);
   graph->SetPoint(3039,0.304,2466.737);
   graph->SetPoint(3040,0.3041,2465.295);
   graph->SetPoint(3041,0.3042,2463.853);
   graph->SetPoint(3042,0.3043,2462.412);
   graph->SetPoint(3043,0.3044,2460.971);
   graph->SetPoint(3044,0.3045,2459.531);
   graph->SetPoint(3045,0.3046,2458.091);
   graph->SetPoint(3046,0.3047,2456.652);
   graph->SetPoint(3047,0.3048,2455.213);
   graph->SetPoint(3048,0.3049,2453.774);
   graph->SetPoint(3049,0.305,2452.336);
   graph->SetPoint(3050,0.3051,2450.899);
   graph->SetPoint(3051,0.3052,2449.462);
   graph->SetPoint(3052,0.3053,2448.025);
   graph->SetPoint(3053,0.3054,2446.589);
   graph->SetPoint(3054,0.3055,2445.154);
   graph->SetPoint(3055,0.3056,2443.718);
   graph->SetPoint(3056,0.3057,2442.284);
   graph->SetPoint(3057,0.3058,2440.849);
   graph->SetPoint(3058,0.3059,2439.416);
   graph->SetPoint(3059,0.306,2437.982);
   graph->SetPoint(3060,0.3061,2436.549);
   graph->SetPoint(3061,0.3062,2435.117);
   graph->SetPoint(3062,0.3063,2433.685);
   graph->SetPoint(3063,0.3064,2432.254);
   graph->SetPoint(3064,0.3065,2430.823);
   graph->SetPoint(3065,0.3066,2429.392);
   graph->SetPoint(3066,0.3067,2427.962);
   graph->SetPoint(3067,0.3068,2426.532);
   graph->SetPoint(3068,0.3069,2425.103);
   graph->SetPoint(3069,0.307,2423.674);
   graph->SetPoint(3070,0.3071,2422.246);
   graph->SetPoint(3071,0.3072,2420.818);
   graph->SetPoint(3072,0.3073,2419.391);
   graph->SetPoint(3073,0.3074,2417.964);
   graph->SetPoint(3074,0.3075,2416.538);
   graph->SetPoint(3075,0.3076,2415.112);
   graph->SetPoint(3076,0.3077,2413.687);
   graph->SetPoint(3077,0.3078,2412.262);
   graph->SetPoint(3078,0.3079,2410.837);
   graph->SetPoint(3079,0.308,2409.413);
   graph->SetPoint(3080,0.3081,2407.989);
   graph->SetPoint(3081,0.3082,2406.566);
   graph->SetPoint(3082,0.3083,2405.144);
   graph->SetPoint(3083,0.3084,2403.721);
   graph->SetPoint(3084,0.3085,2402.3);
   graph->SetPoint(3085,0.3086,2400.879);
   graph->SetPoint(3086,0.3087,2399.458);
   graph->SetPoint(3087,0.3088,2398.037);
   graph->SetPoint(3088,0.3089,2396.618);
   graph->SetPoint(3089,0.309,2395.198);
   graph->SetPoint(3090,0.3091,2393.779);
   graph->SetPoint(3091,0.3092,2392.361);
   graph->SetPoint(3092,0.3093,2390.943);
   graph->SetPoint(3093,0.3094,2389.525);
   graph->SetPoint(3094,0.3095,2388.108);
   graph->SetPoint(3095,0.3096,2386.692);
   graph->SetPoint(3096,0.3097,2385.275);
   graph->SetPoint(3097,0.3098,2383.86);
   graph->SetPoint(3098,0.3099,2382.444);
   graph->SetPoint(3099,0.31,2381.03);
   graph->SetPoint(3100,0.3101,2379.615);
   graph->SetPoint(3101,0.3102,2378.202);
   graph->SetPoint(3102,0.3103,2376.788);
   graph->SetPoint(3103,0.3104,2375.375);
   graph->SetPoint(3104,0.3105,2373.963);
   graph->SetPoint(3105,0.3106,2372.551);
   graph->SetPoint(3106,0.3107,2371.14);
   graph->SetPoint(3107,0.3108,2369.729);
   graph->SetPoint(3108,0.3109,2368.318);
   graph->SetPoint(3109,0.311,2366.908);
   graph->SetPoint(3110,0.3111,2365.498);
   graph->SetPoint(3111,0.3112,2364.089);
   graph->SetPoint(3112,0.3113,2362.681);
   graph->SetPoint(3113,0.3114,2361.272);
   graph->SetPoint(3114,0.3115,2359.865);
   graph->SetPoint(3115,0.3116,2358.457);
   graph->SetPoint(3116,0.3117,2357.05);
   graph->SetPoint(3117,0.3118,2355.644);
   graph->SetPoint(3118,0.3119,2354.238);
   graph->SetPoint(3119,0.312,2352.833);
   graph->SetPoint(3120,0.3121,2351.428);
   graph->SetPoint(3121,0.3122,2350.023);
   graph->SetPoint(3122,0.3123,2348.619);
   graph->SetPoint(3123,0.3124,2347.216);
   graph->SetPoint(3124,0.3125,2345.813);
   graph->SetPoint(3125,0.3126,2344.41);
   graph->SetPoint(3126,0.3127,2343.008);
   graph->SetPoint(3127,0.3128,2341.606);
   graph->SetPoint(3128,0.3129,2340.205);
   graph->SetPoint(3129,0.313,2338.804);
   graph->SetPoint(3130,0.3131,2337.404);
   graph->SetPoint(3131,0.3132,2336.004);
   graph->SetPoint(3132,0.3133,2334.605);
   graph->SetPoint(3133,0.3134,2333.206);
   graph->SetPoint(3134,0.3135,2331.808);
   graph->SetPoint(3135,0.3136,2330.41);
   graph->SetPoint(3136,0.3137,2329.012);
   graph->SetPoint(3137,0.3138,2327.615);
   graph->SetPoint(3138,0.3139,2326.219);
   graph->SetPoint(3139,0.314,2324.823);
   graph->SetPoint(3140,0.3141,2323.427);
   graph->SetPoint(3141,0.3142,2322.032);
   graph->SetPoint(3142,0.3143,2320.637);
   graph->SetPoint(3143,0.3144,2319.243);
   graph->SetPoint(3144,0.3145,2317.849);
   graph->SetPoint(3145,0.3146,2316.456);
   graph->SetPoint(3146,0.3147,2315.063);
   graph->SetPoint(3147,0.3148,2313.671);
   graph->SetPoint(3148,0.3149,2312.279);
   graph->SetPoint(3149,0.315,2310.888);
   graph->SetPoint(3150,0.3151,2309.497);
   graph->SetPoint(3151,0.3152,2308.106);
   graph->SetPoint(3152,0.3153,2306.716);
   graph->SetPoint(3153,0.3154,2305.327);
   graph->SetPoint(3154,0.3155,2303.938);
   graph->SetPoint(3155,0.3156,2302.549);
   graph->SetPoint(3156,0.3157,2301.161);
   graph->SetPoint(3157,0.3158,2299.774);
   graph->SetPoint(3158,0.3159,2298.386);
   graph->SetPoint(3159,0.316,2297);
   graph->SetPoint(3160,0.3161,2295.613);
   graph->SetPoint(3161,0.3162,2294.228);
   graph->SetPoint(3162,0.3163,2292.842);
   graph->SetPoint(3163,0.3164,2291.458);
   graph->SetPoint(3164,0.3165,2290.073);
   graph->SetPoint(3165,0.3166,2288.689);
   graph->SetPoint(3166,0.3167,2287.306);
   graph->SetPoint(3167,0.3168,2285.923);
   graph->SetPoint(3168,0.3169,2284.541);
   graph->SetPoint(3169,0.317,2283.159);
   graph->SetPoint(3170,0.3171,2281.777);
   graph->SetPoint(3171,0.3172,2280.396);
   graph->SetPoint(3172,0.3173,2279.015);
   graph->SetPoint(3173,0.3174,2277.635);
   graph->SetPoint(3174,0.3175,2276.256);
   graph->SetPoint(3175,0.3176,2274.876);
   graph->SetPoint(3176,0.3177,2273.498);
   graph->SetPoint(3177,0.3178,2272.119);
   graph->SetPoint(3178,0.3179,2270.742);
   graph->SetPoint(3179,0.318,2269.364);
   graph->SetPoint(3180,0.3181,2267.987);
   graph->SetPoint(3181,0.3182,2266.611);
   graph->SetPoint(3182,0.3183,2265.235);
   graph->SetPoint(3183,0.3184,2263.86);
   graph->SetPoint(3184,0.3185,2262.485);
   graph->SetPoint(3185,0.3186,2261.11);
   graph->SetPoint(3186,0.3187,2259.736);
   graph->SetPoint(3187,0.3188,2258.363);
   graph->SetPoint(3188,0.3189,2256.99);
   graph->SetPoint(3189,0.319,2255.617);
   graph->SetPoint(3190,0.3191,2254.245);
   graph->SetPoint(3191,0.3192,2252.873);
   graph->SetPoint(3192,0.3193,2251.502);
   graph->SetPoint(3193,0.3194,2250.131);
   graph->SetPoint(3194,0.3195,2248.761);
   graph->SetPoint(3195,0.3196,2247.391);
   graph->SetPoint(3196,0.3197,2246.022);
   graph->SetPoint(3197,0.3198,2244.653);
   graph->SetPoint(3198,0.3199,2243.285);
   graph->SetPoint(3199,0.32,2241.917);
   graph->SetPoint(3200,0.3201,2240.549);
   graph->SetPoint(3201,0.3202,2239.182);
   graph->SetPoint(3202,0.3203,2237.816);
   graph->SetPoint(3203,0.3204,2236.45);
   graph->SetPoint(3204,0.3205,2235.084);
   graph->SetPoint(3205,0.3206,2233.719);
   graph->SetPoint(3206,0.3207,2232.355);
   graph->SetPoint(3207,0.3208,2230.991);
   graph->SetPoint(3208,0.3209,2229.627);
   graph->SetPoint(3209,0.321,2228.264);
   graph->SetPoint(3210,0.3211,2226.901);
   graph->SetPoint(3211,0.3212,2225.539);
   graph->SetPoint(3212,0.3213,2224.177);
   graph->SetPoint(3213,0.3214,2222.816);
   graph->SetPoint(3214,0.3215,2221.455);
   graph->SetPoint(3215,0.3216,2220.094);
   graph->SetPoint(3216,0.3217,2218.735);
   graph->SetPoint(3217,0.3218,2217.375);
   graph->SetPoint(3218,0.3219,2216.016);
   graph->SetPoint(3219,0.322,2214.658);
   graph->SetPoint(3220,0.3221,2213.3);
   graph->SetPoint(3221,0.3222,2211.942);
   graph->SetPoint(3222,0.3223,2210.585);
   graph->SetPoint(3223,0.3224,2209.229);
   graph->SetPoint(3224,0.3225,2207.872);
   graph->SetPoint(3225,0.3226,2206.517);
   graph->SetPoint(3226,0.3227,2205.162);
   graph->SetPoint(3227,0.3228,2203.807);
   graph->SetPoint(3228,0.3229,2202.453);
   graph->SetPoint(3229,0.323,2201.099);
   graph->SetPoint(3230,0.3231,2199.746);
   graph->SetPoint(3231,0.3232,2198.393);
   graph->SetPoint(3232,0.3233,2197.04);
   graph->SetPoint(3233,0.3234,2195.689);
   graph->SetPoint(3234,0.3235,2194.337);
   graph->SetPoint(3235,0.3236,2192.986);
   graph->SetPoint(3236,0.3237,2191.636);
   graph->SetPoint(3237,0.3238,2190.286);
   graph->SetPoint(3238,0.3239,2188.936);
   graph->SetPoint(3239,0.324,2187.587);
   graph->SetPoint(3240,0.3241,2186.239);
   graph->SetPoint(3241,0.3242,2184.891);
   graph->SetPoint(3242,0.3243,2183.543);
   graph->SetPoint(3243,0.3244,2182.196);
   graph->SetPoint(3244,0.3245,2180.849);
   graph->SetPoint(3245,0.3246,2179.503);
   graph->SetPoint(3246,0.3247,2178.157);
   graph->SetPoint(3247,0.3248,2176.812);
   graph->SetPoint(3248,0.3249,2175.467);
   graph->SetPoint(3249,0.325,2174.123);
   graph->SetPoint(3250,0.3251,2172.779);
   graph->SetPoint(3251,0.3252,2171.436);
   graph->SetPoint(3252,0.3253,2170.093);
   graph->SetPoint(3253,0.3254,2168.75);
   graph->SetPoint(3254,0.3255,2167.408);
   graph->SetPoint(3255,0.3256,2166.067);
   graph->SetPoint(3256,0.3257,2164.726);
   graph->SetPoint(3257,0.3258,2163.385);
   graph->SetPoint(3258,0.3259,2162.045);
   graph->SetPoint(3259,0.326,2160.706);
   graph->SetPoint(3260,0.3261,2159.367);
   graph->SetPoint(3261,0.3262,2158.028);
   graph->SetPoint(3262,0.3263,2156.69);
   graph->SetPoint(3263,0.3264,2155.352);
   graph->SetPoint(3264,0.3265,2154.015);
   graph->SetPoint(3265,0.3266,2152.678);
   graph->SetPoint(3266,0.3267,2151.342);
   graph->SetPoint(3267,0.3268,2150.006);
   graph->SetPoint(3268,0.3269,2148.671);
   graph->SetPoint(3269,0.327,2147.336);
   graph->SetPoint(3270,0.3271,2146.001);
   graph->SetPoint(3271,0.3272,2144.667);
   graph->SetPoint(3272,0.3273,2143.334);
   graph->SetPoint(3273,0.3274,2142.001);
   graph->SetPoint(3274,0.3275,2140.669);
   graph->SetPoint(3275,0.3276,2139.337);
   graph->SetPoint(3276,0.3277,2138.005);
   graph->SetPoint(3277,0.3278,2136.674);
   graph->SetPoint(3278,0.3279,2135.343);
   graph->SetPoint(3279,0.328,2134.013);
   graph->SetPoint(3280,0.3281,2132.684);
   graph->SetPoint(3281,0.3282,2131.354);
   graph->SetPoint(3282,0.3283,2130.026);
   graph->SetPoint(3283,0.3284,2128.698);
   graph->SetPoint(3284,0.3285,2127.37);
   graph->SetPoint(3285,0.3286,2126.043);
   graph->SetPoint(3286,0.3287,2124.716);
   graph->SetPoint(3287,0.3288,2123.389);
   graph->SetPoint(3288,0.3289,2122.064);
   graph->SetPoint(3289,0.329,2120.738);
   graph->SetPoint(3290,0.3291,2119.413);
   graph->SetPoint(3291,0.3292,2118.089);
   graph->SetPoint(3292,0.3293,2116.765);
   graph->SetPoint(3293,0.3294,2115.441);
   graph->SetPoint(3294,0.3295,2114.118);
   graph->SetPoint(3295,0.3296,2112.796);
   graph->SetPoint(3296,0.3297,2111.474);
   graph->SetPoint(3297,0.3298,2110.152);
   graph->SetPoint(3298,0.3299,2108.831);
   graph->SetPoint(3299,0.33,2107.511);
   graph->SetPoint(3300,0.3301,2106.19);
   graph->SetPoint(3301,0.3302,2104.871);
   graph->SetPoint(3302,0.3303,2103.551);
   graph->SetPoint(3303,0.3304,2102.233);
   graph->SetPoint(3304,0.3305,2100.914);
   graph->SetPoint(3305,0.3306,2099.597);
   graph->SetPoint(3306,0.3307,2098.279);
   graph->SetPoint(3307,0.3308,2096.963);
   graph->SetPoint(3308,0.3309,2095.646);
   graph->SetPoint(3309,0.331,2094.33);
   graph->SetPoint(3310,0.3311,2093.015);
   graph->SetPoint(3311,0.3312,2091.7);
   graph->SetPoint(3312,0.3313,2090.386);
   graph->SetPoint(3313,0.3314,2089.072);
   graph->SetPoint(3314,0.3315,2087.758);
   graph->SetPoint(3315,0.3316,2086.445);
   graph->SetPoint(3316,0.3317,2085.132);
   graph->SetPoint(3317,0.3318,2083.82);
   graph->SetPoint(3318,0.3319,2082.509);
   graph->SetPoint(3319,0.332,2081.198);
   graph->SetPoint(3320,0.3321,2079.887);
   graph->SetPoint(3321,0.3322,2078.577);
   graph->SetPoint(3322,0.3323,2077.267);
   graph->SetPoint(3323,0.3324,2075.958);
   graph->SetPoint(3324,0.3325,2074.649);
   graph->SetPoint(3325,0.3326,2073.341);
   graph->SetPoint(3326,0.3327,2072.033);
   graph->SetPoint(3327,0.3328,2070.726);
   graph->SetPoint(3328,0.3329,2069.419);
   graph->SetPoint(3329,0.333,2068.112);
   graph->SetPoint(3330,0.3331,2066.806);
   graph->SetPoint(3331,0.3332,2065.501);
   graph->SetPoint(3332,0.3333,2064.196);
   graph->SetPoint(3333,0.3334,2062.892);
   graph->SetPoint(3334,0.3335,2061.588);
   graph->SetPoint(3335,0.3336,2060.284);
   graph->SetPoint(3336,0.3337,2058.981);
   graph->SetPoint(3337,0.3338,2057.678);
   graph->SetPoint(3338,0.3339,2056.376);
   graph->SetPoint(3339,0.334,2055.075);
   graph->SetPoint(3340,0.3341,2053.774);
   graph->SetPoint(3341,0.3342,2052.473);
   graph->SetPoint(3342,0.3343,2051.173);
   graph->SetPoint(3343,0.3344,2049.873);
   graph->SetPoint(3344,0.3345,2048.574);
   graph->SetPoint(3345,0.3346,2047.275);
   graph->SetPoint(3346,0.3347,2045.977);
   graph->SetPoint(3347,0.3348,2044.679);
   graph->SetPoint(3348,0.3349,2043.381);
   graph->SetPoint(3349,0.335,2042.085);
   graph->SetPoint(3350,0.3351,2040.788);
   graph->SetPoint(3351,0.3352,2039.492);
   graph->SetPoint(3352,0.3353,2038.197);
   graph->SetPoint(3353,0.3354,2036.902);
   graph->SetPoint(3354,0.3355,2035.607);
   graph->SetPoint(3355,0.3356,2034.313);
   graph->SetPoint(3356,0.3357,2033.02);
   graph->SetPoint(3357,0.3358,2031.727);
   graph->SetPoint(3358,0.3359,2030.434);
   graph->SetPoint(3359,0.336,2029.142);
   graph->SetPoint(3360,0.3361,2027.85);
   graph->SetPoint(3361,0.3362,2026.559);
   graph->SetPoint(3362,0.3363,2025.269);
   graph->SetPoint(3363,0.3364,2023.978);
   graph->SetPoint(3364,0.3365,2022.689);
   graph->SetPoint(3365,0.3366,2021.399);
   graph->SetPoint(3366,0.3367,2020.111);
   graph->SetPoint(3367,0.3368,2018.822);
   graph->SetPoint(3368,0.3369,2017.535);
   graph->SetPoint(3369,0.337,2016.247);
   graph->SetPoint(3370,0.3371,2014.96);
   graph->SetPoint(3371,0.3372,2013.674);
   graph->SetPoint(3372,0.3373,2012.388);
   graph->SetPoint(3373,0.3374,2011.103);
   graph->SetPoint(3374,0.3375,2009.818);
   graph->SetPoint(3375,0.3376,2008.533);
   graph->SetPoint(3376,0.3377,2007.249);
   graph->SetPoint(3377,0.3378,2005.966);
   graph->SetPoint(3378,0.3379,2004.683);
   graph->SetPoint(3379,0.338,2003.4);
   graph->SetPoint(3380,0.3381,2002.118);
   graph->SetPoint(3381,0.3382,2000.836);
   graph->SetPoint(3382,0.3383,1999.555);
   graph->SetPoint(3383,0.3384,1998.275);
   graph->SetPoint(3384,0.3385,1996.994);
   graph->SetPoint(3385,0.3386,1995.715);
   graph->SetPoint(3386,0.3387,1994.435);
   graph->SetPoint(3387,0.3388,1993.157);
   graph->SetPoint(3388,0.3389,1991.878);
   graph->SetPoint(3389,0.339,1990.601);
   graph->SetPoint(3390,0.3391,1989.323);
   graph->SetPoint(3391,0.3392,1988.046);
   graph->SetPoint(3392,0.3393,1986.77);
   graph->SetPoint(3393,0.3394,1985.494);
   graph->SetPoint(3394,0.3395,1984.219);
   graph->SetPoint(3395,0.3396,1982.944);
   graph->SetPoint(3396,0.3397,1981.669);
   graph->SetPoint(3397,0.3398,1980.395);
   graph->SetPoint(3398,0.3399,1979.122);
   graph->SetPoint(3399,0.34,1977.849);
   graph->SetPoint(3400,0.3401,1976.576);
   graph->SetPoint(3401,0.3402,1975.304);
   graph->SetPoint(3402,0.3403,1974.033);
   graph->SetPoint(3403,0.3404,1972.761);
   graph->SetPoint(3404,0.3405,1971.491);
   graph->SetPoint(3405,0.3406,1970.221);
   graph->SetPoint(3406,0.3407,1968.951);
   graph->SetPoint(3407,0.3408,1967.682);
   graph->SetPoint(3408,0.3409,1966.413);
   graph->SetPoint(3409,0.341,1965.145);
   graph->SetPoint(3410,0.3411,1963.877);
   graph->SetPoint(3411,0.3412,1962.61);
   graph->SetPoint(3412,0.3413,1961.343);
   graph->SetPoint(3413,0.3414,1960.076);
   graph->SetPoint(3414,0.3415,1958.811);
   graph->SetPoint(3415,0.3416,1957.545);
   graph->SetPoint(3416,0.3417,1956.28);
   graph->SetPoint(3417,0.3418,1955.016);
   graph->SetPoint(3418,0.3419,1953.752);
   graph->SetPoint(3419,0.342,1952.488);
   graph->SetPoint(3420,0.3421,1951.225);
   graph->SetPoint(3421,0.3422,1949.963);
   graph->SetPoint(3422,0.3423,1948.701);
   graph->SetPoint(3423,0.3424,1947.439);
   graph->SetPoint(3424,0.3425,1946.178);
   graph->SetPoint(3425,0.3426,1944.918);
   graph->SetPoint(3426,0.3427,1943.657);
   graph->SetPoint(3427,0.3428,1942.398);
   graph->SetPoint(3428,0.3429,1941.139);
   graph->SetPoint(3429,0.343,1939.88);
   graph->SetPoint(3430,0.3431,1938.622);
   graph->SetPoint(3431,0.3432,1937.364);
   graph->SetPoint(3432,0.3433,1936.107);
   graph->SetPoint(3433,0.3434,1934.85);
   graph->SetPoint(3434,0.3435,1933.594);
   graph->SetPoint(3435,0.3436,1932.338);
   graph->SetPoint(3436,0.3437,1931.082);
   graph->SetPoint(3437,0.3438,1929.828);
   graph->SetPoint(3438,0.3439,1928.573);
   graph->SetPoint(3439,0.344,1927.319);
   graph->SetPoint(3440,0.3441,1926.066);
   graph->SetPoint(3441,0.3442,1924.813);
   graph->SetPoint(3442,0.3443,1923.56);
   graph->SetPoint(3443,0.3444,1922.308);
   graph->SetPoint(3444,0.3445,1921.057);
   graph->SetPoint(3445,0.3446,1919.806);
   graph->SetPoint(3446,0.3447,1918.555);
   graph->SetPoint(3447,0.3448,1917.305);
   graph->SetPoint(3448,0.3449,1916.055);
   graph->SetPoint(3449,0.345,1914.806);
   graph->SetPoint(3450,0.3451,1913.558);
   graph->SetPoint(3451,0.3452,1912.309);
   graph->SetPoint(3452,0.3453,1911.062);
   graph->SetPoint(3453,0.3454,1909.815);
   graph->SetPoint(3454,0.3455,1908.568);
   graph->SetPoint(3455,0.3456,1907.322);
   graph->SetPoint(3456,0.3457,1906.076);
   graph->SetPoint(3457,0.3458,1904.83);
   graph->SetPoint(3458,0.3459,1903.586);
   graph->SetPoint(3459,0.346,1902.341);
   graph->SetPoint(3460,0.3461,1901.097);
   graph->SetPoint(3461,0.3462,1899.854);
   graph->SetPoint(3462,0.3463,1898.611);
   graph->SetPoint(3463,0.3464,1897.369);
   graph->SetPoint(3464,0.3465,1896.127);
   graph->SetPoint(3465,0.3466,1894.885);
   graph->SetPoint(3466,0.3467,1893.644);
   graph->SetPoint(3467,0.3468,1892.404);
   graph->SetPoint(3468,0.3469,1891.164);
   graph->SetPoint(3469,0.347,1889.924);
   graph->SetPoint(3470,0.3471,1888.685);
   graph->SetPoint(3471,0.3472,1887.446);
   graph->SetPoint(3472,0.3473,1886.208);
   graph->SetPoint(3473,0.3474,1884.971);
   graph->SetPoint(3474,0.3475,1883.733);
   graph->SetPoint(3475,0.3476,1882.497);
   graph->SetPoint(3476,0.3477,1881.26);
   graph->SetPoint(3477,0.3478,1880.025);
   graph->SetPoint(3478,0.3479,1878.789);
   graph->SetPoint(3479,0.348,1877.555);
   graph->SetPoint(3480,0.3481,1876.32);
   graph->SetPoint(3481,0.3482,1875.087);
   graph->SetPoint(3482,0.3483,1873.853);
   graph->SetPoint(3483,0.3484,1872.62);
   graph->SetPoint(3484,0.3485,1871.388);
   graph->SetPoint(3485,0.3486,1870.156);
   graph->SetPoint(3486,0.3487,1868.925);
   graph->SetPoint(3487,0.3488,1867.694);
   graph->SetPoint(3488,0.3489,1866.463);
   graph->SetPoint(3489,0.349,1865.233);
   graph->SetPoint(3490,0.3491,1864.004);
   graph->SetPoint(3491,0.3492,1862.775);
   graph->SetPoint(3492,0.3493,1861.546);
   graph->SetPoint(3493,0.3494,1860.318);
   graph->SetPoint(3494,0.3495,1859.091);
   graph->SetPoint(3495,0.3496,1857.863);
   graph->SetPoint(3496,0.3497,1856.637);
   graph->SetPoint(3497,0.3498,1855.411);
   graph->SetPoint(3498,0.3499,1854.185);
   graph->SetPoint(3499,0.35,1852.96);
   graph->SetPoint(3500,0.3501,1851.735);
   graph->SetPoint(3501,0.3502,1850.511);
   graph->SetPoint(3502,0.3503,1849.287);
   graph->SetPoint(3503,0.3504,1848.064);
   graph->SetPoint(3504,0.3505,1846.841);
   graph->SetPoint(3505,0.3506,1845.619);
   graph->SetPoint(3506,0.3507,1844.397);
   graph->SetPoint(3507,0.3508,1843.175);
   graph->SetPoint(3508,0.3509,1841.955);
   graph->SetPoint(3509,0.351,1840.734);
   graph->SetPoint(3510,0.3511,1839.514);
   graph->SetPoint(3511,0.3512,1838.295);
   graph->SetPoint(3512,0.3513,1837.076);
   graph->SetPoint(3513,0.3514,1835.857);
   graph->SetPoint(3514,0.3515,1834.639);
   graph->SetPoint(3515,0.3516,1833.422);
   graph->SetPoint(3516,0.3517,1832.205);
   graph->SetPoint(3517,0.3518,1830.988);
   graph->SetPoint(3518,0.3519,1829.772);
   graph->SetPoint(3519,0.352,1828.556);
   graph->SetPoint(3520,0.3521,1827.341);
   graph->SetPoint(3521,0.3522,1826.127);
   graph->SetPoint(3522,0.3523,1824.913);
   graph->SetPoint(3523,0.3524,1823.699);
   graph->SetPoint(3524,0.3525,1822.486);
   graph->SetPoint(3525,0.3526,1821.273);
   graph->SetPoint(3526,0.3527,1820.061);
   graph->SetPoint(3527,0.3528,1818.849);
   graph->SetPoint(3528,0.3529,1817.638);
   graph->SetPoint(3529,0.353,1816.427);
   graph->SetPoint(3530,0.3531,1815.216);
   graph->SetPoint(3531,0.3532,1814.007);
   graph->SetPoint(3532,0.3533,1812.797);
   graph->SetPoint(3533,0.3534,1811.588);
   graph->SetPoint(3534,0.3535,1810.38);
   graph->SetPoint(3535,0.3536,1809.172);
   graph->SetPoint(3536,0.3537,1807.964);
   graph->SetPoint(3537,0.3538,1806.757);
   graph->SetPoint(3538,0.3539,1805.551);
   graph->SetPoint(3539,0.354,1804.345);
   graph->SetPoint(3540,0.3541,1803.139);
   graph->SetPoint(3541,0.3542,1801.934);
   graph->SetPoint(3542,0.3543,1800.73);
   graph->SetPoint(3543,0.3544,1799.526);
   graph->SetPoint(3544,0.3545,1798.322);
   graph->SetPoint(3545,0.3546,1797.119);
   graph->SetPoint(3546,0.3547,1795.916);
   graph->SetPoint(3547,0.3548,1794.714);
   graph->SetPoint(3548,0.3549,1793.512);
   graph->SetPoint(3549,0.355,1792.311);
   graph->SetPoint(3550,0.3551,1791.11);
   graph->SetPoint(3551,0.3552,1789.91);
   graph->SetPoint(3552,0.3553,1788.71);
   graph->SetPoint(3553,0.3554,1787.511);
   graph->SetPoint(3554,0.3555,1786.312);
   graph->SetPoint(3555,0.3556,1785.114);
   graph->SetPoint(3556,0.3557,1783.916);
   graph->SetPoint(3557,0.3558,1782.719);
   graph->SetPoint(3558,0.3559,1781.522);
   graph->SetPoint(3559,0.356,1780.325);
   graph->SetPoint(3560,0.3561,1779.129);
   graph->SetPoint(3561,0.3562,1777.934);
   graph->SetPoint(3562,0.3563,1776.739);
   graph->SetPoint(3563,0.3564,1775.544);
   graph->SetPoint(3564,0.3565,1774.35);
   graph->SetPoint(3565,0.3566,1773.157);
   graph->SetPoint(3566,0.3567,1771.964);
   graph->SetPoint(3567,0.3568,1770.771);
   graph->SetPoint(3568,0.3569,1769.579);
   graph->SetPoint(3569,0.357,1768.388);
   graph->SetPoint(3570,0.3571,1767.196);
   graph->SetPoint(3571,0.3572,1766.006);
   graph->SetPoint(3572,0.3573,1764.816);
   graph->SetPoint(3573,0.3574,1763.626);
   graph->SetPoint(3574,0.3575,1762.437);
   graph->SetPoint(3575,0.3576,1761.248);
   graph->SetPoint(3576,0.3577,1760.06);
   graph->SetPoint(3577,0.3578,1758.872);
   graph->SetPoint(3578,0.3579,1757.685);
   graph->SetPoint(3579,0.358,1756.498);
   graph->SetPoint(3580,0.3581,1755.311);
   graph->SetPoint(3581,0.3582,1754.126);
   graph->SetPoint(3582,0.3583,1752.94);
   graph->SetPoint(3583,0.3584,1751.755);
   graph->SetPoint(3584,0.3585,1750.571);
   graph->SetPoint(3585,0.3586,1749.387);
   graph->SetPoint(3586,0.3587,1748.203);
   graph->SetPoint(3587,0.3588,1747.02);
   graph->SetPoint(3588,0.3589,1745.838);
   graph->SetPoint(3589,0.359,1744.656);
   graph->SetPoint(3590,0.3591,1743.474);
   graph->SetPoint(3591,0.3592,1742.293);
   graph->SetPoint(3592,0.3593,1741.113);
   graph->SetPoint(3593,0.3594,1739.933);
   graph->SetPoint(3594,0.3595,1738.753);
   graph->SetPoint(3595,0.3596,1737.574);
   graph->SetPoint(3596,0.3597,1736.395);
   graph->SetPoint(3597,0.3598,1735.217);
   graph->SetPoint(3598,0.3599,1734.039);
   graph->SetPoint(3599,0.36,1732.862);
   graph->SetPoint(3600,0.3601,1731.685);
   graph->SetPoint(3601,0.3602,1730.509);
   graph->SetPoint(3602,0.3603,1729.333);
   graph->SetPoint(3603,0.3604,1728.158);
   graph->SetPoint(3604,0.3605,1726.983);
   graph->SetPoint(3605,0.3606,1725.809);
   graph->SetPoint(3606,0.3607,1724.635);
   graph->SetPoint(3607,0.3608,1723.462);
   graph->SetPoint(3608,0.3609,1722.289);
   graph->SetPoint(3609,0.361,1721.116);
   graph->SetPoint(3610,0.3611,1719.944);
   graph->SetPoint(3611,0.3612,1718.773);
   graph->SetPoint(3612,0.3613,1717.602);
   graph->SetPoint(3613,0.3614,1716.431);
   graph->SetPoint(3614,0.3615,1715.261);
   graph->SetPoint(3615,0.3616,1714.092);
   graph->SetPoint(3616,0.3617,1712.923);
   graph->SetPoint(3617,0.3618,1711.754);
   graph->SetPoint(3618,0.3619,1710.586);
   graph->SetPoint(3619,0.362,1709.419);
   graph->SetPoint(3620,0.3621,1708.251);
   graph->SetPoint(3621,0.3622,1707.085);
   graph->SetPoint(3622,0.3623,1705.919);
   graph->SetPoint(3623,0.3624,1704.753);
   graph->SetPoint(3624,0.3625,1703.588);
   graph->SetPoint(3625,0.3626,1702.423);
   graph->SetPoint(3626,0.3627,1701.259);
   graph->SetPoint(3627,0.3628,1700.095);
   graph->SetPoint(3628,0.3629,1698.932);
   graph->SetPoint(3629,0.363,1697.769);
   graph->SetPoint(3630,0.3631,1696.606);
   graph->SetPoint(3631,0.3632,1695.445);
   graph->SetPoint(3632,0.3633,1694.283);
   graph->SetPoint(3633,0.3634,1693.122);
   graph->SetPoint(3634,0.3635,1691.962);
   graph->SetPoint(3635,0.3636,1690.802);
   graph->SetPoint(3636,0.3637,1689.643);
   graph->SetPoint(3637,0.3638,1688.484);
   graph->SetPoint(3638,0.3639,1687.325);
   graph->SetPoint(3639,0.364,1686.167);
   graph->SetPoint(3640,0.3641,1685.01);
   graph->SetPoint(3641,0.3642,1683.853);
   graph->SetPoint(3642,0.3643,1682.696);
   graph->SetPoint(3643,0.3644,1681.54);
   graph->SetPoint(3644,0.3645,1680.384);
   graph->SetPoint(3645,0.3646,1679.229);
   graph->SetPoint(3646,0.3647,1678.074);
   graph->SetPoint(3647,0.3648,1676.92);
   graph->SetPoint(3648,0.3649,1675.767);
   graph->SetPoint(3649,0.365,1674.613);
   graph->SetPoint(3650,0.3651,1673.461);
   graph->SetPoint(3651,0.3652,1672.308);
   graph->SetPoint(3652,0.3653,1671.157);
   graph->SetPoint(3653,0.3654,1670.005);
   graph->SetPoint(3654,0.3655,1668.855);
   graph->SetPoint(3655,0.3656,1667.704);
   graph->SetPoint(3656,0.3657,1666.554);
   graph->SetPoint(3657,0.3658,1665.405);
   graph->SetPoint(3658,0.3659,1664.256);
   graph->SetPoint(3659,0.366,1663.108);
   graph->SetPoint(3660,0.3661,1661.96);
   graph->SetPoint(3661,0.3662,1660.812);
   graph->SetPoint(3662,0.3663,1659.665);
   graph->SetPoint(3663,0.3664,1658.519);
   graph->SetPoint(3664,0.3665,1657.373);
   graph->SetPoint(3665,0.3666,1656.227);
   graph->SetPoint(3666,0.3667,1655.082);
   graph->SetPoint(3667,0.3668,1653.938);
   graph->SetPoint(3668,0.3669,1652.794);
   graph->SetPoint(3669,0.367,1651.65);
   graph->SetPoint(3670,0.3671,1650.507);
   graph->SetPoint(3671,0.3672,1649.364);
   graph->SetPoint(3672,0.3673,1648.222);
   graph->SetPoint(3673,0.3674,1647.081);
   graph->SetPoint(3674,0.3675,1645.939);
   graph->SetPoint(3675,0.3676,1644.799);
   graph->SetPoint(3676,0.3677,1643.658);
   graph->SetPoint(3677,0.3678,1642.519);
   graph->SetPoint(3678,0.3679,1641.379);
   graph->SetPoint(3679,0.368,1640.241);
   graph->SetPoint(3680,0.3681,1639.102);
   graph->SetPoint(3681,0.3682,1637.964);
   graph->SetPoint(3682,0.3683,1636.827);
   graph->SetPoint(3683,0.3684,1635.69);
   graph->SetPoint(3684,0.3685,1634.554);
   graph->SetPoint(3685,0.3686,1633.418);
   graph->SetPoint(3686,0.3687,1632.282);
   graph->SetPoint(3687,0.3688,1631.148);
   graph->SetPoint(3688,0.3689,1630.013);
   graph->SetPoint(3689,0.369,1628.879);
   graph->SetPoint(3690,0.3691,1627.746);
   graph->SetPoint(3691,0.3692,1626.613);
   graph->SetPoint(3692,0.3693,1625.48);
   graph->SetPoint(3693,0.3694,1624.348);
   graph->SetPoint(3694,0.3695,1623.216);
   graph->SetPoint(3695,0.3696,1622.085);
   graph->SetPoint(3696,0.3697,1620.955);
   graph->SetPoint(3697,0.3698,1619.824);
   graph->SetPoint(3698,0.3699,1618.695);
   graph->SetPoint(3699,0.37,1617.566);
   graph->SetPoint(3700,0.3701,1616.437);
   graph->SetPoint(3701,0.3702,1615.309);
   graph->SetPoint(3702,0.3703,1614.181);
   graph->SetPoint(3703,0.3704,1613.054);
   graph->SetPoint(3704,0.3705,1611.927);
   graph->SetPoint(3705,0.3706,1610.801);
   graph->SetPoint(3706,0.3707,1609.675);
   graph->SetPoint(3707,0.3708,1608.549);
   graph->SetPoint(3708,0.3709,1607.424);
   graph->SetPoint(3709,0.371,1606.3);
   graph->SetPoint(3710,0.3711,1605.176);
   graph->SetPoint(3711,0.3712,1604.053);
   graph->SetPoint(3712,0.3713,1602.93);
   graph->SetPoint(3713,0.3714,1601.807);
   graph->SetPoint(3714,0.3715,1600.685);
   graph->SetPoint(3715,0.3716,1599.564);
   graph->SetPoint(3716,0.3717,1598.443);
   graph->SetPoint(3717,0.3718,1597.322);
   graph->SetPoint(3718,0.3719,1596.202);
   graph->SetPoint(3719,0.372,1595.083);
   graph->SetPoint(3720,0.3721,1593.964);
   graph->SetPoint(3721,0.3722,1592.845);
   graph->SetPoint(3722,0.3723,1591.727);
   graph->SetPoint(3723,0.3724,1590.609);
   graph->SetPoint(3724,0.3725,1589.492);
   graph->SetPoint(3725,0.3726,1588.375);
   graph->SetPoint(3726,0.3727,1587.259);
   graph->SetPoint(3727,0.3728,1586.143);
   graph->SetPoint(3728,0.3729,1585.028);
   graph->SetPoint(3729,0.373,1583.913);
   graph->SetPoint(3730,0.3731,1582.799);
   graph->SetPoint(3731,0.3732,1581.685);
   graph->SetPoint(3732,0.3733,1580.572);
   graph->SetPoint(3733,0.3734,1579.459);
   graph->SetPoint(3734,0.3735,1578.347);
   graph->SetPoint(3735,0.3736,1577.235);
   graph->SetPoint(3736,0.3737,1576.123);
   graph->SetPoint(3737,0.3738,1575.012);
   graph->SetPoint(3738,0.3739,1573.902);
   graph->SetPoint(3739,0.374,1572.792);
   graph->SetPoint(3740,0.3741,1571.682);
   graph->SetPoint(3741,0.3742,1570.573);
   graph->SetPoint(3742,0.3743,1569.465);
   graph->SetPoint(3743,0.3744,1568.357);
   graph->SetPoint(3744,0.3745,1567.249);
   graph->SetPoint(3745,0.3746,1566.142);
   graph->SetPoint(3746,0.3747,1565.035);
   graph->SetPoint(3747,0.3748,1563.929);
   graph->SetPoint(3748,0.3749,1562.824);
   graph->SetPoint(3749,0.375,1561.718);
   graph->SetPoint(3750,0.3751,1560.614);
   graph->SetPoint(3751,0.3752,1559.51);
   graph->SetPoint(3752,0.3753,1558.406);
   graph->SetPoint(3753,0.3754,1557.303);
   graph->SetPoint(3754,0.3755,1556.2);
   graph->SetPoint(3755,0.3756,1555.097);
   graph->SetPoint(3756,0.3757,1553.996);
   graph->SetPoint(3757,0.3758,1552.894);
   graph->SetPoint(3758,0.3759,1551.793);
   graph->SetPoint(3759,0.376,1550.693);
   graph->SetPoint(3760,0.3761,1549.593);
   graph->SetPoint(3761,0.3762,1548.494);
   graph->SetPoint(3762,0.3763,1547.395);
   graph->SetPoint(3763,0.3764,1546.296);
   graph->SetPoint(3764,0.3765,1545.198);
   graph->SetPoint(3765,0.3766,1544.101);
   graph->SetPoint(3766,0.3767,1543.004);
   graph->SetPoint(3767,0.3768,1541.907);
   graph->SetPoint(3768,0.3769,1540.811);
   graph->SetPoint(3769,0.377,1539.716);
   graph->SetPoint(3770,0.3771,1538.621);
   graph->SetPoint(3771,0.3772,1537.526);
   graph->SetPoint(3772,0.3773,1536.432);
   graph->SetPoint(3773,0.3774,1535.338);
   graph->SetPoint(3774,0.3775,1534.245);
   graph->SetPoint(3775,0.3776,1533.152);
   graph->SetPoint(3776,0.3777,1532.06);
   graph->SetPoint(3777,0.3778,1530.968);
   graph->SetPoint(3778,0.3779,1529.877);
   graph->SetPoint(3779,0.378,1528.786);
   graph->SetPoint(3780,0.3781,1527.696);
   graph->SetPoint(3781,0.3782,1526.606);
   graph->SetPoint(3782,0.3783,1525.517);
   graph->SetPoint(3783,0.3784,1524.428);
   graph->SetPoint(3784,0.3785,1523.34);
   graph->SetPoint(3785,0.3786,1522.252);
   graph->SetPoint(3786,0.3787,1521.164);
   graph->SetPoint(3787,0.3788,1520.077);
   graph->SetPoint(3788,0.3789,1518.991);
   graph->SetPoint(3789,0.379,1517.905);
   graph->SetPoint(3790,0.3791,1516.819);
   graph->SetPoint(3791,0.3792,1515.734);
   graph->SetPoint(3792,0.3793,1514.65);
   graph->SetPoint(3793,0.3794,1513.566);
   graph->SetPoint(3794,0.3795,1512.482);
   graph->SetPoint(3795,0.3796,1511.399);
   graph->SetPoint(3796,0.3797,1510.316);
   graph->SetPoint(3797,0.3798,1509.234);
   graph->SetPoint(3798,0.3799,1508.153);
   graph->SetPoint(3799,0.38,1507.071);
   graph->SetPoint(3800,0.3801,1505.991);
   graph->SetPoint(3801,0.3802,1504.911);
   graph->SetPoint(3802,0.3803,1503.831);
   graph->SetPoint(3803,0.3804,1502.752);
   graph->SetPoint(3804,0.3805,1501.673);
   graph->SetPoint(3805,0.3806,1500.594);
   graph->SetPoint(3806,0.3807,1499.517);
   graph->SetPoint(3807,0.3808,1498.439);
   graph->SetPoint(3808,0.3809,1497.362);
   graph->SetPoint(3809,0.381,1496.286);
   graph->SetPoint(3810,0.3811,1495.21);
   graph->SetPoint(3811,0.3812,1494.135);
   graph->SetPoint(3812,0.3813,1493.06);
   graph->SetPoint(3813,0.3814,1491.985);
   graph->SetPoint(3814,0.3815,1490.911);
   graph->SetPoint(3815,0.3816,1489.838);
   graph->SetPoint(3816,0.3817,1488.765);
   graph->SetPoint(3817,0.3818,1487.692);
   graph->SetPoint(3818,0.3819,1486.62);
   graph->SetPoint(3819,0.382,1485.549);
   graph->SetPoint(3820,0.3821,1484.477);
   graph->SetPoint(3821,0.3822,1483.407);
   graph->SetPoint(3822,0.3823,1482.337);
   graph->SetPoint(3823,0.3824,1481.267);
   graph->SetPoint(3824,0.3825,1480.198);
   graph->SetPoint(3825,0.3826,1479.129);
   graph->SetPoint(3826,0.3827,1478.061);
   graph->SetPoint(3827,0.3828,1476.993);
   graph->SetPoint(3828,0.3829,1475.926);
   graph->SetPoint(3829,0.383,1474.859);
   graph->SetPoint(3830,0.3831,1473.793);
   graph->SetPoint(3831,0.3832,1472.727);
   graph->SetPoint(3832,0.3833,1471.661);
   graph->SetPoint(3833,0.3834,1470.597);
   graph->SetPoint(3834,0.3835,1469.532);
   graph->SetPoint(3835,0.3836,1468.468);
   graph->SetPoint(3836,0.3837,1467.405);
   graph->SetPoint(3837,0.3838,1466.342);
   graph->SetPoint(3838,0.3839,1465.279);
   graph->SetPoint(3839,0.384,1464.217);
   graph->SetPoint(3840,0.3841,1463.156);
   graph->SetPoint(3841,0.3842,1462.095);
   graph->SetPoint(3842,0.3843,1461.034);
   graph->SetPoint(3843,0.3844,1459.974);
   graph->SetPoint(3844,0.3845,1458.915);
   graph->SetPoint(3845,0.3846,1457.855);
   graph->SetPoint(3846,0.3847,1456.797);
   graph->SetPoint(3847,0.3848,1455.739);
   graph->SetPoint(3848,0.3849,1454.681);
   graph->SetPoint(3849,0.385,1453.624);
   graph->SetPoint(3850,0.3851,1452.567);
   graph->SetPoint(3851,0.3852,1451.511);
   graph->SetPoint(3852,0.3853,1450.455);
   graph->SetPoint(3853,0.3854,1449.4);
   graph->SetPoint(3854,0.3855,1448.345);
   graph->SetPoint(3855,0.3856,1447.29);
   graph->SetPoint(3856,0.3857,1446.237);
   graph->SetPoint(3857,0.3858,1445.183);
   graph->SetPoint(3858,0.3859,1444.13);
   graph->SetPoint(3859,0.386,1443.078);
   graph->SetPoint(3860,0.3861,1442.026);
   graph->SetPoint(3861,0.3862,1440.974);
   graph->SetPoint(3862,0.3863,1439.923);
   graph->SetPoint(3863,0.3864,1438.873);
   graph->SetPoint(3864,0.3865,1437.823);
   graph->SetPoint(3865,0.3866,1436.773);
   graph->SetPoint(3866,0.3867,1435.724);
   graph->SetPoint(3867,0.3868,1434.676);
   graph->SetPoint(3868,0.3869,1433.628);
   graph->SetPoint(3869,0.387,1432.58);
   graph->SetPoint(3870,0.3871,1431.533);
   graph->SetPoint(3871,0.3872,1430.486);
   graph->SetPoint(3872,0.3873,1429.44);
   graph->SetPoint(3873,0.3874,1428.394);
   graph->SetPoint(3874,0.3875,1427.349);
   graph->SetPoint(3875,0.3876,1426.304);
   graph->SetPoint(3876,0.3877,1425.26);
   graph->SetPoint(3877,0.3878,1424.216);
   graph->SetPoint(3878,0.3879,1423.173);
   graph->SetPoint(3879,0.388,1422.13);
   graph->SetPoint(3880,0.3881,1421.088);
   graph->SetPoint(3881,0.3882,1420.046);
   graph->SetPoint(3882,0.3883,1419.004);
   graph->SetPoint(3883,0.3884,1417.963);
   graph->SetPoint(3884,0.3885,1416.923);
   graph->SetPoint(3885,0.3886,1415.883);
   graph->SetPoint(3886,0.3887,1414.843);
   graph->SetPoint(3887,0.3888,1413.804);
   graph->SetPoint(3888,0.3889,1412.766);
   graph->SetPoint(3889,0.389,1411.728);
   graph->SetPoint(3890,0.3891,1410.69);
   graph->SetPoint(3891,0.3892,1409.653);
   graph->SetPoint(3892,0.3893,1408.616);
   graph->SetPoint(3893,0.3894,1407.58);
   graph->SetPoint(3894,0.3895,1406.545);
   graph->SetPoint(3895,0.3896,1405.509);
   graph->SetPoint(3896,0.3897,1404.475);
   graph->SetPoint(3897,0.3898,1403.44);
   graph->SetPoint(3898,0.3899,1402.407);
   graph->SetPoint(3899,0.39,1401.373);
   graph->SetPoint(3900,0.3901,1400.341);
   graph->SetPoint(3901,0.3902,1399.308);
   graph->SetPoint(3902,0.3903,1398.276);
   graph->SetPoint(3903,0.3904,1397.245);
   graph->SetPoint(3904,0.3905,1396.214);
   graph->SetPoint(3905,0.3906,1395.184);
   graph->SetPoint(3906,0.3907,1394.154);
   graph->SetPoint(3907,0.3908,1393.124);
   graph->SetPoint(3908,0.3909,1392.095);
   graph->SetPoint(3909,0.391,1391.067);
   graph->SetPoint(3910,0.3911,1390.039);
   graph->SetPoint(3911,0.3912,1389.011);
   graph->SetPoint(3912,0.3913,1387.984);
   graph->SetPoint(3913,0.3914,1386.958);
   graph->SetPoint(3914,0.3915,1385.932);
   graph->SetPoint(3915,0.3916,1384.906);
   graph->SetPoint(3916,0.3917,1383.881);
   graph->SetPoint(3917,0.3918,1382.856);
   graph->SetPoint(3918,0.3919,1381.832);
   graph->SetPoint(3919,0.392,1380.808);
   graph->SetPoint(3920,0.3921,1379.785);
   graph->SetPoint(3921,0.3922,1378.762);
   graph->SetPoint(3922,0.3923,1377.74);
   graph->SetPoint(3923,0.3924,1376.718);
   graph->SetPoint(3924,0.3925,1375.697);
   graph->SetPoint(3925,0.3926,1374.676);
   graph->SetPoint(3926,0.3927,1373.656);
   graph->SetPoint(3927,0.3928,1372.636);
   graph->SetPoint(3928,0.3929,1371.616);
   graph->SetPoint(3929,0.393,1370.597);
   graph->SetPoint(3930,0.3931,1369.579);
   graph->SetPoint(3931,0.3932,1368.561);
   graph->SetPoint(3932,0.3933,1367.543);
   graph->SetPoint(3933,0.3934,1366.526);
   graph->SetPoint(3934,0.3935,1365.51);
   graph->SetPoint(3935,0.3936,1364.494);
   graph->SetPoint(3936,0.3937,1363.478);
   graph->SetPoint(3937,0.3938,1362.463);
   graph->SetPoint(3938,0.3939,1361.448);
   graph->SetPoint(3939,0.394,1360.434);
   graph->SetPoint(3940,0.3941,1359.42);
   graph->SetPoint(3941,0.3942,1358.407);
   graph->SetPoint(3942,0.3943,1357.395);
   graph->SetPoint(3943,0.3944,1356.382);
   graph->SetPoint(3944,0.3945,1355.37);
   graph->SetPoint(3945,0.3946,1354.359);
   graph->SetPoint(3946,0.3947,1353.348);
   graph->SetPoint(3947,0.3948,1352.338);
   graph->SetPoint(3948,0.3949,1351.328);
   graph->SetPoint(3949,0.395,1350.319);
   graph->SetPoint(3950,0.3951,1349.31);
   graph->SetPoint(3951,0.3952,1348.301);
   graph->SetPoint(3952,0.3953,1347.293);
   graph->SetPoint(3953,0.3954,1346.286);
   graph->SetPoint(3954,0.3955,1345.279);
   graph->SetPoint(3955,0.3956,1344.272);
   graph->SetPoint(3956,0.3957,1343.266);
   graph->SetPoint(3957,0.3958,1342.261);
   graph->SetPoint(3958,0.3959,1341.256);
   graph->SetPoint(3959,0.396,1340.251);
   graph->SetPoint(3960,0.3961,1339.247);
   graph->SetPoint(3961,0.3962,1338.243);
   graph->SetPoint(3962,0.3963,1337.24);
   graph->SetPoint(3963,0.3964,1336.237);
   graph->SetPoint(3964,0.3965,1335.235);
   graph->SetPoint(3965,0.3966,1334.233);
   graph->SetPoint(3966,0.3967,1333.232);
   graph->SetPoint(3967,0.3968,1332.231);
   graph->SetPoint(3968,0.3969,1331.231);
   graph->SetPoint(3969,0.397,1330.231);
   graph->SetPoint(3970,0.3971,1329.232);
   graph->SetPoint(3971,0.3972,1328.233);
   graph->SetPoint(3972,0.3973,1327.234);
   graph->SetPoint(3973,0.3974,1326.237);
   graph->SetPoint(3974,0.3975,1325.239);
   graph->SetPoint(3975,0.3976,1324.242);
   graph->SetPoint(3976,0.3977,1323.246);
   graph->SetPoint(3977,0.3978,1322.25);
   graph->SetPoint(3978,0.3979,1321.254);
   graph->SetPoint(3979,0.398,1320.259);
   graph->SetPoint(3980,0.3981,1319.264);
   graph->SetPoint(3981,0.3982,1318.27);
   graph->SetPoint(3982,0.3983,1317.277);
   graph->SetPoint(3983,0.3984,1316.283);
   graph->SetPoint(3984,0.3985,1315.291);
   graph->SetPoint(3985,0.3986,1314.298);
   graph->SetPoint(3986,0.3987,1313.307);
   graph->SetPoint(3987,0.3988,1312.315);
   graph->SetPoint(3988,0.3989,1311.325);
   graph->SetPoint(3989,0.399,1310.334);
   graph->SetPoint(3990,0.3991,1309.344);
   graph->SetPoint(3991,0.3992,1308.355);
   graph->SetPoint(3992,0.3993,1307.366);
   graph->SetPoint(3993,0.3994,1306.378);
   graph->SetPoint(3994,0.3995,1305.39);
   graph->SetPoint(3995,0.3996,1304.402);
   graph->SetPoint(3996,0.3997,1303.415);
   graph->SetPoint(3997,0.3998,1302.429);
   graph->SetPoint(3998,0.3999,1301.443);
   graph->SetPoint(3999,0.4,1300.457);
   graph->SetPoint(4000,0.4001,1299.472);
   graph->SetPoint(4001,0.4002,1298.488);
   graph->SetPoint(4002,0.4003,1297.504);
   graph->SetPoint(4003,0.4004,1296.52);
   graph->SetPoint(4004,0.4005,1295.537);
   graph->SetPoint(4005,0.4006,1294.554);
   graph->SetPoint(4006,0.4007,1293.572);
   graph->SetPoint(4007,0.4008,1292.59);
   graph->SetPoint(4008,0.4009,1291.609);
   graph->SetPoint(4009,0.401,1290.628);
   graph->SetPoint(4010,0.4011,1289.648);
   graph->SetPoint(4011,0.4012,1288.668);
   graph->SetPoint(4012,0.4013,1287.689);
   graph->SetPoint(4013,0.4014,1286.71);
   graph->SetPoint(4014,0.4015,1285.731);
   graph->SetPoint(4015,0.4016,1284.753);
   graph->SetPoint(4016,0.4017,1283.776);
   graph->SetPoint(4017,0.4018,1282.799);
   graph->SetPoint(4018,0.4019,1281.822);
   graph->SetPoint(4019,0.402,1280.846);
   graph->SetPoint(4020,0.4021,1279.871);
   graph->SetPoint(4021,0.4022,1278.896);
   graph->SetPoint(4022,0.4023,1277.921);
   graph->SetPoint(4023,0.4024,1276.947);
   graph->SetPoint(4024,0.4025,1275.973);
   graph->SetPoint(4025,0.4026,1275);
   graph->SetPoint(4026,0.4027,1274.027);
   graph->SetPoint(4027,0.4028,1273.055);
   graph->SetPoint(4028,0.4029,1272.083);
   graph->SetPoint(4029,0.403,1271.112);
   graph->SetPoint(4030,0.4031,1270.141);
   graph->SetPoint(4031,0.4032,1269.171);
   graph->SetPoint(4032,0.4033,1268.201);
   graph->SetPoint(4033,0.4034,1267.232);
   graph->SetPoint(4034,0.4035,1266.263);
   graph->SetPoint(4035,0.4036,1265.295);
   graph->SetPoint(4036,0.4037,1264.327);
   graph->SetPoint(4037,0.4038,1263.359);
   graph->SetPoint(4038,0.4039,1262.392);
   graph->SetPoint(4039,0.404,1261.426);
   graph->SetPoint(4040,0.4041,1260.46);
   graph->SetPoint(4041,0.4042,1259.494);
   graph->SetPoint(4042,0.4043,1258.529);
   graph->SetPoint(4043,0.4044,1257.564);
   graph->SetPoint(4044,0.4045,1256.6);
   graph->SetPoint(4045,0.4046,1255.636);
   graph->SetPoint(4046,0.4047,1254.673);
   graph->SetPoint(4047,0.4048,1253.71);
   graph->SetPoint(4048,0.4049,1252.748);
   graph->SetPoint(4049,0.405,1251.786);
   graph->SetPoint(4050,0.4051,1250.825);
   graph->SetPoint(4051,0.4052,1249.864);
   graph->SetPoint(4052,0.4053,1248.904);
   graph->SetPoint(4053,0.4054,1247.944);
   graph->SetPoint(4054,0.4055,1246.985);
   graph->SetPoint(4055,0.4056,1246.026);
   graph->SetPoint(4056,0.4057,1245.067);
   graph->SetPoint(4057,0.4058,1244.109);
   graph->SetPoint(4058,0.4059,1243.152);
   graph->SetPoint(4059,0.406,1242.195);
   graph->SetPoint(4060,0.4061,1241.238);
   graph->SetPoint(4061,0.4062,1240.282);
   graph->SetPoint(4062,0.4063,1239.327);
   graph->SetPoint(4063,0.4064,1238.372);
   graph->SetPoint(4064,0.4065,1237.417);
   graph->SetPoint(4065,0.4066,1236.463);
   graph->SetPoint(4066,0.4067,1235.509);
   graph->SetPoint(4067,0.4068,1234.556);
   graph->SetPoint(4068,0.4069,1233.603);
   graph->SetPoint(4069,0.407,1232.651);
   graph->SetPoint(4070,0.4071,1231.699);
   graph->SetPoint(4071,0.4072,1230.748);
   graph->SetPoint(4072,0.4073,1229.797);
   graph->SetPoint(4073,0.4074,1228.846);
   graph->SetPoint(4074,0.4075,1227.896);
   graph->SetPoint(4075,0.4076,1226.947);
   graph->SetPoint(4076,0.4077,1225.998);
   graph->SetPoint(4077,0.4078,1225.05);
   graph->SetPoint(4078,0.4079,1224.102);
   graph->SetPoint(4079,0.408,1223.154);
   graph->SetPoint(4080,0.4081,1222.207);
   graph->SetPoint(4081,0.4082,1221.26);
   graph->SetPoint(4082,0.4083,1220.314);
   graph->SetPoint(4083,0.4084,1219.369);
   graph->SetPoint(4084,0.4085,1218.423);
   graph->SetPoint(4085,0.4086,1217.479);
   graph->SetPoint(4086,0.4087,1216.535);
   graph->SetPoint(4087,0.4088,1215.591);
   graph->SetPoint(4088,0.4089,1214.648);
   graph->SetPoint(4089,0.409,1213.705);
   graph->SetPoint(4090,0.4091,1212.762);
   graph->SetPoint(4091,0.4092,1211.821);
   graph->SetPoint(4092,0.4093,1210.879);
   graph->SetPoint(4093,0.4094,1209.938);
   graph->SetPoint(4094,0.4095,1208.998);
   graph->SetPoint(4095,0.4096,1208.058);
   graph->SetPoint(4096,0.4097,1207.118);
   graph->SetPoint(4097,0.4098,1206.179);
   graph->SetPoint(4098,0.4099,1205.241);
   graph->SetPoint(4099,0.41,1204.303);
   graph->SetPoint(4100,0.4101,1203.365);
   graph->SetPoint(4101,0.4102,1202.428);
   graph->SetPoint(4102,0.4103,1201.492);
   graph->SetPoint(4103,0.4104,1200.555);
   graph->SetPoint(4104,0.4105,1199.62);
   graph->SetPoint(4105,0.4106,1198.684);
   graph->SetPoint(4106,0.4107,1197.75);
   graph->SetPoint(4107,0.4108,1196.815);
   graph->SetPoint(4108,0.4109,1195.882);
   graph->SetPoint(4109,0.411,1194.948);
   graph->SetPoint(4110,0.4111,1194.015);
   graph->SetPoint(4111,0.4112,1193.083);
   graph->SetPoint(4112,0.4113,1192.151);
   graph->SetPoint(4113,0.4114,1191.22);
   graph->SetPoint(4114,0.4115,1190.289);
   graph->SetPoint(4115,0.4116,1189.358);
   graph->SetPoint(4116,0.4117,1188.428);
   graph->SetPoint(4117,0.4118,1187.499);
   graph->SetPoint(4118,0.4119,1186.57);
   graph->SetPoint(4119,0.412,1185.641);
   graph->SetPoint(4120,0.4121,1184.713);
   graph->SetPoint(4121,0.4122,1183.785);
   graph->SetPoint(4122,0.4123,1182.858);
   graph->SetPoint(4123,0.4124,1181.931);
   graph->SetPoint(4124,0.4125,1181.005);
   graph->SetPoint(4125,0.4126,1180.079);
   graph->SetPoint(4126,0.4127,1179.154);
   graph->SetPoint(4127,0.4128,1178.229);
   graph->SetPoint(4128,0.4129,1177.305);
   graph->SetPoint(4129,0.413,1176.381);
   graph->SetPoint(4130,0.4131,1175.458);
   graph->SetPoint(4131,0.4132,1174.535);
   graph->SetPoint(4132,0.4133,1173.612);
   graph->SetPoint(4133,0.4134,1172.69);
   graph->SetPoint(4134,0.4135,1171.769);
   graph->SetPoint(4135,0.4136,1170.848);
   graph->SetPoint(4136,0.4137,1169.927);
   graph->SetPoint(4137,0.4138,1169.007);
   graph->SetPoint(4138,0.4139,1168.088);
   graph->SetPoint(4139,0.414,1167.168);
   graph->SetPoint(4140,0.4141,1166.25);
   graph->SetPoint(4141,0.4142,1165.332);
   graph->SetPoint(4142,0.4143,1164.414);
   graph->SetPoint(4143,0.4144,1163.497);
   graph->SetPoint(4144,0.4145,1162.58);
   graph->SetPoint(4145,0.4146,1161.663);
   graph->SetPoint(4146,0.4147,1160.748);
   graph->SetPoint(4147,0.4148,1159.832);
   graph->SetPoint(4148,0.4149,1158.917);
   graph->SetPoint(4149,0.415,1158.003);
   graph->SetPoint(4150,0.4151,1157.089);
   graph->SetPoint(4151,0.4152,1156.176);
   graph->SetPoint(4152,0.4153,1155.263);
   graph->SetPoint(4153,0.4154,1154.35);
   graph->SetPoint(4154,0.4155,1153.438);
   graph->SetPoint(4155,0.4156,1152.526);
   graph->SetPoint(4156,0.4157,1151.615);
   graph->SetPoint(4157,0.4158,1150.705);
   graph->SetPoint(4158,0.4159,1149.794);
   graph->SetPoint(4159,0.416,1148.885);
   graph->SetPoint(4160,0.4161,1147.975);
   graph->SetPoint(4161,0.4162,1147.067);
   graph->SetPoint(4162,0.4163,1146.158);
   graph->SetPoint(4163,0.4164,1145.251);
   graph->SetPoint(4164,0.4165,1144.343);
   graph->SetPoint(4165,0.4166,1143.436);
   graph->SetPoint(4166,0.4167,1142.53);
   graph->SetPoint(4167,0.4168,1141.624);
   graph->SetPoint(4168,0.4169,1140.719);
   graph->SetPoint(4169,0.417,1139.814);
   graph->SetPoint(4170,0.4171,1138.909);
   graph->SetPoint(4171,0.4172,1138.005);
   graph->SetPoint(4172,0.4173,1137.101);
   graph->SetPoint(4173,0.4174,1136.198);
   graph->SetPoint(4174,0.4175,1135.296);
   graph->SetPoint(4175,0.4176,1134.394);
   graph->SetPoint(4176,0.4177,1133.492);
   graph->SetPoint(4177,0.4178,1132.591);
   graph->SetPoint(4178,0.4179,1131.69);
   graph->SetPoint(4179,0.418,1130.79);
   graph->SetPoint(4180,0.4181,1129.89);
   graph->SetPoint(4181,0.4182,1128.99);
   graph->SetPoint(4182,0.4183,1128.092);
   graph->SetPoint(4183,0.4184,1127.193);
   graph->SetPoint(4184,0.4185,1126.295);
   graph->SetPoint(4185,0.4186,1125.398);
   graph->SetPoint(4186,0.4187,1124.501);
   graph->SetPoint(4187,0.4188,1123.604);
   graph->SetPoint(4188,0.4189,1122.708);
   graph->SetPoint(4189,0.419,1121.813);
   graph->SetPoint(4190,0.4191,1120.918);
   graph->SetPoint(4191,0.4192,1120.023);
   graph->SetPoint(4192,0.4193,1119.129);
   graph->SetPoint(4193,0.4194,1118.235);
   graph->SetPoint(4194,0.4195,1117.342);
   graph->SetPoint(4195,0.4196,1116.449);
   graph->SetPoint(4196,0.4197,1115.557);
   graph->SetPoint(4197,0.4198,1114.665);
   graph->SetPoint(4198,0.4199,1113.774);
   graph->SetPoint(4199,0.42,1112.883);
   graph->SetPoint(4200,0.4201,1111.992);
   graph->SetPoint(4201,0.4202,1111.103);
   graph->SetPoint(4202,0.4203,1110.213);
   graph->SetPoint(4203,0.4204,1109.324);
   graph->SetPoint(4204,0.4205,1108.436);
   graph->SetPoint(4205,0.4206,1107.548);
   graph->SetPoint(4206,0.4207,1106.66);
   graph->SetPoint(4207,0.4208,1105.773);
   graph->SetPoint(4208,0.4209,1104.886);
   graph->SetPoint(4209,0.421,1104);
   graph->SetPoint(4210,0.4211,1103.114);
   graph->SetPoint(4211,0.4212,1102.229);
   graph->SetPoint(4212,0.4213,1101.344);
   graph->SetPoint(4213,0.4214,1100.46);
   graph->SetPoint(4214,0.4215,1099.576);
   graph->SetPoint(4215,0.4216,1098.693);
   graph->SetPoint(4216,0.4217,1097.81);
   graph->SetPoint(4217,0.4218,1096.928);
   graph->SetPoint(4218,0.4219,1096.046);
   graph->SetPoint(4219,0.422,1095.164);
   graph->SetPoint(4220,0.4221,1094.283);
   graph->SetPoint(4221,0.4222,1093.403);
   graph->SetPoint(4222,0.4223,1092.523);
   graph->SetPoint(4223,0.4224,1091.643);
   graph->SetPoint(4224,0.4225,1090.764);
   graph->SetPoint(4225,0.4226,1089.885);
   graph->SetPoint(4226,0.4227,1089.007);
   graph->SetPoint(4227,0.4228,1088.129);
   graph->SetPoint(4228,0.4229,1087.252);
   graph->SetPoint(4229,0.423,1086.375);
   graph->SetPoint(4230,0.4231,1085.499);
   graph->SetPoint(4231,0.4232,1084.623);
   graph->SetPoint(4232,0.4233,1083.748);
   graph->SetPoint(4233,0.4234,1082.873);
   graph->SetPoint(4234,0.4235,1081.999);
   graph->SetPoint(4235,0.4236,1081.125);
   graph->SetPoint(4236,0.4237,1080.251);
   graph->SetPoint(4237,0.4238,1079.378);
   graph->SetPoint(4238,0.4239,1078.505);
   graph->SetPoint(4239,0.424,1077.633);
   graph->SetPoint(4240,0.4241,1076.762);
   graph->SetPoint(4241,0.4242,1075.891);
   graph->SetPoint(4242,0.4243,1075.02);
   graph->SetPoint(4243,0.4244,1074.15);
   graph->SetPoint(4244,0.4245,1073.28);
   graph->SetPoint(4245,0.4246,1072.411);
   graph->SetPoint(4246,0.4247,1071.542);
   graph->SetPoint(4247,0.4248,1070.674);
   graph->SetPoint(4248,0.4249,1069.806);
   graph->SetPoint(4249,0.425,1068.938);
   graph->SetPoint(4250,0.4251,1068.071);
   graph->SetPoint(4251,0.4252,1067.205);
   graph->SetPoint(4252,0.4253,1066.339);
   graph->SetPoint(4253,0.4254,1065.473);
   graph->SetPoint(4254,0.4255,1064.608);
   graph->SetPoint(4255,0.4256,1063.744);
   graph->SetPoint(4256,0.4257,1062.88);
   graph->SetPoint(4257,0.4258,1062.016);
   graph->SetPoint(4258,0.4259,1061.153);
   graph->SetPoint(4259,0.426,1060.29);
   graph->SetPoint(4260,0.4261,1059.428);
   graph->SetPoint(4261,0.4262,1058.566);
   graph->SetPoint(4262,0.4263,1057.705);
   graph->SetPoint(4263,0.4264,1056.844);
   graph->SetPoint(4264,0.4265,1055.984);
   graph->SetPoint(4265,0.4266,1055.124);
   graph->SetPoint(4266,0.4267,1054.264);
   graph->SetPoint(4267,0.4268,1053.405);
   graph->SetPoint(4268,0.4269,1052.547);
   graph->SetPoint(4269,0.427,1051.689);
   graph->SetPoint(4270,0.4271,1050.831);
   graph->SetPoint(4271,0.4272,1049.974);
   graph->SetPoint(4272,0.4273,1049.117);
   graph->SetPoint(4273,0.4274,1048.261);
   graph->SetPoint(4274,0.4275,1047.405);
   graph->SetPoint(4275,0.4276,1046.55);
   graph->SetPoint(4276,0.4277,1045.695);
   graph->SetPoint(4277,0.4278,1044.841);
   graph->SetPoint(4278,0.4279,1043.987);
   graph->SetPoint(4279,0.428,1043.134);
   graph->SetPoint(4280,0.4281,1042.281);
   graph->SetPoint(4281,0.4282,1041.429);
   graph->SetPoint(4282,0.4283,1040.577);
   graph->SetPoint(4283,0.4284,1039.725);
   graph->SetPoint(4284,0.4285,1038.874);
   graph->SetPoint(4285,0.4286,1038.024);
   graph->SetPoint(4286,0.4287,1037.174);
   graph->SetPoint(4287,0.4288,1036.324);
   graph->SetPoint(4288,0.4289,1035.475);
   graph->SetPoint(4289,0.429,1034.626);
   graph->SetPoint(4290,0.4291,1033.778);
   graph->SetPoint(4291,0.4292,1032.93);
   graph->SetPoint(4292,0.4293,1032.083);
   graph->SetPoint(4293,0.4294,1031.236);
   graph->SetPoint(4294,0.4295,1030.39);
   graph->SetPoint(4295,0.4296,1029.544);
   graph->SetPoint(4296,0.4297,1028.698);
   graph->SetPoint(4297,0.4298,1027.853);
   graph->SetPoint(4298,0.4299,1027.009);
   graph->SetPoint(4299,0.43,1026.165);
   graph->SetPoint(4300,0.4301,1025.321);
   graph->SetPoint(4301,0.4302,1024.478);
   graph->SetPoint(4302,0.4303,1023.636);
   graph->SetPoint(4303,0.4304,1022.793);
   graph->SetPoint(4304,0.4305,1021.952);
   graph->SetPoint(4305,0.4306,1021.11);
   graph->SetPoint(4306,0.4307,1020.27);
   graph->SetPoint(4307,0.4308,1019.429);
   graph->SetPoint(4308,0.4309,1018.59);
   graph->SetPoint(4309,0.431,1017.75);
   graph->SetPoint(4310,0.4311,1016.911);
   graph->SetPoint(4311,0.4312,1016.073);
   graph->SetPoint(4312,0.4313,1015.235);
   graph->SetPoint(4313,0.4314,1014.397);
   graph->SetPoint(4314,0.4315,1013.56);
   graph->SetPoint(4315,0.4316,1012.724);
   graph->SetPoint(4316,0.4317,1011.888);
   graph->SetPoint(4317,0.4318,1011.052);
   graph->SetPoint(4318,0.4319,1010.217);
   graph->SetPoint(4319,0.432,1009.382);
   graph->SetPoint(4320,0.4321,1008.548);
   graph->SetPoint(4321,0.4322,1007.714);
   graph->SetPoint(4322,0.4323,1006.881);
   graph->SetPoint(4323,0.4324,1006.048);
   graph->SetPoint(4324,0.4325,1005.216);
   graph->SetPoint(4325,0.4326,1004.384);
   graph->SetPoint(4326,0.4327,1003.552);
   graph->SetPoint(4327,0.4328,1002.721);
   graph->SetPoint(4328,0.4329,1001.891);
   graph->SetPoint(4329,0.433,1001.061);
   graph->SetPoint(4330,0.4331,1000.231);
   graph->SetPoint(4331,0.4332,999.402);
   graph->SetPoint(4332,0.4333,998.5734);
   graph->SetPoint(4333,0.4334,997.7452);
   graph->SetPoint(4334,0.4335,996.9174);
   graph->SetPoint(4335,0.4336,996.0902);
   graph->SetPoint(4336,0.4337,995.2634);
   graph->SetPoint(4337,0.4338,994.437);
   graph->SetPoint(4338,0.4339,993.6112);
   graph->SetPoint(4339,0.434,992.7858);
   graph->SetPoint(4340,0.4341,991.9608);
   graph->SetPoint(4341,0.4342,991.1364);
   graph->SetPoint(4342,0.4343,990.3124);
   graph->SetPoint(4343,0.4344,989.4888);
   graph->SetPoint(4344,0.4345,988.6658);
   graph->SetPoint(4345,0.4346,987.8431);
   graph->SetPoint(4346,0.4347,987.021);
   graph->SetPoint(4347,0.4348,986.1993);
   graph->SetPoint(4348,0.4349,985.3781);
   graph->SetPoint(4349,0.435,984.5573);
   graph->SetPoint(4350,0.4351,983.737);
   graph->SetPoint(4351,0.4352,982.9172);
   graph->SetPoint(4352,0.4353,982.0979);
   graph->SetPoint(4353,0.4354,981.279);
   graph->SetPoint(4354,0.4355,980.4605);
   graph->SetPoint(4355,0.4356,979.6426);
   graph->SetPoint(4356,0.4357,978.825);
   graph->SetPoint(4357,0.4358,978.008);
   graph->SetPoint(4358,0.4359,977.1914);
   graph->SetPoint(4359,0.436,976.3753);
   graph->SetPoint(4360,0.4361,975.5597);
   graph->SetPoint(4361,0.4362,974.7445);
   graph->SetPoint(4362,0.4363,973.9298);
   graph->SetPoint(4363,0.4364,973.1155);
   graph->SetPoint(4364,0.4365,972.3017);
   graph->SetPoint(4365,0.4366,971.4884);
   graph->SetPoint(4366,0.4367,970.6755);
   graph->SetPoint(4367,0.4368,969.8631);
   graph->SetPoint(4368,0.4369,969.0512);
   graph->SetPoint(4369,0.437,968.2397);
   graph->SetPoint(4370,0.4371,967.4287);
   graph->SetPoint(4371,0.4372,966.6181);
   graph->SetPoint(4372,0.4373,965.8081);
   graph->SetPoint(4373,0.4374,964.9984);
   graph->SetPoint(4374,0.4375,964.1893);
   graph->SetPoint(4375,0.4376,963.3806);
   graph->SetPoint(4376,0.4377,962.5723);
   graph->SetPoint(4377,0.4378,961.7646);
   graph->SetPoint(4378,0.4379,960.9573);
   graph->SetPoint(4379,0.438,960.1504);
   graph->SetPoint(4380,0.4381,959.344);
   graph->SetPoint(4381,0.4382,958.5381);
   graph->SetPoint(4382,0.4383,957.7327);
   graph->SetPoint(4383,0.4384,956.9277);
   graph->SetPoint(4384,0.4385,956.1232);
   graph->SetPoint(4385,0.4386,955.3191);
   graph->SetPoint(4386,0.4387,954.5155);
   graph->SetPoint(4387,0.4388,953.7124);
   graph->SetPoint(4388,0.4389,952.9097);
   graph->SetPoint(4389,0.439,952.1075);
   graph->SetPoint(4390,0.4391,951.3057);
   graph->SetPoint(4391,0.4392,950.5044);
   graph->SetPoint(4392,0.4393,949.7036);
   graph->SetPoint(4393,0.4394,948.9032);
   graph->SetPoint(4394,0.4395,948.1033);
   graph->SetPoint(4395,0.4396,947.3039);
   graph->SetPoint(4396,0.4397,946.5049);
   graph->SetPoint(4397,0.4398,945.7064);
   graph->SetPoint(4398,0.4399,944.9084);
   graph->SetPoint(4399,0.44,944.1108);
   graph->SetPoint(4400,0.4401,943.3136);
   graph->SetPoint(4401,0.4402,942.517);
   graph->SetPoint(4402,0.4403,941.7208);
   graph->SetPoint(4403,0.4404,940.925);
   graph->SetPoint(4404,0.4405,940.1297);
   graph->SetPoint(4405,0.4406,939.3349);
   graph->SetPoint(4406,0.4407,938.5406);
   graph->SetPoint(4407,0.4408,937.7467);
   graph->SetPoint(4408,0.4409,936.9532);
   graph->SetPoint(4409,0.441,936.1603);
   graph->SetPoint(4410,0.4411,935.3678);
   graph->SetPoint(4411,0.4412,934.5757);
   graph->SetPoint(4412,0.4413,933.7841);
   graph->SetPoint(4413,0.4414,932.993);
   graph->SetPoint(4414,0.4415,932.2024);
   graph->SetPoint(4415,0.4416,931.4122);
   graph->SetPoint(4416,0.4417,930.6224);
   graph->SetPoint(4417,0.4418,929.8331);
   graph->SetPoint(4418,0.4419,929.0443);
   graph->SetPoint(4419,0.442,928.256);
   graph->SetPoint(4420,0.4421,927.4681);
   graph->SetPoint(4421,0.4422,926.6806);
   graph->SetPoint(4422,0.4423,925.8937);
   graph->SetPoint(4423,0.4424,925.1072);
   graph->SetPoint(4424,0.4425,924.3211);
   graph->SetPoint(4425,0.4426,923.5355);
   graph->SetPoint(4426,0.4427,922.7504);
   graph->SetPoint(4427,0.4428,921.9657);
   graph->SetPoint(4428,0.4429,921.1815);
   graph->SetPoint(4429,0.443,920.3978);
   graph->SetPoint(4430,0.4431,919.6145);
   graph->SetPoint(4431,0.4432,918.8317);
   graph->SetPoint(4432,0.4433,918.0493);
   graph->SetPoint(4433,0.4434,917.2674);
   graph->SetPoint(4434,0.4435,916.486);
   graph->SetPoint(4435,0.4436,915.705);
   graph->SetPoint(4436,0.4437,914.9245);
   graph->SetPoint(4437,0.4438,914.1444);
   graph->SetPoint(4438,0.4439,913.3648);
   graph->SetPoint(4439,0.444,912.5857);
   graph->SetPoint(4440,0.4441,911.807);
   graph->SetPoint(4441,0.4442,911.0288);
   graph->SetPoint(4442,0.4443,910.251);
   graph->SetPoint(4443,0.4444,909.4737);
   graph->SetPoint(4444,0.4445,908.6969);
   graph->SetPoint(4445,0.4446,907.9205);
   graph->SetPoint(4446,0.4447,907.1446);
   graph->SetPoint(4447,0.4448,906.3691);
   graph->SetPoint(4448,0.4449,905.5941);
   graph->SetPoint(4449,0.445,904.8196);
   graph->SetPoint(4450,0.4451,904.0455);
   graph->SetPoint(4451,0.4452,903.2719);
   graph->SetPoint(4452,0.4453,902.4988);
   graph->SetPoint(4453,0.4454,901.7261);
   graph->SetPoint(4454,0.4455,900.9538);
   graph->SetPoint(4455,0.4456,900.182);
   graph->SetPoint(4456,0.4457,899.4107);
   graph->SetPoint(4457,0.4458,898.6399);
   graph->SetPoint(4458,0.4459,897.8695);
   graph->SetPoint(4459,0.446,897.0995);
   graph->SetPoint(4460,0.4461,896.33);
   graph->SetPoint(4461,0.4462,895.561);
   graph->SetPoint(4462,0.4463,894.7925);
   graph->SetPoint(4463,0.4464,894.0244);
   graph->SetPoint(4464,0.4465,893.2567);
   graph->SetPoint(4465,0.4466,892.4895);
   graph->SetPoint(4466,0.4467,891.7228);
   graph->SetPoint(4467,0.4468,890.9565);
   graph->SetPoint(4468,0.4469,890.1907);
   graph->SetPoint(4469,0.447,889.4254);
   graph->SetPoint(4470,0.4471,888.6605);
   graph->SetPoint(4471,0.4472,887.8961);
   graph->SetPoint(4472,0.4473,887.1321);
   graph->SetPoint(4473,0.4474,886.3686);
   graph->SetPoint(4474,0.4475,885.6055);
   graph->SetPoint(4475,0.4476,884.8429);
   graph->SetPoint(4476,0.4477,884.0808);
   graph->SetPoint(4477,0.4478,883.3191);
   graph->SetPoint(4478,0.4479,882.5579);
   graph->SetPoint(4479,0.448,881.7971);
   graph->SetPoint(4480,0.4481,881.0368);
   graph->SetPoint(4481,0.4482,880.277);
   graph->SetPoint(4482,0.4483,879.5176);
   graph->SetPoint(4483,0.4484,878.7587);
   graph->SetPoint(4484,0.4485,878.0002);
   graph->SetPoint(4485,0.4486,877.2422);
   graph->SetPoint(4486,0.4487,876.4846);
   graph->SetPoint(4487,0.4488,875.7276);
   graph->SetPoint(4488,0.4489,874.9709);
   graph->SetPoint(4489,0.449,874.2147);
   graph->SetPoint(4490,0.4491,873.459);
   graph->SetPoint(4491,0.4492,872.7038);
   graph->SetPoint(4492,0.4493,871.9489);
   graph->SetPoint(4493,0.4494,871.1946);
   graph->SetPoint(4494,0.4495,870.4407);
   graph->SetPoint(4495,0.4496,869.6873);
   graph->SetPoint(4496,0.4497,868.9343);
   graph->SetPoint(4497,0.4498,868.1818);
   graph->SetPoint(4498,0.4499,867.4297);
   graph->SetPoint(4499,0.45,866.6781);
   graph->SetPoint(4500,0.4501,865.927);
   graph->SetPoint(4501,0.4502,865.1763);
   graph->SetPoint(4502,0.4503,864.4261);
   graph->SetPoint(4503,0.4504,863.6763);
   graph->SetPoint(4504,0.4505,862.927);
   graph->SetPoint(4505,0.4506,862.1781);
   graph->SetPoint(4506,0.4507,861.4297);
   graph->SetPoint(4507,0.4508,860.6818);
   graph->SetPoint(4508,0.4509,859.9343);
   graph->SetPoint(4509,0.451,859.1873);
   graph->SetPoint(4510,0.4511,858.4407);
   graph->SetPoint(4511,0.4512,857.6946);
   graph->SetPoint(4512,0.4513,856.9489);
   graph->SetPoint(4513,0.4514,856.2037);
   graph->SetPoint(4514,0.4515,855.459);
   graph->SetPoint(4515,0.4516,854.7147);
   graph->SetPoint(4516,0.4517,853.9709);
   graph->SetPoint(4517,0.4518,853.2275);
   graph->SetPoint(4518,0.4519,852.4846);
   graph->SetPoint(4519,0.452,851.7421);
   graph->SetPoint(4520,0.4521,851.0001);
   graph->SetPoint(4521,0.4522,850.2586);
   graph->SetPoint(4522,0.4523,849.5175);
   graph->SetPoint(4523,0.4524,848.7768);
   graph->SetPoint(4524,0.4525,848.0367);
   graph->SetPoint(4525,0.4526,847.2969);
   graph->SetPoint(4526,0.4527,846.5577);
   graph->SetPoint(4527,0.4528,845.8189);
   graph->SetPoint(4528,0.4529,845.0805);
   graph->SetPoint(4529,0.453,844.3426);
   graph->SetPoint(4530,0.4531,843.6052);
   graph->SetPoint(4531,0.4532,842.8682);
   graph->SetPoint(4532,0.4533,842.1316);
   graph->SetPoint(4533,0.4534,841.3956);
   graph->SetPoint(4534,0.4535,840.66);
   graph->SetPoint(4535,0.4536,839.9248);
   graph->SetPoint(4536,0.4537,839.1901);
   graph->SetPoint(4537,0.4538,838.4558);
   graph->SetPoint(4538,0.4539,837.722);
   graph->SetPoint(4539,0.454,836.9887);
   graph->SetPoint(4540,0.4541,836.2558);
   graph->SetPoint(4541,0.4542,835.5234);
   graph->SetPoint(4542,0.4543,834.7914);
   graph->SetPoint(4543,0.4544,834.0599);
   graph->SetPoint(4544,0.4545,833.3288);
   graph->SetPoint(4545,0.4546,832.5982);
   graph->SetPoint(4546,0.4547,831.8681);
   graph->SetPoint(4547,0.4548,831.1384);
   graph->SetPoint(4548,0.4549,830.4091);
   graph->SetPoint(4549,0.455,829.6803);
   graph->SetPoint(4550,0.4551,828.952);
   graph->SetPoint(4551,0.4552,828.2241);
   graph->SetPoint(4552,0.4553,827.4967);
   graph->SetPoint(4553,0.4554,826.7697);
   graph->SetPoint(4554,0.4555,826.0432);
   graph->SetPoint(4555,0.4556,825.3172);
   graph->SetPoint(4556,0.4557,824.5916);
   graph->SetPoint(4557,0.4558,823.8664);
   graph->SetPoint(4558,0.4559,823.1417);
   graph->SetPoint(4559,0.456,822.4175);
   graph->SetPoint(4560,0.4561,821.6937);
   graph->SetPoint(4561,0.4562,820.9704);
   graph->SetPoint(4562,0.4563,820.2475);
   graph->SetPoint(4563,0.4564,819.5251);
   graph->SetPoint(4564,0.4565,818.8031);
   graph->SetPoint(4565,0.4566,818.0816);
   graph->SetPoint(4566,0.4567,817.3605);
   graph->SetPoint(4567,0.4568,816.6399);
   graph->SetPoint(4568,0.4569,815.9198);
   graph->SetPoint(4569,0.457,815.2001);
   graph->SetPoint(4570,0.4571,814.4808);
   graph->SetPoint(4571,0.4572,813.762);
   graph->SetPoint(4572,0.4573,813.0437);
   graph->SetPoint(4573,0.4574,812.3258);
   graph->SetPoint(4574,0.4575,811.6084);
   graph->SetPoint(4575,0.4576,810.8914);
   graph->SetPoint(4576,0.4577,810.1749);
   graph->SetPoint(4577,0.4578,809.4588);
   graph->SetPoint(4578,0.4579,808.7432);
   graph->SetPoint(4579,0.458,808.028);
   graph->SetPoint(4580,0.4581,807.3133);
   graph->SetPoint(4581,0.4582,806.5991);
   graph->SetPoint(4582,0.4583,805.8853);
   graph->SetPoint(4583,0.4584,805.1719);
   graph->SetPoint(4584,0.4585,804.459);
   graph->SetPoint(4585,0.4586,803.7466);
   graph->SetPoint(4586,0.4587,803.0346);
   graph->SetPoint(4587,0.4588,802.3231);
   graph->SetPoint(4588,0.4589,801.612);
   graph->SetPoint(4589,0.459,800.9014);
   graph->SetPoint(4590,0.4591,800.1912);
   graph->SetPoint(4591,0.4592,799.4815);
   graph->SetPoint(4592,0.4593,798.7722);
   graph->SetPoint(4593,0.4594,798.0634);
   graph->SetPoint(4594,0.4595,797.355);
   graph->SetPoint(4595,0.4596,796.6471);
   graph->SetPoint(4596,0.4597,795.9396);
   graph->SetPoint(4597,0.4598,795.2326);
   graph->SetPoint(4598,0.4599,794.5261);
   graph->SetPoint(4599,0.46,793.82);
   graph->SetPoint(4600,0.4601,793.1143);
   graph->SetPoint(4601,0.4602,792.4091);
   graph->SetPoint(4602,0.4603,791.7044);
   graph->SetPoint(4603,0.4604,791.0001);
   graph->SetPoint(4604,0.4605,790.2963);
   graph->SetPoint(4605,0.4606,789.5929);
   graph->SetPoint(4606,0.4607,788.8899);
   graph->SetPoint(4607,0.4608,788.1875);
   graph->SetPoint(4608,0.4609,787.4854);
   graph->SetPoint(4609,0.461,786.7838);
   graph->SetPoint(4610,0.4611,786.0827);
   graph->SetPoint(4611,0.4612,785.382);
   graph->SetPoint(4612,0.4613,784.6818);
   graph->SetPoint(4613,0.4614,783.982);
   graph->SetPoint(4614,0.4615,783.2827);
   graph->SetPoint(4615,0.4616,782.5838);
   graph->SetPoint(4616,0.4617,781.8854);
   graph->SetPoint(4617,0.4618,781.1875);
   graph->SetPoint(4618,0.4619,780.4899);
   graph->SetPoint(4619,0.462,779.7929);
   graph->SetPoint(4620,0.4621,779.0963);
   graph->SetPoint(4621,0.4622,778.4001);
   graph->SetPoint(4622,0.4623,777.7044);
   graph->SetPoint(4623,0.4624,777.0091);
   graph->SetPoint(4624,0.4625,776.3143);
   graph->SetPoint(4625,0.4626,775.62);
   graph->SetPoint(4626,0.4627,774.9261);
   graph->SetPoint(4627,0.4628,774.2326);
   graph->SetPoint(4628,0.4629,773.5396);
   graph->SetPoint(4629,0.463,772.8471);
   graph->SetPoint(4630,0.4631,772.155);
   graph->SetPoint(4631,0.4632,771.4633);
   graph->SetPoint(4632,0.4633,770.7721);
   graph->SetPoint(4633,0.4634,770.0814);
   graph->SetPoint(4634,0.4635,769.3911);
   graph->SetPoint(4635,0.4636,768.7012);
   graph->SetPoint(4636,0.4637,768.0118);
   graph->SetPoint(4637,0.4638,767.3229);
   graph->SetPoint(4638,0.4639,766.6344);
   graph->SetPoint(4639,0.464,765.9463);
   graph->SetPoint(4640,0.4641,765.2587);
   graph->SetPoint(4641,0.4642,764.5716);
   graph->SetPoint(4642,0.4643,763.8849);
   graph->SetPoint(4643,0.4644,763.1986);
   graph->SetPoint(4644,0.4645,762.5128);
   graph->SetPoint(4645,0.4646,761.8275);
   graph->SetPoint(4646,0.4647,761.1426);
   graph->SetPoint(4647,0.4648,760.4582);
   graph->SetPoint(4648,0.4649,759.7742);
   graph->SetPoint(4649,0.465,759.0906);
   graph->SetPoint(4650,0.4651,758.4075);
   graph->SetPoint(4651,0.4652,757.7249);
   graph->SetPoint(4652,0.4653,757.0427);
   graph->SetPoint(4653,0.4654,756.3609);
   graph->SetPoint(4654,0.4655,755.6796);
   graph->SetPoint(4655,0.4656,754.9988);
   graph->SetPoint(4656,0.4657,754.3184);
   graph->SetPoint(4657,0.4658,753.6384);
   graph->SetPoint(4658,0.4659,752.9589);
   graph->SetPoint(4659,0.466,752.2799);
   graph->SetPoint(4660,0.4661,751.6013);
   graph->SetPoint(4661,0.4662,750.9231);
   graph->SetPoint(4662,0.4663,750.2454);
   graph->SetPoint(4663,0.4664,749.5682);
   graph->SetPoint(4664,0.4665,748.8913);
   graph->SetPoint(4665,0.4666,748.215);
   graph->SetPoint(4666,0.4667,747.5391);
   graph->SetPoint(4667,0.4668,746.8636);
   graph->SetPoint(4668,0.4669,746.1886);
   graph->SetPoint(4669,0.467,745.514);
   graph->SetPoint(4670,0.4671,744.8399);
   graph->SetPoint(4671,0.4672,744.1663);
   graph->SetPoint(4672,0.4673,743.4931);
   graph->SetPoint(4673,0.4674,742.8203);
   graph->SetPoint(4674,0.4675,742.148);
   graph->SetPoint(4675,0.4676,741.4761);
   graph->SetPoint(4676,0.4677,740.8047);
   graph->SetPoint(4677,0.4678,740.1337);
   graph->SetPoint(4678,0.4679,739.4632);
   graph->SetPoint(4679,0.468,738.7931);
   graph->SetPoint(4680,0.4681,738.1235);
   graph->SetPoint(4681,0.4682,737.4543);
   graph->SetPoint(4682,0.4683,736.7855);
   graph->SetPoint(4683,0.4684,736.1173);
   graph->SetPoint(4684,0.4685,735.4494);
   graph->SetPoint(4685,0.4686,734.782);
   graph->SetPoint(4686,0.4687,734.1151);
   graph->SetPoint(4687,0.4688,733.4486);
   graph->SetPoint(4688,0.4689,732.7825);
   graph->SetPoint(4689,0.469,732.1169);
   graph->SetPoint(4690,0.4691,731.4518);
   graph->SetPoint(4691,0.4692,730.7871);
   graph->SetPoint(4692,0.4693,730.1228);
   graph->SetPoint(4693,0.4694,729.459);
   graph->SetPoint(4694,0.4695,728.7957);
   graph->SetPoint(4695,0.4696,728.1327);
   graph->SetPoint(4696,0.4697,727.4703);
   graph->SetPoint(4697,0.4698,726.8082);
   graph->SetPoint(4698,0.4699,726.1467);
   graph->SetPoint(4699,0.47,725.4855);
   graph->SetPoint(4700,0.4701,724.8249);
   graph->SetPoint(4701,0.4702,724.1646);
   graph->SetPoint(4702,0.4703,723.5048);
   graph->SetPoint(4703,0.4704,722.8455);
   graph->SetPoint(4704,0.4705,722.1866);
   graph->SetPoint(4705,0.4706,721.5282);
   graph->SetPoint(4706,0.4707,720.8702);
   graph->SetPoint(4707,0.4708,720.2126);
   graph->SetPoint(4708,0.4709,719.5555);
   graph->SetPoint(4709,0.471,718.8989);
   graph->SetPoint(4710,0.4711,718.2426);
   graph->SetPoint(4711,0.4712,717.5869);
   graph->SetPoint(4712,0.4713,716.9315);
   graph->SetPoint(4713,0.4714,716.2767);
   graph->SetPoint(4714,0.4715,715.6222);
   graph->SetPoint(4715,0.4716,714.9683);
   graph->SetPoint(4716,0.4717,714.3147);
   graph->SetPoint(4717,0.4718,713.6616);
   graph->SetPoint(4718,0.4719,713.009);
   graph->SetPoint(4719,0.472,712.3568);
   graph->SetPoint(4720,0.4721,711.705);
   graph->SetPoint(4721,0.4722,711.0537);
   graph->SetPoint(4722,0.4723,710.4029);
   graph->SetPoint(4723,0.4724,709.7525);
   graph->SetPoint(4724,0.4725,709.1025);
   graph->SetPoint(4725,0.4726,708.453);
   graph->SetPoint(4726,0.4727,707.8039);
   graph->SetPoint(4727,0.4728,707.1553);
   graph->SetPoint(4728,0.4729,706.5071);
   graph->SetPoint(4729,0.473,705.8593);
   graph->SetPoint(4730,0.4731,705.212);
   graph->SetPoint(4731,0.4732,704.5652);
   graph->SetPoint(4732,0.4733,703.9188);
   graph->SetPoint(4733,0.4734,703.2728);
   graph->SetPoint(4734,0.4735,702.6273);
   graph->SetPoint(4735,0.4736,701.9822);
   graph->SetPoint(4736,0.4737,701.3376);
   graph->SetPoint(4737,0.4738,700.6934);
   graph->SetPoint(4738,0.4739,700.0497);
   graph->SetPoint(4739,0.474,699.4064);
   graph->SetPoint(4740,0.4741,698.7635);
   graph->SetPoint(4741,0.4742,698.1211);
   graph->SetPoint(4742,0.4743,697.4792);
   graph->SetPoint(4743,0.4744,696.8377);
   graph->SetPoint(4744,0.4745,696.1966);
   graph->SetPoint(4745,0.4746,695.556);
   graph->SetPoint(4746,0.4747,694.9158);
   graph->SetPoint(4747,0.4748,694.2761);
   graph->SetPoint(4748,0.4749,693.6368);
   graph->SetPoint(4749,0.475,692.9979);
   graph->SetPoint(4750,0.4751,692.3595);
   graph->SetPoint(4751,0.4752,691.7216);
   graph->SetPoint(4752,0.4753,691.084);
   graph->SetPoint(4753,0.4754,690.447);
   graph->SetPoint(4754,0.4755,689.8103);
   graph->SetPoint(4755,0.4756,689.1742);
   graph->SetPoint(4756,0.4757,688.5384);
   graph->SetPoint(4757,0.4758,687.9031);
   graph->SetPoint(4758,0.4759,687.2683);
   graph->SetPoint(4759,0.476,686.6339);
   graph->SetPoint(4760,0.4761,685.9999);
   graph->SetPoint(4761,0.4762,685.3664);
   graph->SetPoint(4762,0.4763,684.7333);
   graph->SetPoint(4763,0.4764,684.1007);
   graph->SetPoint(4764,0.4765,683.4685);
   graph->SetPoint(4765,0.4766,682.8367);
   graph->SetPoint(4766,0.4767,682.2054);
   graph->SetPoint(4767,0.4768,681.5746);
   graph->SetPoint(4768,0.4769,680.9441);
   graph->SetPoint(4769,0.477,680.3142);
   graph->SetPoint(4770,0.4771,679.6846);
   graph->SetPoint(4771,0.4772,679.0555);
   graph->SetPoint(4772,0.4773,678.4269);
   graph->SetPoint(4773,0.4774,677.7987);
   graph->SetPoint(4774,0.4775,677.1709);
   graph->SetPoint(4775,0.4776,676.5436);
   graph->SetPoint(4776,0.4777,675.9167);
   graph->SetPoint(4777,0.4778,675.2903);
   graph->SetPoint(4778,0.4779,674.6643);
   graph->SetPoint(4779,0.478,674.0388);
   graph->SetPoint(4780,0.4781,673.4137);
   graph->SetPoint(4781,0.4782,672.789);
   graph->SetPoint(4782,0.4783,672.1648);
   graph->SetPoint(4783,0.4784,671.541);
   graph->SetPoint(4784,0.4785,670.9177);
   graph->SetPoint(4785,0.4786,670.2948);
   graph->SetPoint(4786,0.4787,669.6723);
   graph->SetPoint(4787,0.4788,669.0503);
   graph->SetPoint(4788,0.4789,668.4287);
   graph->SetPoint(4789,0.479,667.8076);
   graph->SetPoint(4790,0.4791,667.1869);
   graph->SetPoint(4791,0.4792,666.5667);
   graph->SetPoint(4792,0.4793,665.9469);
   graph->SetPoint(4793,0.4794,665.3275);
   graph->SetPoint(4794,0.4795,664.7086);
   graph->SetPoint(4795,0.4796,664.0901);
   graph->SetPoint(4796,0.4797,663.4721);
   graph->SetPoint(4797,0.4798,662.8545);
   graph->SetPoint(4798,0.4799,662.2374);
   graph->SetPoint(4799,0.48,661.6206);
   graph->SetPoint(4800,0.4801,661.0044);
   graph->SetPoint(4801,0.4802,660.3886);
   graph->SetPoint(4802,0.4803,659.7732);
   graph->SetPoint(4803,0.4804,659.1582);
   graph->SetPoint(4804,0.4805,658.5437);
   graph->SetPoint(4805,0.4806,657.9297);
   graph->SetPoint(4806,0.4807,657.316);
   graph->SetPoint(4807,0.4808,656.7028);
   graph->SetPoint(4808,0.4809,656.0901);
   graph->SetPoint(4809,0.481,655.4778);
   graph->SetPoint(4810,0.4811,654.8659);
   graph->SetPoint(4811,0.4812,654.2545);
   graph->SetPoint(4812,0.4813,653.6435);
   graph->SetPoint(4813,0.4814,653.033);
   graph->SetPoint(4814,0.4815,652.4229);
   graph->SetPoint(4815,0.4816,651.8133);
   graph->SetPoint(4816,0.4817,651.204);
   graph->SetPoint(4817,0.4818,650.5953);
   graph->SetPoint(4818,0.4819,649.9869);
   graph->SetPoint(4819,0.482,649.379);
   graph->SetPoint(4820,0.4821,648.7716);
   graph->SetPoint(4821,0.4822,648.1646);
   graph->SetPoint(4822,0.4823,647.558);
   graph->SetPoint(4823,0.4824,646.9518);
   graph->SetPoint(4824,0.4825,646.3461);
   graph->SetPoint(4825,0.4826,645.7409);
   graph->SetPoint(4826,0.4827,645.1361);
   graph->SetPoint(4827,0.4828,644.5317);
   graph->SetPoint(4828,0.4829,643.9278);
   graph->SetPoint(4829,0.483,643.3243);
   graph->SetPoint(4830,0.4831,642.7212);
   graph->SetPoint(4831,0.4832,642.1186);
   graph->SetPoint(4832,0.4833,641.5164);
   graph->SetPoint(4833,0.4834,640.9147);
   graph->SetPoint(4834,0.4835,640.3134);
   graph->SetPoint(4835,0.4836,639.7125);
   graph->SetPoint(4836,0.4837,639.1121);
   graph->SetPoint(4837,0.4838,638.5121);
   graph->SetPoint(4838,0.4839,637.9125);
   graph->SetPoint(4839,0.484,637.3134);
   graph->SetPoint(4840,0.4841,636.7148);
   graph->SetPoint(4841,0.4842,636.1165);
   graph->SetPoint(4842,0.4843,635.5188);
   graph->SetPoint(4843,0.4844,634.9214);
   graph->SetPoint(4844,0.4845,634.3245);
   graph->SetPoint(4845,0.4846,633.728);
   graph->SetPoint(4846,0.4847,633.132);
   graph->SetPoint(4847,0.4848,632.5364);
   graph->SetPoint(4848,0.4849,631.9412);
   graph->SetPoint(4849,0.485,631.3465);
   graph->SetPoint(4850,0.4851,630.7522);
   graph->SetPoint(4851,0.4852,630.1584);
   graph->SetPoint(4852,0.4853,629.565);
   graph->SetPoint(4853,0.4854,628.972);
   graph->SetPoint(4854,0.4855,628.3795);
   graph->SetPoint(4855,0.4856,627.7874);
   graph->SetPoint(4856,0.4857,627.1957);
   graph->SetPoint(4857,0.4858,626.6045);
   graph->SetPoint(4858,0.4859,626.0137);
   graph->SetPoint(4859,0.486,625.4234);
   graph->SetPoint(4860,0.4861,624.8335);
   graph->SetPoint(4861,0.4862,624.244);
   graph->SetPoint(4862,0.4863,623.655);
   graph->SetPoint(4863,0.4864,623.0664);
   graph->SetPoint(4864,0.4865,622.4783);
   graph->SetPoint(4865,0.4866,621.8906);
   graph->SetPoint(4866,0.4867,621.3033);
   graph->SetPoint(4867,0.4868,620.7164);
   graph->SetPoint(4868,0.4869,620.13);
   graph->SetPoint(4869,0.487,619.5441);
   graph->SetPoint(4870,0.4871,618.9585);
   graph->SetPoint(4871,0.4872,618.3735);
   graph->SetPoint(4872,0.4873,617.7888);
   graph->SetPoint(4873,0.4874,617.2046);
   graph->SetPoint(4874,0.4875,616.6208);
   graph->SetPoint(4875,0.4876,616.0375);
   graph->SetPoint(4876,0.4877,615.4545);
   graph->SetPoint(4877,0.4878,614.8721);
   graph->SetPoint(4878,0.4879,614.29);
   graph->SetPoint(4879,0.488,613.7084);
   graph->SetPoint(4880,0.4881,613.1273);
   graph->SetPoint(4881,0.4882,612.5466);
   graph->SetPoint(4882,0.4883,611.9663);
   graph->SetPoint(4883,0.4884,611.3864);
   graph->SetPoint(4884,0.4885,610.807);
   graph->SetPoint(4885,0.4886,610.228);
   graph->SetPoint(4886,0.4887,609.6495);
   graph->SetPoint(4887,0.4888,609.0714);
   graph->SetPoint(4888,0.4889,608.4937);
   graph->SetPoint(4889,0.489,607.9165);
   graph->SetPoint(4890,0.4891,607.3397);
   graph->SetPoint(4891,0.4892,606.7633);
   graph->SetPoint(4892,0.4893,606.1874);
   graph->SetPoint(4893,0.4894,605.6119);
   graph->SetPoint(4894,0.4895,605.0368);
   graph->SetPoint(4895,0.4896,604.4622);
   graph->SetPoint(4896,0.4897,603.888);
   graph->SetPoint(4897,0.4898,603.3143);
   graph->SetPoint(4898,0.4899,602.741);
   graph->SetPoint(4899,0.49,602.1681);
   graph->SetPoint(4900,0.4901,601.5956);
   graph->SetPoint(4901,0.4902,601.0236);
   graph->SetPoint(4902,0.4903,600.4521);
   graph->SetPoint(4903,0.4904,599.8809);
   graph->SetPoint(4904,0.4905,599.3102);
   graph->SetPoint(4905,0.4906,598.7399);
   graph->SetPoint(4906,0.4907,598.1701);
   graph->SetPoint(4907,0.4908,597.6007);
   graph->SetPoint(4908,0.4909,597.0317);
   graph->SetPoint(4909,0.491,596.4632);
   graph->SetPoint(4910,0.4911,595.8951);
   graph->SetPoint(4911,0.4912,595.3275);
   graph->SetPoint(4912,0.4913,594.7602);
   graph->SetPoint(4913,0.4914,594.1934);
   graph->SetPoint(4914,0.4915,593.6271);
   graph->SetPoint(4915,0.4916,593.0612);
   graph->SetPoint(4916,0.4917,592.4957);
   graph->SetPoint(4917,0.4918,591.9306);
   graph->SetPoint(4918,0.4919,591.366);
   graph->SetPoint(4919,0.492,590.8018);
   graph->SetPoint(4920,0.4921,590.2381);
   graph->SetPoint(4921,0.4922,589.6748);
   graph->SetPoint(4922,0.4923,589.1119);
   graph->SetPoint(4923,0.4924,588.5494);
   graph->SetPoint(4924,0.4925,587.9874);
   graph->SetPoint(4925,0.4926,587.4258);
   graph->SetPoint(4926,0.4927,586.8647);
   graph->SetPoint(4927,0.4928,586.304);
   graph->SetPoint(4928,0.4929,585.7437);
   graph->SetPoint(4929,0.493,585.1838);
   graph->SetPoint(4930,0.4931,584.6244);
   graph->SetPoint(4931,0.4932,584.0654);
   graph->SetPoint(4932,0.4933,583.5069);
   graph->SetPoint(4933,0.4934,582.9488);
   graph->SetPoint(4934,0.4935,582.3911);
   graph->SetPoint(4935,0.4936,581.8338);
   graph->SetPoint(4936,0.4937,581.277);
   graph->SetPoint(4937,0.4938,580.7206);
   graph->SetPoint(4938,0.4939,580.1647);
   graph->SetPoint(4939,0.494,579.6092);
   graph->SetPoint(4940,0.4941,579.0541);
   graph->SetPoint(4941,0.4942,578.4994);
   graph->SetPoint(4942,0.4943,577.9452);
   graph->SetPoint(4943,0.4944,577.3914);
   graph->SetPoint(4944,0.4945,576.8381);
   graph->SetPoint(4945,0.4946,576.2852);
   graph->SetPoint(4946,0.4947,575.7327);
   graph->SetPoint(4947,0.4948,575.1806);
   graph->SetPoint(4948,0.4949,574.629);
   graph->SetPoint(4949,0.495,574.0778);
   graph->SetPoint(4950,0.4951,573.527);
   graph->SetPoint(4951,0.4952,572.9767);
   graph->SetPoint(4952,0.4953,572.4268);
   graph->SetPoint(4953,0.4954,571.8774);
   graph->SetPoint(4954,0.4955,571.3283);
   graph->SetPoint(4955,0.4956,570.7797);
   graph->SetPoint(4956,0.4957,570.2316);
   graph->SetPoint(4957,0.4958,569.6838);
   graph->SetPoint(4958,0.4959,569.1365);
   graph->SetPoint(4959,0.496,568.5897);
   graph->SetPoint(4960,0.4961,568.0432);
   graph->SetPoint(4961,0.4962,567.4972);
   graph->SetPoint(4962,0.4963,566.9516);
   graph->SetPoint(4963,0.4964,566.4065);
   graph->SetPoint(4964,0.4965,565.8618);
   graph->SetPoint(4965,0.4966,565.3175);
   graph->SetPoint(4966,0.4967,564.7736);
   graph->SetPoint(4967,0.4968,564.2302);
   graph->SetPoint(4968,0.4969,563.6872);
   graph->SetPoint(4969,0.497,563.1447);
   graph->SetPoint(4970,0.4971,562.6025);
   graph->SetPoint(4971,0.4972,562.0608);
   graph->SetPoint(4972,0.4973,561.5196);
   graph->SetPoint(4973,0.4974,560.9787);
   graph->SetPoint(4974,0.4975,560.4383);
   graph->SetPoint(4975,0.4976,559.8983);
   graph->SetPoint(4976,0.4977,559.3588);
   graph->SetPoint(4977,0.4978,558.8197);
   graph->SetPoint(4978,0.4979,558.281);
   graph->SetPoint(4979,0.498,557.7428);
   graph->SetPoint(4980,0.4981,557.2049);
   graph->SetPoint(4981,0.4982,556.6675);
   graph->SetPoint(4982,0.4983,556.1306);
   graph->SetPoint(4983,0.4984,555.594);
   graph->SetPoint(4984,0.4985,555.0579);
   graph->SetPoint(4985,0.4986,554.5223);
   graph->SetPoint(4986,0.4987,553.987);
   graph->SetPoint(4987,0.4988,553.4522);
   graph->SetPoint(4988,0.4989,552.9178);
   graph->SetPoint(4989,0.499,552.3839);
   graph->SetPoint(4990,0.4991,551.8504);
   graph->SetPoint(4991,0.4992,551.3173);
   graph->SetPoint(4992,0.4993,550.7846);
   graph->SetPoint(4993,0.4994,550.2524);
   graph->SetPoint(4994,0.4995,549.7206);
   graph->SetPoint(4995,0.4996,549.1892);
   graph->SetPoint(4996,0.4997,548.6582);
   graph->SetPoint(4997,0.4998,548.1277);
   graph->SetPoint(4998,0.4999,547.5976);
   graph->SetPoint(4999,0.5,547.068);
   graph->SetPoint(5000,0.5001,546.5387);
   graph->SetPoint(5001,0.5002,546.0099);
   graph->SetPoint(5002,0.5003,545.4816);
   graph->SetPoint(5003,0.5004,544.9536);
   graph->SetPoint(5004,0.5005,544.4261);
   graph->SetPoint(5005,0.5006,543.899);
   graph->SetPoint(5006,0.5007,543.3724);
   graph->SetPoint(5007,0.5008,542.8461);
   graph->SetPoint(5008,0.5009,542.3203);
   graph->SetPoint(5009,0.501,541.795);
   graph->SetPoint(5010,0.5011,541.27);
   graph->SetPoint(5011,0.5012,540.7455);
   graph->SetPoint(5012,0.5013,540.2214);
   graph->SetPoint(5013,0.5014,539.6978);
   graph->SetPoint(5014,0.5015,539.1745);
   graph->SetPoint(5015,0.5016,538.6517);
   graph->SetPoint(5016,0.5017,538.1294);
   graph->SetPoint(5017,0.5018,537.6074);
   graph->SetPoint(5018,0.5019,537.0859);
   graph->SetPoint(5019,0.502,536.5648);
   graph->SetPoint(5020,0.5021,536.0442);
   graph->SetPoint(5021,0.5022,535.5239);
   graph->SetPoint(5022,0.5023,535.0041);
   graph->SetPoint(5023,0.5024,534.4847);
   graph->SetPoint(5024,0.5025,533.9658);
   graph->SetPoint(5025,0.5026,533.4473);
   graph->SetPoint(5026,0.5027,532.9292);
   graph->SetPoint(5027,0.5028,532.4115);
   graph->SetPoint(5028,0.5029,531.8943);
   graph->SetPoint(5029,0.503,531.3774);
   graph->SetPoint(5030,0.5031,530.8611);
   graph->SetPoint(5031,0.5032,530.3451);
   graph->SetPoint(5032,0.5033,529.8296);
   graph->SetPoint(5033,0.5034,529.3144);
   graph->SetPoint(5034,0.5035,528.7998);
   graph->SetPoint(5035,0.5036,528.2855);
   graph->SetPoint(5036,0.5037,527.7717);
   graph->SetPoint(5037,0.5038,527.2583);
   graph->SetPoint(5038,0.5039,526.7453);
   graph->SetPoint(5039,0.504,526.2328);
   graph->SetPoint(5040,0.5041,525.7207);
   graph->SetPoint(5041,0.5042,525.209);
   graph->SetPoint(5042,0.5043,524.6977);
   graph->SetPoint(5043,0.5044,524.1869);
   graph->SetPoint(5044,0.5045,523.6764);
   graph->SetPoint(5045,0.5046,523.1664);
   graph->SetPoint(5046,0.5047,522.6569);
   graph->SetPoint(5047,0.5048,522.1478);
   graph->SetPoint(5048,0.5049,521.639);
   graph->SetPoint(5049,0.505,521.1308);
   graph->SetPoint(5050,0.5051,520.6229);
   graph->SetPoint(5051,0.5052,520.1155);
   graph->SetPoint(5052,0.5053,519.6085);
   graph->SetPoint(5053,0.5054,519.1019);
   graph->SetPoint(5054,0.5055,518.5957);
   graph->SetPoint(5055,0.5056,518.09);
   graph->SetPoint(5056,0.5057,517.5847);
   graph->SetPoint(5057,0.5058,517.0798);
   graph->SetPoint(5058,0.5059,516.5754);
   graph->SetPoint(5059,0.506,516.0713);
   graph->SetPoint(5060,0.5061,515.5677);
   graph->SetPoint(5061,0.5062,515.0645);
   graph->SetPoint(5062,0.5063,514.5618);
   graph->SetPoint(5063,0.5064,514.0595);
   graph->SetPoint(5064,0.5065,513.5576);
   graph->SetPoint(5065,0.5066,513.0561);
   graph->SetPoint(5066,0.5067,512.555);
   graph->SetPoint(5067,0.5068,512.0544);
   graph->SetPoint(5068,0.5069,511.5542);
   graph->SetPoint(5069,0.507,511.0544);
   graph->SetPoint(5070,0.5071,510.5551);
   graph->SetPoint(5071,0.5072,510.0561);
   graph->SetPoint(5072,0.5073,509.5576);
   graph->SetPoint(5073,0.5074,509.0595);
   graph->SetPoint(5074,0.5075,508.5619);
   graph->SetPoint(5075,0.5076,508.0647);
   graph->SetPoint(5076,0.5077,507.5678);
   graph->SetPoint(5077,0.5078,507.0715);
   graph->SetPoint(5078,0.5079,506.5755);
   graph->SetPoint(5079,0.508,506.08);
   graph->SetPoint(5080,0.5081,505.5849);
   graph->SetPoint(5081,0.5082,505.0902);
   graph->SetPoint(5082,0.5083,504.5959);
   graph->SetPoint(5083,0.5084,504.1021);
   graph->SetPoint(5084,0.5085,503.6086);
   graph->SetPoint(5085,0.5086,503.1156);
   graph->SetPoint(5086,0.5087,502.6231);
   graph->SetPoint(5087,0.5088,502.1309);
   graph->SetPoint(5088,0.5089,501.6392);
   graph->SetPoint(5089,0.509,501.1479);
   graph->SetPoint(5090,0.5091,500.657);
   graph->SetPoint(5091,0.5092,500.1666);
   graph->SetPoint(5092,0.5093,499.6765);
   graph->SetPoint(5093,0.5094,499.1869);
   graph->SetPoint(5094,0.5095,498.6978);
   graph->SetPoint(5095,0.5096,498.209);
   graph->SetPoint(5096,0.5097,497.7207);
   graph->SetPoint(5097,0.5098,497.2327);
   graph->SetPoint(5098,0.5099,496.7452);
   graph->SetPoint(5099,0.51,496.2582);
   graph->SetPoint(5100,0.5101,495.7715);
   graph->SetPoint(5101,0.5102,495.2853);
   graph->SetPoint(5102,0.5103,494.7995);
   graph->SetPoint(5103,0.5104,494.3141);
   graph->SetPoint(5104,0.5105,493.8292);
   graph->SetPoint(5105,0.5106,493.3446);
   graph->SetPoint(5106,0.5107,492.8605);
   graph->SetPoint(5107,0.5108,492.3768);
   graph->SetPoint(5108,0.5109,491.8936);
   graph->SetPoint(5109,0.511,491.4107);
   graph->SetPoint(5110,0.5111,490.9283);
   graph->SetPoint(5111,0.5112,490.4463);
   graph->SetPoint(5112,0.5113,489.9647);
   graph->SetPoint(5113,0.5114,489.4835);
   graph->SetPoint(5114,0.5115,489.0028);
   graph->SetPoint(5115,0.5116,488.5225);
   graph->SetPoint(5116,0.5117,488.0426);
   graph->SetPoint(5117,0.5118,487.5631);
   graph->SetPoint(5118,0.5119,487.0841);
   graph->SetPoint(5119,0.512,486.6054);
   graph->SetPoint(5120,0.5121,486.1272);
   graph->SetPoint(5121,0.5122,485.6494);
   graph->SetPoint(5122,0.5123,485.1721);
   graph->SetPoint(5123,0.5124,484.6951);
   graph->SetPoint(5124,0.5125,484.2186);
   graph->SetPoint(5125,0.5126,483.7425);
   graph->SetPoint(5126,0.5127,483.2668);
   graph->SetPoint(5127,0.5128,482.7916);
   graph->SetPoint(5128,0.5129,482.3167);
   graph->SetPoint(5129,0.513,481.8423);
   graph->SetPoint(5130,0.5131,481.3683);
   graph->SetPoint(5131,0.5132,480.8947);
   graph->SetPoint(5132,0.5133,480.4216);
   graph->SetPoint(5133,0.5134,479.9488);
   graph->SetPoint(5134,0.5135,479.4765);
   graph->SetPoint(5135,0.5136,479.0046);
   graph->SetPoint(5136,0.5137,478.5331);
   graph->SetPoint(5137,0.5138,478.0621);
   graph->SetPoint(5138,0.5139,477.5914);
   graph->SetPoint(5139,0.514,477.1212);
   graph->SetPoint(5140,0.5141,476.6514);
   graph->SetPoint(5141,0.5142,476.1821);
   graph->SetPoint(5142,0.5143,475.7131);
   graph->SetPoint(5143,0.5144,475.2446);
   graph->SetPoint(5144,0.5145,474.7764);
   graph->SetPoint(5145,0.5146,474.3088);
   graph->SetPoint(5146,0.5147,473.8415);
   graph->SetPoint(5147,0.5148,473.3746);
   graph->SetPoint(5148,0.5149,472.9082);
   graph->SetPoint(5149,0.515,472.4422);
   graph->SetPoint(5150,0.5151,471.9766);
   graph->SetPoint(5151,0.5152,471.5114);
   graph->SetPoint(5152,0.5153,471.0466);
   graph->SetPoint(5153,0.5154,470.5823);
   graph->SetPoint(5154,0.5155,470.1184);
   graph->SetPoint(5155,0.5156,469.6549);
   graph->SetPoint(5156,0.5157,469.1918);
   graph->SetPoint(5157,0.5158,468.7291);
   graph->SetPoint(5158,0.5159,468.2669);
   graph->SetPoint(5159,0.516,467.805);
   graph->SetPoint(5160,0.5161,467.3436);
   graph->SetPoint(5161,0.5162,466.8826);
   graph->SetPoint(5162,0.5163,466.4221);
   graph->SetPoint(5163,0.5164,465.9619);
   graph->SetPoint(5164,0.5165,465.5022);
   graph->SetPoint(5165,0.5166,465.0428);
   graph->SetPoint(5166,0.5167,464.584);
   graph->SetPoint(5167,0.5168,464.1255);
   graph->SetPoint(5168,0.5169,463.6674);
   graph->SetPoint(5169,0.517,463.2098);
   graph->SetPoint(5170,0.5171,462.7525);
   graph->SetPoint(5171,0.5172,462.2957);
   graph->SetPoint(5172,0.5173,461.8393);
   graph->SetPoint(5173,0.5174,461.3834);
   graph->SetPoint(5174,0.5175,460.9278);
   graph->SetPoint(5175,0.5176,460.4727);
   graph->SetPoint(5176,0.5177,460.018);
   graph->SetPoint(5177,0.5178,459.5637);
   graph->SetPoint(5178,0.5179,459.1098);
   graph->SetPoint(5179,0.518,458.6563);
   graph->SetPoint(5180,0.5181,458.2033);
   graph->SetPoint(5181,0.5182,457.7506);
   graph->SetPoint(5182,0.5183,457.2984);
   graph->SetPoint(5183,0.5184,456.8466);
   graph->SetPoint(5184,0.5185,456.3952);
   graph->SetPoint(5185,0.5186,455.9443);
   graph->SetPoint(5186,0.5187,455.4937);
   graph->SetPoint(5187,0.5188,455.0436);
   graph->SetPoint(5188,0.5189,454.5939);
   graph->SetPoint(5189,0.519,454.1446);
   graph->SetPoint(5190,0.5191,453.6957);
   graph->SetPoint(5191,0.5192,453.2472);
   graph->SetPoint(5192,0.5193,452.7992);
   graph->SetPoint(5193,0.5194,452.3516);
   graph->SetPoint(5194,0.5195,451.9043);
   graph->SetPoint(5195,0.5196,451.4576);
   graph->SetPoint(5196,0.5197,451.0112);
   graph->SetPoint(5197,0.5198,450.5652);
   graph->SetPoint(5198,0.5199,450.1197);
   graph->SetPoint(5199,0.52,449.6745);
   graph->SetPoint(5200,0.5201,449.2298);
   graph->SetPoint(5201,0.5202,448.7855);
   graph->SetPoint(5202,0.5203,448.3416);
   graph->SetPoint(5203,0.5204,447.8982);
   graph->SetPoint(5204,0.5205,447.4551);
   graph->SetPoint(5205,0.5206,447.0125);
   graph->SetPoint(5206,0.5207,446.5702);
   graph->SetPoint(5207,0.5208,446.1284);
   graph->SetPoint(5208,0.5209,445.6871);
   graph->SetPoint(5209,0.521,445.2461);
   graph->SetPoint(5210,0.5211,444.8055);
   graph->SetPoint(5211,0.5212,444.3654);
   graph->SetPoint(5212,0.5213,443.9256);
   graph->SetPoint(5213,0.5214,443.4863);
   graph->SetPoint(5214,0.5215,443.0474);
   graph->SetPoint(5215,0.5216,442.609);
   graph->SetPoint(5216,0.5217,442.1709);
   graph->SetPoint(5217,0.5218,441.7332);
   graph->SetPoint(5218,0.5219,441.296);
   graph->SetPoint(5219,0.522,440.8592);
   graph->SetPoint(5220,0.5221,440.4228);
   graph->SetPoint(5221,0.5222,439.9868);
   graph->SetPoint(5222,0.5223,439.5512);
   graph->SetPoint(5223,0.5224,439.116);
   graph->SetPoint(5224,0.5225,438.6813);
   graph->SetPoint(5225,0.5226,438.2469);
   graph->SetPoint(5226,0.5227,437.813);
   graph->SetPoint(5227,0.5228,437.3795);
   graph->SetPoint(5228,0.5229,436.9464);
   graph->SetPoint(5229,0.523,436.5137);
   graph->SetPoint(5230,0.5231,436.0815);
   graph->SetPoint(5231,0.5232,435.6496);
   graph->SetPoint(5232,0.5233,435.2182);
   graph->SetPoint(5233,0.5234,434.7871);
   graph->SetPoint(5234,0.5235,434.3565);
   graph->SetPoint(5235,0.5236,433.9263);
   graph->SetPoint(5236,0.5237,433.4966);
   graph->SetPoint(5237,0.5238,433.0672);
   graph->SetPoint(5238,0.5239,432.6382);
   graph->SetPoint(5239,0.524,432.2097);
   graph->SetPoint(5240,0.5241,431.7816);
   graph->SetPoint(5241,0.5242,431.3538);
   graph->SetPoint(5242,0.5243,430.9265);
   graph->SetPoint(5243,0.5244,430.4997);
   graph->SetPoint(5244,0.5245,430.0732);
   graph->SetPoint(5245,0.5246,429.6471);
   graph->SetPoint(5246,0.5247,429.2215);
   graph->SetPoint(5247,0.5248,428.7962);
   graph->SetPoint(5248,0.5249,428.3714);
   graph->SetPoint(5249,0.525,427.947);
   graph->SetPoint(5250,0.5251,427.523);
   graph->SetPoint(5251,0.5252,427.0994);
   graph->SetPoint(5252,0.5253,426.6762);
   graph->SetPoint(5253,0.5254,426.2535);
   graph->SetPoint(5254,0.5255,425.8311);
   graph->SetPoint(5255,0.5256,425.4092);
   graph->SetPoint(5256,0.5257,424.9877);
   graph->SetPoint(5257,0.5258,424.5665);
   graph->SetPoint(5258,0.5259,424.1458);
   graph->SetPoint(5259,0.526,423.7256);
   graph->SetPoint(5260,0.5261,423.3057);
   graph->SetPoint(5261,0.5262,422.8862);
   graph->SetPoint(5262,0.5263,422.4672);
   graph->SetPoint(5263,0.5264,422.0485);
   graph->SetPoint(5264,0.5265,421.6303);
   graph->SetPoint(5265,0.5266,421.2125);
   graph->SetPoint(5266,0.5267,420.7951);
   graph->SetPoint(5267,0.5268,420.3781);
   graph->SetPoint(5268,0.5269,419.9615);
   graph->SetPoint(5269,0.527,419.5453);
   graph->SetPoint(5270,0.5271,419.1296);
   graph->SetPoint(5271,0.5272,418.7142);
   graph->SetPoint(5272,0.5273,418.2993);
   graph->SetPoint(5273,0.5274,417.8848);
   graph->SetPoint(5274,0.5275,417.4706);
   graph->SetPoint(5275,0.5276,417.0569);
   graph->SetPoint(5276,0.5277,416.6437);
   graph->SetPoint(5277,0.5278,416.2308);
   graph->SetPoint(5278,0.5279,415.8183);
   graph->SetPoint(5279,0.528,415.4062);
   graph->SetPoint(5280,0.5281,414.9946);
   graph->SetPoint(5281,0.5282,414.5833);
   graph->SetPoint(5282,0.5283,414.1725);
   graph->SetPoint(5283,0.5284,413.7621);
   graph->SetPoint(5284,0.5285,413.3521);
   graph->SetPoint(5285,0.5286,412.9425);
   graph->SetPoint(5286,0.5287,412.5333);
   graph->SetPoint(5287,0.5288,412.1245);
   graph->SetPoint(5288,0.5289,411.7162);
   graph->SetPoint(5289,0.529,411.3082);
   graph->SetPoint(5290,0.5291,410.9007);
   graph->SetPoint(5291,0.5292,410.4935);
   graph->SetPoint(5292,0.5293,410.0868);
   graph->SetPoint(5293,0.5294,409.6805);
   graph->SetPoint(5294,0.5295,409.2746);
   graph->SetPoint(5295,0.5296,408.8691);
   graph->SetPoint(5296,0.5297,408.464);
   graph->SetPoint(5297,0.5298,408.0593);
   graph->SetPoint(5298,0.5299,407.655);
   graph->SetPoint(5299,0.53,407.2512);
   graph->SetPoint(5300,0.5301,406.8477);
   graph->SetPoint(5301,0.5302,406.4447);
   graph->SetPoint(5302,0.5303,406.0421);
   graph->SetPoint(5303,0.5304,405.6398);
   graph->SetPoint(5304,0.5305,405.238);
   graph->SetPoint(5305,0.5306,404.8366);
   graph->SetPoint(5306,0.5307,404.4356);
   graph->SetPoint(5307,0.5308,404.035);
   graph->SetPoint(5308,0.5309,403.6349);
   graph->SetPoint(5309,0.531,403.2351);
   graph->SetPoint(5310,0.5311,402.8357);
   graph->SetPoint(5311,0.5312,402.4368);
   graph->SetPoint(5312,0.5313,402.0382);
   graph->SetPoint(5313,0.5314,401.6401);
   graph->SetPoint(5314,0.5315,401.2424);
   graph->SetPoint(5315,0.5316,400.845);
   graph->SetPoint(5316,0.5317,400.4481);
   graph->SetPoint(5317,0.5318,400.0516);
   graph->SetPoint(5318,0.5319,399.6555);
   graph->SetPoint(5319,0.532,399.2599);
   graph->SetPoint(5320,0.5321,398.8646);
   graph->SetPoint(5321,0.5322,398.4697);
   graph->SetPoint(5322,0.5323,398.0752);
   graph->SetPoint(5323,0.5324,397.6812);
   graph->SetPoint(5324,0.5325,397.2875);
   graph->SetPoint(5325,0.5326,396.8943);
   graph->SetPoint(5326,0.5327,396.5015);
   graph->SetPoint(5327,0.5328,396.109);
   graph->SetPoint(5328,0.5329,395.717);
   graph->SetPoint(5329,0.533,395.3254);
   graph->SetPoint(5330,0.5331,394.9342);
   graph->SetPoint(5331,0.5332,394.5434);
   graph->SetPoint(5332,0.5333,394.153);
   graph->SetPoint(5333,0.5334,393.7631);
   graph->SetPoint(5334,0.5335,393.3735);
   graph->SetPoint(5335,0.5336,392.9843);
   graph->SetPoint(5336,0.5337,392.5955);
   graph->SetPoint(5337,0.5338,392.2072);
   graph->SetPoint(5338,0.5339,391.8192);
   graph->SetPoint(5339,0.534,391.4317);
   graph->SetPoint(5340,0.5341,391.0446);
   graph->SetPoint(5341,0.5342,390.6578);
   graph->SetPoint(5342,0.5343,390.2715);
   graph->SetPoint(5343,0.5344,389.8856);
   graph->SetPoint(5344,0.5345,389.5001);
   graph->SetPoint(5345,0.5346,389.115);
   graph->SetPoint(5346,0.5347,388.7303);
   graph->SetPoint(5347,0.5348,388.346);
   graph->SetPoint(5348,0.5349,387.9621);
   graph->SetPoint(5349,0.535,387.5787);
   graph->SetPoint(5350,0.5351,387.1956);
   graph->SetPoint(5351,0.5352,386.8129);
   graph->SetPoint(5352,0.5353,386.4307);
   graph->SetPoint(5353,0.5354,386.0488);
   graph->SetPoint(5354,0.5355,385.6674);
   graph->SetPoint(5355,0.5356,385.2863);
   graph->SetPoint(5356,0.5357,384.9057);
   graph->SetPoint(5357,0.5358,384.5254);
   graph->SetPoint(5358,0.5359,384.1456);
   graph->SetPoint(5359,0.536,383.7662);
   graph->SetPoint(5360,0.5361,383.3872);
   graph->SetPoint(5361,0.5362,383.0086);
   graph->SetPoint(5362,0.5363,382.6304);
   graph->SetPoint(5363,0.5364,382.2526);
   graph->SetPoint(5364,0.5365,381.8752);
   graph->SetPoint(5365,0.5366,381.4982);
   graph->SetPoint(5366,0.5367,381.1216);
   graph->SetPoint(5367,0.5368,380.7454);
   graph->SetPoint(5368,0.5369,380.3696);
   graph->SetPoint(5369,0.537,379.9943);
   graph->SetPoint(5370,0.5371,379.6193);
   graph->SetPoint(5371,0.5372,379.2447);
   graph->SetPoint(5372,0.5373,378.8706);
   graph->SetPoint(5373,0.5374,378.4968);
   graph->SetPoint(5374,0.5375,378.1235);
   graph->SetPoint(5375,0.5376,377.7505);
   graph->SetPoint(5376,0.5377,377.378);
   graph->SetPoint(5377,0.5378,377.0058);
   graph->SetPoint(5378,0.5379,376.6341);
   graph->SetPoint(5379,0.538,376.2628);
   graph->SetPoint(5380,0.5381,375.8918);
   graph->SetPoint(5381,0.5382,375.5213);
   graph->SetPoint(5382,0.5383,375.1512);
   graph->SetPoint(5383,0.5384,374.7815);
   graph->SetPoint(5384,0.5385,374.4122);
   graph->SetPoint(5385,0.5386,374.0433);
   graph->SetPoint(5386,0.5387,373.6748);
   graph->SetPoint(5387,0.5388,373.3067);
   graph->SetPoint(5388,0.5389,372.939);
   graph->SetPoint(5389,0.539,372.5717);
   graph->SetPoint(5390,0.5391,372.2048);
   graph->SetPoint(5391,0.5392,371.8383);
   graph->SetPoint(5392,0.5393,371.4722);
   graph->SetPoint(5393,0.5394,371.1065);
   graph->SetPoint(5394,0.5395,370.7412);
   graph->SetPoint(5395,0.5396,370.3764);
   graph->SetPoint(5396,0.5397,370.0119);
   graph->SetPoint(5397,0.5398,369.6478);
   graph->SetPoint(5398,0.5399,369.2842);
   graph->SetPoint(5399,0.54,368.9209);
   graph->SetPoint(5400,0.5401,368.558);
   graph->SetPoint(5401,0.5402,368.1956);
   graph->SetPoint(5402,0.5403,367.8335);
   graph->SetPoint(5403,0.5404,367.4718);
   graph->SetPoint(5404,0.5405,367.1106);
   graph->SetPoint(5405,0.5406,366.7497);
   graph->SetPoint(5406,0.5407,366.3893);
   graph->SetPoint(5407,0.5408,366.0292);
   graph->SetPoint(5408,0.5409,365.6696);
   graph->SetPoint(5409,0.541,365.3104);
   graph->SetPoint(5410,0.5411,364.9515);
   graph->SetPoint(5411,0.5412,364.5931);
   graph->SetPoint(5412,0.5413,364.235);
   graph->SetPoint(5413,0.5414,363.8774);
   graph->SetPoint(5414,0.5415,363.5202);
   graph->SetPoint(5415,0.5416,363.1633);
   graph->SetPoint(5416,0.5417,362.8069);
   graph->SetPoint(5417,0.5418,362.4509);
   graph->SetPoint(5418,0.5419,362.0952);
   graph->SetPoint(5419,0.542,361.74);
   graph->SetPoint(5420,0.5421,361.3852);
   graph->SetPoint(5421,0.5422,361.0307);
   graph->SetPoint(5422,0.5423,360.6767);
   graph->SetPoint(5423,0.5424,360.3231);
   graph->SetPoint(5424,0.5425,359.9699);
   graph->SetPoint(5425,0.5426,359.617);
   graph->SetPoint(5426,0.5427,359.2646);
   graph->SetPoint(5427,0.5428,358.9126);
   graph->SetPoint(5428,0.5429,358.561);
   graph->SetPoint(5429,0.543,358.2097);
   graph->SetPoint(5430,0.5431,357.8589);
   graph->SetPoint(5431,0.5432,357.5085);
   graph->SetPoint(5432,0.5433,357.1585);
   graph->SetPoint(5433,0.5434,356.8089);
   graph->SetPoint(5434,0.5435,356.4596);
   graph->SetPoint(5435,0.5436,356.1108);
   graph->SetPoint(5436,0.5437,355.7624);
   graph->SetPoint(5437,0.5438,355.4144);
   graph->SetPoint(5438,0.5439,355.0668);
   graph->SetPoint(5439,0.544,354.7195);
   graph->SetPoint(5440,0.5441,354.3727);
   graph->SetPoint(5441,0.5442,354.0263);
   graph->SetPoint(5442,0.5443,353.6803);
   graph->SetPoint(5443,0.5444,353.3346);
   graph->SetPoint(5444,0.5445,352.9894);
   graph->SetPoint(5445,0.5446,352.6446);
   graph->SetPoint(5446,0.5447,352.3002);
   graph->SetPoint(5447,0.5448,351.9561);
   graph->SetPoint(5448,0.5449,351.6125);
   graph->SetPoint(5449,0.545,351.2693);
   graph->SetPoint(5450,0.5451,350.9265);
   graph->SetPoint(5451,0.5452,350.584);
   graph->SetPoint(5452,0.5453,350.242);
   graph->SetPoint(5453,0.5454,349.9004);
   graph->SetPoint(5454,0.5455,349.5591);
   graph->SetPoint(5455,0.5456,349.2183);
   graph->SetPoint(5456,0.5457,348.8779);
   graph->SetPoint(5457,0.5458,348.5378);
   graph->SetPoint(5458,0.5459,348.1982);
   graph->SetPoint(5459,0.546,347.859);
   graph->SetPoint(5460,0.5461,347.5201);
   graph->SetPoint(5461,0.5462,347.1817);
   graph->SetPoint(5462,0.5463,346.8436);
   graph->SetPoint(5463,0.5464,346.506);
   graph->SetPoint(5464,0.5465,346.1687);
   graph->SetPoint(5465,0.5466,345.8319);
   graph->SetPoint(5466,0.5467,345.4954);
   graph->SetPoint(5467,0.5468,345.1594);
   graph->SetPoint(5468,0.5469,344.8237);
   graph->SetPoint(5469,0.547,344.4884);
   graph->SetPoint(5470,0.5471,344.1536);
   graph->SetPoint(5471,0.5472,343.8191);
   graph->SetPoint(5472,0.5473,343.4851);
   graph->SetPoint(5473,0.5474,343.1514);
   graph->SetPoint(5474,0.5475,342.8181);
   graph->SetPoint(5475,0.5476,342.4852);
   graph->SetPoint(5476,0.5477,342.1528);
   graph->SetPoint(5477,0.5478,341.8207);
   graph->SetPoint(5478,0.5479,341.489);
   graph->SetPoint(5479,0.548,341.1577);
   graph->SetPoint(5480,0.5481,340.8268);
   graph->SetPoint(5481,0.5482,340.4963);
   graph->SetPoint(5482,0.5483,340.1662);
   graph->SetPoint(5483,0.5484,339.8365);
   graph->SetPoint(5484,0.5485,339.5072);
   graph->SetPoint(5485,0.5486,339.1783);
   graph->SetPoint(5486,0.5487,338.8498);
   graph->SetPoint(5487,0.5488,338.5217);
   graph->SetPoint(5488,0.5489,338.194);
   graph->SetPoint(5489,0.549,337.8666);
   graph->SetPoint(5490,0.5491,337.5397);
   graph->SetPoint(5491,0.5492,337.2132);
   graph->SetPoint(5492,0.5493,336.8871);
   graph->SetPoint(5493,0.5494,336.5613);
   graph->SetPoint(5494,0.5495,336.236);
   graph->SetPoint(5495,0.5496,335.911);
   graph->SetPoint(5496,0.5497,335.5865);
   graph->SetPoint(5497,0.5498,335.2623);
   graph->SetPoint(5498,0.5499,334.9386);
   graph->SetPoint(5499,0.55,334.6152);
   graph->SetPoint(5500,0.5501,334.2923);
   graph->SetPoint(5501,0.5502,333.9697);
   graph->SetPoint(5502,0.5503,333.6475);
   graph->SetPoint(5503,0.5504,333.3257);
   graph->SetPoint(5504,0.5505,333.0043);
   graph->SetPoint(5505,0.5506,332.6834);
   graph->SetPoint(5506,0.5507,332.3628);
   graph->SetPoint(5507,0.5508,332.0426);
   graph->SetPoint(5508,0.5509,331.7228);
   graph->SetPoint(5509,0.551,331.4033);
   graph->SetPoint(5510,0.5511,331.0843);
   graph->SetPoint(5511,0.5512,330.7657);
   graph->SetPoint(5512,0.5513,330.4475);
   graph->SetPoint(5513,0.5514,330.1296);
   graph->SetPoint(5514,0.5515,329.8122);
   graph->SetPoint(5515,0.5516,329.4952);
   graph->SetPoint(5516,0.5517,329.1785);
   graph->SetPoint(5517,0.5518,328.8623);
   graph->SetPoint(5518,0.5519,328.5464);
   graph->SetPoint(5519,0.552,328.2309);
   graph->SetPoint(5520,0.5521,327.9159);
   graph->SetPoint(5521,0.5522,327.6012);
   graph->SetPoint(5522,0.5523,327.2869);
   graph->SetPoint(5523,0.5524,326.973);
   graph->SetPoint(5524,0.5525,326.6595);
   graph->SetPoint(5525,0.5526,326.3464);
   graph->SetPoint(5526,0.5527,326.0337);
   graph->SetPoint(5527,0.5528,325.7214);
   graph->SetPoint(5528,0.5529,325.4095);
   graph->SetPoint(5529,0.553,325.098);
   graph->SetPoint(5530,0.5531,324.7868);
   graph->SetPoint(5531,0.5532,324.4761);
   graph->SetPoint(5532,0.5533,324.1657);
   graph->SetPoint(5533,0.5534,323.8558);
   graph->SetPoint(5534,0.5535,323.5462);
   graph->SetPoint(5535,0.5536,323.2371);
   graph->SetPoint(5536,0.5537,322.9283);
   graph->SetPoint(5537,0.5538,322.6199);
   graph->SetPoint(5538,0.5539,322.3119);
   graph->SetPoint(5539,0.554,322.0043);
   graph->SetPoint(5540,0.5541,321.6971);
   graph->SetPoint(5541,0.5542,321.3903);
   graph->SetPoint(5542,0.5543,321.0839);
   graph->SetPoint(5543,0.5544,320.7779);
   graph->SetPoint(5544,0.5545,320.4722);
   graph->SetPoint(5545,0.5546,320.167);
   graph->SetPoint(5546,0.5547,319.8622);
   graph->SetPoint(5547,0.5548,319.5577);
   graph->SetPoint(5548,0.5549,319.2536);
   graph->SetPoint(5549,0.555,318.95);
   graph->SetPoint(5550,0.5551,318.6467);
   graph->SetPoint(5551,0.5552,318.3438);
   graph->SetPoint(5552,0.5553,318.0413);
   graph->SetPoint(5553,0.5554,317.7392);
   graph->SetPoint(5554,0.5555,317.4375);
   graph->SetPoint(5555,0.5556,317.1362);
   graph->SetPoint(5556,0.5557,316.8352);
   graph->SetPoint(5557,0.5558,316.5347);
   graph->SetPoint(5558,0.5559,316.2346);
   graph->SetPoint(5559,0.556,315.9348);
   graph->SetPoint(5560,0.5561,315.6354);
   graph->SetPoint(5561,0.5562,315.3365);
   graph->SetPoint(5562,0.5563,315.0379);
   graph->SetPoint(5563,0.5564,314.7397);
   graph->SetPoint(5564,0.5565,314.4419);
   graph->SetPoint(5565,0.5566,314.1445);
   graph->SetPoint(5566,0.5567,313.8475);
   graph->SetPoint(5567,0.5568,313.5509);
   graph->SetPoint(5568,0.5569,313.2546);
   graph->SetPoint(5569,0.557,312.9588);
   graph->SetPoint(5570,0.5571,312.6633);
   graph->SetPoint(5571,0.5572,312.3683);
   graph->SetPoint(5572,0.5573,312.0736);
   graph->SetPoint(5573,0.5574,311.7793);
   graph->SetPoint(5574,0.5575,311.4854);
   graph->SetPoint(5575,0.5576,311.1919);
   graph->SetPoint(5576,0.5577,310.8988);
   graph->SetPoint(5577,0.5578,310.6061);
   graph->SetPoint(5578,0.5579,310.3138);
   graph->SetPoint(5579,0.558,310.0218);
   graph->SetPoint(5580,0.5581,309.7303);
   graph->SetPoint(5581,0.5582,309.4391);
   graph->SetPoint(5582,0.5583,309.1483);
   graph->SetPoint(5583,0.5584,308.858);
   graph->SetPoint(5584,0.5585,308.568);
   graph->SetPoint(5585,0.5586,308.2784);
   graph->SetPoint(5586,0.5587,307.9891);
   graph->SetPoint(5587,0.5588,307.7003);
   graph->SetPoint(5588,0.5589,307.4119);
   graph->SetPoint(5589,0.559,307.1238);
   graph->SetPoint(5590,0.5591,306.8362);
   graph->SetPoint(5591,0.5592,306.5489);
   graph->SetPoint(5592,0.5593,306.262);
   graph->SetPoint(5593,0.5594,305.9756);
   graph->SetPoint(5594,0.5595,305.6895);
   graph->SetPoint(5595,0.5596,305.4038);
   graph->SetPoint(5596,0.5597,305.1184);
   graph->SetPoint(5597,0.5598,304.8335);
   graph->SetPoint(5598,0.5599,304.549);
   graph->SetPoint(5599,0.56,304.2648);
   graph->SetPoint(5600,0.5601,303.981);
   graph->SetPoint(5601,0.5602,303.6977);
   graph->SetPoint(5602,0.5603,303.4147);
   graph->SetPoint(5603,0.5604,303.1321);
   graph->SetPoint(5604,0.5605,302.8498);
   graph->SetPoint(5605,0.5606,302.568);
   graph->SetPoint(5606,0.5607,302.2866);
   graph->SetPoint(5607,0.5608,302.0055);
   graph->SetPoint(5608,0.5609,301.7249);
   graph->SetPoint(5609,0.561,301.4446);
   graph->SetPoint(5610,0.5611,301.1647);
   graph->SetPoint(5611,0.5612,300.8852);
   graph->SetPoint(5612,0.5613,300.6061);
   graph->SetPoint(5613,0.5614,300.3274);
   graph->SetPoint(5614,0.5615,300.049);
   graph->SetPoint(5615,0.5616,299.7711);
   graph->SetPoint(5616,0.5617,299.4935);
   graph->SetPoint(5617,0.5618,299.2164);
   graph->SetPoint(5618,0.5619,298.9396);
   graph->SetPoint(5619,0.562,298.6632);
   graph->SetPoint(5620,0.5621,298.3872);
   graph->SetPoint(5621,0.5622,298.1115);
   graph->SetPoint(5622,0.5623,297.8363);
   graph->SetPoint(5623,0.5624,297.5615);
   graph->SetPoint(5624,0.5625,297.287);
   graph->SetPoint(5625,0.5626,297.0129);
   graph->SetPoint(5626,0.5627,296.7392);
   graph->SetPoint(5627,0.5628,296.4659);
   graph->SetPoint(5628,0.5629,296.193);
   graph->SetPoint(5629,0.563,295.9205);
   graph->SetPoint(5630,0.5631,295.6483);
   graph->SetPoint(5631,0.5632,295.3766);
   graph->SetPoint(5632,0.5633,295.1052);
   graph->SetPoint(5633,0.5634,294.8342);
   graph->SetPoint(5634,0.5635,294.5636);
   graph->SetPoint(5635,0.5636,294.2934);
   graph->SetPoint(5636,0.5637,294.0236);
   graph->SetPoint(5637,0.5638,293.7541);
   graph->SetPoint(5638,0.5639,293.4851);
   graph->SetPoint(5639,0.564,293.2164);
   graph->SetPoint(5640,0.5641,292.9481);
   graph->SetPoint(5641,0.5642,292.6802);
   graph->SetPoint(5642,0.5643,292.4127);
   graph->SetPoint(5643,0.5644,292.1456);
   graph->SetPoint(5644,0.5645,291.8789);
   graph->SetPoint(5645,0.5646,291.6125);
   graph->SetPoint(5646,0.5647,291.3465);
   graph->SetPoint(5647,0.5648,291.0809);
   graph->SetPoint(5648,0.5649,290.8157);
   graph->SetPoint(5649,0.565,290.5509);
   graph->SetPoint(5650,0.5651,290.2865);
   graph->SetPoint(5651,0.5652,290.0224);
   graph->SetPoint(5652,0.5653,289.7588);
   graph->SetPoint(5653,0.5654,289.4955);
   graph->SetPoint(5654,0.5655,289.2326);
   graph->SetPoint(5655,0.5656,288.9701);
   graph->SetPoint(5656,0.5657,288.708);
   graph->SetPoint(5657,0.5658,288.4462);
   graph->SetPoint(5658,0.5659,288.1849);
   graph->SetPoint(5659,0.566,287.9239);
   graph->SetPoint(5660,0.5661,287.6633);
   graph->SetPoint(5661,0.5662,287.4031);
   graph->SetPoint(5662,0.5663,287.1433);
   graph->SetPoint(5663,0.5664,286.8839);
   graph->SetPoint(5664,0.5665,286.6248);
   graph->SetPoint(5665,0.5666,286.3662);
   graph->SetPoint(5666,0.5667,286.1079);
   graph->SetPoint(5667,0.5668,285.85);
   graph->SetPoint(5668,0.5669,285.5925);
   graph->SetPoint(5669,0.567,285.3354);
   graph->SetPoint(5670,0.5671,285.0786);
   graph->SetPoint(5671,0.5672,284.8222);
   graph->SetPoint(5672,0.5673,284.5663);
   graph->SetPoint(5673,0.5674,284.3107);
   graph->SetPoint(5674,0.5675,284.0555);
   graph->SetPoint(5675,0.5676,283.8006);
   graph->SetPoint(5676,0.5677,283.5462);
   graph->SetPoint(5677,0.5678,283.2921);
   graph->SetPoint(5678,0.5679,283.0384);
   graph->SetPoint(5679,0.568,282.7851);
   graph->SetPoint(5680,0.5681,282.5322);
   graph->SetPoint(5681,0.5682,282.2797);
   graph->SetPoint(5682,0.5683,282.0276);
   graph->SetPoint(5683,0.5684,281.7758);
   graph->SetPoint(5684,0.5685,281.5244);
   graph->SetPoint(5685,0.5686,281.2734);
   graph->SetPoint(5686,0.5687,281.0228);
   graph->SetPoint(5687,0.5688,280.7725);
   graph->SetPoint(5688,0.5689,280.5227);
   graph->SetPoint(5689,0.569,280.2732);
   graph->SetPoint(5690,0.5691,280.0241);
   graph->SetPoint(5691,0.5692,279.7754);
   graph->SetPoint(5692,0.5693,279.5271);
   graph->SetPoint(5693,0.5694,279.2792);
   graph->SetPoint(5694,0.5695,279.0316);
   graph->SetPoint(5695,0.5696,278.7844);
   graph->SetPoint(5696,0.5697,278.5376);
   graph->SetPoint(5697,0.5698,278.2912);
   graph->SetPoint(5698,0.5699,278.0452);
   graph->SetPoint(5699,0.57,277.7995);
   graph->SetPoint(5700,0.5701,277.5542);
   graph->SetPoint(5701,0.5702,277.3094);
   graph->SetPoint(5702,0.5703,277.0648);
   graph->SetPoint(5703,0.5704,276.8207);
   graph->SetPoint(5704,0.5705,276.577);
   graph->SetPoint(5705,0.5706,276.3336);
   graph->SetPoint(5706,0.5707,276.0906);
   graph->SetPoint(5707,0.5708,275.848);
   graph->SetPoint(5708,0.5709,275.6058);
   graph->SetPoint(5709,0.571,275.364);
   graph->SetPoint(5710,0.5711,275.1225);
   graph->SetPoint(5711,0.5712,274.8814);
   graph->SetPoint(5712,0.5713,274.6407);
   graph->SetPoint(5713,0.5714,274.4004);
   graph->SetPoint(5714,0.5715,274.1605);
   graph->SetPoint(5715,0.5716,273.9209);
   graph->SetPoint(5716,0.5717,273.6817);
   graph->SetPoint(5717,0.5718,273.4429);
   graph->SetPoint(5718,0.5719,273.2045);
   graph->SetPoint(5719,0.572,272.9665);
   graph->SetPoint(5720,0.5721,272.7288);
   graph->SetPoint(5721,0.5722,272.4915);
   graph->SetPoint(5722,0.5723,272.2546);
   graph->SetPoint(5723,0.5724,272.0181);
   graph->SetPoint(5724,0.5725,271.782);
   graph->SetPoint(5725,0.5726,271.5462);
   graph->SetPoint(5726,0.5727,271.3108);
   graph->SetPoint(5727,0.5728,271.0758);
   graph->SetPoint(5728,0.5729,270.8412);
   graph->SetPoint(5729,0.573,270.607);
   graph->SetPoint(5730,0.5731,270.3731);
   graph->SetPoint(5731,0.5732,270.1396);
   graph->SetPoint(5732,0.5733,269.9065);
   graph->SetPoint(5733,0.5734,269.6738);
   graph->SetPoint(5734,0.5735,269.4415);
   graph->SetPoint(5735,0.5736,269.2095);
   graph->SetPoint(5736,0.5737,268.9779);
   graph->SetPoint(5737,0.5738,268.7467);
   graph->SetPoint(5738,0.5739,268.5159);
   graph->SetPoint(5739,0.574,268.2854);
   graph->SetPoint(5740,0.5741,268.0554);
   graph->SetPoint(5741,0.5742,267.8257);
   graph->SetPoint(5742,0.5743,267.5964);
   graph->SetPoint(5743,0.5744,267.3674);
   graph->SetPoint(5744,0.5745,267.1389);
   graph->SetPoint(5745,0.5746,266.9107);
   graph->SetPoint(5746,0.5747,266.6829);
   graph->SetPoint(5747,0.5748,266.4555);
   graph->SetPoint(5748,0.5749,266.2284);
   graph->SetPoint(5749,0.575,266.0017);
   graph->SetPoint(5750,0.5751,265.7755);
   graph->SetPoint(5751,0.5752,265.5495);
   graph->SetPoint(5752,0.5753,265.324);
   graph->SetPoint(5753,0.5754,265.0988);
   graph->SetPoint(5754,0.5755,264.8741);
   graph->SetPoint(5755,0.5756,264.6497);
   graph->SetPoint(5756,0.5757,264.4256);
   graph->SetPoint(5757,0.5758,264.202);
   graph->SetPoint(5758,0.5759,263.9787);
   graph->SetPoint(5759,0.576,263.7558);
   graph->SetPoint(5760,0.5761,263.5333);
   graph->SetPoint(5761,0.5762,263.3112);
   graph->SetPoint(5762,0.5763,263.0894);
   graph->SetPoint(5763,0.5764,262.868);
   graph->SetPoint(5764,0.5765,262.647);
   graph->SetPoint(5765,0.5766,262.4264);
   graph->SetPoint(5766,0.5767,262.2062);
   graph->SetPoint(5767,0.5768,261.9863);
   graph->SetPoint(5768,0.5769,261.7668);
   graph->SetPoint(5769,0.577,261.5477);
   graph->SetPoint(5770,0.5771,261.3289);
   graph->SetPoint(5771,0.5772,261.1105);
   graph->SetPoint(5772,0.5773,260.8925);
   graph->SetPoint(5773,0.5774,260.6749);
   graph->SetPoint(5774,0.5775,260.4577);
   graph->SetPoint(5775,0.5776,260.2408);
   graph->SetPoint(5776,0.5777,260.0243);
   graph->SetPoint(5777,0.5778,259.8082);
   graph->SetPoint(5778,0.5779,259.5925);
   graph->SetPoint(5779,0.578,259.3771);
   graph->SetPoint(5780,0.5781,259.1621);
   graph->SetPoint(5781,0.5782,258.9475);
   graph->SetPoint(5782,0.5783,258.7333);
   graph->SetPoint(5783,0.5784,258.5194);
   graph->SetPoint(5784,0.5785,258.306);
   graph->SetPoint(5785,0.5786,258.0928);
   graph->SetPoint(5786,0.5787,257.8801);
   graph->SetPoint(5787,0.5788,257.6678);
   graph->SetPoint(5788,0.5789,257.4558);
   graph->SetPoint(5789,0.579,257.2442);
   graph->SetPoint(5790,0.5791,257.0329);
   graph->SetPoint(5791,0.5792,256.8221);
   graph->SetPoint(5792,0.5793,256.6116);
   graph->SetPoint(5793,0.5794,256.4015);
   graph->SetPoint(5794,0.5795,256.1918);
   graph->SetPoint(5795,0.5796,255.9824);
   graph->SetPoint(5796,0.5797,255.7734);
   graph->SetPoint(5797,0.5798,255.5648);
   graph->SetPoint(5798,0.5799,255.3566);
   graph->SetPoint(5799,0.58,255.1487);
   graph->SetPoint(5800,0.5801,254.9412);
   graph->SetPoint(5801,0.5802,254.7341);
   graph->SetPoint(5802,0.5803,254.5274);
   graph->SetPoint(5803,0.5804,254.321);
   graph->SetPoint(5804,0.5805,254.115);
   graph->SetPoint(5805,0.5806,253.9094);
   graph->SetPoint(5806,0.5807,253.7042);
   graph->SetPoint(5807,0.5808,253.4993);
   graph->SetPoint(5808,0.5809,253.2948);
   graph->SetPoint(5809,0.581,253.0907);
   graph->SetPoint(5810,0.5811,252.887);
   graph->SetPoint(5811,0.5812,252.6836);
   graph->SetPoint(5812,0.5813,252.4806);
   graph->SetPoint(5813,0.5814,252.278);
   graph->SetPoint(5814,0.5815,252.0757);
   graph->SetPoint(5815,0.5816,251.8738);
   graph->SetPoint(5816,0.5817,251.6723);
   graph->SetPoint(5817,0.5818,251.4712);
   graph->SetPoint(5818,0.5819,251.2704);
   graph->SetPoint(5819,0.582,251.07);
   graph->SetPoint(5820,0.5821,250.87);
   graph->SetPoint(5821,0.5822,250.6704);
   graph->SetPoint(5822,0.5823,250.4711);
   graph->SetPoint(5823,0.5824,250.2722);
   graph->SetPoint(5824,0.5825,250.0737);
   graph->SetPoint(5825,0.5826,249.8756);
   graph->SetPoint(5826,0.5827,249.6778);
   graph->SetPoint(5827,0.5828,249.4804);
   graph->SetPoint(5828,0.5829,249.2833);
   graph->SetPoint(5829,0.583,249.0867);
   graph->SetPoint(5830,0.5831,248.8904);
   graph->SetPoint(5831,0.5832,248.6945);
   graph->SetPoint(5832,0.5833,248.4989);
   graph->SetPoint(5833,0.5834,248.3038);
   graph->SetPoint(5834,0.5835,248.109);
   graph->SetPoint(5835,0.5836,247.9145);
   graph->SetPoint(5836,0.5837,247.7205);
   graph->SetPoint(5837,0.5838,247.5268);
   graph->SetPoint(5838,0.5839,247.3335);
   graph->SetPoint(5839,0.584,247.1405);
   graph->SetPoint(5840,0.5841,246.948);
   graph->SetPoint(5841,0.5842,246.7558);
   graph->SetPoint(5842,0.5843,246.5639);
   graph->SetPoint(5843,0.5844,246.3725);
   graph->SetPoint(5844,0.5845,246.1814);
   graph->SetPoint(5845,0.5846,245.9907);
   graph->SetPoint(5846,0.5847,245.8004);
   graph->SetPoint(5847,0.5848,245.6104);
   graph->SetPoint(5848,0.5849,245.4208);
   graph->SetPoint(5849,0.585,245.2316);
   graph->SetPoint(5850,0.5851,245.0427);
   graph->SetPoint(5851,0.5852,244.8542);
   graph->SetPoint(5852,0.5853,244.6661);
   graph->SetPoint(5853,0.5854,244.4783);
   graph->SetPoint(5854,0.5855,244.291);
   graph->SetPoint(5855,0.5856,244.104);
   graph->SetPoint(5856,0.5857,243.9173);
   graph->SetPoint(5857,0.5858,243.7311);
   graph->SetPoint(5858,0.5859,243.5452);
   graph->SetPoint(5859,0.586,243.3596);
   graph->SetPoint(5860,0.5861,243.1745);
   graph->SetPoint(5861,0.5862,242.9897);
   graph->SetPoint(5862,0.5863,242.8053);
   graph->SetPoint(5863,0.5864,242.6212);
   graph->SetPoint(5864,0.5865,242.4376);
   graph->SetPoint(5865,0.5866,242.2543);
   graph->SetPoint(5866,0.5867,242.0713);
   graph->SetPoint(5867,0.5868,241.8888);
   graph->SetPoint(5868,0.5869,241.7066);
   graph->SetPoint(5869,0.587,241.5247);
   graph->SetPoint(5870,0.5871,241.3433);
   graph->SetPoint(5871,0.5872,241.1622);
   graph->SetPoint(5872,0.5873,240.9815);
   graph->SetPoint(5873,0.5874,240.8011);
   graph->SetPoint(5874,0.5875,240.6211);
   graph->SetPoint(5875,0.5876,240.4415);
   graph->SetPoint(5876,0.5877,240.2623);
   graph->SetPoint(5877,0.5878,240.0834);
   graph->SetPoint(5878,0.5879,239.9049);
   graph->SetPoint(5879,0.588,239.7268);
   graph->SetPoint(5880,0.5881,239.549);
   graph->SetPoint(5881,0.5882,239.3716);
   graph->SetPoint(5882,0.5883,239.1946);
   graph->SetPoint(5883,0.5884,239.0179);
   graph->SetPoint(5884,0.5885,238.8416);
   graph->SetPoint(5885,0.5886,238.6657);
   graph->SetPoint(5886,0.5887,238.4901);
   graph->SetPoint(5887,0.5888,238.3149);
   graph->SetPoint(5888,0.5889,238.1401);
   graph->SetPoint(5889,0.589,237.9657);
   graph->SetPoint(5890,0.5891,237.7916);
   graph->SetPoint(5891,0.5892,237.6178);
   graph->SetPoint(5892,0.5893,237.4445);
   graph->SetPoint(5893,0.5894,237.2715);
   graph->SetPoint(5894,0.5895,237.0989);
   graph->SetPoint(5895,0.5896,236.9267);
   graph->SetPoint(5896,0.5897,236.7548);
   graph->SetPoint(5897,0.5898,236.5833);
   graph->SetPoint(5898,0.5899,236.4121);
   graph->SetPoint(5899,0.59,236.2413);
   graph->SetPoint(5900,0.5901,236.0709);
   graph->SetPoint(5901,0.5902,235.9009);
   graph->SetPoint(5902,0.5903,235.7312);
   graph->SetPoint(5903,0.5904,235.5619);
   graph->SetPoint(5904,0.5905,235.393);
   graph->SetPoint(5905,0.5906,235.2244);
   graph->SetPoint(5906,0.5907,235.0562);
   graph->SetPoint(5907,0.5908,234.8883);
   graph->SetPoint(5908,0.5909,234.7209);
   graph->SetPoint(5909,0.591,234.5537);
   graph->SetPoint(5910,0.5911,234.387);
   graph->SetPoint(5911,0.5912,234.2206);
   graph->SetPoint(5912,0.5913,234.0546);
   graph->SetPoint(5913,0.5914,233.889);
   graph->SetPoint(5914,0.5915,233.7237);
   graph->SetPoint(5915,0.5916,233.5588);
   graph->SetPoint(5916,0.5917,233.3942);
   graph->SetPoint(5917,0.5918,233.2301);
   graph->SetPoint(5918,0.5919,233.0663);
   graph->SetPoint(5919,0.592,232.9028);
   graph->SetPoint(5920,0.5921,232.7397);
   graph->SetPoint(5921,0.5922,232.577);
   graph->SetPoint(5922,0.5923,232.4147);
   graph->SetPoint(5923,0.5924,232.2527);
   graph->SetPoint(5924,0.5925,232.0911);
   graph->SetPoint(5925,0.5926,231.9298);
   graph->SetPoint(5926,0.5927,231.7689);
   graph->SetPoint(5927,0.5928,231.6084);
   graph->SetPoint(5928,0.5929,231.4482);
   graph->SetPoint(5929,0.593,231.2884);
   graph->SetPoint(5930,0.5931,231.129);
   graph->SetPoint(5931,0.5932,230.97);
   graph->SetPoint(5932,0.5933,230.8113);
   graph->SetPoint(5933,0.5934,230.6529);
   graph->SetPoint(5934,0.5935,230.495);
   graph->SetPoint(5935,0.5936,230.3373);
   graph->SetPoint(5936,0.5937,230.1801);
   graph->SetPoint(5937,0.5938,230.0232);
   graph->SetPoint(5938,0.5939,229.8667);
   graph->SetPoint(5939,0.594,229.7106);
   graph->SetPoint(5940,0.5941,229.5548);
   graph->SetPoint(5941,0.5942,229.3994);
   graph->SetPoint(5942,0.5943,229.2443);
   graph->SetPoint(5943,0.5944,229.0896);
   graph->SetPoint(5944,0.5945,228.9353);
   graph->SetPoint(5945,0.5946,228.7814);
   graph->SetPoint(5946,0.5947,228.6278);
   graph->SetPoint(5947,0.5948,228.4745);
   graph->SetPoint(5948,0.5949,228.3217);
   graph->SetPoint(5949,0.595,228.1692);
   graph->SetPoint(5950,0.5951,228.017);
   graph->SetPoint(5951,0.5952,227.8652);
   graph->SetPoint(5952,0.5953,227.7138);
   graph->SetPoint(5953,0.5954,227.5628);
   graph->SetPoint(5954,0.5955,227.4121);
   graph->SetPoint(5955,0.5956,227.2618);
   graph->SetPoint(5956,0.5957,227.1118);
   graph->SetPoint(5957,0.5958,226.9622);
   graph->SetPoint(5958,0.5959,226.813);
   graph->SetPoint(5959,0.596,226.6641);
   graph->SetPoint(5960,0.5961,226.5156);
   graph->SetPoint(5961,0.5962,226.3675);
   graph->SetPoint(5962,0.5963,226.2197);
   graph->SetPoint(5963,0.5964,226.0722);
   graph->SetPoint(5964,0.5965,225.9252);
   graph->SetPoint(5965,0.5966,225.7785);
   graph->SetPoint(5966,0.5967,225.6322);
   graph->SetPoint(5967,0.5968,225.4862);
   graph->SetPoint(5968,0.5969,225.3406);
   graph->SetPoint(5969,0.597,225.1953);
   graph->SetPoint(5970,0.5971,225.0505);
   graph->SetPoint(5971,0.5972,224.9059);
   graph->SetPoint(5972,0.5973,224.7618);
   graph->SetPoint(5973,0.5974,224.618);
   graph->SetPoint(5974,0.5975,224.4745);
   graph->SetPoint(5975,0.5976,224.3315);
   graph->SetPoint(5976,0.5977,224.1888);
   graph->SetPoint(5977,0.5978,224.0464);
   graph->SetPoint(5978,0.5979,223.9044);
   graph->SetPoint(5979,0.598,223.7628);
   graph->SetPoint(5980,0.5981,223.6215);
   graph->SetPoint(5981,0.5982,223.4806);
   graph->SetPoint(5982,0.5983,223.3401);
   graph->SetPoint(5983,0.5984,223.1999);
   graph->SetPoint(5984,0.5985,223.0601);
   graph->SetPoint(5985,0.5986,222.9206);
   graph->SetPoint(5986,0.5987,222.7815);
   graph->SetPoint(5987,0.5988,222.6428);
   graph->SetPoint(5988,0.5989,222.5044);
   graph->SetPoint(5989,0.599,222.3664);
   graph->SetPoint(5990,0.5991,222.2288);
   graph->SetPoint(5991,0.5992,222.0915);
   graph->SetPoint(5992,0.5993,221.9545);
   graph->SetPoint(5993,0.5994,221.818);
   graph->SetPoint(5994,0.5995,221.6817);
   graph->SetPoint(5995,0.5996,221.5459);
   graph->SetPoint(5996,0.5997,221.4104);
   graph->SetPoint(5997,0.5998,221.2753);
   graph->SetPoint(5998,0.5999,221.1405);
   graph->SetPoint(5999,0.6,221.0061);
   graph->SetPoint(6000,0.6001,220.872);
   graph->SetPoint(6001,0.6002,220.7384);
   graph->SetPoint(6002,0.6003,220.605);
   graph->SetPoint(6003,0.6004,220.4721);
   graph->SetPoint(6004,0.6005,220.3394);
   graph->SetPoint(6005,0.6006,220.2072);
   graph->SetPoint(6006,0.6007,220.0753);
   graph->SetPoint(6007,0.6008,219.9438);
   graph->SetPoint(6008,0.6009,219.8126);
   graph->SetPoint(6009,0.601,219.6818);
   graph->SetPoint(6010,0.6011,219.5513);
   graph->SetPoint(6011,0.6012,219.4212);
   graph->SetPoint(6012,0.6013,219.2915);
   graph->SetPoint(6013,0.6014,219.1621);
   graph->SetPoint(6014,0.6015,219.0331);
   graph->SetPoint(6015,0.6016,218.9045);
   graph->SetPoint(6016,0.6017,218.7762);
   graph->SetPoint(6017,0.6018,218.6482);
   graph->SetPoint(6018,0.6019,218.5206);
   graph->SetPoint(6019,0.602,218.3934);
   graph->SetPoint(6020,0.6021,218.2666);
   graph->SetPoint(6021,0.6022,218.14);
   graph->SetPoint(6022,0.6023,218.0139);
   graph->SetPoint(6023,0.6024,217.8881);
   graph->SetPoint(6024,0.6025,217.7627);
   graph->SetPoint(6025,0.6026,217.6376);
   graph->SetPoint(6026,0.6027,217.5129);
   graph->SetPoint(6027,0.6028,217.3885);
   graph->SetPoint(6028,0.6029,217.2646);
   graph->SetPoint(6029,0.603,217.1409);
   graph->SetPoint(6030,0.6031,217.0176);
   graph->SetPoint(6031,0.6032,216.8947);
   graph->SetPoint(6032,0.6033,216.7721);
   graph->SetPoint(6033,0.6034,216.6499);
   graph->SetPoint(6034,0.6035,216.5281);
   graph->SetPoint(6035,0.6036,216.4066);
   graph->SetPoint(6036,0.6037,216.2855);
   graph->SetPoint(6037,0.6038,216.1647);
   graph->SetPoint(6038,0.6039,216.0443);
   graph->SetPoint(6039,0.604,215.9242);
   graph->SetPoint(6040,0.6041,215.8045);
   graph->SetPoint(6041,0.6042,215.6851);
   graph->SetPoint(6042,0.6043,215.5662);
   graph->SetPoint(6043,0.6044,215.4475);
   graph->SetPoint(6044,0.6045,215.3292);
   graph->SetPoint(6045,0.6046,215.2113);
   graph->SetPoint(6046,0.6047,215.0938);
   graph->SetPoint(6047,0.6048,214.9766);
   graph->SetPoint(6048,0.6049,214.8597);
   graph->SetPoint(6049,0.605,214.7432);
   graph->SetPoint(6050,0.6051,214.6271);
   graph->SetPoint(6051,0.6052,214.5113);
   graph->SetPoint(6052,0.6053,214.3959);
   graph->SetPoint(6053,0.6054,214.2808);
   graph->SetPoint(6054,0.6055,214.1661);
   graph->SetPoint(6055,0.6056,214.0517);
   graph->SetPoint(6056,0.6057,213.9377);
   graph->SetPoint(6057,0.6058,213.8241);
   graph->SetPoint(6058,0.6059,213.7108);
   graph->SetPoint(6059,0.606,213.5979);
   graph->SetPoint(6060,0.6061,213.4853);
   graph->SetPoint(6061,0.6062,213.3731);
   graph->SetPoint(6062,0.6063,213.2612);
   graph->SetPoint(6063,0.6064,213.1497);
   graph->SetPoint(6064,0.6065,213.0385);
   graph->SetPoint(6065,0.6066,212.9277);
   graph->SetPoint(6066,0.6067,212.8173);
   graph->SetPoint(6067,0.6068,212.7072);
   graph->SetPoint(6068,0.6069,212.5975);
   graph->SetPoint(6069,0.607,212.4881);
   graph->SetPoint(6070,0.6071,212.3791);
   graph->SetPoint(6071,0.6072,212.2704);
   graph->SetPoint(6072,0.6073,212.1621);
   graph->SetPoint(6073,0.6074,212.0541);
   graph->SetPoint(6074,0.6075,211.9465);
   graph->SetPoint(6075,0.6076,211.8393);
   graph->SetPoint(6076,0.6077,211.7324);
   graph->SetPoint(6077,0.6078,211.6259);
   graph->SetPoint(6078,0.6079,211.5197);
   graph->SetPoint(6079,0.608,211.4138);
   graph->SetPoint(6080,0.6081,211.3084);
   graph->SetPoint(6081,0.6082,211.2033);
   graph->SetPoint(6082,0.6083,211.0985);
   graph->SetPoint(6083,0.6084,210.9941);
   graph->SetPoint(6084,0.6085,210.89);
   graph->SetPoint(6085,0.6086,210.7863);
   graph->SetPoint(6086,0.6087,210.683);
   graph->SetPoint(6087,0.6088,210.58);
   graph->SetPoint(6088,0.6089,210.4773);
   graph->SetPoint(6089,0.609,210.375);
   graph->SetPoint(6090,0.6091,210.2731);
   graph->SetPoint(6091,0.6092,210.1715);
   graph->SetPoint(6092,0.6093,210.0703);
   graph->SetPoint(6093,0.6094,209.9694);
   graph->SetPoint(6094,0.6095,209.8689);
   graph->SetPoint(6095,0.6096,209.7687);
   graph->SetPoint(6096,0.6097,209.6689);
   graph->SetPoint(6097,0.6098,209.5694);
   graph->SetPoint(6098,0.6099,209.4703);
   graph->SetPoint(6099,0.61,209.3716);
   graph->SetPoint(6100,0.6101,209.2732);
   graph->SetPoint(6101,0.6102,209.1751);
   graph->SetPoint(6102,0.6103,209.0774);
   graph->SetPoint(6103,0.6104,208.9801);
   graph->SetPoint(6104,0.6105,208.8831);
   graph->SetPoint(6105,0.6106,208.7864);
   graph->SetPoint(6106,0.6107,208.6902);
   graph->SetPoint(6107,0.6108,208.5942);
   graph->SetPoint(6108,0.6109,208.4986);
   graph->SetPoint(6109,0.611,208.4034);
   graph->SetPoint(6110,0.6111,208.3085);
   graph->SetPoint(6111,0.6112,208.214);
   graph->SetPoint(6112,0.6113,208.1198);
   graph->SetPoint(6113,0.6114,208.026);
   graph->SetPoint(6114,0.6115,207.9325);
   graph->SetPoint(6115,0.6116,207.8394);
   graph->SetPoint(6116,0.6117,207.7467);
   graph->SetPoint(6117,0.6118,207.6542);
   graph->SetPoint(6118,0.6119,207.5622);
   graph->SetPoint(6119,0.612,207.4705);
   graph->SetPoint(6120,0.6121,207.3791);
   graph->SetPoint(6121,0.6122,207.2881);
   graph->SetPoint(6122,0.6123,207.1974);
   graph->SetPoint(6123,0.6124,207.1071);
   graph->SetPoint(6124,0.6125,207.0172);
   graph->SetPoint(6125,0.6126,206.9276);
   graph->SetPoint(6126,0.6127,206.8383);
   graph->SetPoint(6127,0.6128,206.7494);
   graph->SetPoint(6128,0.6129,206.6609);
   graph->SetPoint(6129,0.613,206.5727);
   graph->SetPoint(6130,0.6131,206.4848);
   graph->SetPoint(6131,0.6132,206.3973);
   graph->SetPoint(6132,0.6133,206.3102);
   graph->SetPoint(6133,0.6134,206.2234);
   graph->SetPoint(6134,0.6135,206.1369);
   graph->SetPoint(6135,0.6136,206.0509);
   graph->SetPoint(6136,0.6137,205.9651);
   graph->SetPoint(6137,0.6138,205.8797);
   graph->SetPoint(6138,0.6139,205.7947);
   graph->SetPoint(6139,0.614,205.71);
   graph->SetPoint(6140,0.6141,205.6256);
   graph->SetPoint(6141,0.6142,205.5416);
   graph->SetPoint(6142,0.6143,205.458);
   graph->SetPoint(6143,0.6144,205.3747);
   graph->SetPoint(6144,0.6145,205.2917);
   graph->SetPoint(6145,0.6146,205.2092);
   graph->SetPoint(6146,0.6147,205.1269);
   graph->SetPoint(6147,0.6148,205.045);
   graph->SetPoint(6148,0.6149,204.9635);
   graph->SetPoint(6149,0.615,204.8823);
   graph->SetPoint(6150,0.6151,204.8014);
   graph->SetPoint(6151,0.6152,204.7209);
   graph->SetPoint(6152,0.6153,204.6408);
   graph->SetPoint(6153,0.6154,204.561);
   graph->SetPoint(6154,0.6155,204.4815);
   graph->SetPoint(6155,0.6156,204.4024);
   graph->SetPoint(6156,0.6157,204.3237);
   graph->SetPoint(6157,0.6158,204.2453);
   graph->SetPoint(6158,0.6159,204.1672);
   graph->SetPoint(6159,0.616,204.0895);
   graph->SetPoint(6160,0.6161,204.0121);
   graph->SetPoint(6161,0.6162,203.9351);
   graph->SetPoint(6162,0.6163,203.8585);
   graph->SetPoint(6163,0.6164,203.7822);
   graph->SetPoint(6164,0.6165,203.7062);
   graph->SetPoint(6165,0.6166,203.6306);
   graph->SetPoint(6166,0.6167,203.5553);
   graph->SetPoint(6167,0.6168,203.4804);
   graph->SetPoint(6168,0.6169,203.4058);
   graph->SetPoint(6169,0.617,203.3316);
   graph->SetPoint(6170,0.6171,203.2577);
   graph->SetPoint(6171,0.6172,203.1842);
   graph->SetPoint(6172,0.6173,203.111);
   graph->SetPoint(6173,0.6174,203.0382);
   graph->SetPoint(6174,0.6175,202.9657);
   graph->SetPoint(6175,0.6176,202.8936);
   graph->SetPoint(6176,0.6177,202.8218);
   graph->SetPoint(6177,0.6178,202.7503);
   graph->SetPoint(6178,0.6179,202.6792);
   graph->SetPoint(6179,0.618,202.6085);
   graph->SetPoint(6180,0.6181,202.5381);
   graph->SetPoint(6181,0.6182,202.468);
   graph->SetPoint(6182,0.6183,202.3983);
   graph->SetPoint(6183,0.6184,202.329);
   graph->SetPoint(6184,0.6185,202.26);
   graph->SetPoint(6185,0.6186,202.1913);
   graph->SetPoint(6186,0.6187,202.123);
   graph->SetPoint(6187,0.6188,202.055);
   graph->SetPoint(6188,0.6189,201.9874);
   graph->SetPoint(6189,0.619,201.9201);
   graph->SetPoint(6190,0.6191,201.8532);
   graph->SetPoint(6191,0.6192,201.7866);
   graph->SetPoint(6192,0.6193,201.7204);
   graph->SetPoint(6193,0.6194,201.6545);
   graph->SetPoint(6194,0.6195,201.5889);
   graph->SetPoint(6195,0.6196,201.5237);
   graph->SetPoint(6196,0.6197,201.4589);
   graph->SetPoint(6197,0.6198,201.3944);
   graph->SetPoint(6198,0.6199,201.3302);
   graph->SetPoint(6199,0.62,201.2664);
   graph->SetPoint(6200,0.6201,201.2029);
   graph->SetPoint(6201,0.6202,201.1398);
   graph->SetPoint(6202,0.6203,201.077);
   graph->SetPoint(6203,0.6204,201.0146);
   graph->SetPoint(6204,0.6205,200.9525);
   graph->SetPoint(6205,0.6206,200.8907);
   graph->SetPoint(6206,0.6207,200.8293);
   graph->SetPoint(6207,0.6208,200.7683);
   graph->SetPoint(6208,0.6209,200.7076);
   graph->SetPoint(6209,0.621,200.6472);
   graph->SetPoint(6210,0.6211,200.5872);
   graph->SetPoint(6211,0.6212,200.5275);
   graph->SetPoint(6212,0.6213,200.4682);
   graph->SetPoint(6213,0.6214,200.4092);
   graph->SetPoint(6214,0.6215,200.3506);
   graph->SetPoint(6215,0.6216,200.2923);
   graph->SetPoint(6216,0.6217,200.2343);
   graph->SetPoint(6217,0.6218,200.1767);
   graph->SetPoint(6218,0.6219,200.1195);
   graph->SetPoint(6219,0.622,200.0626);
   graph->SetPoint(6220,0.6221,200.006);
   graph->SetPoint(6221,0.6222,199.9498);
   graph->SetPoint(6222,0.6223,199.8939);
   graph->SetPoint(6223,0.6224,199.8384);
   graph->SetPoint(6224,0.6225,199.7832);
   graph->SetPoint(6225,0.6226,199.7283);
   graph->SetPoint(6226,0.6227,199.6738);
   graph->SetPoint(6227,0.6228,199.6197);
   graph->SetPoint(6228,0.6229,199.5658);
   graph->SetPoint(6229,0.623,199.5124);
   graph->SetPoint(6230,0.6231,199.4592);
   graph->SetPoint(6231,0.6232,199.4065);
   graph->SetPoint(6232,0.6233,199.354);
   graph->SetPoint(6233,0.6234,199.3019);
   graph->SetPoint(6234,0.6235,199.2502);
   graph->SetPoint(6235,0.6236,199.1987);
   graph->SetPoint(6236,0.6237,199.1477);
   graph->SetPoint(6237,0.6238,199.0969);
   graph->SetPoint(6238,0.6239,199.0466);
   graph->SetPoint(6239,0.624,198.9965);
   graph->SetPoint(6240,0.6241,198.9468);
   graph->SetPoint(6241,0.6242,198.8975);
   graph->SetPoint(6242,0.6243,198.8485);
   graph->SetPoint(6243,0.6244,198.7998);
   graph->SetPoint(6244,0.6245,198.7515);
   graph->SetPoint(6245,0.6246,198.7035);
   graph->SetPoint(6246,0.6247,198.6558);
   graph->SetPoint(6247,0.6248,198.6086);
   graph->SetPoint(6248,0.6249,198.5616);
   graph->SetPoint(6249,0.625,198.515);
   graph->SetPoint(6250,0.6251,198.4687);
   graph->SetPoint(6251,0.6252,198.4228);
   graph->SetPoint(6252,0.6253,198.3772);
   graph->SetPoint(6253,0.6254,198.332);
   graph->SetPoint(6254,0.6255,198.287);
   graph->SetPoint(6255,0.6256,198.2425);
   graph->SetPoint(6256,0.6257,198.1983);
   graph->SetPoint(6257,0.6258,198.1544);
   graph->SetPoint(6258,0.6259,198.1109);
   graph->SetPoint(6259,0.626,198.0677);
   graph->SetPoint(6260,0.6261,198.0248);
   graph->SetPoint(6261,0.6262,197.9823);
   graph->SetPoint(6262,0.6263,197.9401);
   graph->SetPoint(6263,0.6264,197.8983);
   graph->SetPoint(6264,0.6265,197.8568);
   graph->SetPoint(6265,0.6266,197.8157);
   graph->SetPoint(6266,0.6267,197.7749);
   graph->SetPoint(6267,0.6268,197.7344);
   graph->SetPoint(6268,0.6269,197.6943);
   graph->SetPoint(6269,0.627,197.6545);
   graph->SetPoint(6270,0.6271,197.6151);
   graph->SetPoint(6271,0.6272,197.576);
   graph->SetPoint(6272,0.6273,197.5372);
   graph->SetPoint(6273,0.6274,197.4988);
   graph->SetPoint(6274,0.6275,197.4607);
   graph->SetPoint(6275,0.6276,197.423);
   graph->SetPoint(6276,0.6277,197.3856);
   graph->SetPoint(6277,0.6278,197.3485);
   graph->SetPoint(6278,0.6279,197.3118);
   graph->SetPoint(6279,0.628,197.2754);
   graph->SetPoint(6280,0.6281,197.2394);
   graph->SetPoint(6281,0.6282,197.2037);
   graph->SetPoint(6282,0.6283,197.1683);
   graph->SetPoint(6283,0.6284,197.1333);
   graph->SetPoint(6284,0.6285,197.0986);
   graph->SetPoint(6285,0.6286,197.0643);
   graph->SetPoint(6286,0.6287,197.0303);
   graph->SetPoint(6287,0.6288,196.9966);
   graph->SetPoint(6288,0.6289,196.9633);
   graph->SetPoint(6289,0.629,196.9303);
   graph->SetPoint(6290,0.6291,196.8977);
   graph->SetPoint(6291,0.6292,196.8654);
   graph->SetPoint(6292,0.6293,196.8334);
   graph->SetPoint(6293,0.6294,196.8018);
   graph->SetPoint(6294,0.6295,196.7705);
   graph->SetPoint(6295,0.6296,196.7396);
   graph->SetPoint(6296,0.6297,196.709);
   graph->SetPoint(6297,0.6298,196.6787);
   graph->SetPoint(6298,0.6299,196.6488);
   graph->SetPoint(6299,0.63,196.6192);
   graph->SetPoint(6300,0.6301,196.5899);
   graph->SetPoint(6301,0.6302,196.561);
   graph->SetPoint(6302,0.6303,196.5325);
   graph->SetPoint(6303,0.6304,196.5042);
   graph->SetPoint(6304,0.6305,196.4763);
   graph->SetPoint(6305,0.6306,196.4488);
   graph->SetPoint(6306,0.6307,196.4216);
   graph->SetPoint(6307,0.6308,196.3947);
   graph->SetPoint(6308,0.6309,196.3681);
   graph->SetPoint(6309,0.631,196.3419);
   graph->SetPoint(6310,0.6311,196.3161);
   graph->SetPoint(6311,0.6312,196.2905);
   graph->SetPoint(6312,0.6313,196.2653);
   graph->SetPoint(6313,0.6314,196.2405);
   graph->SetPoint(6314,0.6315,196.216);
   graph->SetPoint(6315,0.6316,196.1918);
   graph->SetPoint(6316,0.6317,196.168);
   graph->SetPoint(6317,0.6318,196.1445);
   graph->SetPoint(6318,0.6319,196.1213);
   graph->SetPoint(6319,0.632,196.0985);
   graph->SetPoint(6320,0.6321,196.076);
   graph->SetPoint(6321,0.6322,196.0538);
   graph->SetPoint(6322,0.6323,196.032);
   graph->SetPoint(6323,0.6324,196.0105);
   graph->SetPoint(6324,0.6325,195.9894);
   graph->SetPoint(6325,0.6326,195.9686);
   graph->SetPoint(6326,0.6327,195.9481);
   graph->SetPoint(6327,0.6328,195.928);
   graph->SetPoint(6328,0.6329,195.9082);
   graph->SetPoint(6329,0.633,195.8887);
   graph->SetPoint(6330,0.6331,195.8696);
   graph->SetPoint(6331,0.6332,195.8508);
   graph->SetPoint(6332,0.6333,195.8324);
   graph->SetPoint(6333,0.6334,195.8143);
   graph->SetPoint(6334,0.6335,195.7965);
   graph->SetPoint(6335,0.6336,195.779);
   graph->SetPoint(6336,0.6337,195.7619);
   graph->SetPoint(6337,0.6338,195.7452);
   graph->SetPoint(6338,0.6339,195.7287);
   graph->SetPoint(6339,0.634,195.7126);
   graph->SetPoint(6340,0.6341,195.6969);
   graph->SetPoint(6341,0.6342,195.6815);
   graph->SetPoint(6342,0.6343,195.6664);
   graph->SetPoint(6343,0.6344,195.6516);
   graph->SetPoint(6344,0.6345,195.6372);
   graph->SetPoint(6345,0.6346,195.6231);
   graph->SetPoint(6346,0.6347,195.6094);
   graph->SetPoint(6347,0.6348,195.596);
   graph->SetPoint(6348,0.6349,195.5829);
   graph->SetPoint(6349,0.635,195.5701);
   graph->SetPoint(6350,0.6351,195.5577);
   graph->SetPoint(6351,0.6352,195.5457);
   graph->SetPoint(6352,0.6353,195.5339);
   graph->SetPoint(6353,0.6354,195.5225);
   graph->SetPoint(6354,0.6355,195.5115);
   graph->SetPoint(6355,0.6356,195.5007);
   graph->SetPoint(6356,0.6357,195.4903);
   graph->SetPoint(6357,0.6358,195.4803);
   graph->SetPoint(6358,0.6359,195.4705);
   graph->SetPoint(6359,0.636,195.4612);
   graph->SetPoint(6360,0.6361,195.4521);
   graph->SetPoint(6361,0.6362,195.4434);
   graph->SetPoint(6362,0.6363,195.435);
   graph->SetPoint(6363,0.6364,195.4269);
   graph->SetPoint(6364,0.6365,195.4192);
   graph->SetPoint(6365,0.6366,195.4118);
   graph->SetPoint(6366,0.6367,195.4048);
   graph->SetPoint(6367,0.6368,195.398);
   graph->SetPoint(6368,0.6369,195.3917);
   graph->SetPoint(6369,0.637,195.3856);
   graph->SetPoint(6370,0.6371,195.3799);
   graph->SetPoint(6371,0.6372,195.3745);
   graph->SetPoint(6372,0.6373,195.3695);
   graph->SetPoint(6373,0.6374,195.3647);
   graph->SetPoint(6374,0.6375,195.3604);
   graph->SetPoint(6375,0.6376,195.3563);
   graph->SetPoint(6376,0.6377,195.3526);
   graph->SetPoint(6377,0.6378,195.3492);
   graph->SetPoint(6378,0.6379,195.3462);
   graph->SetPoint(6379,0.638,195.3434);
   graph->SetPoint(6380,0.6381,195.3411);
   graph->SetPoint(6381,0.6382,195.339);
   graph->SetPoint(6382,0.6383,195.3373);
   graph->SetPoint(6383,0.6384,195.3359);
   graph->SetPoint(6384,0.6385,195.3348);
   graph->SetPoint(6385,0.6386,195.3341);
   graph->SetPoint(6386,0.6387,195.3337);
   graph->SetPoint(6387,0.6388,195.3337);
   graph->SetPoint(6388,0.6389,195.334);
   graph->SetPoint(6389,0.639,195.3346);
   graph->SetPoint(6390,0.6391,195.3355);
   graph->SetPoint(6391,0.6392,195.3368);
   graph->SetPoint(6392,0.6393,195.3384);
   graph->SetPoint(6393,0.6394,195.3403);
   graph->SetPoint(6394,0.6395,195.3426);
   graph->SetPoint(6395,0.6396,195.3452);
   graph->SetPoint(6396,0.6397,195.3481);
   graph->SetPoint(6397,0.6398,195.3514);
   graph->SetPoint(6398,0.6399,195.355);
   graph->SetPoint(6399,0.64,195.3589);
   graph->SetPoint(6400,0.6401,195.3632);
   graph->SetPoint(6401,0.6402,195.3678);
   graph->SetPoint(6402,0.6403,195.3727);
   graph->SetPoint(6403,0.6404,195.378);
   graph->SetPoint(6404,0.6405,195.3836);
   graph->SetPoint(6405,0.6406,195.3895);
   graph->SetPoint(6406,0.6407,195.3957);
   graph->SetPoint(6407,0.6408,195.4023);
   graph->SetPoint(6408,0.6409,195.4092);
   graph->SetPoint(6409,0.641,195.4165);
   graph->SetPoint(6410,0.6411,195.424);
   graph->SetPoint(6411,0.6412,195.4319);
   graph->SetPoint(6412,0.6413,195.4402);
   graph->SetPoint(6413,0.6414,195.4487);
   graph->SetPoint(6414,0.6415,195.4576);
   graph->SetPoint(6415,0.6416,195.4669);
   graph->SetPoint(6416,0.6417,195.4764);
   graph->SetPoint(6417,0.6418,195.4863);
   graph->SetPoint(6418,0.6419,195.4965);
   graph->SetPoint(6419,0.642,195.5071);
   graph->SetPoint(6420,0.6421,195.518);
   graph->SetPoint(6421,0.6422,195.5292);
   graph->SetPoint(6422,0.6423,195.5407);
   graph->SetPoint(6423,0.6424,195.5526);
   graph->SetPoint(6424,0.6425,195.5648);
   graph->SetPoint(6425,0.6426,195.5773);
   graph->SetPoint(6426,0.6427,195.5902);
   graph->SetPoint(6427,0.6428,195.6033);
   graph->SetPoint(6428,0.6429,195.6169);
   graph->SetPoint(6429,0.643,195.6307);
   graph->SetPoint(6430,0.6431,195.6449);
   graph->SetPoint(6431,0.6432,195.6594);
   graph->SetPoint(6432,0.6433,195.6742);
   graph->SetPoint(6433,0.6434,195.6894);
   graph->SetPoint(6434,0.6435,195.7049);
   graph->SetPoint(6435,0.6436,195.7207);
   graph->SetPoint(6436,0.6437,195.7369);
   graph->SetPoint(6437,0.6438,195.7533);
   graph->SetPoint(6438,0.6439,195.7702);
   graph->SetPoint(6439,0.644,195.7873);
   graph->SetPoint(6440,0.6441,195.8048);
   graph->SetPoint(6441,0.6442,195.8226);
   graph->SetPoint(6442,0.6443,195.8407);
   graph->SetPoint(6443,0.6444,195.8591);
   graph->SetPoint(6444,0.6445,195.8779);
   graph->SetPoint(6445,0.6446,195.897);
   graph->SetPoint(6446,0.6447,195.9165);
   graph->SetPoint(6447,0.6448,195.9362);
   graph->SetPoint(6448,0.6449,195.9563);
   graph->SetPoint(6449,0.645,195.9768);
   graph->SetPoint(6450,0.6451,195.9975);
   graph->SetPoint(6451,0.6452,196.0186);
   graph->SetPoint(6452,0.6453,196.04);
   graph->SetPoint(6453,0.6454,196.0617);
   graph->SetPoint(6454,0.6455,196.0838);
   graph->SetPoint(6455,0.6456,196.1062);
   graph->SetPoint(6456,0.6457,196.1289);
   graph->SetPoint(6457,0.6458,196.1519);
   graph->SetPoint(6458,0.6459,196.1753);
   graph->SetPoint(6459,0.646,196.199);
   graph->SetPoint(6460,0.6461,196.223);
   graph->SetPoint(6461,0.6462,196.2474);
   graph->SetPoint(6462,0.6463,196.2721);
   graph->SetPoint(6463,0.6464,196.2971);
   graph->SetPoint(6464,0.6465,196.3224);
   graph->SetPoint(6465,0.6466,196.3481);
   graph->SetPoint(6466,0.6467,196.3741);
   graph->SetPoint(6467,0.6468,196.4004);
   graph->SetPoint(6468,0.6469,196.4271);
   graph->SetPoint(6469,0.647,196.454);
   graph->SetPoint(6470,0.6471,196.4813);
   graph->SetPoint(6471,0.6472,196.5089);
   graph->SetPoint(6472,0.6473,196.5369);
   graph->SetPoint(6473,0.6474,196.5652);
   graph->SetPoint(6474,0.6475,196.5938);
   graph->SetPoint(6475,0.6476,196.6227);
   graph->SetPoint(6476,0.6477,196.652);
   graph->SetPoint(6477,0.6478,196.6816);
   graph->SetPoint(6478,0.6479,196.7115);
   graph->SetPoint(6479,0.648,196.7417);
   graph->SetPoint(6480,0.6481,196.7723);
   graph->SetPoint(6481,0.6482,196.8031);
   graph->SetPoint(6482,0.6483,196.8344);
   graph->SetPoint(6483,0.6484,196.8659);
   graph->SetPoint(6484,0.6485,196.8978);
   graph->SetPoint(6485,0.6486,196.93);
   graph->SetPoint(6486,0.6487,196.9625);
   graph->SetPoint(6487,0.6488,196.9953);
   graph->SetPoint(6488,0.6489,197.0285);
   graph->SetPoint(6489,0.649,197.062);
   graph->SetPoint(6490,0.6491,197.0958);
   graph->SetPoint(6491,0.6492,197.1299);
   graph->SetPoint(6492,0.6493,197.1644);
   graph->SetPoint(6493,0.6494,197.1992);
   graph->SetPoint(6494,0.6495,197.2343);
   graph->SetPoint(6495,0.6496,197.2697);
   graph->SetPoint(6496,0.6497,197.3055);
   graph->SetPoint(6497,0.6498,197.3416);
   graph->SetPoint(6498,0.6499,197.378);
   graph->SetPoint(6499,0.65,197.4148);
   graph->SetPoint(6500,0.6501,197.4518);
   graph->SetPoint(6501,0.6502,197.4892);
   graph->SetPoint(6502,0.6503,197.5269);
   graph->SetPoint(6503,0.6504,197.565);
   graph->SetPoint(6504,0.6505,197.6033);
   graph->SetPoint(6505,0.6506,197.642);
   graph->SetPoint(6506,0.6507,197.681);
   graph->SetPoint(6507,0.6508,197.7204);
   graph->SetPoint(6508,0.6509,197.76);
   graph->SetPoint(6509,0.651,197.8);
   graph->SetPoint(6510,0.6511,197.8403);
   graph->SetPoint(6511,0.6512,197.8809);
   graph->SetPoint(6512,0.6513,197.9219);
   graph->SetPoint(6513,0.6514,197.9632);
   graph->SetPoint(6514,0.6515,198.0048);
   graph->SetPoint(6515,0.6516,198.0467);
   graph->SetPoint(6516,0.6517,198.089);
   graph->SetPoint(6517,0.6518,198.1315);
   graph->SetPoint(6518,0.6519,198.1744);
   graph->SetPoint(6519,0.652,198.2176);
   graph->SetPoint(6520,0.6521,198.2612);
   graph->SetPoint(6521,0.6522,198.305);
   graph->SetPoint(6522,0.6523,198.3492);
   graph->SetPoint(6523,0.6524,198.3937);
   graph->SetPoint(6524,0.6525,198.4386);
   graph->SetPoint(6525,0.6526,198.4837);
   graph->SetPoint(6526,0.6527,198.5292);
   graph->SetPoint(6527,0.6528,198.575);
   graph->SetPoint(6528,0.6529,198.6211);
   graph->SetPoint(6529,0.653,198.6676);
   graph->SetPoint(6530,0.6531,198.7144);
   graph->SetPoint(6531,0.6532,198.7615);
   graph->SetPoint(6532,0.6533,198.8089);
   graph->SetPoint(6533,0.6534,198.8566);
   graph->SetPoint(6534,0.6535,198.9047);
   graph->SetPoint(6535,0.6536,198.953);
   graph->SetPoint(6536,0.6537,199.0017);
   graph->SetPoint(6537,0.6538,199.0508);
   graph->SetPoint(6538,0.6539,199.1001);
   graph->SetPoint(6539,0.654,199.1498);
   graph->SetPoint(6540,0.6541,199.1998);
   graph->SetPoint(6541,0.6542,199.2501);
   graph->SetPoint(6542,0.6543,199.3007);
   graph->SetPoint(6543,0.6544,199.3517);
   graph->SetPoint(6544,0.6545,199.4029);
   graph->SetPoint(6545,0.6546,199.4545);
   graph->SetPoint(6546,0.6547,199.5065);
   graph->SetPoint(6547,0.6548,199.5587);
   graph->SetPoint(6548,0.6549,199.6113);
   graph->SetPoint(6549,0.655,199.6642);
   graph->SetPoint(6550,0.6551,199.7174);
   graph->SetPoint(6551,0.6552,199.7709);
   graph->SetPoint(6552,0.6553,199.8247);
   graph->SetPoint(6553,0.6554,199.8789);
   graph->SetPoint(6554,0.6555,199.9334);
   graph->SetPoint(6555,0.6556,199.9882);
   graph->SetPoint(6556,0.6557,200.0433);
   graph->SetPoint(6557,0.6558,200.0988);
   graph->SetPoint(6558,0.6559,200.1545);
   graph->SetPoint(6559,0.656,200.2106);
   graph->SetPoint(6560,0.6561,200.267);
   graph->SetPoint(6561,0.6562,200.3238);
   graph->SetPoint(6562,0.6563,200.3808);
   graph->SetPoint(6563,0.6564,200.4382);
   graph->SetPoint(6564,0.6565,200.4959);
   graph->SetPoint(6565,0.6566,200.5539);
   graph->SetPoint(6566,0.6567,200.6122);
   graph->SetPoint(6567,0.6568,200.6709);
   graph->SetPoint(6568,0.6569,200.7298);
   graph->SetPoint(6569,0.657,200.7891);
   graph->SetPoint(6570,0.6571,200.8487);
   graph->SetPoint(6571,0.6572,200.9087);
   graph->SetPoint(6572,0.6573,200.9689);
   graph->SetPoint(6573,0.6574,201.0295);
   graph->SetPoint(6574,0.6575,201.0904);
   graph->SetPoint(6575,0.6576,201.1516);
   graph->SetPoint(6576,0.6577,201.2131);
   graph->SetPoint(6577,0.6578,201.275);
   graph->SetPoint(6578,0.6579,201.3371);
   graph->SetPoint(6579,0.658,201.3996);
   graph->SetPoint(6580,0.6581,201.4624);
   graph->SetPoint(6581,0.6582,201.5255);
   graph->SetPoint(6582,0.6583,201.589);
   graph->SetPoint(6583,0.6584,201.6527);
   graph->SetPoint(6584,0.6585,201.7168);
   graph->SetPoint(6585,0.6586,201.7812);
   graph->SetPoint(6586,0.6587,201.8459);
   graph->SetPoint(6587,0.6588,201.9109);
   graph->SetPoint(6588,0.6589,201.9763);
   graph->SetPoint(6589,0.659,202.042);
   graph->SetPoint(6590,0.6591,202.108);
   graph->SetPoint(6591,0.6592,202.1743);
   graph->SetPoint(6592,0.6593,202.2409);
   graph->SetPoint(6593,0.6594,202.3078);
   graph->SetPoint(6594,0.6595,202.3751);
   graph->SetPoint(6595,0.6596,202.4427);
   graph->SetPoint(6596,0.6597,202.5106);
   graph->SetPoint(6597,0.6598,202.5788);
   graph->SetPoint(6598,0.6599,202.6473);
   graph->SetPoint(6599,0.66,202.7162);
   graph->SetPoint(6600,0.6601,202.7853);
   graph->SetPoint(6601,0.6602,202.8548);
   graph->SetPoint(6602,0.6603,202.9246);
   graph->SetPoint(6603,0.6604,202.9947);
   graph->SetPoint(6604,0.6605,203.0652);
   graph->SetPoint(6605,0.6606,203.1359);
   graph->SetPoint(6606,0.6607,203.207);
   graph->SetPoint(6607,0.6608,203.2784);
   graph->SetPoint(6608,0.6609,203.3501);
   graph->SetPoint(6609,0.661,203.4221);
   graph->SetPoint(6610,0.6611,203.4944);
   graph->SetPoint(6611,0.6612,203.5671);
   graph->SetPoint(6612,0.6613,203.6401);
   graph->SetPoint(6613,0.6614,203.7133);
   graph->SetPoint(6614,0.6615,203.787);
   graph->SetPoint(6615,0.6616,203.8609);
   graph->SetPoint(6616,0.6617,203.9351);
   graph->SetPoint(6617,0.6618,204.0097);
   graph->SetPoint(6618,0.6619,204.0845);
   graph->SetPoint(6619,0.662,204.1597);
   graph->SetPoint(6620,0.6621,204.2352);
   graph->SetPoint(6621,0.6622,204.311);
   graph->SetPoint(6622,0.6623,204.3872);
   graph->SetPoint(6623,0.6624,204.4636);
   graph->SetPoint(6624,0.6625,204.5404);
   graph->SetPoint(6625,0.6626,204.6175);
   graph->SetPoint(6626,0.6627,204.6949);
   graph->SetPoint(6627,0.6628,204.7726);
   graph->SetPoint(6628,0.6629,204.8506);
   graph->SetPoint(6629,0.663,204.929);
   graph->SetPoint(6630,0.6631,205.0076);
   graph->SetPoint(6631,0.6632,205.0866);
   graph->SetPoint(6632,0.6633,205.1659);
   graph->SetPoint(6633,0.6634,205.2455);
   graph->SetPoint(6634,0.6635,205.3254);
   graph->SetPoint(6635,0.6636,205.4057);
   graph->SetPoint(6636,0.6637,205.4862);
   graph->SetPoint(6637,0.6638,205.5671);
   graph->SetPoint(6638,0.6639,205.6483);
   graph->SetPoint(6639,0.664,205.7298);
   graph->SetPoint(6640,0.6641,205.8116);
   graph->SetPoint(6641,0.6642,205.8937);
   graph->SetPoint(6642,0.6643,205.9761);
   graph->SetPoint(6643,0.6644,206.0589);
   graph->SetPoint(6644,0.6645,206.142);
   graph->SetPoint(6645,0.6646,206.2253);
   graph->SetPoint(6646,0.6647,206.309);
   graph->SetPoint(6647,0.6648,206.393);
   graph->SetPoint(6648,0.6649,206.4774);
   graph->SetPoint(6649,0.665,206.562);
   graph->SetPoint(6650,0.6651,206.647);
   graph->SetPoint(6651,0.6652,206.7322);
   graph->SetPoint(6652,0.6653,206.8178);
   graph->SetPoint(6653,0.6654,206.9037);
   graph->SetPoint(6654,0.6655,206.9899);
   graph->SetPoint(6655,0.6656,207.0764);
   graph->SetPoint(6656,0.6657,207.1633);
   graph->SetPoint(6657,0.6658,207.2504);
   graph->SetPoint(6658,0.6659,207.3379);
   graph->SetPoint(6659,0.666,207.4257);
   graph->SetPoint(6660,0.6661,207.5138);
   graph->SetPoint(6661,0.6662,207.6022);
   graph->SetPoint(6662,0.6663,207.6909);
   graph->SetPoint(6663,0.6664,207.7799);
   graph->SetPoint(6664,0.6665,207.8693);
   graph->SetPoint(6665,0.6666,207.9589);
   graph->SetPoint(6666,0.6667,208.0489);
   graph->SetPoint(6667,0.6668,208.1392);
   graph->SetPoint(6668,0.6669,208.2298);
   graph->SetPoint(6669,0.667,208.3207);
   graph->SetPoint(6670,0.6671,208.4119);
   graph->SetPoint(6671,0.6672,208.5034);
   graph->SetPoint(6672,0.6673,208.5953);
   graph->SetPoint(6673,0.6674,208.6874);
   graph->SetPoint(6674,0.6675,208.7799);
   graph->SetPoint(6675,0.6676,208.8727);
   graph->SetPoint(6676,0.6677,208.9658);
   graph->SetPoint(6677,0.6678,209.0592);
   graph->SetPoint(6678,0.6679,209.1529);
   graph->SetPoint(6679,0.668,209.247);
   graph->SetPoint(6680,0.6681,209.3413);
   graph->SetPoint(6681,0.6682,209.436);
   graph->SetPoint(6682,0.6683,209.5309);
   graph->SetPoint(6683,0.6684,209.6262);
   graph->SetPoint(6684,0.6685,209.7218);
   graph->SetPoint(6685,0.6686,209.8177);
   graph->SetPoint(6686,0.6687,209.9139);
   graph->SetPoint(6687,0.6688,210.0104);
   graph->SetPoint(6688,0.6689,210.1073);
   graph->SetPoint(6689,0.669,210.2044);
   graph->SetPoint(6690,0.6691,210.3019);
   graph->SetPoint(6691,0.6692,210.3996);
   graph->SetPoint(6692,0.6693,210.4977);
   graph->SetPoint(6693,0.6694,210.5961);
   graph->SetPoint(6694,0.6695,210.6948);
   graph->SetPoint(6695,0.6696,210.7938);
   graph->SetPoint(6696,0.6697,210.8932);
   graph->SetPoint(6697,0.6698,210.9928);
   graph->SetPoint(6698,0.6699,211.0928);
   graph->SetPoint(6699,0.67,211.193);
   graph->SetPoint(6700,0.6701,211.2936);
   graph->SetPoint(6701,0.6702,211.3945);
   graph->SetPoint(6702,0.6703,211.4956);
   graph->SetPoint(6703,0.6704,211.5971);
   graph->SetPoint(6704,0.6705,211.699);
   graph->SetPoint(6705,0.6706,211.8011);
   graph->SetPoint(6706,0.6707,211.9035);
   graph->SetPoint(6707,0.6708,212.0062);
   graph->SetPoint(6708,0.6709,212.1093);
   graph->SetPoint(6709,0.671,212.2127);
   graph->SetPoint(6710,0.6711,212.3163);
   graph->SetPoint(6711,0.6712,212.4203);
   graph->SetPoint(6712,0.6713,212.5246);
   graph->SetPoint(6713,0.6714,212.6292);
   graph->SetPoint(6714,0.6715,212.7341);
   graph->SetPoint(6715,0.6716,212.8393);
   graph->SetPoint(6716,0.6717,212.9449);
   graph->SetPoint(6717,0.6718,213.0507);
   graph->SetPoint(6718,0.6719,213.1568);
   graph->SetPoint(6719,0.672,213.2633);
   graph->SetPoint(6720,0.6721,213.3701);
   graph->SetPoint(6721,0.6722,213.4771);
   graph->SetPoint(6722,0.6723,213.5845);
   graph->SetPoint(6723,0.6724,213.6922);
   graph->SetPoint(6724,0.6725,213.8002);
   graph->SetPoint(6725,0.6726,213.9085);
   graph->SetPoint(6726,0.6727,214.0171);
   graph->SetPoint(6727,0.6728,214.1261);
   graph->SetPoint(6728,0.6729,214.2353);
   graph->SetPoint(6729,0.673,214.3449);
   graph->SetPoint(6730,0.6731,214.4547);
   graph->SetPoint(6731,0.6732,214.5649);
   graph->SetPoint(6732,0.6733,214.6753);
   graph->SetPoint(6733,0.6734,214.7861);
   graph->SetPoint(6734,0.6735,214.8972);
   graph->SetPoint(6735,0.6736,215.0086);
   graph->SetPoint(6736,0.6737,215.1203);
   graph->SetPoint(6737,0.6738,215.2323);
   graph->SetPoint(6738,0.6739,215.3446);
   graph->SetPoint(6739,0.674,215.4573);
   graph->SetPoint(6740,0.6741,215.5702);
   graph->SetPoint(6741,0.6742,215.6834);
   graph->SetPoint(6742,0.6743,215.797);
   graph->SetPoint(6743,0.6744,215.9108);
   graph->SetPoint(6744,0.6745,216.025);
   graph->SetPoint(6745,0.6746,216.1395);
   graph->SetPoint(6746,0.6747,216.2543);
   graph->SetPoint(6747,0.6748,216.3693);
   graph->SetPoint(6748,0.6749,216.4847);
   graph->SetPoint(6749,0.675,216.6004);
   graph->SetPoint(6750,0.6751,216.7165);
   graph->SetPoint(6751,0.6752,216.8328);
   graph->SetPoint(6752,0.6753,216.9494);
   graph->SetPoint(6753,0.6754,217.0663);
   graph->SetPoint(6754,0.6755,217.1836);
   graph->SetPoint(6755,0.6756,217.3011);
   graph->SetPoint(6756,0.6757,217.419);
   graph->SetPoint(6757,0.6758,217.5371);
   graph->SetPoint(6758,0.6759,217.6556);
   graph->SetPoint(6759,0.676,217.7743);
   graph->SetPoint(6760,0.6761,217.8934);
   graph->SetPoint(6761,0.6762,218.0128);
   graph->SetPoint(6762,0.6763,218.1325);
   graph->SetPoint(6763,0.6764,218.2525);
   graph->SetPoint(6764,0.6765,218.3728);
   graph->SetPoint(6765,0.6766,218.4934);
   graph->SetPoint(6766,0.6767,218.6143);
   graph->SetPoint(6767,0.6768,218.7355);
   graph->SetPoint(6768,0.6769,218.857);
   graph->SetPoint(6769,0.677,218.9789);
   graph->SetPoint(6770,0.6771,219.101);
   graph->SetPoint(6771,0.6772,219.2235);
   graph->SetPoint(6772,0.6773,219.3462);
   graph->SetPoint(6773,0.6774,219.4693);
   graph->SetPoint(6774,0.6775,219.5926);
   graph->SetPoint(6775,0.6776,219.7163);
   graph->SetPoint(6776,0.6777,219.8403);
   graph->SetPoint(6777,0.6778,219.9645);
   graph->SetPoint(6778,0.6779,220.0891);
   graph->SetPoint(6779,0.678,220.214);
   graph->SetPoint(6780,0.6781,220.3392);
   graph->SetPoint(6781,0.6782,220.4647);
   graph->SetPoint(6782,0.6783,220.5905);
   graph->SetPoint(6783,0.6784,220.7166);
   graph->SetPoint(6784,0.6785,220.843);
   graph->SetPoint(6785,0.6786,220.9697);
   graph->SetPoint(6786,0.6787,221.0967);
   graph->SetPoint(6787,0.6788,221.224);
   graph->SetPoint(6788,0.6789,221.3517);
   graph->SetPoint(6789,0.679,221.4796);
   graph->SetPoint(6790,0.6791,221.6078);
   graph->SetPoint(6791,0.6792,221.7364);
   graph->SetPoint(6792,0.6793,221.8652);
   graph->SetPoint(6793,0.6794,221.9944);
   graph->SetPoint(6794,0.6795,222.1238);
   graph->SetPoint(6795,0.6796,222.2536);
   graph->SetPoint(6796,0.6797,222.3836);
   graph->SetPoint(6797,0.6798,222.514);
   graph->SetPoint(6798,0.6799,222.6447);
   graph->SetPoint(6799,0.68,222.7757);
   graph->SetPoint(6800,0.6801,222.9069);
   graph->SetPoint(6801,0.6802,223.0385);
   graph->SetPoint(6802,0.6803,223.1704);
   graph->SetPoint(6803,0.6804,223.3026);
   graph->SetPoint(6804,0.6805,223.4351);
   graph->SetPoint(6805,0.6806,223.5679);
   graph->SetPoint(6806,0.6807,223.701);
   graph->SetPoint(6807,0.6808,223.8344);
   graph->SetPoint(6808,0.6809,223.9681);
   graph->SetPoint(6809,0.681,224.1021);
   graph->SetPoint(6810,0.6811,224.2364);
   graph->SetPoint(6811,0.6812,224.371);
   graph->SetPoint(6812,0.6813,224.5059);
   graph->SetPoint(6813,0.6814,224.6411);
   graph->SetPoint(6814,0.6815,224.7766);
   graph->SetPoint(6815,0.6816,224.9125);
   graph->SetPoint(6816,0.6817,225.0486);
   graph->SetPoint(6817,0.6818,225.185);
   graph->SetPoint(6818,0.6819,225.3217);
   graph->SetPoint(6819,0.682,225.4588);
   graph->SetPoint(6820,0.6821,225.5961);
   graph->SetPoint(6821,0.6822,225.7337);
   graph->SetPoint(6822,0.6823,225.8717);
   graph->SetPoint(6823,0.6824,226.0099);
   graph->SetPoint(6824,0.6825,226.1485);
   graph->SetPoint(6825,0.6826,226.2873);
   graph->SetPoint(6826,0.6827,226.4265);
   graph->SetPoint(6827,0.6828,226.5659);
   graph->SetPoint(6828,0.6829,226.7057);
   graph->SetPoint(6829,0.683,226.8457);
   graph->SetPoint(6830,0.6831,226.9861);
   graph->SetPoint(6831,0.6832,227.1267);
   graph->SetPoint(6832,0.6833,227.2677);
   graph->SetPoint(6833,0.6834,227.4089);
   graph->SetPoint(6834,0.6835,227.5505);
   graph->SetPoint(6835,0.6836,227.6924);
   graph->SetPoint(6836,0.6837,227.8345);
   graph->SetPoint(6837,0.6838,227.977);
   graph->SetPoint(6838,0.6839,228.1197);
   graph->SetPoint(6839,0.684,228.2628);
   graph->SetPoint(6840,0.6841,228.4062);
   graph->SetPoint(6841,0.6842,228.5498);
   graph->SetPoint(6842,0.6843,228.6938);
   graph->SetPoint(6843,0.6844,228.8381);
   graph->SetPoint(6844,0.6845,228.9826);
   graph->SetPoint(6845,0.6846,229.1275);
   graph->SetPoint(6846,0.6847,229.2727);
   graph->SetPoint(6847,0.6848,229.4182);
   graph->SetPoint(6848,0.6849,229.5639);
   graph->SetPoint(6849,0.685,229.71);
   graph->SetPoint(6850,0.6851,229.8564);
   graph->SetPoint(6851,0.6852,230.003);
   graph->SetPoint(6852,0.6853,230.15);
   graph->SetPoint(6853,0.6854,230.2973);
   graph->SetPoint(6854,0.6855,230.4449);
   graph->SetPoint(6855,0.6856,230.5927);
   graph->SetPoint(6856,0.6857,230.7409);
   graph->SetPoint(6857,0.6858,230.8894);
   graph->SetPoint(6858,0.6859,231.0381);
   graph->SetPoint(6859,0.686,231.1872);
   graph->SetPoint(6860,0.6861,231.3366);
   graph->SetPoint(6861,0.6862,231.4862);
   graph->SetPoint(6862,0.6863,231.6362);
   graph->SetPoint(6863,0.6864,231.7865);
   graph->SetPoint(6864,0.6865,231.937);
   graph->SetPoint(6865,0.6866,232.0879);
   graph->SetPoint(6866,0.6867,232.2391);
   graph->SetPoint(6867,0.6868,232.3905);
   graph->SetPoint(6868,0.6869,232.5423);
   graph->SetPoint(6869,0.687,232.6944);
   graph->SetPoint(6870,0.6871,232.8467);
   graph->SetPoint(6871,0.6872,232.9994);
   graph->SetPoint(6872,0.6873,233.1523);
   graph->SetPoint(6873,0.6874,233.3056);
   graph->SetPoint(6874,0.6875,233.4592);
   graph->SetPoint(6875,0.6876,233.613);
   graph->SetPoint(6876,0.6877,233.7672);
   graph->SetPoint(6877,0.6878,233.9216);
   graph->SetPoint(6878,0.6879,234.0764);
   graph->SetPoint(6879,0.688,234.2314);
   graph->SetPoint(6880,0.6881,234.3868);
   graph->SetPoint(6881,0.6882,234.5424);
   graph->SetPoint(6882,0.6883,234.6983);
   graph->SetPoint(6883,0.6884,234.8546);
   graph->SetPoint(6884,0.6885,235.0111);
   graph->SetPoint(6885,0.6886,235.168);
   graph->SetPoint(6886,0.6887,235.3251);
   graph->SetPoint(6887,0.6888,235.4825);
   graph->SetPoint(6888,0.6889,235.6402);
   graph->SetPoint(6889,0.689,235.7983);
   graph->SetPoint(6890,0.6891,235.9566);
   graph->SetPoint(6891,0.6892,236.1152);
   graph->SetPoint(6892,0.6893,236.2741);
   graph->SetPoint(6893,0.6894,236.4334);
   graph->SetPoint(6894,0.6895,236.5929);
   graph->SetPoint(6895,0.6896,236.7527);
   graph->SetPoint(6896,0.6897,236.9128);
   graph->SetPoint(6897,0.6898,237.0732);
   graph->SetPoint(6898,0.6899,237.2339);
   graph->SetPoint(6899,0.69,237.3949);
   graph->SetPoint(6900,0.6901,237.5562);
   graph->SetPoint(6901,0.6902,237.7178);
   graph->SetPoint(6902,0.6903,237.8797);
   graph->SetPoint(6903,0.6904,238.0418);
   graph->SetPoint(6904,0.6905,238.2043);
   graph->SetPoint(6905,0.6906,238.3671);
   graph->SetPoint(6906,0.6907,238.5302);
   graph->SetPoint(6907,0.6908,238.6935);
   graph->SetPoint(6908,0.6909,238.8572);
   graph->SetPoint(6909,0.691,239.0212);
   graph->SetPoint(6910,0.6911,239.1854);
   graph->SetPoint(6911,0.6912,239.35);
   graph->SetPoint(6912,0.6913,239.5148);
   graph->SetPoint(6913,0.6914,239.68);
   graph->SetPoint(6914,0.6915,239.8454);
   graph->SetPoint(6915,0.6916,240.0112);
   graph->SetPoint(6916,0.6917,240.1772);
   graph->SetPoint(6917,0.6918,240.3435);
   graph->SetPoint(6918,0.6919,240.5101);
   graph->SetPoint(6919,0.692,240.6771);
   graph->SetPoint(6920,0.6921,240.8443);
   graph->SetPoint(6921,0.6922,241.0118);
   graph->SetPoint(6922,0.6923,241.1796);
   graph->SetPoint(6923,0.6924,241.3477);
   graph->SetPoint(6924,0.6925,241.5161);
   graph->SetPoint(6925,0.6926,241.6848);
   graph->SetPoint(6926,0.6927,241.8538);
   graph->SetPoint(6927,0.6928,242.0231);
   graph->SetPoint(6928,0.6929,242.1926);
   graph->SetPoint(6929,0.693,242.3625);
   graph->SetPoint(6930,0.6931,242.5327);
   graph->SetPoint(6931,0.6932,242.7031);
   graph->SetPoint(6932,0.6933,242.8739);
   graph->SetPoint(6933,0.6934,243.0449);
   graph->SetPoint(6934,0.6935,243.2163);
   graph->SetPoint(6935,0.6936,243.3879);
   graph->SetPoint(6936,0.6937,243.5599);
   graph->SetPoint(6937,0.6938,243.7321);
   graph->SetPoint(6938,0.6939,243.9046);
   graph->SetPoint(6939,0.694,244.0774);
   graph->SetPoint(6940,0.6941,244.2505);
   graph->SetPoint(6941,0.6942,244.4239);
   graph->SetPoint(6942,0.6943,244.5976);
   graph->SetPoint(6943,0.6944,244.7716);
   graph->SetPoint(6944,0.6945,244.9459);
   graph->SetPoint(6945,0.6946,245.1205);
   graph->SetPoint(6946,0.6947,245.2954);
   graph->SetPoint(6947,0.6948,245.4705);
   graph->SetPoint(6948,0.6949,245.646);
   graph->SetPoint(6949,0.695,245.8217);
   graph->SetPoint(6950,0.6951,245.9978);
   graph->SetPoint(6951,0.6952,246.1741);
   graph->SetPoint(6952,0.6953,246.3508);
   graph->SetPoint(6953,0.6954,246.5277);
   graph->SetPoint(6954,0.6955,246.7049);
   graph->SetPoint(6955,0.6956,246.8824);
   graph->SetPoint(6956,0.6957,247.0602);
   graph->SetPoint(6957,0.6958,247.2383);
   graph->SetPoint(6958,0.6959,247.4167);
   graph->SetPoint(6959,0.696,247.5954);
   graph->SetPoint(6960,0.6961,247.7744);
   graph->SetPoint(6961,0.6962,247.9536);
   graph->SetPoint(6962,0.6963,248.1332);
   graph->SetPoint(6963,0.6964,248.313);
   graph->SetPoint(6964,0.6965,248.4932);
   graph->SetPoint(6965,0.6966,248.6736);
   graph->SetPoint(6966,0.6967,248.8544);
   graph->SetPoint(6967,0.6968,249.0354);
   graph->SetPoint(6968,0.6969,249.2167);
   graph->SetPoint(6969,0.697,249.3983);
   graph->SetPoint(6970,0.6971,249.5802);
   graph->SetPoint(6971,0.6972,249.7624);
   graph->SetPoint(6972,0.6973,249.9449);
   graph->SetPoint(6973,0.6974,250.1277);
   graph->SetPoint(6974,0.6975,250.3107);
   graph->SetPoint(6975,0.6976,250.4941);
   graph->SetPoint(6976,0.6977,250.6777);
   graph->SetPoint(6977,0.6978,250.8617);
   graph->SetPoint(6978,0.6979,251.0459);
   graph->SetPoint(6979,0.698,251.2304);
   graph->SetPoint(6980,0.6981,251.4152);
   graph->SetPoint(6981,0.6982,251.6004);
   graph->SetPoint(6982,0.6983,251.7858);
   graph->SetPoint(6983,0.6984,251.9714);
   graph->SetPoint(6984,0.6985,252.1574);
   graph->SetPoint(6985,0.6986,252.3437);
   graph->SetPoint(6986,0.6987,252.5303);
   graph->SetPoint(6987,0.6988,252.7171);
   graph->SetPoint(6988,0.6989,252.9043);
   graph->SetPoint(6989,0.699,253.0917);
   graph->SetPoint(6990,0.6991,253.2794);
   graph->SetPoint(6991,0.6992,253.4674);
   graph->SetPoint(6992,0.6993,253.6557);
   graph->SetPoint(6993,0.6994,253.8443);
   graph->SetPoint(6994,0.6995,254.0332);
   graph->SetPoint(6995,0.6996,254.2224);
   graph->SetPoint(6996,0.6997,254.4119);
   graph->SetPoint(6997,0.6998,254.6016);
   graph->SetPoint(6998,0.6999,254.7917);
   graph->SetPoint(6999,0.7,254.982);
   graph->SetPoint(7000,0.7001,255.1726);
   graph->SetPoint(7001,0.7002,255.3636);
   graph->SetPoint(7002,0.7003,255.5548);
   graph->SetPoint(7003,0.7004,255.7463);
   graph->SetPoint(7004,0.7005,255.9381);
   graph->SetPoint(7005,0.7006,256.1301);
   graph->SetPoint(7006,0.7007,256.3225);
   graph->SetPoint(7007,0.7008,256.5152);
   graph->SetPoint(7008,0.7009,256.7081);
   graph->SetPoint(7009,0.701,256.9013);
   graph->SetPoint(7010,0.7011,257.0949);
   graph->SetPoint(7011,0.7012,257.2887);
   graph->SetPoint(7012,0.7013,257.4828);
   graph->SetPoint(7013,0.7014,257.6772);
   graph->SetPoint(7014,0.7015,257.8718);
   graph->SetPoint(7015,0.7016,258.0668);
   graph->SetPoint(7016,0.7017,258.2621);
   graph->SetPoint(7017,0.7018,258.4576);
   graph->SetPoint(7018,0.7019,258.6535);
   graph->SetPoint(7019,0.702,258.8496);
   graph->SetPoint(7020,0.7021,259.046);
   graph->SetPoint(7021,0.7022,259.2427);
   graph->SetPoint(7022,0.7023,259.4397);
   graph->SetPoint(7023,0.7024,259.637);
   graph->SetPoint(7024,0.7025,259.8345);
   graph->SetPoint(7025,0.7026,260.0324);
   graph->SetPoint(7026,0.7027,260.2305);
   graph->SetPoint(7027,0.7028,260.429);
   graph->SetPoint(7028,0.7029,260.6277);
   graph->SetPoint(7029,0.703,260.8267);
   graph->SetPoint(7030,0.7031,261.026);
   graph->SetPoint(7031,0.7032,261.2256);
   graph->SetPoint(7032,0.7033,261.4254);
   graph->SetPoint(7033,0.7034,261.6256);
   graph->SetPoint(7034,0.7035,261.826);
   graph->SetPoint(7035,0.7036,262.0268);
   graph->SetPoint(7036,0.7037,262.2278);
   graph->SetPoint(7037,0.7038,262.4291);
   graph->SetPoint(7038,0.7039,262.6307);
   graph->SetPoint(7039,0.704,262.8326);
   graph->SetPoint(7040,0.7041,263.0348);
   graph->SetPoint(7041,0.7042,263.2372);
   graph->SetPoint(7042,0.7043,263.44);
   graph->SetPoint(7043,0.7044,263.643);
   graph->SetPoint(7044,0.7045,263.8463);
   graph->SetPoint(7045,0.7046,264.0499);
   graph->SetPoint(7046,0.7047,264.2538);
   graph->SetPoint(7047,0.7048,264.458);
   graph->SetPoint(7048,0.7049,264.6625);
   graph->SetPoint(7049,0.705,264.8672);
   graph->SetPoint(7050,0.7051,265.0723);
   graph->SetPoint(7051,0.7052,265.2776);
   graph->SetPoint(7052,0.7053,265.4832);
   graph->SetPoint(7053,0.7054,265.6891);
   graph->SetPoint(7054,0.7055,265.8953);
   graph->SetPoint(7055,0.7056,266.1018);
   graph->SetPoint(7056,0.7057,266.3085);
   graph->SetPoint(7057,0.7058,266.5156);
   graph->SetPoint(7058,0.7059,266.7229);
   graph->SetPoint(7059,0.706,266.9305);
   graph->SetPoint(7060,0.7061,267.1384);
   graph->SetPoint(7061,0.7062,267.3466);
   graph->SetPoint(7062,0.7063,267.5551);
   graph->SetPoint(7063,0.7064,267.7638);
   graph->SetPoint(7064,0.7065,267.9729);
   graph->SetPoint(7065,0.7066,268.1822);
   graph->SetPoint(7066,0.7067,268.3918);
   graph->SetPoint(7067,0.7068,268.6017);
   graph->SetPoint(7068,0.7069,268.8119);
   graph->SetPoint(7069,0.707,269.0224);
   graph->SetPoint(7070,0.7071,269.2331);
   graph->SetPoint(7071,0.7072,269.4442);
   graph->SetPoint(7072,0.7073,269.6555);
   graph->SetPoint(7073,0.7074,269.8671);
   graph->SetPoint(7074,0.7075,270.079);
   graph->SetPoint(7075,0.7076,270.2912);
   graph->SetPoint(7076,0.7077,270.5037);
   graph->SetPoint(7077,0.7078,270.7164);
   graph->SetPoint(7078,0.7079,270.9295);
   graph->SetPoint(7079,0.708,271.1428);
   graph->SetPoint(7080,0.7081,271.3564);
   graph->SetPoint(7081,0.7082,271.5703);
   graph->SetPoint(7082,0.7083,271.7845);
   graph->SetPoint(7083,0.7084,271.9989);
   graph->SetPoint(7084,0.7085,272.2137);
   graph->SetPoint(7085,0.7086,272.4287);
   graph->SetPoint(7086,0.7087,272.644);
   graph->SetPoint(7087,0.7088,272.8596);
   graph->SetPoint(7088,0.7089,273.0755);
   graph->SetPoint(7089,0.709,273.2916);
   graph->SetPoint(7090,0.7091,273.5081);
   graph->SetPoint(7091,0.7092,273.7248);
   graph->SetPoint(7092,0.7093,273.9418);
   graph->SetPoint(7093,0.7094,274.1591);
   graph->SetPoint(7094,0.7095,274.3767);
   graph->SetPoint(7095,0.7096,274.5946);
   graph->SetPoint(7096,0.7097,274.8127);
   graph->SetPoint(7097,0.7098,275.0312);
   graph->SetPoint(7098,0.7099,275.2499);
   graph->SetPoint(7099,0.71,275.4689);
   graph->SetPoint(7100,0.7101,275.6882);
   graph->SetPoint(7101,0.7102,275.9077);
   graph->SetPoint(7102,0.7103,276.1276);
   graph->SetPoint(7103,0.7104,276.3477);
   graph->SetPoint(7104,0.7105,276.5681);
   graph->SetPoint(7105,0.7106,276.7888);
   graph->SetPoint(7106,0.7107,277.0098);
   graph->SetPoint(7107,0.7108,277.2311);
   graph->SetPoint(7108,0.7109,277.4526);
   graph->SetPoint(7109,0.711,277.6745);
   graph->SetPoint(7110,0.7111,277.8966);
   graph->SetPoint(7111,0.7112,278.119);
   graph->SetPoint(7112,0.7113,278.3416);
   graph->SetPoint(7113,0.7114,278.5646);
   graph->SetPoint(7114,0.7115,278.7878);
   graph->SetPoint(7115,0.7116,279.0114);
   graph->SetPoint(7116,0.7117,279.2352);
   graph->SetPoint(7117,0.7118,279.4593);
   graph->SetPoint(7118,0.7119,279.6836);
   graph->SetPoint(7119,0.712,279.9083);
   graph->SetPoint(7120,0.7121,280.1332);
   graph->SetPoint(7121,0.7122,280.3584);
   graph->SetPoint(7122,0.7123,280.5839);
   graph->SetPoint(7123,0.7124,280.8097);
   graph->SetPoint(7124,0.7125,281.0358);
   graph->SetPoint(7125,0.7126,281.2621);
   graph->SetPoint(7126,0.7127,281.4887);
   graph->SetPoint(7127,0.7128,281.7156);
   graph->SetPoint(7128,0.7129,281.9428);
   graph->SetPoint(7129,0.713,282.1703);
   graph->SetPoint(7130,0.7131,282.398);
   graph->SetPoint(7131,0.7132,282.6261);
   graph->SetPoint(7132,0.7133,282.8544);
   graph->SetPoint(7133,0.7134,283.083);
   graph->SetPoint(7134,0.7135,283.3118);
   graph->SetPoint(7135,0.7136,283.541);
   graph->SetPoint(7136,0.7137,283.7704);
   graph->SetPoint(7137,0.7138,284.0001);
   graph->SetPoint(7138,0.7139,284.2301);
   graph->SetPoint(7139,0.714,284.4604);
   graph->SetPoint(7140,0.7141,284.691);
   graph->SetPoint(7141,0.7142,284.9218);
   graph->SetPoint(7142,0.7143,285.1529);
   graph->SetPoint(7143,0.7144,285.3843);
   graph->SetPoint(7144,0.7145,285.616);
   graph->SetPoint(7145,0.7146,285.848);
   graph->SetPoint(7146,0.7147,286.0802);
   graph->SetPoint(7147,0.7148,286.3127);
   graph->SetPoint(7148,0.7149,286.5455);
   graph->SetPoint(7149,0.715,286.7786);
   graph->SetPoint(7150,0.7151,287.012);
   graph->SetPoint(7151,0.7152,287.2456);
   graph->SetPoint(7152,0.7153,287.4795);
   graph->SetPoint(7153,0.7154,287.7137);
   graph->SetPoint(7154,0.7155,287.9482);
   graph->SetPoint(7155,0.7156,288.1829);
   graph->SetPoint(7156,0.7157,288.418);
   graph->SetPoint(7157,0.7158,288.6533);
   graph->SetPoint(7158,0.7159,288.8889);
   graph->SetPoint(7159,0.716,289.1248);
   graph->SetPoint(7160,0.7161,289.3609);
   graph->SetPoint(7161,0.7162,289.5973);
   graph->SetPoint(7162,0.7163,289.8341);
   graph->SetPoint(7163,0.7164,290.071);
   graph->SetPoint(7164,0.7165,290.3083);
   graph->SetPoint(7165,0.7166,290.5459);
   graph->SetPoint(7166,0.7167,290.7837);
   graph->SetPoint(7167,0.7168,291.0218);
   graph->SetPoint(7168,0.7169,291.2602);
   graph->SetPoint(7169,0.717,291.4988);
   graph->SetPoint(7170,0.7171,291.7378);
   graph->SetPoint(7171,0.7172,291.977);
   graph->SetPoint(7172,0.7173,292.2165);
   graph->SetPoint(7173,0.7174,292.4563);
   graph->SetPoint(7174,0.7175,292.6963);
   graph->SetPoint(7175,0.7176,292.9367);
   graph->SetPoint(7176,0.7177,293.1773);
   graph->SetPoint(7177,0.7178,293.4182);
   graph->SetPoint(7178,0.7179,293.6593);
   graph->SetPoint(7179,0.718,293.9008);
   graph->SetPoint(7180,0.7181,294.1425);
   graph->SetPoint(7181,0.7182,294.3845);
   graph->SetPoint(7182,0.7183,294.6268);
   graph->SetPoint(7183,0.7184,294.8693);
   graph->SetPoint(7184,0.7185,295.1122);
   graph->SetPoint(7185,0.7186,295.3553);
   graph->SetPoint(7186,0.7187,295.5987);
   graph->SetPoint(7187,0.7188,295.8423);
   graph->SetPoint(7188,0.7189,296.0863);
   graph->SetPoint(7189,0.719,296.3305);
   graph->SetPoint(7190,0.7191,296.575);
   graph->SetPoint(7191,0.7192,296.8198);
   graph->SetPoint(7192,0.7193,297.0648);
   graph->SetPoint(7193,0.7194,297.3102);
   graph->SetPoint(7194,0.7195,297.5558);
   graph->SetPoint(7195,0.7196,297.8016);
   graph->SetPoint(7196,0.7197,298.0478);
   graph->SetPoint(7197,0.7198,298.2942);
   graph->SetPoint(7198,0.7199,298.5409);
   graph->SetPoint(7199,0.72,298.7879);
   graph->SetPoint(7200,0.7201,299.0352);
   graph->SetPoint(7201,0.7202,299.2827);
   graph->SetPoint(7202,0.7203,299.5306);
   graph->SetPoint(7203,0.7204,299.7787);
   graph->SetPoint(7204,0.7205,300.027);
   graph->SetPoint(7205,0.7206,300.2757);
   graph->SetPoint(7206,0.7207,300.5246);
   graph->SetPoint(7207,0.7208,300.7738);
   graph->SetPoint(7208,0.7209,301.0233);
   graph->SetPoint(7209,0.721,301.273);
   graph->SetPoint(7210,0.7211,301.5231);
   graph->SetPoint(7211,0.7212,301.7734);
   graph->SetPoint(7212,0.7213,302.0239);
   graph->SetPoint(7213,0.7214,302.2748);
   graph->SetPoint(7214,0.7215,302.5259);
   graph->SetPoint(7215,0.7216,302.7773);
   graph->SetPoint(7216,0.7217,303.029);
   graph->SetPoint(7217,0.7218,303.281);
   graph->SetPoint(7218,0.7219,303.5332);
   graph->SetPoint(7219,0.722,303.7857);
   graph->SetPoint(7220,0.7221,304.0385);
   graph->SetPoint(7221,0.7222,304.2915);
   graph->SetPoint(7222,0.7223,304.5449);
   graph->SetPoint(7223,0.7224,304.7985);
   graph->SetPoint(7224,0.7225,305.0524);
   graph->SetPoint(7225,0.7226,305.3065);
   graph->SetPoint(7226,0.7227,305.5609);
   graph->SetPoint(7227,0.7228,305.8157);
   graph->SetPoint(7228,0.7229,306.0706);
   graph->SetPoint(7229,0.723,306.3259);
   graph->SetPoint(7230,0.7231,306.5814);
   graph->SetPoint(7231,0.7232,306.8372);
   graph->SetPoint(7232,0.7233,307.0933);
   graph->SetPoint(7233,0.7234,307.3497);
   graph->SetPoint(7234,0.7235,307.6063);
   graph->SetPoint(7235,0.7236,307.8632);
   graph->SetPoint(7236,0.7237,308.1204);
   graph->SetPoint(7237,0.7238,308.3778);
   graph->SetPoint(7238,0.7239,308.6355);
   graph->SetPoint(7239,0.724,308.8935);
   graph->SetPoint(7240,0.7241,309.1518);
   graph->SetPoint(7241,0.7242,309.4103);
   graph->SetPoint(7242,0.7243,309.6692);
   graph->SetPoint(7243,0.7244,309.9283);
   graph->SetPoint(7244,0.7245,310.1876);
   graph->SetPoint(7245,0.7246,310.4473);
   graph->SetPoint(7246,0.7247,310.7072);
   graph->SetPoint(7247,0.7248,310.9674);
   graph->SetPoint(7248,0.7249,311.2278);
   graph->SetPoint(7249,0.725,311.4886);
   graph->SetPoint(7250,0.7251,311.7496);
   graph->SetPoint(7251,0.7252,312.0108);
   graph->SetPoint(7252,0.7253,312.2724);
   graph->SetPoint(7253,0.7254,312.5342);
   graph->SetPoint(7254,0.7255,312.7963);
   graph->SetPoint(7255,0.7256,313.0587);
   graph->SetPoint(7256,0.7257,313.3213);
   graph->SetPoint(7257,0.7258,313.5842);
   graph->SetPoint(7258,0.7259,313.8474);
   graph->SetPoint(7259,0.726,314.1109);
   graph->SetPoint(7260,0.7261,314.3746);
   graph->SetPoint(7261,0.7262,314.6386);
   graph->SetPoint(7262,0.7263,314.9029);
   graph->SetPoint(7263,0.7264,315.1675);
   graph->SetPoint(7264,0.7265,315.4323);
   graph->SetPoint(7265,0.7266,315.6974);
   graph->SetPoint(7266,0.7267,315.9628);
   graph->SetPoint(7267,0.7268,316.2284);
   graph->SetPoint(7268,0.7269,316.4943);
   graph->SetPoint(7269,0.727,316.7605);
   graph->SetPoint(7270,0.7271,317.027);
   graph->SetPoint(7271,0.7272,317.2937);
   graph->SetPoint(7272,0.7273,317.5607);
   graph->SetPoint(7273,0.7274,317.828);
   graph->SetPoint(7274,0.7275,318.0955);
   graph->SetPoint(7275,0.7276,318.3633);
   graph->SetPoint(7276,0.7277,318.6314);
   graph->SetPoint(7277,0.7278,318.8998);
   graph->SetPoint(7278,0.7279,319.1684);
   graph->SetPoint(7279,0.728,319.4373);
   graph->SetPoint(7280,0.7281,319.7064);
   graph->SetPoint(7281,0.7282,319.9759);
   graph->SetPoint(7282,0.7283,320.2456);
   graph->SetPoint(7283,0.7284,320.5156);
   graph->SetPoint(7284,0.7285,320.7858);
   graph->SetPoint(7285,0.7286,321.0564);
   graph->SetPoint(7286,0.7287,321.3272);
   graph->SetPoint(7287,0.7288,321.5982);
   graph->SetPoint(7288,0.7289,321.8696);
   graph->SetPoint(7289,0.729,322.1412);
   graph->SetPoint(7290,0.7291,322.4131);
   graph->SetPoint(7291,0.7292,322.6852);
   graph->SetPoint(7292,0.7293,322.9576);
   graph->SetPoint(7293,0.7294,323.2303);
   graph->SetPoint(7294,0.7295,323.5033);
   graph->SetPoint(7295,0.7296,323.7765);
   graph->SetPoint(7296,0.7297,324.05);
   graph->SetPoint(7297,0.7298,324.3238);
   graph->SetPoint(7298,0.7299,324.5978);
   graph->SetPoint(7299,0.73,324.8721);
   graph->SetPoint(7300,0.7301,325.1467);
   graph->SetPoint(7301,0.7302,325.4216);
   graph->SetPoint(7302,0.7303,325.6967);
   graph->SetPoint(7303,0.7304,325.9721);
   graph->SetPoint(7304,0.7305,326.2477);
   graph->SetPoint(7305,0.7306,326.5237);
   graph->SetPoint(7306,0.7307,326.7999);
   graph->SetPoint(7307,0.7308,327.0763);
   graph->SetPoint(7308,0.7309,327.3531);
   graph->SetPoint(7309,0.731,327.6301);
   graph->SetPoint(7310,0.7311,327.9073);
   graph->SetPoint(7311,0.7312,328.1849);
   graph->SetPoint(7312,0.7313,328.4627);
   graph->SetPoint(7313,0.7314,328.7408);
   graph->SetPoint(7314,0.7315,329.0191);
   graph->SetPoint(7315,0.7316,329.2978);
   graph->SetPoint(7316,0.7317,329.5767);
   graph->SetPoint(7317,0.7318,329.8558);
   graph->SetPoint(7318,0.7319,330.1352);
   graph->SetPoint(7319,0.732,330.4149);
   graph->SetPoint(7320,0.7321,330.6949);
   graph->SetPoint(7321,0.7322,330.9751);
   graph->SetPoint(7322,0.7323,331.2556);
   graph->SetPoint(7323,0.7324,331.5364);
   graph->SetPoint(7324,0.7325,331.8174);
   graph->SetPoint(7325,0.7326,332.0987);
   graph->SetPoint(7326,0.7327,332.3803);
   graph->SetPoint(7327,0.7328,332.6622);
   graph->SetPoint(7328,0.7329,332.9443);
   graph->SetPoint(7329,0.733,333.2267);
   graph->SetPoint(7330,0.7331,333.5093);
   graph->SetPoint(7331,0.7332,333.7922);
   graph->SetPoint(7332,0.7333,334.0754);
   graph->SetPoint(7333,0.7334,334.3588);
   graph->SetPoint(7334,0.7335,334.6426);
   graph->SetPoint(7335,0.7336,334.9265);
   graph->SetPoint(7336,0.7337,335.2108);
   graph->SetPoint(7337,0.7338,335.4953);
   graph->SetPoint(7338,0.7339,335.7801);
   graph->SetPoint(7339,0.734,336.0652);
   graph->SetPoint(7340,0.7341,336.3505);
   graph->SetPoint(7341,0.7342,336.6361);
   graph->SetPoint(7342,0.7343,336.9219);
   graph->SetPoint(7343,0.7344,337.208);
   graph->SetPoint(7344,0.7345,337.4944);
   graph->SetPoint(7345,0.7346,337.7811);
   graph->SetPoint(7346,0.7347,338.068);
   graph->SetPoint(7347,0.7348,338.3552);
   graph->SetPoint(7348,0.7349,338.6427);
   graph->SetPoint(7349,0.735,338.9304);
   graph->SetPoint(7350,0.7351,339.2184);
   graph->SetPoint(7351,0.7352,339.5066);
   graph->SetPoint(7352,0.7353,339.7952);
   graph->SetPoint(7353,0.7354,340.0839);
   graph->SetPoint(7354,0.7355,340.373);
   graph->SetPoint(7355,0.7356,340.6623);
   graph->SetPoint(7356,0.7357,340.9519);
   graph->SetPoint(7357,0.7358,341.2418);
   graph->SetPoint(7358,0.7359,341.5319);
   graph->SetPoint(7359,0.736,341.8223);
   graph->SetPoint(7360,0.7361,342.1129);
   graph->SetPoint(7361,0.7362,342.4038);
   graph->SetPoint(7362,0.7363,342.695);
   graph->SetPoint(7363,0.7364,342.9865);
   graph->SetPoint(7364,0.7365,343.2782);
   graph->SetPoint(7365,0.7366,343.5702);
   graph->SetPoint(7366,0.7367,343.8624);
   graph->SetPoint(7367,0.7368,344.1549);
   graph->SetPoint(7368,0.7369,344.4477);
   graph->SetPoint(7369,0.737,344.7407);
   graph->SetPoint(7370,0.7371,345.0341);
   graph->SetPoint(7371,0.7372,345.3276);
   graph->SetPoint(7372,0.7373,345.6215);
   graph->SetPoint(7373,0.7374,345.9156);
   graph->SetPoint(7374,0.7375,346.2099);
   graph->SetPoint(7375,0.7376,346.5046);
   graph->SetPoint(7376,0.7377,346.7995);
   graph->SetPoint(7377,0.7378,347.0946);
   graph->SetPoint(7378,0.7379,347.3901);
   graph->SetPoint(7379,0.738,347.6857);
   graph->SetPoint(7380,0.7381,347.9817);
   graph->SetPoint(7381,0.7382,348.2779);
   graph->SetPoint(7382,0.7383,348.5744);
   graph->SetPoint(7383,0.7384,348.8712);
   graph->SetPoint(7384,0.7385,349.1682);
   graph->SetPoint(7385,0.7386,349.4655);
   graph->SetPoint(7386,0.7387,349.763);
   graph->SetPoint(7387,0.7388,350.0608);
   graph->SetPoint(7388,0.7389,350.3589);
   graph->SetPoint(7389,0.739,350.6572);
   graph->SetPoint(7390,0.7391,350.9558);
   graph->SetPoint(7391,0.7392,351.2547);
   graph->SetPoint(7392,0.7393,351.5538);
   graph->SetPoint(7393,0.7394,351.8532);
   graph->SetPoint(7394,0.7395,352.1528);
   graph->SetPoint(7395,0.7396,352.4528);
   graph->SetPoint(7396,0.7397,352.7529);
   graph->SetPoint(7397,0.7398,353.0534);
   graph->SetPoint(7398,0.7399,353.3541);
   graph->SetPoint(7399,0.74,353.6551);
   graph->SetPoint(7400,0.7401,353.9563);
   graph->SetPoint(7401,0.7402,354.2578);
   graph->SetPoint(7402,0.7403,354.5596);
   graph->SetPoint(7403,0.7404,354.8616);
   graph->SetPoint(7404,0.7405,355.1639);
   graph->SetPoint(7405,0.7406,355.4664);
   graph->SetPoint(7406,0.7407,355.7692);
   graph->SetPoint(7407,0.7408,356.0723);
   graph->SetPoint(7408,0.7409,356.3756);
   graph->SetPoint(7409,0.741,356.6792);
   graph->SetPoint(7410,0.7411,356.9831);
   graph->SetPoint(7411,0.7412,357.2872);
   graph->SetPoint(7412,0.7413,357.5916);
   graph->SetPoint(7413,0.7414,357.8963);
   graph->SetPoint(7414,0.7415,358.2012);
   graph->SetPoint(7415,0.7416,358.5064);
   graph->SetPoint(7416,0.7417,358.8118);
   graph->SetPoint(7417,0.7418,359.1175);
   graph->SetPoint(7418,0.7419,359.4235);
   graph->SetPoint(7419,0.742,359.7297);
   graph->SetPoint(7420,0.7421,360.0362);
   graph->SetPoint(7421,0.7422,360.3429);
   graph->SetPoint(7422,0.7423,360.6499);
   graph->SetPoint(7423,0.7424,360.9572);
   graph->SetPoint(7424,0.7425,361.2647);
   graph->SetPoint(7425,0.7426,361.5725);
   graph->SetPoint(7426,0.7427,361.8806);
   graph->SetPoint(7427,0.7428,362.1889);
   graph->SetPoint(7428,0.7429,362.4975);
   graph->SetPoint(7429,0.743,362.8063);
   graph->SetPoint(7430,0.7431,363.1154);
   graph->SetPoint(7431,0.7432,363.4248);
   graph->SetPoint(7432,0.7433,363.7344);
   graph->SetPoint(7433,0.7434,364.0443);
   graph->SetPoint(7434,0.7435,364.3545);
   graph->SetPoint(7435,0.7436,364.6649);
   graph->SetPoint(7436,0.7437,364.9755);
   graph->SetPoint(7437,0.7438,365.2865);
   graph->SetPoint(7438,0.7439,365.5977);
   graph->SetPoint(7439,0.744,365.9091);
   graph->SetPoint(7440,0.7441,366.2208);
   graph->SetPoint(7441,0.7442,366.5328);
   graph->SetPoint(7442,0.7443,366.845);
   graph->SetPoint(7443,0.7444,367.1575);
   graph->SetPoint(7444,0.7445,367.4703);
   graph->SetPoint(7445,0.7446,367.7833);
   graph->SetPoint(7446,0.7447,368.0966);
   graph->SetPoint(7447,0.7448,368.4101);
   graph->SetPoint(7448,0.7449,368.7239);
   graph->SetPoint(7449,0.745,369.038);
   graph->SetPoint(7450,0.7451,369.3523);
   graph->SetPoint(7451,0.7452,369.6669);
   graph->SetPoint(7452,0.7453,369.9817);
   graph->SetPoint(7453,0.7454,370.2968);
   graph->SetPoint(7454,0.7455,370.6121);
   graph->SetPoint(7455,0.7456,370.9278);
   graph->SetPoint(7456,0.7457,371.2436);
   graph->SetPoint(7457,0.7458,371.5598);
   graph->SetPoint(7458,0.7459,371.8762);
   graph->SetPoint(7459,0.746,372.1928);
   graph->SetPoint(7460,0.7461,372.5097);
   graph->SetPoint(7461,0.7462,372.8269);
   graph->SetPoint(7462,0.7463,373.1443);
   graph->SetPoint(7463,0.7464,373.462);
   graph->SetPoint(7464,0.7465,373.78);
   graph->SetPoint(7465,0.7466,374.0982);
   graph->SetPoint(7466,0.7467,374.4166);
   graph->SetPoint(7467,0.7468,374.7354);
   graph->SetPoint(7468,0.7469,375.0544);
   graph->SetPoint(7469,0.747,375.3736);
   graph->SetPoint(7470,0.7471,375.6931);
   graph->SetPoint(7471,0.7472,376.0129);
   graph->SetPoint(7472,0.7473,376.3329);
   graph->SetPoint(7473,0.7474,376.6532);
   graph->SetPoint(7474,0.7475,376.9737);
   graph->SetPoint(7475,0.7476,377.2945);
   graph->SetPoint(7476,0.7477,377.6155);
   graph->SetPoint(7477,0.7478,377.9369);
   graph->SetPoint(7478,0.7479,378.2584);
   graph->SetPoint(7479,0.748,378.5803);
   graph->SetPoint(7480,0.7481,378.9023);
   graph->SetPoint(7481,0.7482,379.2247);
   graph->SetPoint(7482,0.7483,379.5473);
   graph->SetPoint(7483,0.7484,379.8701);
   graph->SetPoint(7484,0.7485,380.1933);
   graph->SetPoint(7485,0.7486,380.5166);
   graph->SetPoint(7486,0.7487,380.8403);
   graph->SetPoint(7487,0.7488,381.1642);
   graph->SetPoint(7488,0.7489,381.4883);
   graph->SetPoint(7489,0.749,381.8127);
   graph->SetPoint(7490,0.7491,382.1374);
   graph->SetPoint(7491,0.7492,382.4623);
   graph->SetPoint(7492,0.7493,382.7875);
   graph->SetPoint(7493,0.7494,383.1129);
   graph->SetPoint(7494,0.7495,383.4386);
   graph->SetPoint(7495,0.7496,383.7645);
   graph->SetPoint(7496,0.7497,384.0908);
   graph->SetPoint(7497,0.7498,384.4172);
   graph->SetPoint(7498,0.7499,384.7439);
   graph->SetPoint(7499,0.75,385.0709);
   graph->SetPoint(7500,0.7501,385.3981);
   graph->SetPoint(7501,0.7502,385.7256);
   graph->SetPoint(7502,0.7503,386.0534);
   graph->SetPoint(7503,0.7504,386.3814);
   graph->SetPoint(7504,0.7505,386.7097);
   graph->SetPoint(7505,0.7506,387.0382);
   graph->SetPoint(7506,0.7507,387.3669);
   graph->SetPoint(7507,0.7508,387.696);
   graph->SetPoint(7508,0.7509,388.0253);
   graph->SetPoint(7509,0.751,388.3548);
   graph->SetPoint(7510,0.7511,388.6846);
   graph->SetPoint(7511,0.7512,389.0146);
   graph->SetPoint(7512,0.7513,389.345);
   graph->SetPoint(7513,0.7514,389.6755);
   graph->SetPoint(7514,0.7515,390.0063);
   graph->SetPoint(7515,0.7516,390.3374);
   graph->SetPoint(7516,0.7517,390.6688);
   graph->SetPoint(7517,0.7518,391.0003);
   graph->SetPoint(7518,0.7519,391.3322);
   graph->SetPoint(7519,0.752,391.6643);
   graph->SetPoint(7520,0.7521,391.9966);
   graph->SetPoint(7521,0.7522,392.3293);
   graph->SetPoint(7522,0.7523,392.6621);
   graph->SetPoint(7523,0.7524,392.9952);
   graph->SetPoint(7524,0.7525,393.3286);
   graph->SetPoint(7525,0.7526,393.6623);
   graph->SetPoint(7526,0.7527,393.9961);
   graph->SetPoint(7527,0.7528,394.3303);
   graph->SetPoint(7528,0.7529,394.6647);
   graph->SetPoint(7529,0.753,394.9993);
   graph->SetPoint(7530,0.7531,395.3342);
   graph->SetPoint(7531,0.7532,395.6694);
   graph->SetPoint(7532,0.7533,396.0048);
   graph->SetPoint(7533,0.7534,396.3405);
   graph->SetPoint(7534,0.7535,396.6764);
   graph->SetPoint(7535,0.7536,397.0126);
   graph->SetPoint(7536,0.7537,397.349);
   graph->SetPoint(7537,0.7538,397.6857);
   graph->SetPoint(7538,0.7539,398.0227);
   graph->SetPoint(7539,0.754,398.3598);
   graph->SetPoint(7540,0.7541,398.6973);
   graph->SetPoint(7541,0.7542,399.035);
   graph->SetPoint(7542,0.7543,399.373);
   graph->SetPoint(7543,0.7544,399.7112);
   graph->SetPoint(7544,0.7545,400.0496);
   graph->SetPoint(7545,0.7546,400.3884);
   graph->SetPoint(7546,0.7547,400.7273);
   graph->SetPoint(7547,0.7548,401.0666);
   graph->SetPoint(7548,0.7549,401.4061);
   graph->SetPoint(7549,0.755,401.7458);
   graph->SetPoint(7550,0.7551,402.0858);
   graph->SetPoint(7551,0.7552,402.426);
   graph->SetPoint(7552,0.7553,402.7665);
   graph->SetPoint(7553,0.7554,403.1073);
   graph->SetPoint(7554,0.7555,403.4483);
   graph->SetPoint(7555,0.7556,403.7895);
   graph->SetPoint(7556,0.7557,404.131);
   graph->SetPoint(7557,0.7558,404.4728);
   graph->SetPoint(7558,0.7559,404.8148);
   graph->SetPoint(7559,0.756,405.1571);
   graph->SetPoint(7560,0.7561,405.4996);
   graph->SetPoint(7561,0.7562,405.8424);
   graph->SetPoint(7562,0.7563,406.1854);
   graph->SetPoint(7563,0.7564,406.5287);
   graph->SetPoint(7564,0.7565,406.8722);
   graph->SetPoint(7565,0.7566,407.216);
   graph->SetPoint(7566,0.7567,407.56);
   graph->SetPoint(7567,0.7568,407.9043);
   graph->SetPoint(7568,0.7569,408.2489);
   graph->SetPoint(7569,0.757,408.5937);
   graph->SetPoint(7570,0.7571,408.9387);
   graph->SetPoint(7571,0.7572,409.284);
   graph->SetPoint(7572,0.7573,409.6296);
   graph->SetPoint(7573,0.7574,409.9754);
   graph->SetPoint(7574,0.7575,410.3214);
   graph->SetPoint(7575,0.7576,410.6677);
   graph->SetPoint(7576,0.7577,411.0143);
   graph->SetPoint(7577,0.7578,411.3611);
   graph->SetPoint(7578,0.7579,411.7082);
   graph->SetPoint(7579,0.758,412.0555);
   graph->SetPoint(7580,0.7581,412.403);
   graph->SetPoint(7581,0.7582,412.7508);
   graph->SetPoint(7582,0.7583,413.0989);
   graph->SetPoint(7583,0.7584,413.4472);
   graph->SetPoint(7584,0.7585,413.7958);
   graph->SetPoint(7585,0.7586,414.1446);
   graph->SetPoint(7586,0.7587,414.4937);
   graph->SetPoint(7587,0.7588,414.843);
   graph->SetPoint(7588,0.7589,415.1926);
   graph->SetPoint(7589,0.759,415.5424);
   graph->SetPoint(7590,0.7591,415.8925);
   graph->SetPoint(7591,0.7592,416.2428);
   graph->SetPoint(7592,0.7593,416.5934);
   graph->SetPoint(7593,0.7594,416.9442);
   graph->SetPoint(7594,0.7595,417.2953);
   graph->SetPoint(7595,0.7596,417.6467);
   graph->SetPoint(7596,0.7597,417.9982);
   graph->SetPoint(7597,0.7598,418.3501);
   graph->SetPoint(7598,0.7599,418.7022);
   graph->SetPoint(7599,0.76,419.0545);
   graph->SetPoint(7600,0.7601,419.4071);
   graph->SetPoint(7601,0.7602,419.7599);
   graph->SetPoint(7602,0.7603,420.113);
   graph->SetPoint(7603,0.7604,420.4663);
   graph->SetPoint(7604,0.7605,420.8199);
   graph->SetPoint(7605,0.7606,421.1737);
   graph->SetPoint(7606,0.7607,421.5278);
   graph->SetPoint(7607,0.7608,421.8822);
   graph->SetPoint(7608,0.7609,422.2367);
   graph->SetPoint(7609,0.761,422.5916);
   graph->SetPoint(7610,0.7611,422.9467);
   graph->SetPoint(7611,0.7612,423.302);
   graph->SetPoint(7612,0.7613,423.6576);
   graph->SetPoint(7613,0.7614,424.0134);
   graph->SetPoint(7614,0.7615,424.3695);
   graph->SetPoint(7615,0.7616,424.7258);
   graph->SetPoint(7616,0.7617,425.0824);
   graph->SetPoint(7617,0.7618,425.4392);
   graph->SetPoint(7618,0.7619,425.7963);
   graph->SetPoint(7619,0.762,426.1536);
   graph->SetPoint(7620,0.7621,426.5112);
   graph->SetPoint(7621,0.7622,426.869);
   graph->SetPoint(7622,0.7623,427.2271);
   graph->SetPoint(7623,0.7624,427.5854);
   graph->SetPoint(7624,0.7625,427.944);
   graph->SetPoint(7625,0.7626,428.3028);
   graph->SetPoint(7626,0.7627,428.6619);
   graph->SetPoint(7627,0.7628,429.0212);
   graph->SetPoint(7628,0.7629,429.3808);
   graph->SetPoint(7629,0.763,429.7406);
   graph->SetPoint(7630,0.7631,430.1007);
   graph->SetPoint(7631,0.7632,430.461);
   graph->SetPoint(7632,0.7633,430.8215);
   graph->SetPoint(7633,0.7634,431.1823);
   graph->SetPoint(7634,0.7635,431.5434);
   graph->SetPoint(7635,0.7636,431.9047);
   graph->SetPoint(7636,0.7637,432.2663);
   graph->SetPoint(7637,0.7638,432.6281);
   graph->SetPoint(7638,0.7639,432.9901);
   graph->SetPoint(7639,0.764,433.3524);
   graph->SetPoint(7640,0.7641,433.7149);
   graph->SetPoint(7641,0.7642,434.0777);
   graph->SetPoint(7642,0.7643,434.4408);
   graph->SetPoint(7643,0.7644,434.8041);
   graph->SetPoint(7644,0.7645,435.1676);
   graph->SetPoint(7645,0.7646,435.5314);
   graph->SetPoint(7646,0.7647,435.8954);
   graph->SetPoint(7647,0.7648,436.2597);
   graph->SetPoint(7648,0.7649,436.6242);
   graph->SetPoint(7649,0.765,436.989);
   graph->SetPoint(7650,0.7651,437.354);
   graph->SetPoint(7651,0.7652,437.7192);
   graph->SetPoint(7652,0.7653,438.0848);
   graph->SetPoint(7653,0.7654,438.4505);
   graph->SetPoint(7654,0.7655,438.8165);
   graph->SetPoint(7655,0.7656,439.1828);
   graph->SetPoint(7656,0.7657,439.5493);
   graph->SetPoint(7657,0.7658,439.916);
   graph->SetPoint(7658,0.7659,440.283);
   graph->SetPoint(7659,0.766,440.6503);
   graph->SetPoint(7660,0.7661,441.0177);
   graph->SetPoint(7661,0.7662,441.3855);
   graph->SetPoint(7662,0.7663,441.7534);
   graph->SetPoint(7663,0.7664,442.1217);
   graph->SetPoint(7664,0.7665,442.4901);
   graph->SetPoint(7665,0.7666,442.8589);
   graph->SetPoint(7666,0.7667,443.2278);
   graph->SetPoint(7667,0.7668,443.597);
   graph->SetPoint(7668,0.7669,443.9665);
   graph->SetPoint(7669,0.767,444.3362);
   graph->SetPoint(7670,0.7671,444.7061);
   graph->SetPoint(7671,0.7672,445.0763);
   graph->SetPoint(7672,0.7673,445.4468);
   graph->SetPoint(7673,0.7674,445.8174);
   graph->SetPoint(7674,0.7675,446.1884);
   graph->SetPoint(7675,0.7676,446.5595);
   graph->SetPoint(7676,0.7677,446.931);
   graph->SetPoint(7677,0.7678,447.3026);
   graph->SetPoint(7678,0.7679,447.6745);
   graph->SetPoint(7679,0.768,448.0467);
   graph->SetPoint(7680,0.7681,448.4191);
   graph->SetPoint(7681,0.7682,448.7917);
   graph->SetPoint(7682,0.7683,449.1646);
   graph->SetPoint(7683,0.7684,449.5378);
   graph->SetPoint(7684,0.7685,449.9111);
   graph->SetPoint(7685,0.7686,450.2848);
   graph->SetPoint(7686,0.7687,450.6586);
   graph->SetPoint(7687,0.7688,451.0328);
   graph->SetPoint(7688,0.7689,451.4071);
   graph->SetPoint(7689,0.769,451.7817);
   graph->SetPoint(7690,0.7691,452.1566);
   graph->SetPoint(7691,0.7692,452.5317);
   graph->SetPoint(7692,0.7693,452.907);
   graph->SetPoint(7693,0.7694,453.2826);
   graph->SetPoint(7694,0.7695,453.6584);
   graph->SetPoint(7695,0.7696,454.0345);
   graph->SetPoint(7696,0.7697,454.4108);
   graph->SetPoint(7697,0.7698,454.7874);
   graph->SetPoint(7698,0.7699,455.1642);
   graph->SetPoint(7699,0.77,455.5412);
   graph->SetPoint(7700,0.7701,455.9185);
   graph->SetPoint(7701,0.7702,456.296);
   graph->SetPoint(7702,0.7703,456.6738);
   graph->SetPoint(7703,0.7704,457.0518);
   graph->SetPoint(7704,0.7705,457.4301);
   graph->SetPoint(7705,0.7706,457.8086);
   graph->SetPoint(7706,0.7707,458.1874);
   graph->SetPoint(7707,0.7708,458.5664);
   graph->SetPoint(7708,0.7709,458.9456);
   graph->SetPoint(7709,0.771,459.3251);
   graph->SetPoint(7710,0.7711,459.7048);
   graph->SetPoint(7711,0.7712,460.0848);
   graph->SetPoint(7712,0.7713,460.465);
   graph->SetPoint(7713,0.7714,460.8454);
   graph->SetPoint(7714,0.7715,461.2261);
   graph->SetPoint(7715,0.7716,461.6071);
   graph->SetPoint(7716,0.7717,461.9883);
   graph->SetPoint(7717,0.7718,462.3697);
   graph->SetPoint(7718,0.7719,462.7514);
   graph->SetPoint(7719,0.772,463.1333);
   graph->SetPoint(7720,0.7721,463.5154);
   graph->SetPoint(7721,0.7722,463.8978);
   graph->SetPoint(7722,0.7723,464.2805);
   graph->SetPoint(7723,0.7724,464.6634);
   graph->SetPoint(7724,0.7725,465.0465);
   graph->SetPoint(7725,0.7726,465.4299);
   graph->SetPoint(7726,0.7727,465.8135);
   graph->SetPoint(7727,0.7728,466.1973);
   graph->SetPoint(7728,0.7729,466.5814);
   graph->SetPoint(7729,0.773,466.9658);
   graph->SetPoint(7730,0.7731,467.3503);
   graph->SetPoint(7731,0.7732,467.7352);
   graph->SetPoint(7732,0.7733,468.1202);
   graph->SetPoint(7733,0.7734,468.5055);
   graph->SetPoint(7734,0.7735,468.8911);
   graph->SetPoint(7735,0.7736,469.2769);
   graph->SetPoint(7736,0.7737,469.6629);
   graph->SetPoint(7737,0.7738,470.0492);
   graph->SetPoint(7738,0.7739,470.4357);
   graph->SetPoint(7739,0.774,470.8224);
   graph->SetPoint(7740,0.7741,471.2094);
   graph->SetPoint(7741,0.7742,471.5967);
   graph->SetPoint(7742,0.7743,471.9841);
   graph->SetPoint(7743,0.7744,472.3719);
   graph->SetPoint(7744,0.7745,472.7598);
   graph->SetPoint(7745,0.7746,473.148);
   graph->SetPoint(7746,0.7747,473.5365);
   graph->SetPoint(7747,0.7748,473.9251);
   graph->SetPoint(7748,0.7749,474.3141);
   graph->SetPoint(7749,0.775,474.7032);
   graph->SetPoint(7750,0.7751,475.0926);
   graph->SetPoint(7751,0.7752,475.4823);
   graph->SetPoint(7752,0.7753,475.8722);
   graph->SetPoint(7753,0.7754,476.2623);
   graph->SetPoint(7754,0.7755,476.6527);
   graph->SetPoint(7755,0.7756,477.0433);
   graph->SetPoint(7756,0.7757,477.4341);
   graph->SetPoint(7757,0.7758,477.8252);
   graph->SetPoint(7758,0.7759,478.2165);
   graph->SetPoint(7759,0.776,478.6081);
   graph->SetPoint(7760,0.7761,478.9999);
   graph->SetPoint(7761,0.7762,479.392);
   graph->SetPoint(7762,0.7763,479.7843);
   graph->SetPoint(7763,0.7764,480.1768);
   graph->SetPoint(7764,0.7765,480.5696);
   graph->SetPoint(7765,0.7766,480.9626);
   graph->SetPoint(7766,0.7767,481.3558);
   graph->SetPoint(7767,0.7768,481.7493);
   graph->SetPoint(7768,0.7769,482.143);
   graph->SetPoint(7769,0.777,482.537);
   graph->SetPoint(7770,0.7771,482.9312);
   graph->SetPoint(7771,0.7772,483.3257);
   graph->SetPoint(7772,0.7773,483.7203);
   graph->SetPoint(7773,0.7774,484.1153);
   graph->SetPoint(7774,0.7775,484.5104);
   graph->SetPoint(7775,0.7776,484.9058);
   graph->SetPoint(7776,0.7777,485.3015);
   graph->SetPoint(7777,0.7778,485.6974);
   graph->SetPoint(7778,0.7779,486.0935);
   graph->SetPoint(7779,0.778,486.4898);
   graph->SetPoint(7780,0.7781,486.8864);
   graph->SetPoint(7781,0.7782,487.2833);
   graph->SetPoint(7782,0.7783,487.6804);
   graph->SetPoint(7783,0.7784,488.0777);
   graph->SetPoint(7784,0.7785,488.4752);
   graph->SetPoint(7785,0.7786,488.873);
   graph->SetPoint(7786,0.7787,489.271);
   graph->SetPoint(7787,0.7788,489.6693);
   graph->SetPoint(7788,0.7789,490.0678);
   graph->SetPoint(7789,0.779,490.4666);
   graph->SetPoint(7790,0.7791,490.8655);
   graph->SetPoint(7791,0.7792,491.2648);
   graph->SetPoint(7792,0.7793,491.6642);
   graph->SetPoint(7793,0.7794,492.0639);
   graph->SetPoint(7794,0.7795,492.4639);
   graph->SetPoint(7795,0.7796,492.864);
   graph->SetPoint(7796,0.7797,493.2644);
   graph->SetPoint(7797,0.7798,493.6651);
   graph->SetPoint(7798,0.7799,494.066);
   graph->SetPoint(7799,0.78,494.4671);
   graph->SetPoint(7800,0.7801,494.8685);
   graph->SetPoint(7801,0.7802,495.2701);
   graph->SetPoint(7802,0.7803,495.6719);
   graph->SetPoint(7803,0.7804,496.074);
   graph->SetPoint(7804,0.7805,496.4763);
   graph->SetPoint(7805,0.7806,496.8788);
   graph->SetPoint(7806,0.7807,497.2816);
   graph->SetPoint(7807,0.7808,497.6847);
   graph->SetPoint(7808,0.7809,498.0879);
   graph->SetPoint(7809,0.781,498.4914);
   graph->SetPoint(7810,0.7811,498.8951);
   graph->SetPoint(7811,0.7812,499.2991);
   graph->SetPoint(7812,0.7813,499.7033);
   graph->SetPoint(7813,0.7814,500.1078);
   graph->SetPoint(7814,0.7815,500.5124);
   graph->SetPoint(7815,0.7816,500.9174);
   graph->SetPoint(7816,0.7817,501.3225);
   graph->SetPoint(7817,0.7818,501.7279);
   graph->SetPoint(7818,0.7819,502.1335);
   graph->SetPoint(7819,0.782,502.5394);
   graph->SetPoint(7820,0.7821,502.9455);
   graph->SetPoint(7821,0.7822,503.3518);
   graph->SetPoint(7822,0.7823,503.7584);
   graph->SetPoint(7823,0.7824,504.1652);
   graph->SetPoint(7824,0.7825,504.5723);
   graph->SetPoint(7825,0.7826,504.9795);
   graph->SetPoint(7826,0.7827,505.3871);
   graph->SetPoint(7827,0.7828,505.7948);
   graph->SetPoint(7828,0.7829,506.2028);
   graph->SetPoint(7829,0.783,506.611);
   graph->SetPoint(7830,0.7831,507.0195);
   graph->SetPoint(7831,0.7832,507.4282);
   graph->SetPoint(7832,0.7833,507.8371);
   graph->SetPoint(7833,0.7834,508.2463);
   graph->SetPoint(7834,0.7835,508.6557);
   graph->SetPoint(7835,0.7836,509.0653);
   graph->SetPoint(7836,0.7837,509.4752);
   graph->SetPoint(7837,0.7838,509.8853);
   graph->SetPoint(7838,0.7839,510.2957);
   graph->SetPoint(7839,0.784,510.7062);
   graph->SetPoint(7840,0.7841,511.117);
   graph->SetPoint(7841,0.7842,511.5281);
   graph->SetPoint(7842,0.7843,511.9394);
   graph->SetPoint(7843,0.7844,512.3509);
   graph->SetPoint(7844,0.7845,512.7626);
   graph->SetPoint(7845,0.7846,513.1746);
   graph->SetPoint(7846,0.7847,513.5869);
   graph->SetPoint(7847,0.7848,513.9993);
   graph->SetPoint(7848,0.7849,514.412);
   graph->SetPoint(7849,0.785,514.8249);
   graph->SetPoint(7850,0.7851,515.2381);
   graph->SetPoint(7851,0.7852,515.6515);
   graph->SetPoint(7852,0.7853,516.0651);
   graph->SetPoint(7853,0.7854,516.479);
   graph->SetPoint(7854,0.7855,516.8931);
   graph->SetPoint(7855,0.7856,517.3074);
   graph->SetPoint(7856,0.7857,517.722);
   graph->SetPoint(7857,0.7858,518.1368);
   graph->SetPoint(7858,0.7859,518.5518);
   graph->SetPoint(7859,0.786,518.9671);
   graph->SetPoint(7860,0.7861,519.3826);
   graph->SetPoint(7861,0.7862,519.7983);
   graph->SetPoint(7862,0.7863,520.2143);
   graph->SetPoint(7863,0.7864,520.6305);
   graph->SetPoint(7864,0.7865,521.0469);
   graph->SetPoint(7865,0.7866,521.4636);
   graph->SetPoint(7866,0.7867,521.8805);
   graph->SetPoint(7867,0.7868,522.2976);
   graph->SetPoint(7868,0.7869,522.715);
   graph->SetPoint(7869,0.787,523.1326);
   graph->SetPoint(7870,0.7871,523.5504);
   graph->SetPoint(7871,0.7872,523.9685);
   graph->SetPoint(7872,0.7873,524.3868);
   graph->SetPoint(7873,0.7874,524.8054);
   graph->SetPoint(7874,0.7875,525.2241);
   graph->SetPoint(7875,0.7876,525.6431);
   graph->SetPoint(7876,0.7877,526.0624);
   graph->SetPoint(7877,0.7878,526.4818);
   graph->SetPoint(7878,0.7879,526.9015);
   graph->SetPoint(7879,0.788,527.3215);
   graph->SetPoint(7880,0.7881,527.7416);
   graph->SetPoint(7881,0.7882,528.162);
   graph->SetPoint(7882,0.7883,528.5827);
   graph->SetPoint(7883,0.7884,529.0035);
   graph->SetPoint(7884,0.7885,529.4246);
   graph->SetPoint(7885,0.7886,529.8459);
   graph->SetPoint(7886,0.7887,530.2675);
   graph->SetPoint(7887,0.7888,530.6893);
   graph->SetPoint(7888,0.7889,531.1113);
   graph->SetPoint(7889,0.789,531.5336);
   graph->SetPoint(7890,0.7891,531.9561);
   graph->SetPoint(7891,0.7892,532.3788);
   graph->SetPoint(7892,0.7893,532.8017);
   graph->SetPoint(7893,0.7894,533.2249);
   graph->SetPoint(7894,0.7895,533.6483);
   graph->SetPoint(7895,0.7896,534.072);
   graph->SetPoint(7896,0.7897,534.4958);
   graph->SetPoint(7897,0.7898,534.9199);
   graph->SetPoint(7898,0.7899,535.3443);
   graph->SetPoint(7899,0.79,535.7689);
   graph->SetPoint(7900,0.7901,536.1937);
   graph->SetPoint(7901,0.7902,536.6187);
   graph->SetPoint(7902,0.7903,537.044);
   graph->SetPoint(7903,0.7904,537.4695);
   graph->SetPoint(7904,0.7905,537.8952);
   graph->SetPoint(7905,0.7906,538.3211);
   graph->SetPoint(7906,0.7907,538.7473);
   graph->SetPoint(7907,0.7908,539.1738);
   graph->SetPoint(7908,0.7909,539.6004);
   graph->SetPoint(7909,0.791,540.0273);
   graph->SetPoint(7910,0.7911,540.4544);
   graph->SetPoint(7911,0.7912,540.8817);
   graph->SetPoint(7912,0.7913,541.3093);
   graph->SetPoint(7913,0.7914,541.7371);
   graph->SetPoint(7914,0.7915,542.1652);
   graph->SetPoint(7915,0.7916,542.5934);
   graph->SetPoint(7916,0.7917,543.0219);
   graph->SetPoint(7917,0.7918,543.4506);
   graph->SetPoint(7918,0.7919,543.8796);
   graph->SetPoint(7919,0.792,544.3088);
   graph->SetPoint(7920,0.7921,544.7382);
   graph->SetPoint(7921,0.7922,545.1678);
   graph->SetPoint(7922,0.7923,545.5977);
   graph->SetPoint(7923,0.7924,546.0278);
   graph->SetPoint(7924,0.7925,546.4582);
   graph->SetPoint(7925,0.7926,546.8887);
   graph->SetPoint(7926,0.7927,547.3195);
   graph->SetPoint(7927,0.7928,547.7506);
   graph->SetPoint(7928,0.7929,548.1818);
   graph->SetPoint(7929,0.793,548.6133);
   graph->SetPoint(7930,0.7931,549.045);
   graph->SetPoint(7931,0.7932,549.4769);
   graph->SetPoint(7932,0.7933,549.9091);
   graph->SetPoint(7933,0.7934,550.3415);
   graph->SetPoint(7934,0.7935,550.7741);
   graph->SetPoint(7935,0.7936,551.207);
   graph->SetPoint(7936,0.7937,551.6401);
   graph->SetPoint(7937,0.7938,552.0734);
   graph->SetPoint(7938,0.7939,552.507);
   graph->SetPoint(7939,0.794,552.9407);
   graph->SetPoint(7940,0.7941,553.3747);
   graph->SetPoint(7941,0.7942,553.809);
   graph->SetPoint(7942,0.7943,554.2434);
   graph->SetPoint(7943,0.7944,554.6781);
   graph->SetPoint(7944,0.7945,555.113);
   graph->SetPoint(7945,0.7946,555.5482);
   graph->SetPoint(7946,0.7947,555.9836);
   graph->SetPoint(7947,0.7948,556.4192);
   graph->SetPoint(7948,0.7949,556.855);
   graph->SetPoint(7949,0.795,557.2911);
   graph->SetPoint(7950,0.7951,557.7274);
   graph->SetPoint(7951,0.7952,558.1639);
   graph->SetPoint(7952,0.7953,558.6006);
   graph->SetPoint(7953,0.7954,559.0376);
   graph->SetPoint(7954,0.7955,559.4748);
   graph->SetPoint(7955,0.7956,559.9122);
   graph->SetPoint(7956,0.7957,560.3499);
   graph->SetPoint(7957,0.7958,560.7878);
   graph->SetPoint(7958,0.7959,561.2259);
   graph->SetPoint(7959,0.796,561.6642);
   graph->SetPoint(7960,0.7961,562.1028);
   graph->SetPoint(7961,0.7962,562.5416);
   graph->SetPoint(7962,0.7963,562.9806);
   graph->SetPoint(7963,0.7964,563.4198);
   graph->SetPoint(7964,0.7965,563.8593);
   graph->SetPoint(7965,0.7966,564.299);
   graph->SetPoint(7966,0.7967,564.739);
   graph->SetPoint(7967,0.7968,565.1791);
   graph->SetPoint(7968,0.7969,565.6195);
   graph->SetPoint(7969,0.797,566.0601);
   graph->SetPoint(7970,0.7971,566.501);
   graph->SetPoint(7971,0.7972,566.942);
   graph->SetPoint(7972,0.7973,567.3833);
   graph->SetPoint(7973,0.7974,567.8248);
   graph->SetPoint(7974,0.7975,568.2666);
   graph->SetPoint(7975,0.7976,568.7086);
   graph->SetPoint(7976,0.7977,569.1508);
   graph->SetPoint(7977,0.7978,569.5932);
   graph->SetPoint(7978,0.7979,570.0358);
   graph->SetPoint(7979,0.798,570.4787);
   graph->SetPoint(7980,0.7981,570.9218);
   graph->SetPoint(7981,0.7982,571.3652);
   graph->SetPoint(7982,0.7983,571.8087);
   graph->SetPoint(7983,0.7984,572.2525);
   graph->SetPoint(7984,0.7985,572.6965);
   graph->SetPoint(7985,0.7986,573.1408);
   graph->SetPoint(7986,0.7987,573.5852);
   graph->SetPoint(7987,0.7988,574.0299);
   graph->SetPoint(7988,0.7989,574.4748);
   graph->SetPoint(7989,0.799,574.92);
   graph->SetPoint(7990,0.7991,575.3653);
   graph->SetPoint(7991,0.7992,575.8109);
   graph->SetPoint(7992,0.7993,576.2567);
   graph->SetPoint(7993,0.7994,576.7028);
   graph->SetPoint(7994,0.7995,577.149);
   graph->SetPoint(7995,0.7996,577.5955);
   graph->SetPoint(7996,0.7997,578.0423);
   graph->SetPoint(7997,0.7998,578.4892);
   graph->SetPoint(7998,0.7999,578.9364);
   graph->SetPoint(7999,0.8,579.3838);
   graph->SetPoint(8000,0.8001,579.8314);
   graph->SetPoint(8001,0.8002,580.2792);
   graph->SetPoint(8002,0.8003,580.7273);
   graph->SetPoint(8003,0.8004,581.1756);
   graph->SetPoint(8004,0.8005,581.6241);
   graph->SetPoint(8005,0.8006,582.0729);
   graph->SetPoint(8006,0.8007,582.5218);
   graph->SetPoint(8007,0.8008,582.971);
   graph->SetPoint(8008,0.8009,583.4204);
   graph->SetPoint(8009,0.801,583.8701);
   graph->SetPoint(8010,0.8011,584.32);
   graph->SetPoint(8011,0.8012,584.77);
   graph->SetPoint(8012,0.8013,585.2204);
   graph->SetPoint(8013,0.8014,585.6709);
   graph->SetPoint(8014,0.8015,586.1217);
   graph->SetPoint(8015,0.8016,586.5727);
   graph->SetPoint(8016,0.8017,587.0239);
   graph->SetPoint(8017,0.8018,587.4753);
   graph->SetPoint(8018,0.8019,587.927);
   graph->SetPoint(8019,0.802,588.3789);
   graph->SetPoint(8020,0.8021,588.831);
   graph->SetPoint(8021,0.8022,589.2833);
   graph->SetPoint(8022,0.8023,589.7359);
   graph->SetPoint(8023,0.8024,590.1886);
   graph->SetPoint(8024,0.8025,590.6416);
   graph->SetPoint(8025,0.8026,591.0949);
   graph->SetPoint(8026,0.8027,591.5483);
   graph->SetPoint(8027,0.8028,592.002);
   graph->SetPoint(8028,0.8029,592.4559);
   graph->SetPoint(8029,0.803,592.91);
   graph->SetPoint(8030,0.8031,593.3644);
   graph->SetPoint(8031,0.8032,593.8189);
   graph->SetPoint(8032,0.8033,594.2737);
   graph->SetPoint(8033,0.8034,594.7287);
   graph->SetPoint(8034,0.8035,595.184);
   graph->SetPoint(8035,0.8036,595.6394);
   graph->SetPoint(8036,0.8037,596.0951);
   graph->SetPoint(8037,0.8038,596.551);
   graph->SetPoint(8038,0.8039,597.0071);
   graph->SetPoint(8039,0.804,597.4635);
   graph->SetPoint(8040,0.8041,597.9201);
   graph->SetPoint(8041,0.8042,598.3769);
   graph->SetPoint(8042,0.8043,598.8339);
   graph->SetPoint(8043,0.8044,599.2911);
   graph->SetPoint(8044,0.8045,599.7486);
   graph->SetPoint(8045,0.8046,600.2063);
   graph->SetPoint(8046,0.8047,600.6642);
   graph->SetPoint(8047,0.8048,601.1223);
   graph->SetPoint(8048,0.8049,601.5807);
   graph->SetPoint(8049,0.805,602.0392);
   graph->SetPoint(8050,0.8051,602.498);
   graph->SetPoint(8051,0.8052,602.9571);
   graph->SetPoint(8052,0.8053,603.4163);
   graph->SetPoint(8053,0.8054,603.8758);
   graph->SetPoint(8054,0.8055,604.3354);
   graph->SetPoint(8055,0.8056,604.7953);
   graph->SetPoint(8056,0.8057,605.2555);
   graph->SetPoint(8057,0.8058,605.7158);
   graph->SetPoint(8058,0.8059,606.1764);
   graph->SetPoint(8059,0.806,606.6372);
   graph->SetPoint(8060,0.8061,607.0982);
   graph->SetPoint(8061,0.8062,607.5594);
   graph->SetPoint(8062,0.8063,608.0209);
   graph->SetPoint(8063,0.8064,608.4826);
   graph->SetPoint(8064,0.8065,608.9445);
   graph->SetPoint(8065,0.8066,609.4066);
   graph->SetPoint(8066,0.8067,609.8689);
   graph->SetPoint(8067,0.8068,610.3315);
   graph->SetPoint(8068,0.8069,610.7943);
   graph->SetPoint(8069,0.807,611.2573);
   graph->SetPoint(8070,0.8071,611.7205);
   graph->SetPoint(8071,0.8072,612.1839);
   graph->SetPoint(8072,0.8073,612.6476);
   graph->SetPoint(8073,0.8074,613.1115);
   graph->SetPoint(8074,0.8075,613.5756);
   graph->SetPoint(8075,0.8076,614.0399);
   graph->SetPoint(8076,0.8077,614.5045);
   graph->SetPoint(8077,0.8078,614.9692);
   graph->SetPoint(8078,0.8079,615.4342);
   graph->SetPoint(8079,0.808,615.8994);
   graph->SetPoint(8080,0.8081,616.3649);
   graph->SetPoint(8081,0.8082,616.8305);
   graph->SetPoint(8082,0.8083,617.2964);
   graph->SetPoint(8083,0.8084,617.7625);
   graph->SetPoint(8084,0.8085,618.2288);
   graph->SetPoint(8085,0.8086,618.6953);
   graph->SetPoint(8086,0.8087,619.1621);
   graph->SetPoint(8087,0.8088,619.629);
   graph->SetPoint(8088,0.8089,620.0962);
   graph->SetPoint(8089,0.809,620.5636);
   graph->SetPoint(8090,0.8091,621.0313);
   graph->SetPoint(8091,0.8092,621.4991);
   graph->SetPoint(8092,0.8093,621.9672);
   graph->SetPoint(8093,0.8094,622.4354);
   graph->SetPoint(8094,0.8095,622.904);
   graph->SetPoint(8095,0.8096,623.3727);
   graph->SetPoint(8096,0.8097,623.8416);
   graph->SetPoint(8097,0.8098,624.3108);
   graph->SetPoint(8098,0.8099,624.7802);
   graph->SetPoint(8099,0.81,625.2498);
   graph->SetPoint(8100,0.8101,625.7196);
   graph->SetPoint(8101,0.8102,626.1896);
   graph->SetPoint(8102,0.8103,626.6599);
   graph->SetPoint(8103,0.8104,627.1304);
   graph->SetPoint(8104,0.8105,627.6011);
   graph->SetPoint(8105,0.8106,628.072);
   graph->SetPoint(8106,0.8107,628.5431);
   graph->SetPoint(8107,0.8108,629.0144);
   graph->SetPoint(8108,0.8109,629.486);
   graph->SetPoint(8109,0.811,629.9578);
   graph->SetPoint(8110,0.8111,630.4298);
   graph->SetPoint(8111,0.8112,630.902);
   graph->SetPoint(8112,0.8113,631.3745);
   graph->SetPoint(8113,0.8114,631.8471);
   graph->SetPoint(8114,0.8115,632.32);
   graph->SetPoint(8115,0.8116,632.7931);
   graph->SetPoint(8116,0.8117,633.2664);
   graph->SetPoint(8117,0.8118,633.74);
   graph->SetPoint(8118,0.8119,634.2137);
   graph->SetPoint(8119,0.812,634.6877);
   graph->SetPoint(8120,0.8121,635.1619);
   graph->SetPoint(8121,0.8122,635.6363);
   graph->SetPoint(8122,0.8123,636.1109);
   graph->SetPoint(8123,0.8124,636.5857);
   graph->SetPoint(8124,0.8125,637.0608);
   graph->SetPoint(8125,0.8126,637.5361);
   graph->SetPoint(8126,0.8127,638.0115);
   graph->SetPoint(8127,0.8128,638.4873);
   graph->SetPoint(8128,0.8129,638.9632);
   graph->SetPoint(8129,0.813,639.4393);
   graph->SetPoint(8130,0.8131,639.9157);
   graph->SetPoint(8131,0.8132,640.3923);
   graph->SetPoint(8132,0.8133,640.8691);
   graph->SetPoint(8133,0.8134,641.3461);
   graph->SetPoint(8134,0.8135,641.8233);
   graph->SetPoint(8135,0.8136,642.3007);
   graph->SetPoint(8136,0.8137,642.7784);
   graph->SetPoint(8137,0.8138,643.2563);
   graph->SetPoint(8138,0.8139,643.7344);
   graph->SetPoint(8139,0.814,644.2127);
   graph->SetPoint(8140,0.8141,644.6912);
   graph->SetPoint(8141,0.8142,645.17);
   graph->SetPoint(8142,0.8143,645.6489);
   graph->SetPoint(8143,0.8144,646.1281);
   graph->SetPoint(8144,0.8145,646.6075);
   graph->SetPoint(8145,0.8146,647.0871);
   graph->SetPoint(8146,0.8147,647.5669);
   graph->SetPoint(8147,0.8148,648.047);
   graph->SetPoint(8148,0.8149,648.5272);
   graph->SetPoint(8149,0.815,649.0077);
   graph->SetPoint(8150,0.8151,649.4884);
   graph->SetPoint(8151,0.8152,649.9693);
   graph->SetPoint(8152,0.8153,650.4504);
   graph->SetPoint(8153,0.8154,650.9318);
   graph->SetPoint(8154,0.8155,651.4133);
   graph->SetPoint(8155,0.8156,651.8951);
   graph->SetPoint(8156,0.8157,652.3771);
   graph->SetPoint(8157,0.8158,652.8593);
   graph->SetPoint(8158,0.8159,653.3417);
   graph->SetPoint(8159,0.816,653.8243);
   graph->SetPoint(8160,0.8161,654.3071);
   graph->SetPoint(8161,0.8162,654.7902);
   graph->SetPoint(8162,0.8163,655.2735);
   graph->SetPoint(8163,0.8164,655.757);
   graph->SetPoint(8164,0.8165,656.2407);
   graph->SetPoint(8165,0.8166,656.7246);
   graph->SetPoint(8166,0.8167,657.2087);
   graph->SetPoint(8167,0.8168,657.6931);
   graph->SetPoint(8168,0.8169,658.1777);
   graph->SetPoint(8169,0.817,658.6624);
   graph->SetPoint(8170,0.8171,659.1474);
   graph->SetPoint(8171,0.8172,659.6326);
   graph->SetPoint(8172,0.8173,660.1181);
   graph->SetPoint(8173,0.8174,660.6037);
   graph->SetPoint(8174,0.8175,661.0896);
   graph->SetPoint(8175,0.8176,661.5756);
   graph->SetPoint(8176,0.8177,662.0619);
   graph->SetPoint(8177,0.8178,662.5484);
   graph->SetPoint(8178,0.8179,663.0351);
   graph->SetPoint(8179,0.818,663.522);
   graph->SetPoint(8180,0.8181,664.0092);
   graph->SetPoint(8181,0.8182,664.4965);
   graph->SetPoint(8182,0.8183,664.9841);
   graph->SetPoint(8183,0.8184,665.4719);
   graph->SetPoint(8184,0.8185,665.9599);
   graph->SetPoint(8185,0.8186,666.4481);
   graph->SetPoint(8186,0.8187,666.9365);
   graph->SetPoint(8187,0.8188,667.4251);
   graph->SetPoint(8188,0.8189,667.914);
   graph->SetPoint(8189,0.819,668.4031);
   graph->SetPoint(8190,0.8191,668.8923);
   graph->SetPoint(8191,0.8192,669.3818);
   graph->SetPoint(8192,0.8193,669.8715);
   graph->SetPoint(8193,0.8194,670.3614);
   graph->SetPoint(8194,0.8195,670.8516);
   graph->SetPoint(8195,0.8196,671.3419);
   graph->SetPoint(8196,0.8197,671.8325);
   graph->SetPoint(8197,0.8198,672.3232);
   graph->SetPoint(8198,0.8199,672.8142);
   graph->SetPoint(8199,0.82,673.3054);
   graph->SetPoint(8200,0.8201,673.7968);
   graph->SetPoint(8201,0.8202,674.2884);
   graph->SetPoint(8202,0.8203,674.7803);
   graph->SetPoint(8203,0.8204,675.2723);
   graph->SetPoint(8204,0.8205,675.7646);
   graph->SetPoint(8205,0.8206,676.2571);
   graph->SetPoint(8206,0.8207,676.7497);
   graph->SetPoint(8207,0.8208,677.2426);
   graph->SetPoint(8208,0.8209,677.7357);
   graph->SetPoint(8209,0.821,678.2291);
   graph->SetPoint(8210,0.8211,678.7226);
   graph->SetPoint(8211,0.8212,679.2163);
   graph->SetPoint(8212,0.8213,679.7103);
   graph->SetPoint(8213,0.8214,680.2045);
   graph->SetPoint(8214,0.8215,680.6989);
   graph->SetPoint(8215,0.8216,681.1934);
   graph->SetPoint(8216,0.8217,681.6883);
   graph->SetPoint(8217,0.8218,682.1833);
   graph->SetPoint(8218,0.8219,682.6785);
   graph->SetPoint(8219,0.822,683.1739);
   graph->SetPoint(8220,0.8221,683.6696);
   graph->SetPoint(8221,0.8222,684.1655);
   graph->SetPoint(8222,0.8223,684.6615);
   graph->SetPoint(8223,0.8224,685.1578);
   graph->SetPoint(8224,0.8225,685.6543);
   graph->SetPoint(8225,0.8226,686.151);
   graph->SetPoint(8226,0.8227,686.648);
   graph->SetPoint(8227,0.8228,687.1451);
   graph->SetPoint(8228,0.8229,687.6424);
   graph->SetPoint(8229,0.823,688.14);
   graph->SetPoint(8230,0.8231,688.6378);
   graph->SetPoint(8231,0.8232,689.1357);
   graph->SetPoint(8232,0.8233,689.6339);
   graph->SetPoint(8233,0.8234,690.1323);
   graph->SetPoint(8234,0.8235,690.6309);
   graph->SetPoint(8235,0.8236,691.1297);
   graph->SetPoint(8236,0.8237,691.6288);
   graph->SetPoint(8237,0.8238,692.128);
   graph->SetPoint(8238,0.8239,692.6275);
   graph->SetPoint(8239,0.824,693.1271);
   graph->SetPoint(8240,0.8241,693.627);
   graph->SetPoint(8241,0.8242,694.1271);
   graph->SetPoint(8242,0.8243,694.6274);
   graph->SetPoint(8243,0.8244,695.1279);
   graph->SetPoint(8244,0.8245,695.6286);
   graph->SetPoint(8245,0.8246,696.1295);
   graph->SetPoint(8246,0.8247,696.6307);
   graph->SetPoint(8247,0.8248,697.132);
   graph->SetPoint(8248,0.8249,697.6336);
   graph->SetPoint(8249,0.825,698.1353);
   graph->SetPoint(8250,0.8251,698.6373);
   graph->SetPoint(8251,0.8252,699.1395);
   graph->SetPoint(8252,0.8253,699.6419);
   graph->SetPoint(8253,0.8254,700.1445);
   graph->SetPoint(8254,0.8255,700.6473);
   graph->SetPoint(8255,0.8256,701.1503);
   graph->SetPoint(8256,0.8257,701.6536);
   graph->SetPoint(8257,0.8258,702.157);
   graph->SetPoint(8258,0.8259,702.6607);
   graph->SetPoint(8259,0.826,703.1645);
   graph->SetPoint(8260,0.8261,703.6686);
   graph->SetPoint(8261,0.8262,704.1729);
   graph->SetPoint(8262,0.8263,704.6774);
   graph->SetPoint(8263,0.8264,705.1821);
   graph->SetPoint(8264,0.8265,705.687);
   graph->SetPoint(8265,0.8266,706.1921);
   graph->SetPoint(8266,0.8267,706.6974);
   graph->SetPoint(8267,0.8268,707.2029);
   graph->SetPoint(8268,0.8269,707.7087);
   graph->SetPoint(8269,0.827,708.2146);
   graph->SetPoint(8270,0.8271,708.7208);
   graph->SetPoint(8271,0.8272,709.2272);
   graph->SetPoint(8272,0.8273,709.7337);
   graph->SetPoint(8273,0.8274,710.2405);
   graph->SetPoint(8274,0.8275,710.7475);
   graph->SetPoint(8275,0.8276,711.2547);
   graph->SetPoint(8276,0.8277,711.7621);
   graph->SetPoint(8277,0.8278,712.2697);
   graph->SetPoint(8278,0.8279,712.7776);
   graph->SetPoint(8279,0.828,713.2856);
   graph->SetPoint(8280,0.8281,713.7938);
   graph->SetPoint(8281,0.8282,714.3023);
   graph->SetPoint(8282,0.8283,714.811);
   graph->SetPoint(8283,0.8284,715.3198);
   graph->SetPoint(8284,0.8285,715.8289);
   graph->SetPoint(8285,0.8286,716.3382);
   graph->SetPoint(8286,0.8287,716.8477);
   graph->SetPoint(8287,0.8288,717.3574);
   graph->SetPoint(8288,0.8289,717.8673);
   graph->SetPoint(8289,0.829,718.3774);
   graph->SetPoint(8290,0.8291,718.8877);
   graph->SetPoint(8291,0.8292,719.3982);
   graph->SetPoint(8292,0.8293,719.909);
   graph->SetPoint(8293,0.8294,720.4199);
   graph->SetPoint(8294,0.8295,720.9311);
   graph->SetPoint(8295,0.8296,721.4424);
   graph->SetPoint(8296,0.8297,721.954);
   graph->SetPoint(8297,0.8298,722.4658);
   graph->SetPoint(8298,0.8299,722.9777);
   graph->SetPoint(8299,0.83,723.4899);
   graph->SetPoint(8300,0.8301,724.0023);
   graph->SetPoint(8301,0.8302,724.5149);
   graph->SetPoint(8302,0.8303,725.0277);
   graph->SetPoint(8303,0.8304,725.5407);
   graph->SetPoint(8304,0.8305,726.0539);
   graph->SetPoint(8305,0.8306,726.5674);
   graph->SetPoint(8306,0.8307,727.081);
   graph->SetPoint(8307,0.8308,727.5948);
   graph->SetPoint(8308,0.8309,728.1089);
   graph->SetPoint(8309,0.831,728.6231);
   graph->SetPoint(8310,0.8311,729.1376);
   graph->SetPoint(8311,0.8312,729.6523);
   graph->SetPoint(8312,0.8313,730.1671);
   graph->SetPoint(8313,0.8314,730.6822);
   graph->SetPoint(8314,0.8315,731.1975);
   graph->SetPoint(8315,0.8316,731.713);
   graph->SetPoint(8316,0.8317,732.2287);
   graph->SetPoint(8317,0.8318,732.7446);
   graph->SetPoint(8318,0.8319,733.2607);
   graph->SetPoint(8319,0.832,733.777);
   graph->SetPoint(8320,0.8321,734.2935);
   graph->SetPoint(8321,0.8322,734.8102);
   graph->SetPoint(8322,0.8323,735.3271);
   graph->SetPoint(8323,0.8324,735.8443);
   graph->SetPoint(8324,0.8325,736.3616);
   graph->SetPoint(8325,0.8326,736.8792);
   graph->SetPoint(8326,0.8327,737.3969);
   graph->SetPoint(8327,0.8328,737.9149);
   graph->SetPoint(8328,0.8329,738.433);
   graph->SetPoint(8329,0.833,738.9514);
   graph->SetPoint(8330,0.8331,739.4699);
   graph->SetPoint(8331,0.8332,739.9887);
   graph->SetPoint(8332,0.8333,740.5077);
   graph->SetPoint(8333,0.8334,741.0269);
   graph->SetPoint(8334,0.8335,741.5463);
   graph->SetPoint(8335,0.8336,742.0659);
   graph->SetPoint(8336,0.8337,742.5857);
   graph->SetPoint(8337,0.8338,743.1057);
   graph->SetPoint(8338,0.8339,743.6259);
   graph->SetPoint(8339,0.834,744.1463);
   graph->SetPoint(8340,0.8341,744.6669);
   graph->SetPoint(8341,0.8342,745.1877);
   graph->SetPoint(8342,0.8343,745.7088);
   graph->SetPoint(8343,0.8344,746.23);
   graph->SetPoint(8344,0.8345,746.7514);
   graph->SetPoint(8345,0.8346,747.2731);
   graph->SetPoint(8346,0.8347,747.7949);
   graph->SetPoint(8347,0.8348,748.317);
   graph->SetPoint(8348,0.8349,748.8392);
   graph->SetPoint(8349,0.835,749.3617);
   graph->SetPoint(8350,0.8351,749.8843);
   graph->SetPoint(8351,0.8352,750.4072);
   graph->SetPoint(8352,0.8353,750.9302);
   graph->SetPoint(8353,0.8354,751.4535);
   graph->SetPoint(8354,0.8355,751.977);
   graph->SetPoint(8355,0.8356,752.5007);
   graph->SetPoint(8356,0.8357,753.0245);
   graph->SetPoint(8357,0.8358,753.5486);
   graph->SetPoint(8358,0.8359,754.0729);
   graph->SetPoint(8359,0.836,754.5974);
   graph->SetPoint(8360,0.8361,755.1221);
   graph->SetPoint(8361,0.8362,755.647);
   graph->SetPoint(8362,0.8363,756.1721);
   graph->SetPoint(8363,0.8364,756.6974);
   graph->SetPoint(8364,0.8365,757.2229);
   graph->SetPoint(8365,0.8366,757.7486);
   graph->SetPoint(8366,0.8367,758.2745);
   graph->SetPoint(8367,0.8368,758.8006);
   graph->SetPoint(8368,0.8369,759.327);
   graph->SetPoint(8369,0.837,759.8535);
   graph->SetPoint(8370,0.8371,760.3802);
   graph->SetPoint(8371,0.8372,760.9071);
   graph->SetPoint(8372,0.8373,761.4343);
   graph->SetPoint(8373,0.8374,761.9616);
   graph->SetPoint(8374,0.8375,762.4891);
   graph->SetPoint(8375,0.8376,763.0169);
   graph->SetPoint(8376,0.8377,763.5448);
   graph->SetPoint(8377,0.8378,764.0729);
   graph->SetPoint(8378,0.8379,764.6013);
   graph->SetPoint(8379,0.838,765.1298);
   graph->SetPoint(8380,0.8381,765.6586);
   graph->SetPoint(8381,0.8382,766.1875);
   graph->SetPoint(8382,0.8383,766.7167);
   graph->SetPoint(8383,0.8384,767.246);
   graph->SetPoint(8384,0.8385,767.7756);
   graph->SetPoint(8385,0.8386,768.3053);
   graph->SetPoint(8386,0.8387,768.8353);
   graph->SetPoint(8387,0.8388,769.3655);
   graph->SetPoint(8388,0.8389,769.8958);
   graph->SetPoint(8389,0.839,770.4264);
   graph->SetPoint(8390,0.8391,770.9572);
   graph->SetPoint(8391,0.8392,771.4881);
   graph->SetPoint(8392,0.8393,772.0193);
   graph->SetPoint(8393,0.8394,772.5507);
   graph->SetPoint(8394,0.8395,773.0822);
   graph->SetPoint(8395,0.8396,773.614);
   graph->SetPoint(8396,0.8397,774.146);
   graph->SetPoint(8397,0.8398,774.6782);
   graph->SetPoint(8398,0.8399,775.2105);
   graph->SetPoint(8399,0.84,775.7431);
   graph->SetPoint(8400,0.8401,776.2759);
   graph->SetPoint(8401,0.8402,776.8089);
   graph->SetPoint(8402,0.8403,777.342);
   graph->SetPoint(8403,0.8404,777.8754);
   graph->SetPoint(8404,0.8405,778.409);
   graph->SetPoint(8405,0.8406,778.9428);
   graph->SetPoint(8406,0.8407,779.4768);
   graph->SetPoint(8407,0.8408,780.0109);
   graph->SetPoint(8408,0.8409,780.5453);
   graph->SetPoint(8409,0.841,781.0799);
   graph->SetPoint(8410,0.8411,781.6147);
   graph->SetPoint(8411,0.8412,782.1497);
   graph->SetPoint(8412,0.8413,782.6848);
   graph->SetPoint(8413,0.8414,783.2202);
   graph->SetPoint(8414,0.8415,783.7558);
   graph->SetPoint(8415,0.8416,784.2916);
   graph->SetPoint(8416,0.8417,784.8276);
   graph->SetPoint(8417,0.8418,785.3638);
   graph->SetPoint(8418,0.8419,785.9001);
   graph->SetPoint(8419,0.842,786.4367);
   graph->SetPoint(8420,0.8421,786.9735);
   graph->SetPoint(8421,0.8422,787.5105);
   graph->SetPoint(8422,0.8423,788.0477);
   graph->SetPoint(8423,0.8424,788.5851);
   graph->SetPoint(8424,0.8425,789.1226);
   graph->SetPoint(8425,0.8426,789.6604);
   graph->SetPoint(8426,0.8427,790.1984);
   graph->SetPoint(8427,0.8428,790.7366);
   graph->SetPoint(8428,0.8429,791.275);
   graph->SetPoint(8429,0.843,791.8135);
   graph->SetPoint(8430,0.8431,792.3523);
   graph->SetPoint(8431,0.8432,792.8913);
   graph->SetPoint(8432,0.8433,793.4305);
   graph->SetPoint(8433,0.8434,793.9698);
   graph->SetPoint(8434,0.8435,794.5094);
   graph->SetPoint(8435,0.8436,795.0492);
   graph->SetPoint(8436,0.8437,795.5891);
   graph->SetPoint(8437,0.8438,796.1293);
   graph->SetPoint(8438,0.8439,796.6697);
   graph->SetPoint(8439,0.844,797.2103);
   graph->SetPoint(8440,0.8441,797.751);
   graph->SetPoint(8441,0.8442,798.292);
   graph->SetPoint(8442,0.8443,798.8331);
   graph->SetPoint(8443,0.8444,799.3745);
   graph->SetPoint(8444,0.8445,799.9161);
   graph->SetPoint(8445,0.8446,800.4578);
   graph->SetPoint(8446,0.8447,800.9998);
   graph->SetPoint(8447,0.8448,801.5419);
   graph->SetPoint(8448,0.8449,802.0843);
   graph->SetPoint(8449,0.845,802.6268);
   graph->SetPoint(8450,0.8451,803.1696);
   graph->SetPoint(8451,0.8452,803.7125);
   graph->SetPoint(8452,0.8453,804.2557);
   graph->SetPoint(8453,0.8454,804.799);
   graph->SetPoint(8454,0.8455,805.3425);
   graph->SetPoint(8455,0.8456,805.8863);
   graph->SetPoint(8456,0.8457,806.4302);
   graph->SetPoint(8457,0.8458,806.9743);
   graph->SetPoint(8458,0.8459,807.5187);
   graph->SetPoint(8459,0.846,808.0632);
   graph->SetPoint(8460,0.8461,808.6079);
   graph->SetPoint(8461,0.8462,809.1528);
   graph->SetPoint(8462,0.8463,809.698);
   graph->SetPoint(8463,0.8464,810.2433);
   graph->SetPoint(8464,0.8465,810.7888);
   graph->SetPoint(8465,0.8466,811.3345);
   graph->SetPoint(8466,0.8467,811.8804);
   graph->SetPoint(8467,0.8468,812.4265);
   graph->SetPoint(8468,0.8469,812.9728);
   graph->SetPoint(8469,0.847,813.5193);
   graph->SetPoint(8470,0.8471,814.066);
   graph->SetPoint(8471,0.8472,814.6129);
   graph->SetPoint(8472,0.8473,815.16);
   graph->SetPoint(8473,0.8474,815.7073);
   graph->SetPoint(8474,0.8475,816.2547);
   graph->SetPoint(8475,0.8476,816.8024);
   graph->SetPoint(8476,0.8477,817.3503);
   graph->SetPoint(8477,0.8478,817.8984);
   graph->SetPoint(8478,0.8479,818.4466);
   graph->SetPoint(8479,0.848,818.9951);
   graph->SetPoint(8480,0.8481,819.5437);
   graph->SetPoint(8481,0.8482,820.0926);
   graph->SetPoint(8482,0.8483,820.6416);
   graph->SetPoint(8483,0.8484,821.1909);
   graph->SetPoint(8484,0.8485,821.7403);
   graph->SetPoint(8485,0.8486,822.29);
   graph->SetPoint(8486,0.8487,822.8398);
   graph->SetPoint(8487,0.8488,823.3898);
   graph->SetPoint(8488,0.8489,823.9401);
   graph->SetPoint(8489,0.849,824.4905);
   graph->SetPoint(8490,0.8491,825.0411);
   graph->SetPoint(8491,0.8492,825.5919);
   graph->SetPoint(8492,0.8493,826.1429);
   graph->SetPoint(8493,0.8494,826.6941);
   graph->SetPoint(8494,0.8495,827.2455);
   graph->SetPoint(8495,0.8496,827.7971);
   graph->SetPoint(8496,0.8497,828.3489);
   graph->SetPoint(8497,0.8498,828.9009);
   graph->SetPoint(8498,0.8499,829.4531);
   graph->SetPoint(8499,0.85,830.0054);
   graph->SetPoint(8500,0.8501,830.558);
   graph->SetPoint(8501,0.8502,831.1108);
   graph->SetPoint(8502,0.8503,831.6637);
   graph->SetPoint(8503,0.8504,832.2169);
   graph->SetPoint(8504,0.8505,832.7702);
   graph->SetPoint(8505,0.8506,833.3238);
   graph->SetPoint(8506,0.8507,833.8775);
   graph->SetPoint(8507,0.8508,834.4315);
   graph->SetPoint(8508,0.8509,834.9856);
   graph->SetPoint(8509,0.851,835.5399);
   graph->SetPoint(8510,0.8511,836.0944);
   graph->SetPoint(8511,0.8512,836.6491);
   graph->SetPoint(8512,0.8513,837.204);
   graph->SetPoint(8513,0.8514,837.7591);
   graph->SetPoint(8514,0.8515,838.3144);
   graph->SetPoint(8515,0.8516,838.8699);
   graph->SetPoint(8516,0.8517,839.4256);
   graph->SetPoint(8517,0.8518,839.9815);
   graph->SetPoint(8518,0.8519,840.5376);
   graph->SetPoint(8519,0.852,841.0938);
   graph->SetPoint(8520,0.8521,841.6503);
   graph->SetPoint(8521,0.8522,842.2069);
   graph->SetPoint(8522,0.8523,842.7638);
   graph->SetPoint(8523,0.8524,843.3208);
   graph->SetPoint(8524,0.8525,843.878);
   graph->SetPoint(8525,0.8526,844.4355);
   graph->SetPoint(8526,0.8527,844.9931);
   graph->SetPoint(8527,0.8528,845.5509);
   graph->SetPoint(8528,0.8529,846.1089);
   graph->SetPoint(8529,0.853,846.6671);
   graph->SetPoint(8530,0.8531,847.2255);
   graph->SetPoint(8531,0.8532,847.7841);
   graph->SetPoint(8532,0.8533,848.3429);
   graph->SetPoint(8533,0.8534,848.9018);
   graph->SetPoint(8534,0.8535,849.461);
   graph->SetPoint(8535,0.8536,850.0204);
   graph->SetPoint(8536,0.8537,850.5799);
   graph->SetPoint(8537,0.8538,851.1397);
   graph->SetPoint(8538,0.8539,851.6996);
   graph->SetPoint(8539,0.854,852.2597);
   graph->SetPoint(8540,0.8541,852.8201);
   graph->SetPoint(8541,0.8542,853.3806);
   graph->SetPoint(8542,0.8543,853.9413);
   graph->SetPoint(8543,0.8544,854.5022);
   graph->SetPoint(8544,0.8545,855.0633);
   graph->SetPoint(8545,0.8546,855.6246);
   graph->SetPoint(8546,0.8547,856.186);
   graph->SetPoint(8547,0.8548,856.7477);
   graph->SetPoint(8548,0.8549,857.3096);
   graph->SetPoint(8549,0.855,857.8716);
   graph->SetPoint(8550,0.8551,858.4339);
   graph->SetPoint(8551,0.8552,858.9963);
   graph->SetPoint(8552,0.8553,859.5589);
   graph->SetPoint(8553,0.8554,860.1218);
   graph->SetPoint(8554,0.8555,860.6848);
   graph->SetPoint(8555,0.8556,861.248);
   graph->SetPoint(8556,0.8557,861.8114);
   graph->SetPoint(8557,0.8558,862.375);
   graph->SetPoint(8558,0.8559,862.9387);
   graph->SetPoint(8559,0.856,863.5027);
   graph->SetPoint(8560,0.8561,864.0669);
   graph->SetPoint(8561,0.8562,864.6312);
   graph->SetPoint(8562,0.8563,865.1958);
   graph->SetPoint(8563,0.8564,865.7605);
   graph->SetPoint(8564,0.8565,866.3255);
   graph->SetPoint(8565,0.8566,866.8906);
   graph->SetPoint(8566,0.8567,867.4559);
   graph->SetPoint(8567,0.8568,868.0214);
   graph->SetPoint(8568,0.8569,868.5871);
   graph->SetPoint(8569,0.857,869.153);
   graph->SetPoint(8570,0.8571,869.719);
   graph->SetPoint(8571,0.8572,870.2853);
   graph->SetPoint(8572,0.8573,870.8518);
   graph->SetPoint(8573,0.8574,871.4184);
   graph->SetPoint(8574,0.8575,871.9853);
   graph->SetPoint(8575,0.8576,872.5523);
   graph->SetPoint(8576,0.8577,873.1195);
   graph->SetPoint(8577,0.8578,873.6869);
   graph->SetPoint(8578,0.8579,874.2545);
   graph->SetPoint(8579,0.858,874.8223);
   graph->SetPoint(8580,0.8581,875.3903);
   graph->SetPoint(8581,0.8582,875.9585);
   graph->SetPoint(8582,0.8583,876.5268);
   graph->SetPoint(8583,0.8584,877.0954);
   graph->SetPoint(8584,0.8585,877.6641);
   graph->SetPoint(8585,0.8586,878.2331);
   graph->SetPoint(8586,0.8587,878.8022);
   graph->SetPoint(8587,0.8588,879.3715);
   graph->SetPoint(8588,0.8589,879.941);
   graph->SetPoint(8589,0.859,880.5107);
   graph->SetPoint(8590,0.8591,881.0806);
   graph->SetPoint(8591,0.8592,881.6507);
   graph->SetPoint(8592,0.8593,882.2209);
   graph->SetPoint(8593,0.8594,882.7914);
   graph->SetPoint(8594,0.8595,883.362);
   graph->SetPoint(8595,0.8596,883.9328);
   graph->SetPoint(8596,0.8597,884.5039);
   graph->SetPoint(8597,0.8598,885.0751);
   graph->SetPoint(8598,0.8599,885.6465);
   graph->SetPoint(8599,0.86,886.2181);
   graph->SetPoint(8600,0.8601,886.7898);
   graph->SetPoint(8601,0.8602,887.3618);
   graph->SetPoint(8602,0.8603,887.934);
   graph->SetPoint(8603,0.8604,888.5063);
   graph->SetPoint(8604,0.8605,889.0788);
   graph->SetPoint(8605,0.8606,889.6516);
   graph->SetPoint(8606,0.8607,890.2245);
   graph->SetPoint(8607,0.8608,890.7976);
   graph->SetPoint(8608,0.8609,891.3709);
   graph->SetPoint(8609,0.861,891.9443);
   graph->SetPoint(8610,0.8611,892.518);
   graph->SetPoint(8611,0.8612,893.0919);
   graph->SetPoint(8612,0.8613,893.6659);
   graph->SetPoint(8613,0.8614,894.2401);
   graph->SetPoint(8614,0.8615,894.8145);
   graph->SetPoint(8615,0.8616,895.3892);
   graph->SetPoint(8616,0.8617,895.9639);
   graph->SetPoint(8617,0.8618,896.5389);
   graph->SetPoint(8618,0.8619,897.1141);
   graph->SetPoint(8619,0.862,897.6895);
   graph->SetPoint(8620,0.8621,898.265);
   graph->SetPoint(8621,0.8622,898.8408);
   graph->SetPoint(8622,0.8623,899.4167);
   graph->SetPoint(8623,0.8624,899.9928);
   graph->SetPoint(8624,0.8625,900.5691);
   graph->SetPoint(8625,0.8626,901.1456);
   graph->SetPoint(8626,0.8627,901.7223);
   graph->SetPoint(8627,0.8628,902.2991);
   graph->SetPoint(8628,0.8629,902.8762);
   graph->SetPoint(8629,0.863,903.4534);
   graph->SetPoint(8630,0.8631,904.0308);
   graph->SetPoint(8631,0.8632,904.6085);
   graph->SetPoint(8632,0.8633,905.1863);
   graph->SetPoint(8633,0.8634,905.7642);
   graph->SetPoint(8634,0.8635,906.3424);
   graph->SetPoint(8635,0.8636,906.9208);
   graph->SetPoint(8636,0.8637,907.4993);
   graph->SetPoint(8637,0.8638,908.0781);
   graph->SetPoint(8638,0.8639,908.657);
   graph->SetPoint(8639,0.864,909.2361);
   graph->SetPoint(8640,0.8641,909.8154);
   graph->SetPoint(8641,0.8642,910.3949);
   graph->SetPoint(8642,0.8643,910.9746);
   graph->SetPoint(8643,0.8644,911.5544);
   graph->SetPoint(8644,0.8645,912.1345);
   graph->SetPoint(8645,0.8646,912.7147);
   graph->SetPoint(8646,0.8647,913.2951);
   graph->SetPoint(8647,0.8648,913.8757);
   graph->SetPoint(8648,0.8649,914.4565);
   graph->SetPoint(8649,0.865,915.0375);
   graph->SetPoint(8650,0.8651,915.6186);
   graph->SetPoint(8651,0.8652,916.2);
   graph->SetPoint(8652,0.8653,916.7815);
   graph->SetPoint(8653,0.8654,917.3632);
   graph->SetPoint(8654,0.8655,917.9452);
   graph->SetPoint(8655,0.8656,918.5272);
   graph->SetPoint(8656,0.8657,919.1095);
   graph->SetPoint(8657,0.8658,919.692);
   graph->SetPoint(8658,0.8659,920.2746);
   graph->SetPoint(8659,0.866,920.8575);
   graph->SetPoint(8660,0.8661,921.4405);
   graph->SetPoint(8661,0.8662,922.0237);
   graph->SetPoint(8662,0.8663,922.6071);
   graph->SetPoint(8663,0.8664,923.1907);
   graph->SetPoint(8664,0.8665,923.7745);
   graph->SetPoint(8665,0.8666,924.3584);
   graph->SetPoint(8666,0.8667,924.9425);
   graph->SetPoint(8667,0.8668,925.5269);
   graph->SetPoint(8668,0.8669,926.1114);
   graph->SetPoint(8669,0.867,926.6961);
   graph->SetPoint(8670,0.8671,927.2809);
   graph->SetPoint(8671,0.8672,927.866);
   graph->SetPoint(8672,0.8673,928.4513);
   graph->SetPoint(8673,0.8674,929.0367);
   graph->SetPoint(8674,0.8675,929.6223);
   graph->SetPoint(8675,0.8676,930.2081);
   graph->SetPoint(8676,0.8677,930.7941);
   graph->SetPoint(8677,0.8678,931.3803);
   graph->SetPoint(8678,0.8679,931.9666);
   graph->SetPoint(8679,0.868,932.5532);
   graph->SetPoint(8680,0.8681,933.1399);
   graph->SetPoint(8681,0.8682,933.7268);
   graph->SetPoint(8682,0.8683,934.3139);
   graph->SetPoint(8683,0.8684,934.9012);
   graph->SetPoint(8684,0.8685,935.4886);
   graph->SetPoint(8685,0.8686,936.0763);
   graph->SetPoint(8686,0.8687,936.6641);
   graph->SetPoint(8687,0.8688,937.2521);
   graph->SetPoint(8688,0.8689,937.8403);
   graph->SetPoint(8689,0.869,938.4287);
   graph->SetPoint(8690,0.8691,939.0173);
   graph->SetPoint(8691,0.8692,939.606);
   graph->SetPoint(8692,0.8693,940.195);
   graph->SetPoint(8693,0.8694,940.7841);
   graph->SetPoint(8694,0.8695,941.3734);
   graph->SetPoint(8695,0.8696,941.9629);
   graph->SetPoint(8696,0.8697,942.5526);
   graph->SetPoint(8697,0.8698,943.1424);
   graph->SetPoint(8698,0.8699,943.7325);
   graph->SetPoint(8699,0.87,944.3227);
   graph->SetPoint(8700,0.8701,944.9131);
   graph->SetPoint(8701,0.8702,945.5037);
   graph->SetPoint(8702,0.8703,946.0944);
   graph->SetPoint(8703,0.8704,946.6854);
   graph->SetPoint(8704,0.8705,947.2765);
   graph->SetPoint(8705,0.8706,947.8679);
   graph->SetPoint(8706,0.8707,948.4594);
   graph->SetPoint(8707,0.8708,949.051);
   graph->SetPoint(8708,0.8709,949.6429);
   graph->SetPoint(8709,0.871,950.235);
   graph->SetPoint(8710,0.8711,950.8272);
   graph->SetPoint(8711,0.8712,951.4196);
   graph->SetPoint(8712,0.8713,952.0122);
   graph->SetPoint(8713,0.8714,952.605);
   graph->SetPoint(8714,0.8715,953.198);
   graph->SetPoint(8715,0.8716,953.7911);
   graph->SetPoint(8716,0.8717,954.3845);
   graph->SetPoint(8717,0.8718,954.978);
   graph->SetPoint(8718,0.8719,955.5717);
   graph->SetPoint(8719,0.872,956.1656);
   graph->SetPoint(8720,0.8721,956.7596);
   graph->SetPoint(8721,0.8722,957.3539);
   graph->SetPoint(8722,0.8723,957.9483);
   graph->SetPoint(8723,0.8724,958.5429);
   graph->SetPoint(8724,0.8725,959.1377);
   graph->SetPoint(8725,0.8726,959.7327);
   graph->SetPoint(8726,0.8727,960.3278);
   graph->SetPoint(8727,0.8728,960.9232);
   graph->SetPoint(8728,0.8729,961.5187);
   graph->SetPoint(8729,0.873,962.1144);
   graph->SetPoint(8730,0.8731,962.7103);
   graph->SetPoint(8731,0.8732,963.3063);
   graph->SetPoint(8732,0.8733,963.9026);
   graph->SetPoint(8733,0.8734,964.499);
   graph->SetPoint(8734,0.8735,965.0956);
   graph->SetPoint(8735,0.8736,965.6924);
   graph->SetPoint(8736,0.8737,966.2894);
   graph->SetPoint(8737,0.8738,966.8865);
   graph->SetPoint(8738,0.8739,967.4838);
   graph->SetPoint(8739,0.874,968.0814);
   graph->SetPoint(8740,0.8741,968.6791);
   graph->SetPoint(8741,0.8742,969.2769);
   graph->SetPoint(8742,0.8743,969.875);
   graph->SetPoint(8743,0.8744,970.4732);
   graph->SetPoint(8744,0.8745,971.0716);
   graph->SetPoint(8745,0.8746,971.6702);
   graph->SetPoint(8746,0.8747,972.269);
   graph->SetPoint(8747,0.8748,972.868);
   graph->SetPoint(8748,0.8749,973.4671);
   graph->SetPoint(8749,0.875,974.0665);
   graph->SetPoint(8750,0.8751,974.666);
   graph->SetPoint(8751,0.8752,975.2656);
   graph->SetPoint(8752,0.8753,975.8655);
   graph->SetPoint(8753,0.8754,976.4656);
   graph->SetPoint(8754,0.8755,977.0658);
   graph->SetPoint(8755,0.8756,977.6662);
   graph->SetPoint(8756,0.8757,978.2668);
   graph->SetPoint(8757,0.8758,978.8675);
   graph->SetPoint(8758,0.8759,979.4685);
   graph->SetPoint(8759,0.876,980.0696);
   graph->SetPoint(8760,0.8761,980.6709);
   graph->SetPoint(8761,0.8762,981.2724);
   graph->SetPoint(8762,0.8763,981.8741);
   graph->SetPoint(8763,0.8764,982.4759);
   graph->SetPoint(8764,0.8765,983.0779);
   graph->SetPoint(8765,0.8766,983.6802);
   graph->SetPoint(8766,0.8767,984.2825);
   graph->SetPoint(8767,0.8768,984.8851);
   graph->SetPoint(8768,0.8769,985.4879);
   graph->SetPoint(8769,0.877,986.0908);
   graph->SetPoint(8770,0.8771,986.6939);
   graph->SetPoint(8771,0.8772,987.2972);
   graph->SetPoint(8772,0.8773,987.9006);
   graph->SetPoint(8773,0.8774,988.5043);
   graph->SetPoint(8774,0.8775,989.1081);
   graph->SetPoint(8775,0.8776,989.7121);
   graph->SetPoint(8776,0.8777,990.3163);
   graph->SetPoint(8777,0.8778,990.9206);
   graph->SetPoint(8778,0.8779,991.5252);
   graph->SetPoint(8779,0.878,992.1299);
   graph->SetPoint(8780,0.8781,992.7348);
   graph->SetPoint(8781,0.8782,993.3398);
   graph->SetPoint(8782,0.8783,993.9451);
   graph->SetPoint(8783,0.8784,994.5505);
   graph->SetPoint(8784,0.8785,995.1561);
   graph->SetPoint(8785,0.8786,995.7619);
   graph->SetPoint(8786,0.8787,996.3679);
   graph->SetPoint(8787,0.8788,996.974);
   graph->SetPoint(8788,0.8789,997.5804);
   graph->SetPoint(8789,0.879,998.1869);
   graph->SetPoint(8790,0.8791,998.7936);
   graph->SetPoint(8791,0.8792,999.4004);
   graph->SetPoint(8792,0.8793,1000.007);
   graph->SetPoint(8793,0.8794,1000.615);
   graph->SetPoint(8794,0.8795,1001.222);
   graph->SetPoint(8795,0.8796,1001.83);
   graph->SetPoint(8796,0.8797,1002.437);
   graph->SetPoint(8797,0.8798,1003.045);
   graph->SetPoint(8798,0.8799,1003.653);
   graph->SetPoint(8799,0.88,1004.262);
   graph->SetPoint(8800,0.8801,1004.87);
   graph->SetPoint(8801,0.8802,1005.479);
   graph->SetPoint(8802,0.8803,1006.088);
   graph->SetPoint(8803,0.8804,1006.697);
   graph->SetPoint(8804,0.8805,1007.306);
   graph->SetPoint(8805,0.8806,1007.915);
   graph->SetPoint(8806,0.8807,1008.525);
   graph->SetPoint(8807,0.8808,1009.134);
   graph->SetPoint(8808,0.8809,1009.744);
   graph->SetPoint(8809,0.881,1010.354);
   graph->SetPoint(8810,0.8811,1010.965);
   graph->SetPoint(8811,0.8812,1011.575);
   graph->SetPoint(8812,0.8813,1012.186);
   graph->SetPoint(8813,0.8814,1012.796);
   graph->SetPoint(8814,0.8815,1013.407);
   graph->SetPoint(8815,0.8816,1014.018);
   graph->SetPoint(8816,0.8817,1014.63);
   graph->SetPoint(8817,0.8818,1015.241);
   graph->SetPoint(8818,0.8819,1015.853);
   graph->SetPoint(8819,0.882,1016.465);
   graph->SetPoint(8820,0.8821,1017.077);
   graph->SetPoint(8821,0.8822,1017.689);
   graph->SetPoint(8822,0.8823,1018.301);
   graph->SetPoint(8823,0.8824,1018.914);
   graph->SetPoint(8824,0.8825,1019.526);
   graph->SetPoint(8825,0.8826,1020.139);
   graph->SetPoint(8826,0.8827,1020.752);
   graph->SetPoint(8827,0.8828,1021.366);
   graph->SetPoint(8828,0.8829,1021.979);
   graph->SetPoint(8829,0.883,1022.593);
   graph->SetPoint(8830,0.8831,1023.206);
   graph->SetPoint(8831,0.8832,1023.82);
   graph->SetPoint(8832,0.8833,1024.434);
   graph->SetPoint(8833,0.8834,1025.049);
   graph->SetPoint(8834,0.8835,1025.663);
   graph->SetPoint(8835,0.8836,1026.278);
   graph->SetPoint(8836,0.8837,1026.893);
   graph->SetPoint(8837,0.8838,1027.508);
   graph->SetPoint(8838,0.8839,1028.123);
   graph->SetPoint(8839,0.884,1028.738);
   graph->SetPoint(8840,0.8841,1029.354);
   graph->SetPoint(8841,0.8842,1029.969);
   graph->SetPoint(8842,0.8843,1030.585);
   graph->SetPoint(8843,0.8844,1031.201);
   graph->SetPoint(8844,0.8845,1031.818);
   graph->SetPoint(8845,0.8846,1032.434);
   graph->SetPoint(8846,0.8847,1033.05);
   graph->SetPoint(8847,0.8848,1033.667);
   graph->SetPoint(8848,0.8849,1034.284);
   graph->SetPoint(8849,0.885,1034.901);
   graph->SetPoint(8850,0.8851,1035.519);
   graph->SetPoint(8851,0.8852,1036.136);
   graph->SetPoint(8852,0.8853,1036.754);
   graph->SetPoint(8853,0.8854,1037.371);
   graph->SetPoint(8854,0.8855,1037.989);
   graph->SetPoint(8855,0.8856,1038.608);
   graph->SetPoint(8856,0.8857,1039.226);
   graph->SetPoint(8857,0.8858,1039.844);
   graph->SetPoint(8858,0.8859,1040.463);
   graph->SetPoint(8859,0.886,1041.082);
   graph->SetPoint(8860,0.8861,1041.701);
   graph->SetPoint(8861,0.8862,1042.32);
   graph->SetPoint(8862,0.8863,1042.939);
   graph->SetPoint(8863,0.8864,1043.559);
   graph->SetPoint(8864,0.8865,1044.179);
   graph->SetPoint(8865,0.8866,1044.799);
   graph->SetPoint(8866,0.8867,1045.419);
   graph->SetPoint(8867,0.8868,1046.039);
   graph->SetPoint(8868,0.8869,1046.659);
   graph->SetPoint(8869,0.887,1047.28);
   graph->SetPoint(8870,0.8871,1047.901);
   graph->SetPoint(8871,0.8872,1048.522);
   graph->SetPoint(8872,0.8873,1049.143);
   graph->SetPoint(8873,0.8874,1049.764);
   graph->SetPoint(8874,0.8875,1050.385);
   graph->SetPoint(8875,0.8876,1051.007);
   graph->SetPoint(8876,0.8877,1051.629);
   graph->SetPoint(8877,0.8878,1052.251);
   graph->SetPoint(8878,0.8879,1052.873);
   graph->SetPoint(8879,0.888,1053.495);
   graph->SetPoint(8880,0.8881,1054.118);
   graph->SetPoint(8881,0.8882,1054.741);
   graph->SetPoint(8882,0.8883,1055.363);
   graph->SetPoint(8883,0.8884,1055.986);
   graph->SetPoint(8884,0.8885,1056.61);
   graph->SetPoint(8885,0.8886,1057.233);
   graph->SetPoint(8886,0.8887,1057.856);
   graph->SetPoint(8887,0.8888,1058.48);
   graph->SetPoint(8888,0.8889,1059.104);
   graph->SetPoint(8889,0.889,1059.728);
   graph->SetPoint(8890,0.8891,1060.352);
   graph->SetPoint(8891,0.8892,1060.977);
   graph->SetPoint(8892,0.8893,1061.601);
   graph->SetPoint(8893,0.8894,1062.226);
   graph->SetPoint(8894,0.8895,1062.851);
   graph->SetPoint(8895,0.8896,1063.476);
   graph->SetPoint(8896,0.8897,1064.101);
   graph->SetPoint(8897,0.8898,1064.727);
   graph->SetPoint(8898,0.8899,1065.352);
   graph->SetPoint(8899,0.89,1065.978);
   graph->SetPoint(8900,0.8901,1066.604);
   graph->SetPoint(8901,0.8902,1067.23);
   graph->SetPoint(8902,0.8903,1067.857);
   graph->SetPoint(8903,0.8904,1068.483);
   graph->SetPoint(8904,0.8905,1069.11);
   graph->SetPoint(8905,0.8906,1069.736);
   graph->SetPoint(8906,0.8907,1070.363);
   graph->SetPoint(8907,0.8908,1070.991);
   graph->SetPoint(8908,0.8909,1071.618);
   graph->SetPoint(8909,0.891,1072.245);
   graph->SetPoint(8910,0.8911,1072.873);
   graph->SetPoint(8911,0.8912,1073.501);
   graph->SetPoint(8912,0.8913,1074.129);
   graph->SetPoint(8913,0.8914,1074.757);
   graph->SetPoint(8914,0.8915,1075.385);
   graph->SetPoint(8915,0.8916,1076.014);
   graph->SetPoint(8916,0.8917,1076.643);
   graph->SetPoint(8917,0.8918,1077.272);
   graph->SetPoint(8918,0.8919,1077.901);
   graph->SetPoint(8919,0.892,1078.53);
   graph->SetPoint(8920,0.8921,1079.159);
   graph->SetPoint(8921,0.8922,1079.789);
   graph->SetPoint(8922,0.8923,1080.418);
   graph->SetPoint(8923,0.8924,1081.048);
   graph->SetPoint(8924,0.8925,1081.678);
   graph->SetPoint(8925,0.8926,1082.309);
   graph->SetPoint(8926,0.8927,1082.939);
   graph->SetPoint(8927,0.8928,1083.57);
   graph->SetPoint(8928,0.8929,1084.2);
   graph->SetPoint(8929,0.893,1084.831);
   graph->SetPoint(8930,0.8931,1085.462);
   graph->SetPoint(8931,0.8932,1086.094);
   graph->SetPoint(8932,0.8933,1086.725);
   graph->SetPoint(8933,0.8934,1087.357);
   graph->SetPoint(8934,0.8935,1087.988);
   graph->SetPoint(8935,0.8936,1088.62);
   graph->SetPoint(8936,0.8937,1089.252);
   graph->SetPoint(8937,0.8938,1089.885);
   graph->SetPoint(8938,0.8939,1090.517);
   graph->SetPoint(8939,0.894,1091.15);
   graph->SetPoint(8940,0.8941,1091.783);
   graph->SetPoint(8941,0.8942,1092.416);
   graph->SetPoint(8942,0.8943,1093.049);
   graph->SetPoint(8943,0.8944,1093.682);
   graph->SetPoint(8944,0.8945,1094.315);
   graph->SetPoint(8945,0.8946,1094.949);
   graph->SetPoint(8946,0.8947,1095.583);
   graph->SetPoint(8947,0.8948,1096.217);
   graph->SetPoint(8948,0.8949,1096.851);
   graph->SetPoint(8949,0.895,1097.485);
   graph->SetPoint(8950,0.8951,1098.12);
   graph->SetPoint(8951,0.8952,1098.754);
   graph->SetPoint(8952,0.8953,1099.389);
   graph->SetPoint(8953,0.8954,1100.024);
   graph->SetPoint(8954,0.8955,1100.659);
   graph->SetPoint(8955,0.8956,1101.295);
   graph->SetPoint(8956,0.8957,1101.93);
   graph->SetPoint(8957,0.8958,1102.566);
   graph->SetPoint(8958,0.8959,1103.202);
   graph->SetPoint(8959,0.896,1103.838);
   graph->SetPoint(8960,0.8961,1104.474);
   graph->SetPoint(8961,0.8962,1105.11);
   graph->SetPoint(8962,0.8963,1105.747);
   graph->SetPoint(8963,0.8964,1106.383);
   graph->SetPoint(8964,0.8965,1107.02);
   graph->SetPoint(8965,0.8966,1107.657);
   graph->SetPoint(8966,0.8967,1108.294);
   graph->SetPoint(8967,0.8968,1108.932);
   graph->SetPoint(8968,0.8969,1109.569);
   graph->SetPoint(8969,0.897,1110.207);
   graph->SetPoint(8970,0.8971,1110.845);
   graph->SetPoint(8971,0.8972,1111.483);
   graph->SetPoint(8972,0.8973,1112.121);
   graph->SetPoint(8973,0.8974,1112.759);
   graph->SetPoint(8974,0.8975,1113.398);
   graph->SetPoint(8975,0.8976,1114.037);
   graph->SetPoint(8976,0.8977,1114.676);
   graph->SetPoint(8977,0.8978,1115.315);
   graph->SetPoint(8978,0.8979,1115.954);
   graph->SetPoint(8979,0.898,1116.593);
   graph->SetPoint(8980,0.8981,1117.233);
   graph->SetPoint(8981,0.8982,1117.872);
   graph->SetPoint(8982,0.8983,1118.512);
   graph->SetPoint(8983,0.8984,1119.152);
   graph->SetPoint(8984,0.8985,1119.793);
   graph->SetPoint(8985,0.8986,1120.433);
   graph->SetPoint(8986,0.8987,1121.073);
   graph->SetPoint(8987,0.8988,1121.714);
   graph->SetPoint(8988,0.8989,1122.355);
   graph->SetPoint(8989,0.899,1122.996);
   graph->SetPoint(8990,0.8991,1123.637);
   graph->SetPoint(8991,0.8992,1124.279);
   graph->SetPoint(8992,0.8993,1124.92);
   graph->SetPoint(8993,0.8994,1125.562);
   graph->SetPoint(8994,0.8995,1126.204);
   graph->SetPoint(8995,0.8996,1126.846);
   graph->SetPoint(8996,0.8997,1127.488);
   graph->SetPoint(8997,0.8998,1128.13);
   graph->SetPoint(8998,0.8999,1128.773);
   graph->SetPoint(8999,0.9,1129.416);
   graph->SetPoint(9000,0.9001,1130.059);
   graph->SetPoint(9001,0.9002,1130.702);
   graph->SetPoint(9002,0.9003,1131.345);
   graph->SetPoint(9003,0.9004,1131.988);
   graph->SetPoint(9004,0.9005,1132.632);
   graph->SetPoint(9005,0.9006,1133.275);
   graph->SetPoint(9006,0.9007,1133.919);
   graph->SetPoint(9007,0.9008,1134.563);
   graph->SetPoint(9008,0.9009,1135.208);
   graph->SetPoint(9009,0.901,1135.852);
   graph->SetPoint(9010,0.9011,1136.497);
   graph->SetPoint(9011,0.9012,1137.141);
   graph->SetPoint(9012,0.9013,1137.786);
   graph->SetPoint(9013,0.9014,1138.431);
   graph->SetPoint(9014,0.9015,1139.076);
   graph->SetPoint(9015,0.9016,1139.722);
   graph->SetPoint(9016,0.9017,1140.367);
   graph->SetPoint(9017,0.9018,1141.013);
   graph->SetPoint(9018,0.9019,1141.659);
   graph->SetPoint(9019,0.902,1142.305);
   graph->SetPoint(9020,0.9021,1142.951);
   graph->SetPoint(9021,0.9022,1143.597);
   graph->SetPoint(9022,0.9023,1144.244);
   graph->SetPoint(9023,0.9024,1144.891);
   graph->SetPoint(9024,0.9025,1145.537);
   graph->SetPoint(9025,0.9026,1146.184);
   graph->SetPoint(9026,0.9027,1146.832);
   graph->SetPoint(9027,0.9028,1147.479);
   graph->SetPoint(9028,0.9029,1148.127);
   graph->SetPoint(9029,0.903,1148.774);
   graph->SetPoint(9030,0.9031,1149.422);
   graph->SetPoint(9031,0.9032,1150.07);
   graph->SetPoint(9032,0.9033,1150.718);
   graph->SetPoint(9033,0.9034,1151.367);
   graph->SetPoint(9034,0.9035,1152.015);
   graph->SetPoint(9035,0.9036,1152.664);
   graph->SetPoint(9036,0.9037,1153.313);
   graph->SetPoint(9037,0.9038,1153.962);
   graph->SetPoint(9038,0.9039,1154.611);
   graph->SetPoint(9039,0.904,1155.26);
   graph->SetPoint(9040,0.9041,1155.91);
   graph->SetPoint(9041,0.9042,1156.559);
   graph->SetPoint(9042,0.9043,1157.209);
   graph->SetPoint(9043,0.9044,1157.859);
   graph->SetPoint(9044,0.9045,1158.509);
   graph->SetPoint(9045,0.9046,1159.16);
   graph->SetPoint(9046,0.9047,1159.81);
   graph->SetPoint(9047,0.9048,1160.461);
   graph->SetPoint(9048,0.9049,1161.111);
   graph->SetPoint(9049,0.905,1161.762);
   graph->SetPoint(9050,0.9051,1162.414);
   graph->SetPoint(9051,0.9052,1163.065);
   graph->SetPoint(9052,0.9053,1163.716);
   graph->SetPoint(9053,0.9054,1164.368);
   graph->SetPoint(9054,0.9055,1165.02);
   graph->SetPoint(9055,0.9056,1165.672);
   graph->SetPoint(9056,0.9057,1166.324);
   graph->SetPoint(9057,0.9058,1166.976);
   graph->SetPoint(9058,0.9059,1167.629);
   graph->SetPoint(9059,0.906,1168.281);
   graph->SetPoint(9060,0.9061,1168.934);
   graph->SetPoint(9061,0.9062,1169.587);
   graph->SetPoint(9062,0.9063,1170.24);
   graph->SetPoint(9063,0.9064,1170.893);
   graph->SetPoint(9064,0.9065,1171.547);
   graph->SetPoint(9065,0.9066,1172.2);
   graph->SetPoint(9066,0.9067,1172.854);
   graph->SetPoint(9067,0.9068,1173.508);
   graph->SetPoint(9068,0.9069,1174.162);
   graph->SetPoint(9069,0.907,1174.816);
   graph->SetPoint(9070,0.9071,1175.471);
   graph->SetPoint(9071,0.9072,1176.125);
   graph->SetPoint(9072,0.9073,1176.78);
   graph->SetPoint(9073,0.9074,1177.435);
   graph->SetPoint(9074,0.9075,1178.09);
   graph->SetPoint(9075,0.9076,1178.745);
   graph->SetPoint(9076,0.9077,1179.4);
   graph->SetPoint(9077,0.9078,1180.056);
   graph->SetPoint(9078,0.9079,1180.712);
   graph->SetPoint(9079,0.908,1181.368);
   graph->SetPoint(9080,0.9081,1182.024);
   graph->SetPoint(9081,0.9082,1182.68);
   graph->SetPoint(9082,0.9083,1183.336);
   graph->SetPoint(9083,0.9084,1183.993);
   graph->SetPoint(9084,0.9085,1184.649);
   graph->SetPoint(9085,0.9086,1185.306);
   graph->SetPoint(9086,0.9087,1185.963);
   graph->SetPoint(9087,0.9088,1186.62);
   graph->SetPoint(9088,0.9089,1187.278);
   graph->SetPoint(9089,0.909,1187.935);
   graph->SetPoint(9090,0.9091,1188.593);
   graph->SetPoint(9091,0.9092,1189.25);
   graph->SetPoint(9092,0.9093,1189.908);
   graph->SetPoint(9093,0.9094,1190.567);
   graph->SetPoint(9094,0.9095,1191.225);
   graph->SetPoint(9095,0.9096,1191.883);
   graph->SetPoint(9096,0.9097,1192.542);
   graph->SetPoint(9097,0.9098,1193.201);
   graph->SetPoint(9098,0.9099,1193.86);
   graph->SetPoint(9099,0.91,1194.519);
   graph->SetPoint(9100,0.9101,1195.178);
   graph->SetPoint(9101,0.9102,1195.837);
   graph->SetPoint(9102,0.9103,1196.497);
   graph->SetPoint(9103,0.9104,1197.157);
   graph->SetPoint(9104,0.9105,1197.817);
   graph->SetPoint(9105,0.9106,1198.477);
   graph->SetPoint(9106,0.9107,1199.137);
   graph->SetPoint(9107,0.9108,1199.797);
   graph->SetPoint(9108,0.9109,1200.458);
   graph->SetPoint(9109,0.911,1201.118);
   graph->SetPoint(9110,0.9111,1201.779);
   graph->SetPoint(9111,0.9112,1202.44);
   graph->SetPoint(9112,0.9113,1203.102);
   graph->SetPoint(9113,0.9114,1203.763);
   graph->SetPoint(9114,0.9115,1204.424);
   graph->SetPoint(9115,0.9116,1205.086);
   graph->SetPoint(9116,0.9117,1205.748);
   graph->SetPoint(9117,0.9118,1206.41);
   graph->SetPoint(9118,0.9119,1207.072);
   graph->SetPoint(9119,0.912,1207.734);
   graph->SetPoint(9120,0.9121,1208.397);
   graph->SetPoint(9121,0.9122,1209.059);
   graph->SetPoint(9122,0.9123,1209.722);
   graph->SetPoint(9123,0.9124,1210.385);
   graph->SetPoint(9124,0.9125,1211.048);
   graph->SetPoint(9125,0.9126,1211.711);
   graph->SetPoint(9126,0.9127,1212.375);
   graph->SetPoint(9127,0.9128,1213.038);
   graph->SetPoint(9128,0.9129,1213.702);
   graph->SetPoint(9129,0.913,1214.366);
   graph->SetPoint(9130,0.9131,1215.03);
   graph->SetPoint(9131,0.9132,1215.694);
   graph->SetPoint(9132,0.9133,1216.359);
   graph->SetPoint(9133,0.9134,1217.023);
   graph->SetPoint(9134,0.9135,1217.688);
   graph->SetPoint(9135,0.9136,1218.353);
   graph->SetPoint(9136,0.9137,1219.018);
   graph->SetPoint(9137,0.9138,1219.683);
   graph->SetPoint(9138,0.9139,1220.348);
   graph->SetPoint(9139,0.914,1221.014);
   graph->SetPoint(9140,0.9141,1221.68);
   graph->SetPoint(9141,0.9142,1222.345);
   graph->SetPoint(9142,0.9143,1223.011);
   graph->SetPoint(9143,0.9144,1223.677);
   graph->SetPoint(9144,0.9145,1224.344);
   graph->SetPoint(9145,0.9146,1225.01);
   graph->SetPoint(9146,0.9147,1225.677);
   graph->SetPoint(9147,0.9148,1226.343);
   graph->SetPoint(9148,0.9149,1227.01);
   graph->SetPoint(9149,0.915,1227.677);
   graph->SetPoint(9150,0.9151,1228.345);
   graph->SetPoint(9151,0.9152,1229.012);
   graph->SetPoint(9152,0.9153,1229.68);
   graph->SetPoint(9153,0.9154,1230.347);
   graph->SetPoint(9154,0.9155,1231.015);
   graph->SetPoint(9155,0.9156,1231.683);
   graph->SetPoint(9156,0.9157,1232.351);
   graph->SetPoint(9157,0.9158,1233.02);
   graph->SetPoint(9158,0.9159,1233.688);
   graph->SetPoint(9159,0.916,1234.357);
   graph->SetPoint(9160,0.9161,1235.026);
   graph->SetPoint(9161,0.9162,1235.695);
   graph->SetPoint(9162,0.9163,1236.364);
   graph->SetPoint(9163,0.9164,1237.033);
   graph->SetPoint(9164,0.9165,1237.703);
   graph->SetPoint(9165,0.9166,1238.372);
   graph->SetPoint(9166,0.9167,1239.042);
   graph->SetPoint(9167,0.9168,1239.712);
   graph->SetPoint(9168,0.9169,1240.382);
   graph->SetPoint(9169,0.917,1241.052);
   graph->SetPoint(9170,0.9171,1241.723);
   graph->SetPoint(9171,0.9172,1242.393);
   graph->SetPoint(9172,0.9173,1243.064);
   graph->SetPoint(9173,0.9174,1243.735);
   graph->SetPoint(9174,0.9175,1244.406);
   graph->SetPoint(9175,0.9176,1245.077);
   graph->SetPoint(9176,0.9177,1245.748);
   graph->SetPoint(9177,0.9178,1246.42);
   graph->SetPoint(9178,0.9179,1247.091);
   graph->SetPoint(9179,0.918,1247.763);
   graph->SetPoint(9180,0.9181,1248.435);
   graph->SetPoint(9181,0.9182,1249.107);
   graph->SetPoint(9182,0.9183,1249.78);
   graph->SetPoint(9183,0.9184,1250.452);
   graph->SetPoint(9184,0.9185,1251.125);
   graph->SetPoint(9185,0.9186,1251.797);
   graph->SetPoint(9186,0.9187,1252.47);
   graph->SetPoint(9187,0.9188,1253.143);
   graph->SetPoint(9188,0.9189,1253.816);
   graph->SetPoint(9189,0.919,1254.49);
   graph->SetPoint(9190,0.9191,1255.163);
   graph->SetPoint(9191,0.9192,1255.837);
   graph->SetPoint(9192,0.9193,1256.511);
   graph->SetPoint(9193,0.9194,1257.185);
   graph->SetPoint(9194,0.9195,1257.859);
   graph->SetPoint(9195,0.9196,1258.533);
   graph->SetPoint(9196,0.9197,1259.208);
   graph->SetPoint(9197,0.9198,1259.882);
   graph->SetPoint(9198,0.9199,1260.557);
   graph->SetPoint(9199,0.92,1261.232);
   graph->SetPoint(9200,0.9201,1261.907);
   graph->SetPoint(9201,0.9202,1262.582);
   graph->SetPoint(9202,0.9203,1263.258);
   graph->SetPoint(9203,0.9204,1263.933);
   graph->SetPoint(9204,0.9205,1264.609);
   graph->SetPoint(9205,0.9206,1265.285);
   graph->SetPoint(9206,0.9207,1265.961);
   graph->SetPoint(9207,0.9208,1266.637);
   graph->SetPoint(9208,0.9209,1267.313);
   graph->SetPoint(9209,0.921,1267.99);
   graph->SetPoint(9210,0.9211,1268.667);
   graph->SetPoint(9211,0.9212,1269.343);
   graph->SetPoint(9212,0.9213,1270.02);
   graph->SetPoint(9213,0.9214,1270.697);
   graph->SetPoint(9214,0.9215,1271.375);
   graph->SetPoint(9215,0.9216,1272.052);
   graph->SetPoint(9216,0.9217,1272.73);
   graph->SetPoint(9217,0.9218,1273.407);
   graph->SetPoint(9218,0.9219,1274.085);
   graph->SetPoint(9219,0.922,1274.763);
   graph->SetPoint(9220,0.9221,1275.441);
   graph->SetPoint(9221,0.9222,1276.12);
   graph->SetPoint(9222,0.9223,1276.798);
   graph->SetPoint(9223,0.9224,1277.477);
   graph->SetPoint(9224,0.9225,1278.156);
   graph->SetPoint(9225,0.9226,1278.835);
   graph->SetPoint(9226,0.9227,1279.514);
   graph->SetPoint(9227,0.9228,1280.193);
   graph->SetPoint(9228,0.9229,1280.872);
   graph->SetPoint(9229,0.923,1281.552);
   graph->SetPoint(9230,0.9231,1282.232);
   graph->SetPoint(9231,0.9232,1282.912);
   graph->SetPoint(9232,0.9233,1283.592);
   graph->SetPoint(9233,0.9234,1284.272);
   graph->SetPoint(9234,0.9235,1284.952);
   graph->SetPoint(9235,0.9236,1285.633);
   graph->SetPoint(9236,0.9237,1286.313);
   graph->SetPoint(9237,0.9238,1286.994);
   graph->SetPoint(9238,0.9239,1287.675);
   graph->SetPoint(9239,0.924,1288.356);
   graph->SetPoint(9240,0.9241,1289.037);
   graph->SetPoint(9241,0.9242,1289.719);
   graph->SetPoint(9242,0.9243,1290.4);
   graph->SetPoint(9243,0.9244,1291.082);
   graph->SetPoint(9244,0.9245,1291.764);
   graph->SetPoint(9245,0.9246,1292.446);
   graph->SetPoint(9246,0.9247,1293.128);
   graph->SetPoint(9247,0.9248,1293.811);
   graph->SetPoint(9248,0.9249,1294.493);
   graph->SetPoint(9249,0.925,1295.176);
   graph->SetPoint(9250,0.9251,1295.858);
   graph->SetPoint(9251,0.9252,1296.541);
   graph->SetPoint(9252,0.9253,1297.225);
   graph->SetPoint(9253,0.9254,1297.908);
   graph->SetPoint(9254,0.9255,1298.591);
   graph->SetPoint(9255,0.9256,1299.275);
   graph->SetPoint(9256,0.9257,1299.958);
   graph->SetPoint(9257,0.9258,1300.642);
   graph->SetPoint(9258,0.9259,1301.326);
   graph->SetPoint(9259,0.926,1302.01);
   graph->SetPoint(9260,0.9261,1302.695);
   graph->SetPoint(9261,0.9262,1303.379);
   graph->SetPoint(9262,0.9263,1304.064);
   graph->SetPoint(9263,0.9264,1304.749);
   graph->SetPoint(9264,0.9265,1305.434);
   graph->SetPoint(9265,0.9266,1306.119);
   graph->SetPoint(9266,0.9267,1306.804);
   graph->SetPoint(9267,0.9268,1307.489);
   graph->SetPoint(9268,0.9269,1308.175);
   graph->SetPoint(9269,0.927,1308.861);
   graph->SetPoint(9270,0.9271,1309.546);
   graph->SetPoint(9271,0.9272,1310.232);
   graph->SetPoint(9272,0.9273,1310.918);
   graph->SetPoint(9273,0.9274,1311.605);
   graph->SetPoint(9274,0.9275,1312.291);
   graph->SetPoint(9275,0.9276,1312.978);
   graph->SetPoint(9276,0.9277,1313.665);
   graph->SetPoint(9277,0.9278,1314.351);
   graph->SetPoint(9278,0.9279,1315.039);
   graph->SetPoint(9279,0.928,1315.726);
   graph->SetPoint(9280,0.9281,1316.413);
   graph->SetPoint(9281,0.9282,1317.101);
   graph->SetPoint(9282,0.9283,1317.788);
   graph->SetPoint(9283,0.9284,1318.476);
   graph->SetPoint(9284,0.9285,1319.164);
   graph->SetPoint(9285,0.9286,1319.852);
   graph->SetPoint(9286,0.9287,1320.54);
   graph->SetPoint(9287,0.9288,1321.229);
   graph->SetPoint(9288,0.9289,1321.917);
   graph->SetPoint(9289,0.929,1322.606);
   graph->SetPoint(9290,0.9291,1323.295);
   graph->SetPoint(9291,0.9292,1323.984);
   graph->SetPoint(9292,0.9293,1324.673);
   graph->SetPoint(9293,0.9294,1325.362);
   graph->SetPoint(9294,0.9295,1326.052);
   graph->SetPoint(9295,0.9296,1326.742);
   graph->SetPoint(9296,0.9297,1327.431);
   graph->SetPoint(9297,0.9298,1328.121);
   graph->SetPoint(9298,0.9299,1328.811);
   graph->SetPoint(9299,0.93,1329.502);
   graph->SetPoint(9300,0.9301,1330.192);
   graph->SetPoint(9301,0.9302,1330.882);
   graph->SetPoint(9302,0.9303,1331.573);
   graph->SetPoint(9303,0.9304,1332.264);
   graph->SetPoint(9304,0.9305,1332.955);
   graph->SetPoint(9305,0.9306,1333.646);
   graph->SetPoint(9306,0.9307,1334.337);
   graph->SetPoint(9307,0.9308,1335.029);
   graph->SetPoint(9308,0.9309,1335.72);
   graph->SetPoint(9309,0.931,1336.412);
   graph->SetPoint(9310,0.9311,1337.104);
   graph->SetPoint(9311,0.9312,1337.796);
   graph->SetPoint(9312,0.9313,1338.488);
   graph->SetPoint(9313,0.9314,1339.18);
   graph->SetPoint(9314,0.9315,1339.873);
   graph->SetPoint(9315,0.9316,1340.565);
   graph->SetPoint(9316,0.9317,1341.258);
   graph->SetPoint(9317,0.9318,1341.951);
   graph->SetPoint(9318,0.9319,1342.644);
   graph->SetPoint(9319,0.932,1343.337);
   graph->SetPoint(9320,0.9321,1344.031);
   graph->SetPoint(9321,0.9322,1344.724);
   graph->SetPoint(9322,0.9323,1345.418);
   graph->SetPoint(9323,0.9324,1346.112);
   graph->SetPoint(9324,0.9325,1346.806);
   graph->SetPoint(9325,0.9326,1347.5);
   graph->SetPoint(9326,0.9327,1348.194);
   graph->SetPoint(9327,0.9328,1348.888);
   graph->SetPoint(9328,0.9329,1349.583);
   graph->SetPoint(9329,0.933,1350.278);
   graph->SetPoint(9330,0.9331,1350.973);
   graph->SetPoint(9331,0.9332,1351.668);
   graph->SetPoint(9332,0.9333,1352.363);
   graph->SetPoint(9333,0.9334,1353.058);
   graph->SetPoint(9334,0.9335,1353.753);
   graph->SetPoint(9335,0.9336,1354.449);
   graph->SetPoint(9336,0.9337,1355.145);
   graph->SetPoint(9337,0.9338,1355.841);
   graph->SetPoint(9338,0.9339,1356.537);
   graph->SetPoint(9339,0.934,1357.233);
   graph->SetPoint(9340,0.9341,1357.929);
   graph->SetPoint(9341,0.9342,1358.626);
   graph->SetPoint(9342,0.9343,1359.322);
   graph->SetPoint(9343,0.9344,1360.019);
   graph->SetPoint(9344,0.9345,1360.716);
   graph->SetPoint(9345,0.9346,1361.413);
   graph->SetPoint(9346,0.9347,1362.11);
   graph->SetPoint(9347,0.9348,1362.808);
   graph->SetPoint(9348,0.9349,1363.505);
   graph->SetPoint(9349,0.935,1364.203);
   graph->SetPoint(9350,0.9351,1364.901);
   graph->SetPoint(9351,0.9352,1365.599);
   graph->SetPoint(9352,0.9353,1366.297);
   graph->SetPoint(9353,0.9354,1366.995);
   graph->SetPoint(9354,0.9355,1367.694);
   graph->SetPoint(9355,0.9356,1368.392);
   graph->SetPoint(9356,0.9357,1369.091);
   graph->SetPoint(9357,0.9358,1369.79);
   graph->SetPoint(9358,0.9359,1370.489);
   graph->SetPoint(9359,0.936,1371.188);
   graph->SetPoint(9360,0.9361,1371.887);
   graph->SetPoint(9361,0.9362,1372.586);
   graph->SetPoint(9362,0.9363,1373.286);
   graph->SetPoint(9363,0.9364,1373.986);
   graph->SetPoint(9364,0.9365,1374.686);
   graph->SetPoint(9365,0.9366,1375.386);
   graph->SetPoint(9366,0.9367,1376.086);
   graph->SetPoint(9367,0.9368,1376.786);
   graph->SetPoint(9368,0.9369,1377.487);
   graph->SetPoint(9369,0.937,1378.187);
   graph->SetPoint(9370,0.9371,1378.888);
   graph->SetPoint(9371,0.9372,1379.589);
   graph->SetPoint(9372,0.9373,1380.29);
   graph->SetPoint(9373,0.9374,1380.991);
   graph->SetPoint(9374,0.9375,1381.692);
   graph->SetPoint(9375,0.9376,1382.394);
   graph->SetPoint(9376,0.9377,1383.096);
   graph->SetPoint(9377,0.9378,1383.797);
   graph->SetPoint(9378,0.9379,1384.499);
   graph->SetPoint(9379,0.938,1385.201);
   graph->SetPoint(9380,0.9381,1385.904);
   graph->SetPoint(9381,0.9382,1386.606);
   graph->SetPoint(9382,0.9383,1387.308);
   graph->SetPoint(9383,0.9384,1388.011);
   graph->SetPoint(9384,0.9385,1388.714);
   graph->SetPoint(9385,0.9386,1389.417);
   graph->SetPoint(9386,0.9387,1390.12);
   graph->SetPoint(9387,0.9388,1390.823);
   graph->SetPoint(9388,0.9389,1391.527);
   graph->SetPoint(9389,0.939,1392.23);
   graph->SetPoint(9390,0.9391,1392.934);
   graph->SetPoint(9391,0.9392,1393.638);
   graph->SetPoint(9392,0.9393,1394.342);
   graph->SetPoint(9393,0.9394,1395.046);
   graph->SetPoint(9394,0.9395,1395.75);
   graph->SetPoint(9395,0.9396,1396.454);
   graph->SetPoint(9396,0.9397,1397.159);
   graph->SetPoint(9397,0.9398,1397.864);
   graph->SetPoint(9398,0.9399,1398.568);
   graph->SetPoint(9399,0.94,1399.273);
   graph->SetPoint(9400,0.9401,1399.978);
   graph->SetPoint(9401,0.9402,1400.684);
   graph->SetPoint(9402,0.9403,1401.389);
   graph->SetPoint(9403,0.9404,1402.095);
   graph->SetPoint(9404,0.9405,1402.8);
   graph->SetPoint(9405,0.9406,1403.506);
   graph->SetPoint(9406,0.9407,1404.212);
   graph->SetPoint(9407,0.9408,1404.918);
   graph->SetPoint(9408,0.9409,1405.625);
   graph->SetPoint(9409,0.941,1406.331);
   graph->SetPoint(9410,0.9411,1407.038);
   graph->SetPoint(9411,0.9412,1407.744);
   graph->SetPoint(9412,0.9413,1408.451);
   graph->SetPoint(9413,0.9414,1409.158);
   graph->SetPoint(9414,0.9415,1409.865);
   graph->SetPoint(9415,0.9416,1410.573);
   graph->SetPoint(9416,0.9417,1411.28);
   graph->SetPoint(9417,0.9418,1411.988);
   graph->SetPoint(9418,0.9419,1412.695);
   graph->SetPoint(9419,0.942,1413.403);
   graph->SetPoint(9420,0.9421,1414.111);
   graph->SetPoint(9421,0.9422,1414.819);
   graph->SetPoint(9422,0.9423,1415.528);
   graph->SetPoint(9423,0.9424,1416.236);
   graph->SetPoint(9424,0.9425,1416.945);
   graph->SetPoint(9425,0.9426,1417.654);
   graph->SetPoint(9426,0.9427,1418.362);
   graph->SetPoint(9427,0.9428,1419.071);
   graph->SetPoint(9428,0.9429,1419.781);
   graph->SetPoint(9429,0.943,1420.49);
   graph->SetPoint(9430,0.9431,1421.199);
   graph->SetPoint(9431,0.9432,1421.909);
   graph->SetPoint(9432,0.9433,1422.619);
   graph->SetPoint(9433,0.9434,1423.329);
   graph->SetPoint(9434,0.9435,1424.039);
   graph->SetPoint(9435,0.9436,1424.749);
   graph->SetPoint(9436,0.9437,1425.459);
   graph->SetPoint(9437,0.9438,1426.169);
   graph->SetPoint(9438,0.9439,1426.88);
   graph->SetPoint(9439,0.944,1427.591);
   graph->SetPoint(9440,0.9441,1428.302);
   graph->SetPoint(9441,0.9442,1429.013);
   graph->SetPoint(9442,0.9443,1429.724);
   graph->SetPoint(9443,0.9444,1430.435);
   graph->SetPoint(9444,0.9445,1431.147);
   graph->SetPoint(9445,0.9446,1431.858);
   graph->SetPoint(9446,0.9447,1432.57);
   graph->SetPoint(9447,0.9448,1433.282);
   graph->SetPoint(9448,0.9449,1433.994);
   graph->SetPoint(9449,0.945,1434.706);
   graph->SetPoint(9450,0.9451,1435.418);
   graph->SetPoint(9451,0.9452,1436.131);
   graph->SetPoint(9452,0.9453,1436.843);
   graph->SetPoint(9453,0.9454,1437.556);
   graph->SetPoint(9454,0.9455,1438.269);
   graph->SetPoint(9455,0.9456,1438.982);
   graph->SetPoint(9456,0.9457,1439.695);
   graph->SetPoint(9457,0.9458,1440.408);
   graph->SetPoint(9458,0.9459,1441.122);
   graph->SetPoint(9459,0.946,1441.835);
   graph->SetPoint(9460,0.9461,1442.549);
   graph->SetPoint(9461,0.9462,1443.263);
   graph->SetPoint(9462,0.9463,1443.977);
   graph->SetPoint(9463,0.9464,1444.691);
   graph->SetPoint(9464,0.9465,1445.405);
   graph->SetPoint(9465,0.9466,1446.12);
   graph->SetPoint(9466,0.9467,1446.834);
   graph->SetPoint(9467,0.9468,1447.549);
   graph->SetPoint(9468,0.9469,1448.264);
   graph->SetPoint(9469,0.947,1448.979);
   graph->SetPoint(9470,0.9471,1449.694);
   graph->SetPoint(9471,0.9472,1450.409);
   graph->SetPoint(9472,0.9473,1451.125);
   graph->SetPoint(9473,0.9474,1451.84);
   graph->SetPoint(9474,0.9475,1452.556);
   graph->SetPoint(9475,0.9476,1453.272);
   graph->SetPoint(9476,0.9477,1453.988);
   graph->SetPoint(9477,0.9478,1454.704);
   graph->SetPoint(9478,0.9479,1455.42);
   graph->SetPoint(9479,0.948,1456.137);
   graph->SetPoint(9480,0.9481,1456.853);
   graph->SetPoint(9481,0.9482,1457.57);
   graph->SetPoint(9482,0.9483,1458.287);
   graph->SetPoint(9483,0.9484,1459.004);
   graph->SetPoint(9484,0.9485,1459.721);
   graph->SetPoint(9485,0.9486,1460.438);
   graph->SetPoint(9486,0.9487,1461.156);
   graph->SetPoint(9487,0.9488,1461.873);
   graph->SetPoint(9488,0.9489,1462.591);
   graph->SetPoint(9489,0.949,1463.309);
   graph->SetPoint(9490,0.9491,1464.027);
   graph->SetPoint(9491,0.9492,1464.745);
   graph->SetPoint(9492,0.9493,1465.463);
   graph->SetPoint(9493,0.9494,1466.181);
   graph->SetPoint(9494,0.9495,1466.9);
   graph->SetPoint(9495,0.9496,1467.618);
   graph->SetPoint(9496,0.9497,1468.337);
   graph->SetPoint(9497,0.9498,1469.056);
   graph->SetPoint(9498,0.9499,1469.775);
   graph->SetPoint(9499,0.95,1470.494);
   graph->SetPoint(9500,0.9501,1471.214);
   graph->SetPoint(9501,0.9502,1471.933);
   graph->SetPoint(9502,0.9503,1472.653);
   graph->SetPoint(9503,0.9504,1473.373);
   graph->SetPoint(9504,0.9505,1474.093);
   graph->SetPoint(9505,0.9506,1474.813);
   graph->SetPoint(9506,0.9507,1475.533);
   graph->SetPoint(9507,0.9508,1476.253);
   graph->SetPoint(9508,0.9509,1476.974);
   graph->SetPoint(9509,0.951,1477.694);
   graph->SetPoint(9510,0.9511,1478.415);
   graph->SetPoint(9511,0.9512,1479.136);
   graph->SetPoint(9512,0.9513,1479.857);
   graph->SetPoint(9513,0.9514,1480.578);
   graph->SetPoint(9514,0.9515,1481.299);
   graph->SetPoint(9515,0.9516,1482.021);
   graph->SetPoint(9516,0.9517,1482.742);
   graph->SetPoint(9517,0.9518,1483.464);
   graph->SetPoint(9518,0.9519,1484.186);
   graph->SetPoint(9519,0.952,1484.908);
   graph->SetPoint(9520,0.9521,1485.63);
   graph->SetPoint(9521,0.9522,1486.352);
   graph->SetPoint(9522,0.9523,1487.075);
   graph->SetPoint(9523,0.9524,1487.797);
   graph->SetPoint(9524,0.9525,1488.52);
   graph->SetPoint(9525,0.9526,1489.243);
   graph->SetPoint(9526,0.9527,1489.966);
   graph->SetPoint(9527,0.9528,1490.689);
   graph->SetPoint(9528,0.9529,1491.412);
   graph->SetPoint(9529,0.953,1492.135);
   graph->SetPoint(9530,0.9531,1492.859);
   graph->SetPoint(9531,0.9532,1493.583);
   graph->SetPoint(9532,0.9533,1494.306);
   graph->SetPoint(9533,0.9534,1495.03);
   graph->SetPoint(9534,0.9535,1495.754);
   graph->SetPoint(9535,0.9536,1496.479);
   graph->SetPoint(9536,0.9537,1497.203);
   graph->SetPoint(9537,0.9538,1497.928);
   graph->SetPoint(9538,0.9539,1498.652);
   graph->SetPoint(9539,0.954,1499.377);
   graph->SetPoint(9540,0.9541,1500.102);
   graph->SetPoint(9541,0.9542,1500.827);
   graph->SetPoint(9542,0.9543,1501.552);
   graph->SetPoint(9543,0.9544,1502.277);
   graph->SetPoint(9544,0.9545,1503.003);
   graph->SetPoint(9545,0.9546,1503.728);
   graph->SetPoint(9546,0.9547,1504.454);
   graph->SetPoint(9547,0.9548,1505.18);
   graph->SetPoint(9548,0.9549,1505.906);
   graph->SetPoint(9549,0.955,1506.632);
   graph->SetPoint(9550,0.9551,1507.358);
   graph->SetPoint(9551,0.9552,1508.085);
   graph->SetPoint(9552,0.9553,1508.811);
   graph->SetPoint(9553,0.9554,1509.538);
   graph->SetPoint(9554,0.9555,1510.265);
   graph->SetPoint(9555,0.9556,1510.992);
   graph->SetPoint(9556,0.9557,1511.719);
   graph->SetPoint(9557,0.9558,1512.446);
   graph->SetPoint(9558,0.9559,1513.173);
   graph->SetPoint(9559,0.956,1513.901);
   graph->SetPoint(9560,0.9561,1514.629);
   graph->SetPoint(9561,0.9562,1515.356);
   graph->SetPoint(9562,0.9563,1516.084);
   graph->SetPoint(9563,0.9564,1516.812);
   graph->SetPoint(9564,0.9565,1517.54);
   graph->SetPoint(9565,0.9566,1518.269);
   graph->SetPoint(9566,0.9567,1518.997);
   graph->SetPoint(9567,0.9568,1519.726);
   graph->SetPoint(9568,0.9569,1520.455);
   graph->SetPoint(9569,0.957,1521.183);
   graph->SetPoint(9570,0.9571,1521.912);
   graph->SetPoint(9571,0.9572,1522.642);
   graph->SetPoint(9572,0.9573,1523.371);
   graph->SetPoint(9573,0.9574,1524.1);
   graph->SetPoint(9574,0.9575,1524.83);
   graph->SetPoint(9575,0.9576,1525.559);
   graph->SetPoint(9576,0.9577,1526.289);
   graph->SetPoint(9577,0.9578,1527.019);
   graph->SetPoint(9578,0.9579,1527.749);
   graph->SetPoint(9579,0.958,1528.48);
   graph->SetPoint(9580,0.9581,1529.21);
   graph->SetPoint(9581,0.9582,1529.94);
   graph->SetPoint(9582,0.9583,1530.671);
   graph->SetPoint(9583,0.9584,1531.402);
   graph->SetPoint(9584,0.9585,1532.133);
   graph->SetPoint(9585,0.9586,1532.864);
   graph->SetPoint(9586,0.9587,1533.595);
   graph->SetPoint(9587,0.9588,1534.326);
   graph->SetPoint(9588,0.9589,1535.058);
   graph->SetPoint(9589,0.959,1535.789);
   graph->SetPoint(9590,0.9591,1536.521);
   graph->SetPoint(9591,0.9592,1537.253);
   graph->SetPoint(9592,0.9593,1537.985);
   graph->SetPoint(9593,0.9594,1538.717);
   graph->SetPoint(9594,0.9595,1539.449);
   graph->SetPoint(9595,0.9596,1540.182);
   graph->SetPoint(9596,0.9597,1540.914);
   graph->SetPoint(9597,0.9598,1541.647);
   graph->SetPoint(9598,0.9599,1542.38);
   graph->SetPoint(9599,0.96,1543.112);
   graph->SetPoint(9600,0.9601,1543.845);
   graph->SetPoint(9601,0.9602,1544.579);
   graph->SetPoint(9602,0.9603,1545.312);
   graph->SetPoint(9603,0.9604,1546.045);
   graph->SetPoint(9604,0.9605,1546.779);
   graph->SetPoint(9605,0.9606,1547.513);
   graph->SetPoint(9606,0.9607,1548.247);
   graph->SetPoint(9607,0.9608,1548.981);
   graph->SetPoint(9608,0.9609,1549.715);
   graph->SetPoint(9609,0.961,1550.449);
   graph->SetPoint(9610,0.9611,1551.183);
   graph->SetPoint(9611,0.9612,1551.918);
   graph->SetPoint(9612,0.9613,1552.653);
   graph->SetPoint(9613,0.9614,1553.387);
   graph->SetPoint(9614,0.9615,1554.122);
   graph->SetPoint(9615,0.9616,1554.857);
   graph->SetPoint(9616,0.9617,1555.593);
   graph->SetPoint(9617,0.9618,1556.328);
   graph->SetPoint(9618,0.9619,1557.064);
   graph->SetPoint(9619,0.962,1557.799);
   graph->SetPoint(9620,0.9621,1558.535);
   graph->SetPoint(9621,0.9622,1559.271);
   graph->SetPoint(9622,0.9623,1560.007);
   graph->SetPoint(9623,0.9624,1560.743);
   graph->SetPoint(9624,0.9625,1561.479);
   graph->SetPoint(9625,0.9626,1562.216);
   graph->SetPoint(9626,0.9627,1562.952);
   graph->SetPoint(9627,0.9628,1563.689);
   graph->SetPoint(9628,0.9629,1564.426);
   graph->SetPoint(9629,0.963,1565.162);
   graph->SetPoint(9630,0.9631,1565.9);
   graph->SetPoint(9631,0.9632,1566.637);
   graph->SetPoint(9632,0.9633,1567.374);
   graph->SetPoint(9633,0.9634,1568.112);
   graph->SetPoint(9634,0.9635,1568.849);
   graph->SetPoint(9635,0.9636,1569.587);
   graph->SetPoint(9636,0.9637,1570.325);
   graph->SetPoint(9637,0.9638,1571.063);
   graph->SetPoint(9638,0.9639,1571.801);
   graph->SetPoint(9639,0.964,1572.539);
   graph->SetPoint(9640,0.9641,1573.278);
   graph->SetPoint(9641,0.9642,1574.016);
   graph->SetPoint(9642,0.9643,1574.755);
   graph->SetPoint(9643,0.9644,1575.494);
   graph->SetPoint(9644,0.9645,1576.232);
   graph->SetPoint(9645,0.9646,1576.972);
   graph->SetPoint(9646,0.9647,1577.711);
   graph->SetPoint(9647,0.9648,1578.45);
   graph->SetPoint(9648,0.9649,1579.19);
   graph->SetPoint(9649,0.965,1579.929);
   graph->SetPoint(9650,0.9651,1580.669);
   graph->SetPoint(9651,0.9652,1581.409);
   graph->SetPoint(9652,0.9653,1582.149);
   graph->SetPoint(9653,0.9654,1582.889);
   graph->SetPoint(9654,0.9655,1583.629);
   graph->SetPoint(9655,0.9656,1584.369);
   graph->SetPoint(9656,0.9657,1585.11);
   graph->SetPoint(9657,0.9658,1585.851);
   graph->SetPoint(9658,0.9659,1586.591);
   graph->SetPoint(9659,0.966,1587.332);
   graph->SetPoint(9660,0.9661,1588.073);
   graph->SetPoint(9661,0.9662,1588.814);
   graph->SetPoint(9662,0.9663,1589.556);
   graph->SetPoint(9663,0.9664,1590.297);
   graph->SetPoint(9664,0.9665,1591.039);
   graph->SetPoint(9665,0.9666,1591.78);
   graph->SetPoint(9666,0.9667,1592.522);
   graph->SetPoint(9667,0.9668,1593.264);
   graph->SetPoint(9668,0.9669,1594.006);
   graph->SetPoint(9669,0.967,1594.749);
   graph->SetPoint(9670,0.9671,1595.491);
   graph->SetPoint(9671,0.9672,1596.233);
   graph->SetPoint(9672,0.9673,1596.976);
   graph->SetPoint(9673,0.9674,1597.719);
   graph->SetPoint(9674,0.9675,1598.462);
   graph->SetPoint(9675,0.9676,1599.205);
   graph->SetPoint(9676,0.9677,1599.948);
   graph->SetPoint(9677,0.9678,1600.691);
   graph->SetPoint(9678,0.9679,1601.434);
   graph->SetPoint(9679,0.968,1602.178);
   graph->SetPoint(9680,0.9681,1602.922);
   graph->SetPoint(9681,0.9682,1603.665);
   graph->SetPoint(9682,0.9683,1604.409);
   graph->SetPoint(9683,0.9684,1605.153);
   graph->SetPoint(9684,0.9685,1605.897);
   graph->SetPoint(9685,0.9686,1606.642);
   graph->SetPoint(9686,0.9687,1607.386);
   graph->SetPoint(9687,0.9688,1608.131);
   graph->SetPoint(9688,0.9689,1608.875);
   graph->SetPoint(9689,0.969,1609.62);
   graph->SetPoint(9690,0.9691,1610.365);
   graph->SetPoint(9691,0.9692,1611.11);
   graph->SetPoint(9692,0.9693,1611.856);
   graph->SetPoint(9693,0.9694,1612.601);
   graph->SetPoint(9694,0.9695,1613.346);
   graph->SetPoint(9695,0.9696,1614.092);
   graph->SetPoint(9696,0.9697,1614.838);
   graph->SetPoint(9697,0.9698,1615.584);
   graph->SetPoint(9698,0.9699,1616.33);
   graph->SetPoint(9699,0.97,1617.076);
   graph->SetPoint(9700,0.9701,1617.822);
   graph->SetPoint(9701,0.9702,1618.568);
   graph->SetPoint(9702,0.9703,1619.315);
   graph->SetPoint(9703,0.9704,1620.061);
   graph->SetPoint(9704,0.9705,1620.808);
   graph->SetPoint(9705,0.9706,1621.555);
   graph->SetPoint(9706,0.9707,1622.302);
   graph->SetPoint(9707,0.9708,1623.049);
   graph->SetPoint(9708,0.9709,1623.797);
   graph->SetPoint(9709,0.971,1624.544);
   graph->SetPoint(9710,0.9711,1625.292);
   graph->SetPoint(9711,0.9712,1626.039);
   graph->SetPoint(9712,0.9713,1626.787);
   graph->SetPoint(9713,0.9714,1627.535);
   graph->SetPoint(9714,0.9715,1628.283);
   graph->SetPoint(9715,0.9716,1629.031);
   graph->SetPoint(9716,0.9717,1629.78);
   graph->SetPoint(9717,0.9718,1630.528);
   graph->SetPoint(9718,0.9719,1631.277);
   graph->SetPoint(9719,0.972,1632.025);
   graph->SetPoint(9720,0.9721,1632.774);
   graph->SetPoint(9721,0.9722,1633.523);
   graph->SetPoint(9722,0.9723,1634.272);
   graph->SetPoint(9723,0.9724,1635.021);
   graph->SetPoint(9724,0.9725,1635.771);
   graph->SetPoint(9725,0.9726,1636.52);
   graph->SetPoint(9726,0.9727,1637.27);
   graph->SetPoint(9727,0.9728,1638.02);
   graph->SetPoint(9728,0.9729,1638.769);
   graph->SetPoint(9729,0.973,1639.519);
   graph->SetPoint(9730,0.9731,1640.269);
   graph->SetPoint(9731,0.9732,1641.02);
   graph->SetPoint(9732,0.9733,1641.77);
   graph->SetPoint(9733,0.9734,1642.521);
   graph->SetPoint(9734,0.9735,1643.271);
   graph->SetPoint(9735,0.9736,1644.022);
   graph->SetPoint(9736,0.9737,1644.773);
   graph->SetPoint(9737,0.9738,1645.524);
   graph->SetPoint(9738,0.9739,1646.275);
   graph->SetPoint(9739,0.974,1647.026);
   graph->SetPoint(9740,0.9741,1647.778);
   graph->SetPoint(9741,0.9742,1648.529);
   graph->SetPoint(9742,0.9743,1649.281);
   graph->SetPoint(9743,0.9744,1650.033);
   graph->SetPoint(9744,0.9745,1650.784);
   graph->SetPoint(9745,0.9746,1651.536);
   graph->SetPoint(9746,0.9747,1652.289);
   graph->SetPoint(9747,0.9748,1653.041);
   graph->SetPoint(9748,0.9749,1653.793);
   graph->SetPoint(9749,0.975,1654.546);
   graph->SetPoint(9750,0.9751,1655.299);
   graph->SetPoint(9751,0.9752,1656.051);
   graph->SetPoint(9752,0.9753,1656.804);
   graph->SetPoint(9753,0.9754,1657.557);
   graph->SetPoint(9754,0.9755,1658.31);
   graph->SetPoint(9755,0.9756,1659.064);
   graph->SetPoint(9756,0.9757,1659.817);
   graph->SetPoint(9757,0.9758,1660.571);
   graph->SetPoint(9758,0.9759,1661.324);
   graph->SetPoint(9759,0.976,1662.078);
   graph->SetPoint(9760,0.9761,1662.832);
   graph->SetPoint(9761,0.9762,1663.586);
   graph->SetPoint(9762,0.9763,1664.34);
   graph->SetPoint(9763,0.9764,1665.095);
   graph->SetPoint(9764,0.9765,1665.849);
   graph->SetPoint(9765,0.9766,1666.604);
   graph->SetPoint(9766,0.9767,1667.358);
   graph->SetPoint(9767,0.9768,1668.113);
   graph->SetPoint(9768,0.9769,1668.868);
   graph->SetPoint(9769,0.977,1669.623);
   graph->SetPoint(9770,0.9771,1670.378);
   graph->SetPoint(9771,0.9772,1671.134);
   graph->SetPoint(9772,0.9773,1671.889);
   graph->SetPoint(9773,0.9774,1672.645);
   graph->SetPoint(9774,0.9775,1673.4);
   graph->SetPoint(9775,0.9776,1674.156);
   graph->SetPoint(9776,0.9777,1674.912);
   graph->SetPoint(9777,0.9778,1675.668);
   graph->SetPoint(9778,0.9779,1676.424);
   graph->SetPoint(9779,0.978,1677.181);
   graph->SetPoint(9780,0.9781,1677.937);
   graph->SetPoint(9781,0.9782,1678.694);
   graph->SetPoint(9782,0.9783,1679.45);
   graph->SetPoint(9783,0.9784,1680.207);
   graph->SetPoint(9784,0.9785,1680.964);
   graph->SetPoint(9785,0.9786,1681.721);
   graph->SetPoint(9786,0.9787,1682.478);
   graph->SetPoint(9787,0.9788,1683.236);
   graph->SetPoint(9788,0.9789,1683.993);
   graph->SetPoint(9789,0.979,1684.751);
   graph->SetPoint(9790,0.9791,1685.508);
   graph->SetPoint(9791,0.9792,1686.266);
   graph->SetPoint(9792,0.9793,1687.024);
   graph->SetPoint(9793,0.9794,1687.782);
   graph->SetPoint(9794,0.9795,1688.54);
   graph->SetPoint(9795,0.9796,1689.299);
   graph->SetPoint(9796,0.9797,1690.057);
   graph->SetPoint(9797,0.9798,1690.816);
   graph->SetPoint(9798,0.9799,1691.574);
   graph->SetPoint(9799,0.98,1692.333);
   graph->SetPoint(9800,0.9801,1693.092);
   graph->SetPoint(9801,0.9802,1693.851);
   graph->SetPoint(9802,0.9803,1694.61);
   graph->SetPoint(9803,0.9804,1695.37);
   graph->SetPoint(9804,0.9805,1696.129);
   graph->SetPoint(9805,0.9806,1696.889);
   graph->SetPoint(9806,0.9807,1697.648);
   graph->SetPoint(9807,0.9808,1698.408);
   graph->SetPoint(9808,0.9809,1699.168);
   graph->SetPoint(9809,0.981,1699.928);
   graph->SetPoint(9810,0.9811,1700.688);
   graph->SetPoint(9811,0.9812,1701.449);
   graph->SetPoint(9812,0.9813,1702.209);
   graph->SetPoint(9813,0.9814,1702.97);
   graph->SetPoint(9814,0.9815,1703.73);
   graph->SetPoint(9815,0.9816,1704.491);
   graph->SetPoint(9816,0.9817,1705.252);
   graph->SetPoint(9817,0.9818,1706.013);
   graph->SetPoint(9818,0.9819,1706.774);
   graph->SetPoint(9819,0.982,1707.536);
   graph->SetPoint(9820,0.9821,1708.297);
   graph->SetPoint(9821,0.9822,1709.059);
   graph->SetPoint(9822,0.9823,1709.82);
   graph->SetPoint(9823,0.9824,1710.582);
   graph->SetPoint(9824,0.9825,1711.344);
   graph->SetPoint(9825,0.9826,1712.106);
   graph->SetPoint(9826,0.9827,1712.868);
   graph->SetPoint(9827,0.9828,1713.63);
   graph->SetPoint(9828,0.9829,1714.393);
   graph->SetPoint(9829,0.983,1715.155);
   graph->SetPoint(9830,0.9831,1715.918);
   graph->SetPoint(9831,0.9832,1716.681);
   graph->SetPoint(9832,0.9833,1717.444);
   graph->SetPoint(9833,0.9834,1718.207);
   graph->SetPoint(9834,0.9835,1718.97);
   graph->SetPoint(9835,0.9836,1719.733);
   graph->SetPoint(9836,0.9837,1720.496);
   graph->SetPoint(9837,0.9838,1721.26);
   graph->SetPoint(9838,0.9839,1722.024);
   graph->SetPoint(9839,0.984,1722.787);
   graph->SetPoint(9840,0.9841,1723.551);
   graph->SetPoint(9841,0.9842,1724.315);
   graph->SetPoint(9842,0.9843,1725.079);
   graph->SetPoint(9843,0.9844,1725.844);
   graph->SetPoint(9844,0.9845,1726.608);
   graph->SetPoint(9845,0.9846,1727.372);
   graph->SetPoint(9846,0.9847,1728.137);
   graph->SetPoint(9847,0.9848,1728.902);
   graph->SetPoint(9848,0.9849,1729.667);
   graph->SetPoint(9849,0.985,1730.432);
   graph->SetPoint(9850,0.9851,1731.197);
   graph->SetPoint(9851,0.9852,1731.962);
   graph->SetPoint(9852,0.9853,1732.727);
   graph->SetPoint(9853,0.9854,1733.493);
   graph->SetPoint(9854,0.9855,1734.258);
   graph->SetPoint(9855,0.9856,1735.024);
   graph->SetPoint(9856,0.9857,1735.79);
   graph->SetPoint(9857,0.9858,1736.556);
   graph->SetPoint(9858,0.9859,1737.322);
   graph->SetPoint(9859,0.986,1738.088);
   graph->SetPoint(9860,0.9861,1738.854);
   graph->SetPoint(9861,0.9862,1739.621);
   graph->SetPoint(9862,0.9863,1740.387);
   graph->SetPoint(9863,0.9864,1741.154);
   graph->SetPoint(9864,0.9865,1741.921);
   graph->SetPoint(9865,0.9866,1742.688);
   graph->SetPoint(9866,0.9867,1743.455);
   graph->SetPoint(9867,0.9868,1744.222);
   graph->SetPoint(9868,0.9869,1744.989);
   graph->SetPoint(9869,0.987,1745.757);
   graph->SetPoint(9870,0.9871,1746.524);
   graph->SetPoint(9871,0.9872,1747.292);
   graph->SetPoint(9872,0.9873,1748.06);
   graph->SetPoint(9873,0.9874,1748.827);
   graph->SetPoint(9874,0.9875,1749.595);
   graph->SetPoint(9875,0.9876,1750.364);
   graph->SetPoint(9876,0.9877,1751.132);
   graph->SetPoint(9877,0.9878,1751.9);
   graph->SetPoint(9878,0.9879,1752.669);
   graph->SetPoint(9879,0.988,1753.437);
   graph->SetPoint(9880,0.9881,1754.206);
   graph->SetPoint(9881,0.9882,1754.975);
   graph->SetPoint(9882,0.9883,1755.744);
   graph->SetPoint(9883,0.9884,1756.513);
   graph->SetPoint(9884,0.9885,1757.282);
   graph->SetPoint(9885,0.9886,1758.051);
   graph->SetPoint(9886,0.9887,1758.821);
   graph->SetPoint(9887,0.9888,1759.59);
   graph->SetPoint(9888,0.9889,1760.36);
   graph->SetPoint(9889,0.989,1761.13);
   graph->SetPoint(9890,0.9891,1761.9);
   graph->SetPoint(9891,0.9892,1762.67);
   graph->SetPoint(9892,0.9893,1763.44);
   graph->SetPoint(9893,0.9894,1764.21);
   graph->SetPoint(9894,0.9895,1764.981);
   graph->SetPoint(9895,0.9896,1765.751);
   graph->SetPoint(9896,0.9897,1766.522);
   graph->SetPoint(9897,0.9898,1767.293);
   graph->SetPoint(9898,0.9899,1768.064);
   graph->SetPoint(9899,0.99,1768.835);
   graph->SetPoint(9900,0.9901,1769.606);
   graph->SetPoint(9901,0.9902,1770.377);
   graph->SetPoint(9902,0.9903,1771.148);
   graph->SetPoint(9903,0.9904,1771.92);
   graph->SetPoint(9904,0.9905,1772.691);
   graph->SetPoint(9905,0.9906,1773.463);
   graph->SetPoint(9906,0.9907,1774.235);
   graph->SetPoint(9907,0.9908,1775.007);
   graph->SetPoint(9908,0.9909,1775.779);
   graph->SetPoint(9909,0.991,1776.551);
   graph->SetPoint(9910,0.9911,1777.324);
   graph->SetPoint(9911,0.9912,1778.096);
   graph->SetPoint(9912,0.9913,1778.869);
   graph->SetPoint(9913,0.9914,1779.641);
   graph->SetPoint(9914,0.9915,1780.414);
   graph->SetPoint(9915,0.9916,1781.187);
   graph->SetPoint(9916,0.9917,1781.96);
   graph->SetPoint(9917,0.9918,1782.733);
   graph->SetPoint(9918,0.9919,1783.506);
   graph->SetPoint(9919,0.992,1784.28);
   graph->SetPoint(9920,0.9921,1785.053);
   graph->SetPoint(9921,0.9922,1785.827);
   graph->SetPoint(9922,0.9923,1786.601);
   graph->SetPoint(9923,0.9924,1787.375);
   graph->SetPoint(9924,0.9925,1788.149);
   graph->SetPoint(9925,0.9926,1788.923);
   graph->SetPoint(9926,0.9927,1789.697);
   graph->SetPoint(9927,0.9928,1790.471);
   graph->SetPoint(9928,0.9929,1791.246);
   graph->SetPoint(9929,0.993,1792.02);
   graph->SetPoint(9930,0.9931,1792.795);
   graph->SetPoint(9931,0.9932,1793.57);
   graph->SetPoint(9932,0.9933,1794.345);
   graph->SetPoint(9933,0.9934,1795.12);
   graph->SetPoint(9934,0.9935,1795.895);
   graph->SetPoint(9935,0.9936,1796.67);
   graph->SetPoint(9936,0.9937,1797.445);
   graph->SetPoint(9937,0.9938,1798.221);
   graph->SetPoint(9938,0.9939,1798.997);
   graph->SetPoint(9939,0.994,1799.772);
   graph->SetPoint(9940,0.9941,1800.548);
   graph->SetPoint(9941,0.9942,1801.324);
   graph->SetPoint(9942,0.9943,1802.1);
   graph->SetPoint(9943,0.9944,1802.877);
   graph->SetPoint(9944,0.9945,1803.653);
   graph->SetPoint(9945,0.9946,1804.429);
   graph->SetPoint(9946,0.9947,1805.206);
   graph->SetPoint(9947,0.9948,1805.983);
   graph->SetPoint(9948,0.9949,1806.759);
   graph->SetPoint(9949,0.995,1807.536);
   graph->SetPoint(9950,0.9951,1808.313);
   graph->SetPoint(9951,0.9952,1809.09);
   graph->SetPoint(9952,0.9953,1809.868);
   graph->SetPoint(9953,0.9954,1810.645);
   graph->SetPoint(9954,0.9955,1811.423);
   graph->SetPoint(9955,0.9956,1812.2);
   graph->SetPoint(9956,0.9957,1812.978);
   graph->SetPoint(9957,0.9958,1813.756);
   graph->SetPoint(9958,0.9959,1814.534);
   graph->SetPoint(9959,0.996,1815.312);
   graph->SetPoint(9960,0.9961,1816.09);
   graph->SetPoint(9961,0.9962,1816.868);
   graph->SetPoint(9962,0.9963,1817.647);
   graph->SetPoint(9963,0.9964,1818.425);
   graph->SetPoint(9964,0.9965,1819.204);
   graph->SetPoint(9965,0.9966,1819.983);
   graph->SetPoint(9966,0.9967,1820.762);
   graph->SetPoint(9967,0.9968,1821.541);
   graph->SetPoint(9968,0.9969,1822.32);
   graph->SetPoint(9969,0.997,1823.099);
   graph->SetPoint(9970,0.9971,1823.879);
   graph->SetPoint(9971,0.9972,1824.658);
   graph->SetPoint(9972,0.9973,1825.438);
   graph->SetPoint(9973,0.9974,1826.217);
   graph->SetPoint(9974,0.9975,1826.997);
   graph->SetPoint(9975,0.9976,1827.777);
   graph->SetPoint(9976,0.9977,1828.557);
   graph->SetPoint(9977,0.9978,1829.337);
   graph->SetPoint(9978,0.9979,1830.118);
   graph->SetPoint(9979,0.998,1830.898);
   graph->SetPoint(9980,0.9981,1831.679);
   graph->SetPoint(9981,0.9982,1832.459);
   graph->SetPoint(9982,0.9983,1833.24);
   graph->SetPoint(9983,0.9984,1834.021);
   graph->SetPoint(9984,0.9985,1834.802);
   graph->SetPoint(9985,0.9986,1835.583);
   graph->SetPoint(9986,0.9987,1836.364);
   graph->SetPoint(9987,0.9988,1837.145);
   graph->SetPoint(9988,0.9989,1837.927);
   graph->SetPoint(9989,0.999,1838.708);
   graph->SetPoint(9990,0.9991,1839.49);
   graph->SetPoint(9991,0.9992,1840.272);
   graph->SetPoint(9992,0.9993,1841.054);
   graph->SetPoint(9993,0.9994,1841.836);
   graph->SetPoint(9994,0.9995,1842.618);
   graph->SetPoint(9995,0.9996,1843.4);
   graph->SetPoint(9996,0.9997,1844.183);
   graph->SetPoint(9997,0.9998,1844.965);
   graph->SetPoint(9998,0.9999,1845.748);
   graph->SetPoint(9999,1,1846.53);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","",10000,0,1.09999);
   Graph_Graph1->SetMinimum(0);
   Graph_Graph1->SetMaximum(9128.175);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->GetXaxis()->SetTitle("c");
   Graph_Graph1->GetYaxis()->SetTitle("#chi^{2}");
   Graph_Graph1->GetYaxis()->SetLabelSize(0.03);
   graph->SetHistogram(Graph_Graph1);
   
   graph->Draw("ap");
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->ToggleToolBar();
}


==> images/EtaChi2partNew2.C <==
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Wed Dec  8 13:37:04 2010) by ROOT version5.26/00b
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",14,49,700,550);
   c1_n2->ToggleEventStatus();
   c1_n2->Range(0.6303091,390.302,0.646803,392.2009);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   
   TGraph *graph = new TGraph(10000);
   graph->SetName("");
   graph->SetTitle("");
   graph->SetFillColor(1);
   graph->SetMarkerStyle(7);
   graph->SetPoint(0,0.0001,16632.2);
   graph->SetPoint(1,0.0002,16628.01);
   graph->SetPoint(2,0.0003,16623.83);
   graph->SetPoint(3,0.0004,16619.64);
   graph->SetPoint(4,0.0005,16615.46);
   graph->SetPoint(5,0.0006,16611.27);
   graph->SetPoint(6,0.0007,16607.09);
   graph->SetPoint(7,0.0008,16602.9);
   graph->SetPoint(8,0.0009,16598.72);
   graph->SetPoint(9,0.001,16594.53);
   graph->SetPoint(10,0.0011,16590.35);
   graph->SetPoint(11,0.0012,16586.16);
   graph->SetPoint(12,0.0013,16581.97);
   graph->SetPoint(13,0.0014,16577.79);
   graph->SetPoint(14,0.0015,16573.6);
   graph->SetPoint(15,0.0016,16569.41);
   graph->SetPoint(16,0.0017,16565.23);
   graph->SetPoint(17,0.0018,16561.04);
   graph->SetPoint(18,0.0019,16556.85);
   graph->SetPoint(19,0.002,16552.66);
   graph->SetPoint(20,0.0021,16548.47);
   graph->SetPoint(21,0.0022,16544.29);
   graph->SetPoint(22,0.0023,16540.1);
   graph->SetPoint(23,0.0024,16535.91);
   graph->SetPoint(24,0.0025,16531.72);
   graph->SetPoint(25,0.0026,16527.53);
   graph->SetPoint(26,0.0027,16523.34);
   graph->SetPoint(27,0.0028,16519.15);
   graph->SetPoint(28,0.0029,16514.96);
   graph->SetPoint(29,0.003,16510.77);
   graph->SetPoint(30,0.0031,16506.58);
   graph->SetPoint(31,0.0032,16502.39);
   graph->SetPoint(32,0.0033,16498.19);
   graph->SetPoint(33,0.0034,16494);
   graph->SetPoint(34,0.0035,16489.81);
   graph->SetPoint(35,0.0036,16485.62);
   graph->SetPoint(36,0.0037,16481.43);
   graph->SetPoint(37,0.0038,16477.24);
   graph->SetPoint(38,0.0039,16473.04);
   graph->SetPoint(39,0.004,16468.85);
   graph->SetPoint(40,0.0041,16464.66);
   graph->SetPoint(41,0.0042,16460.46);
   graph->SetPoint(42,0.0043,16456.27);
   graph->SetPoint(43,0.0044,16452.08);
   graph->SetPoint(44,0.0045,16447.88);
   graph->SetPoint(45,0.0046,16443.69);
   graph->SetPoint(46,0.0047,16439.49);
   graph->SetPoint(47,0.0048,16435.3);
   graph->SetPoint(48,0.0049,16431.11);
   graph->SetPoint(49,0.005,16426.91);
   graph->SetPoint(50,0.0051,16422.72);
   graph->SetPoint(51,0.0052,16418.52);
   graph->SetPoint(52,0.0053,16414.32);
   graph->SetPoint(53,0.0054,16410.13);
   graph->SetPoint(54,0.0055,16405.93);
   graph->SetPoint(55,0.0056,16401.74);
   graph->SetPoint(56,0.0057,16397.54);
   graph->SetPoint(57,0.0058,16393.34);
   graph->SetPoint(58,0.0059,16389.15);
   graph->SetPoint(59,0.006,16384.95);
   graph->SetPoint(60,0.0061,16380.75);
   graph->SetPoint(61,0.0062,16376.55);
   graph->SetPoint(62,0.0063,16372.36);
   graph->SetPoint(63,0.0064,16368.16);
   graph->SetPoint(64,0.0065,16363.96);
   graph->SetPoint(65,0.0066,16359.76);
   graph->SetPoint(66,0.0067,16355.56);
   graph->SetPoint(67,0.0068,16351.36);
   graph->SetPoint(68,0.0069,16347.16);
   graph->SetPoint(69,0.007,16342.96);
   graph->SetPoint(70,0.0071,16338.76);
   graph->SetPoint(71,0.0072,16334.56);
   graph->SetPoint(72,0.0073,16330.36);
   graph->SetPoint(73,0.0074,16326.16);
   graph->SetPoint(74,0.0075,16321.96);
   graph->SetPoint(75,0.0076,16317.76);
   graph->SetPoint(76,0.0077,16313.56);
   graph->SetPoint(77,0.0078,16309.36);
   graph->SetPoint(78,0.0079,16305.16);
   graph->SetPoint(79,0.008,16300.96);
   graph->SetPoint(80,0.0081,16296.76);
   graph->SetPoint(81,0.0082,16292.56);
   graph->SetPoint(82,0.0083,16288.35);
   graph->SetPoint(83,0.0084,16284.15);
   graph->SetPoint(84,0.0085,16279.95);
   graph->SetPoint(85,0.0086,16275.75);
   graph->SetPoint(86,0.0087,16271.54);
   graph->SetPoint(87,0.0088,16267.34);
   graph->SetPoint(88,0.0089,16263.14);
   graph->SetPoint(89,0.009,16258.93);
   graph->SetPoint(90,0.0091,16254.73);
   graph->SetPoint(91,0.0092,16250.52);
   graph->SetPoint(92,0.0093,16246.32);
   graph->SetPoint(93,0.0094,16242.12);
   graph->SetPoint(94,0.0095,16237.91);
   graph->SetPoint(95,0.0096,16233.71);
   graph->SetPoint(96,0.0097,16229.5);
   graph->SetPoint(97,0.0098,16225.3);
   graph->SetPoint(98,0.0099,16221.09);
   graph->SetPoint(99,0.01,16216.89);
   graph->SetPoint(100,0.0101,16212.68);
   graph->SetPoint(101,0.0102,16208.47);
   graph->SetPoint(102,0.0103,16204.27);
   graph->SetPoint(103,0.0104,16200.06);
   graph->SetPoint(104,0.0105,16195.85);
   graph->SetPoint(105,0.0106,16191.65);
   graph->SetPoint(106,0.0107,16187.44);
   graph->SetPoint(107,0.0108,16183.23);
   graph->SetPoint(108,0.0109,16179.03);
   graph->SetPoint(109,0.011,16174.82);
   graph->SetPoint(110,0.0111,16170.61);
   graph->SetPoint(111,0.0112,16166.4);
   graph->SetPoint(112,0.0113,16162.19);
   graph->SetPoint(113,0.0114,16157.99);
   graph->SetPoint(114,0.0115,16153.78);
   graph->SetPoint(115,0.0116,16149.57);
   graph->SetPoint(116,0.0117,16145.36);
   graph->SetPoint(117,0.0118,16141.15);
   graph->SetPoint(118,0.0119,16136.94);
   graph->SetPoint(119,0.012,16132.73);
   graph->SetPoint(120,0.0121,16128.52);
   graph->SetPoint(121,0.0122,16124.31);
   graph->SetPoint(122,0.0123,16120.1);
   graph->SetPoint(123,0.0124,16115.89);
   graph->SetPoint(124,0.0125,16111.68);
   graph->SetPoint(125,0.0126,16107.47);
   graph->SetPoint(126,0.0127,16103.26);
   graph->SetPoint(127,0.0128,16099.05);
   graph->SetPoint(128,0.0129,16094.84);
   graph->SetPoint(129,0.013,16090.63);
   graph->SetPoint(130,0.0131,16086.41);
   graph->SetPoint(131,0.0132,16082.2);
   graph->SetPoint(132,0.0133,16077.99);
   graph->SetPoint(133,0.0134,16073.78);
   graph->SetPoint(134,0.0135,16069.57);
   graph->SetPoint(135,0.0136,16065.35);
   graph->SetPoint(136,0.0137,16061.14);
   graph->SetPoint(137,0.0138,16056.93);
   graph->SetPoint(138,0.0139,16052.71);
   graph->SetPoint(139,0.014,16048.5);
   graph->SetPoint(140,0.0141,16044.29);
   graph->SetPoint(141,0.0142,16040.07);
   graph->SetPoint(142,0.0143,16035.86);
   graph->SetPoint(143,0.0144,16031.65);
   graph->SetPoint(144,0.0145,16027.43);
   graph->SetPoint(145,0.0146,16023.22);
   graph->SetPoint(146,0.0147,16019);
   graph->SetPoint(147,0.0148,16014.79);
   graph->SetPoint(148,0.0149,16010.57);
   graph->SetPoint(149,0.015,16006.36);
   graph->SetPoint(150,0.0151,16002.14);
   graph->SetPoint(151,0.0152,15997.93);
   graph->SetPoint(152,0.0153,15993.71);
   graph->SetPoint(153,0.0154,15989.5);
   graph->SetPoint(154,0.0155,15985.28);
   graph->SetPoint(155,0.0156,15981.06);
   graph->SetPoint(156,0.0157,15976.85);
   graph->SetPoint(157,0.0158,15972.63);
   graph->SetPoint(158,0.0159,15968.41);
   graph->SetPoint(159,0.016,15964.2);
   graph->SetPoint(160,0.0161,15959.98);
   graph->SetPoint(161,0.0162,15955.76);
   graph->SetPoint(162,0.0163,15951.55);
   graph->SetPoint(163,0.0164,15947.33);
   graph->SetPoint(164,0.0165,15943.11);
   graph->SetPoint(165,0.0166,15938.89);
   graph->SetPoint(166,0.0167,15934.67);
   graph->SetPoint(167,0.0168,15930.46);
   graph->SetPoint(168,0.0169,15926.24);
   graph->SetPoint(169,0.017,15922.02);
   graph->SetPoint(170,0.0171,15917.8);
   graph->SetPoint(171,0.0172,15913.58);
   graph->SetPoint(172,0.0173,15909.36);
   graph->SetPoint(173,0.0174,15905.14);
   graph->SetPoint(174,0.0175,15900.92);
   graph->SetPoint(175,0.0176,15896.7);
   graph->SetPoint(176,0.0177,15892.48);
   graph->SetPoint(177,0.0178,15888.26);
   graph->SetPoint(178,0.0179,15884.04);
   graph->SetPoint(179,0.018,15879.82);
   graph->SetPoint(180,0.0181,15875.6);
   graph->SetPoint(181,0.0182,15871.38);
   graph->SetPoint(182,0.0183,15867.16);
   graph->SetPoint(183,0.0184,15862.94);
   graph->SetPoint(184,0.0185,15858.72);
   graph->SetPoint(185,0.0186,15854.5);
   graph->SetPoint(186,0.0187,15850.28);
   graph->SetPoint(187,0.0188,15846.05);
   graph->SetPoint(188,0.0189,15841.83);
   graph->SetPoint(189,0.019,15837.61);
   graph->SetPoint(190,0.0191,15833.39);
   graph->SetPoint(191,0.0192,15829.17);
   graph->SetPoint(192,0.0193,15824.94);
   graph->SetPoint(193,0.0194,15820.72);
   graph->SetPoint(194,0.0195,15816.5);
   graph->SetPoint(195,0.0196,15812.28);
   graph->SetPoint(196,0.0197,15808.05);
   graph->SetPoint(197,0.0198,15803.83);
   graph->SetPoint(198,0.0199,15799.61);
   graph->SetPoint(199,0.02,15795.38);
   graph->SetPoint(200,0.0201,15791.16);
   graph->SetPoint(201,0.0202,15786.93);
   graph->SetPoint(202,0.0203,15782.71);
   graph->SetPoint(203,0.0204,15778.49);
   graph->SetPoint(204,0.0205,15774.26);
   graph->SetPoint(205,0.0206,15770.04);
   graph->SetPoint(206,0.0207,15765.81);
   graph->SetPoint(207,0.0208,15761.59);
   graph->SetPoint(208,0.0209,15757.36);
   graph->SetPoint(209,0.021,15753.14);
   graph->SetPoint(210,0.0211,15748.91);
   graph->SetPoint(211,0.0212,15744.69);
   graph->SetPoint(212,0.0213,15740.46);
   graph->SetPoint(213,0.0214,15736.24);
   graph->SetPoint(214,0.0215,15732.01);
   graph->SetPoint(215,0.0216,15727.78);
   graph->SetPoint(216,0.0217,15723.56);
   graph->SetPoint(217,0.0218,15719.33);
   graph->SetPoint(218,0.0219,15715.11);
   graph->SetPoint(219,0.022,15710.88);
   graph->SetPoint(220,0.0221,15706.65);
   graph->SetPoint(221,0.0222,15702.42);
   graph->SetPoint(222,0.0223,15698.2);
   graph->SetPoint(223,0.0224,15693.97);
   graph->SetPoint(224,0.0225,15689.74);
   graph->SetPoint(225,0.0226,15685.52);
   graph->SetPoint(226,0.0227,15681.29);
   graph->SetPoint(227,0.0228,15677.06);
   graph->SetPoint(228,0.0229,15672.83);
   graph->SetPoint(229,0.023,15668.6);
   graph->SetPoint(230,0.0231,15664.38);
   graph->SetPoint(231,0.0232,15660.15);
   graph->SetPoint(232,0.0233,15655.92);
   graph->SetPoint(233,0.0234,15651.69);
   graph->SetPoint(234,0.0235,15647.46);
   graph->SetPoint(235,0.0236,15643.23);
   graph->SetPoint(236,0.0237,15639);
   graph->SetPoint(237,0.0238,15634.77);
   graph->SetPoint(238,0.0239,15630.54);
   graph->SetPoint(239,0.024,15626.32);
   graph->SetPoint(240,0.0241,15622.09);
   graph->SetPoint(241,0.0242,15617.86);
   graph->SetPoint(242,0.0243,15613.63);
   graph->SetPoint(243,0.0244,15609.4);
   graph->SetPoint(244,0.0245,15605.17);
   graph->SetPoint(245,0.0246,15600.94);
   graph->SetPoint(246,0.0247,15596.7);
   graph->SetPoint(247,0.0248,15592.47);
   graph->SetPoint(248,0.0249,15588.24);
   graph->SetPoint(249,0.025,15584.01);
   graph->SetPoint(250,0.0251,15579.78);
   graph->SetPoint(251,0.0252,15575.55);
   graph->SetPoint(252,0.0253,15571.32);
   graph->SetPoint(253,0.0254,15567.09);
   graph->SetPoint(254,0.0255,15562.86);
   graph->SetPoint(255,0.0256,15558.62);
   graph->SetPoint(256,0.0257,15554.39);
   graph->SetPoint(257,0.0258,15550.16);
   graph->SetPoint(258,0.0259,15545.93);
   graph->SetPoint(259,0.026,15541.7);
   graph->SetPoint(260,0.0261,15537.46);
   graph->SetPoint(261,0.0262,15533.23);
   graph->SetPoint(262,0.0263,15529);
   graph->SetPoint(263,0.0264,15524.77);
   graph->SetPoint(264,0.0265,15520.53);
   graph->SetPoint(265,0.0266,15516.3);
   graph->SetPoint(266,0.0267,15512.07);
   graph->SetPoint(267,0.0268,15507.83);
   graph->SetPoint(268,0.0269,15503.6);
   graph->SetPoint(269,0.027,15499.37);
   graph->SetPoint(270,0.0271,15495.13);
   graph->SetPoint(271,0.0272,15490.9);
   graph->SetPoint(272,0.0273,15486.67);
   graph->SetPoint(273,0.0274,15482.43);
   graph->SetPoint(274,0.0275,15478.2);
   graph->SetPoint(275,0.0276,15473.96);
   graph->SetPoint(276,0.0277,15469.73);
   graph->SetPoint(277,0.0278,15465.49);
   graph->SetPoint(278,0.0279,15461.26);
   graph->SetPoint(279,0.028,15457.02);
   graph->SetPoint(280,0.0281,15452.79);
   graph->SetPoint(281,0.0282,15448.55);
   graph->SetPoint(282,0.0283,15444.32);
   graph->SetPoint(283,0.0284,15440.08);
   graph->SetPoint(284,0.0285,15435.85);
   graph->SetPoint(285,0.0286,15431.61);
   graph->SetPoint(286,0.0287,15427.38);
   graph->SetPoint(287,0.0288,15423.14);
   graph->SetPoint(288,0.0289,15418.91);
   graph->SetPoint(289,0.029,15414.67);
   graph->SetPoint(290,0.0291,15410.43);
   graph->SetPoint(291,0.0292,15406.2);
   graph->SetPoint(292,0.0293,15401.96);
   graph->SetPoint(293,0.0294,15397.72);
   graph->SetPoint(294,0.0295,15393.49);
   graph->SetPoint(295,0.0296,15389.25);
   graph->SetPoint(296,0.0297,15385.01);
   graph->SetPoint(297,0.0298,15380.78);
   graph->SetPoint(298,0.0299,15376.54);
   graph->SetPoint(299,0.03,15372.3);
   graph->SetPoint(300,0.0301,15368.07);
   graph->SetPoint(301,0.0302,15363.83);
   graph->SetPoint(302,0.0303,15359.59);
   graph->SetPoint(303,0.0304,15355.35);
   graph->SetPoint(304,0.0305,15351.12);
   graph->SetPoint(305,0.0306,15346.88);
   graph->SetPoint(306,0.0307,15342.64);
   graph->SetPoint(307,0.0308,15338.4);
   graph->SetPoint(308,0.0309,15334.16);
   graph->SetPoint(309,0.031,15329.93);
   graph->SetPoint(310,0.0311,15325.69);
   graph->SetPoint(311,0.0312,15321.45);
   graph->SetPoint(312,0.0313,15317.21);
   graph->SetPoint(313,0.0314,15312.97);
   graph->SetPoint(314,0.0315,15308.73);
   graph->SetPoint(315,0.0316,15304.49);
   graph->SetPoint(316,0.0317,15300.26);
   graph->SetPoint(317,0.0318,15296.02);
   graph->SetPoint(318,0.0319,15291.78);
   graph->SetPoint(319,0.032,15287.54);
   graph->SetPoint(320,0.0321,15283.3);
   graph->SetPoint(321,0.0322,15279.06);
   graph->SetPoint(322,0.0323,15274.82);
   graph->SetPoint(323,0.0324,15270.58);
   graph->SetPoint(324,0.0325,15266.34);
   graph->SetPoint(325,0.0326,15262.1);
   graph->SetPoint(326,0.0327,15257.86);
   graph->SetPoint(327,0.0328,15253.62);
   graph->SetPoint(328,0.0329,15249.38);
   graph->SetPoint(329,0.033,15245.14);
   graph->SetPoint(330,0.0331,15240.9);
   graph->SetPoint(331,0.0332,15236.66);
   graph->SetPoint(332,0.0333,15232.42);
   graph->SetPoint(333,0.0334,15228.18);
   graph->SetPoint(334,0.0335,15223.94);
   graph->SetPoint(335,0.0336,15219.7);
   graph->SetPoint(336,0.0337,15215.45);
   graph->SetPoint(337,0.0338,15211.21);
   graph->SetPoint(338,0.0339,15206.97);
   graph->SetPoint(339,0.034,15202.73);
   graph->SetPoint(340,0.0341,15198.49);
   graph->SetPoint(341,0.0342,15194.25);
   graph->SetPoint(342,0.0343,15190.01);
   graph->SetPoint(343,0.0344,15185.76);
   graph->SetPoint(344,0.0345,15181.52);
   graph->SetPoint(345,0.0346,15177.28);
   graph->SetPoint(346,0.0347,15173.04);
   graph->SetPoint(347,0.0348,15168.8);
   graph->SetPoint(348,0.0349,15164.56);
   graph->SetPoint(349,0.035,15160.31);
   graph->SetPoint(350,0.0351,15156.07);
   graph->SetPoint(351,0.0352,15151.83);
   graph->SetPoint(352,0.0353,15147.59);
   graph->SetPoint(353,0.0354,15143.34);
   graph->SetPoint(354,0.0355,15139.1);
   graph->SetPoint(355,0.0356,15134.86);
   graph->SetPoint(356,0.0357,15130.62);
   graph->SetPoint(357,0.0358,15126.37);
   graph->SetPoint(358,0.0359,15122.13);
   graph->SetPoint(359,0.036,15117.89);
   graph->SetPoint(360,0.0361,15113.64);
   graph->SetPoint(361,0.0362,15109.4);
   graph->SetPoint(362,0.0363,15105.16);
   graph->SetPoint(363,0.0364,15100.91);
   graph->SetPoint(364,0.0365,15096.67);
   graph->SetPoint(365,0.0366,15092.43);
   graph->SetPoint(366,0.0367,15088.18);
   graph->SetPoint(367,0.0368,15083.94);
   graph->SetPoint(368,0.0369,15079.69);
   graph->SetPoint(369,0.037,15075.45);
   graph->SetPoint(370,0.0371,15071.21);
   graph->SetPoint(371,0.0372,15066.96);
   graph->SetPoint(372,0.0373,15062.72);
   graph->SetPoint(373,0.0374,15058.47);
   graph->SetPoint(374,0.0375,15054.23);
   graph->SetPoint(375,0.0376,15049.99);
   graph->SetPoint(376,0.0377,15045.74);
   graph->SetPoint(377,0.0378,15041.5);
   graph->SetPoint(378,0.0379,15037.25);
   graph->SetPoint(379,0.038,15033.01);
   graph->SetPoint(380,0.0381,15028.76);
   graph->SetPoint(381,0.0382,15024.52);
   graph->SetPoint(382,0.0383,15020.27);
   graph->SetPoint(383,0.0384,15016.03);
   graph->SetPoint(384,0.0385,15011.78);
   graph->SetPoint(385,0.0386,15007.54);
   graph->SetPoint(386,0.0387,15003.29);
   graph->SetPoint(387,0.0388,14999.05);
   graph->SetPoint(388,0.0389,14994.8);
   graph->SetPoint(389,0.039,14990.56);
   graph->SetPoint(390,0.0391,14986.31);
   graph->SetPoint(391,0.0392,14982.06);
   graph->SetPoint(392,0.0393,14977.82);
   graph->SetPoint(393,0.0394,14973.57);
   graph->SetPoint(394,0.0395,14969.33);
   graph->SetPoint(395,0.0396,14965.08);
   graph->SetPoint(396,0.0397,14960.84);
   graph->SetPoint(397,0.0398,14956.59);
   graph->SetPoint(398,0.0399,14952.34);
   graph->SetPoint(399,0.04,14948.1);
   graph->SetPoint(400,0.0401,14943.85);
   graph->SetPoint(401,0.0402,14939.61);
   graph->SetPoint(402,0.0403,14935.36);
   graph->SetPoint(403,0.0404,14931.11);
   graph->SetPoint(404,0.0405,14926.87);
   graph->SetPoint(405,0.0406,14922.62);
   graph->SetPoint(406,0.0407,14918.37);
   graph->SetPoint(407,0.0408,14914.13);
   graph->SetPoint(408,0.0409,14909.88);
   graph->SetPoint(409,0.041,14905.63);
   graph->SetPoint(410,0.0411,14901.39);
   graph->SetPoint(411,0.0412,14897.14);
   graph->SetPoint(412,0.0413,14892.89);
   graph->SetPoint(413,0.0414,14888.64);
   graph->SetPoint(414,0.0415,14884.4);
   graph->SetPoint(415,0.0416,14880.15);
   graph->SetPoint(416,0.0417,14875.9);
   graph->SetPoint(417,0.0418,14871.66);
   graph->SetPoint(418,0.0419,14867.41);
   graph->SetPoint(419,0.042,14863.16);
   graph->SetPoint(420,0.0421,14858.91);
   graph->SetPoint(421,0.0422,14854.67);
   graph->SetPoint(422,0.0423,14850.42);
   graph->SetPoint(423,0.0424,14846.17);
   graph->SetPoint(424,0.0425,14841.92);
   graph->SetPoint(425,0.0426,14837.68);
   graph->SetPoint(426,0.0427,14833.43);
   graph->SetPoint(427,0.0428,14829.18);
   graph->SetPoint(428,0.0429,14824.93);
   graph->SetPoint(429,0.043,14820.68);
   graph->SetPoint(430,0.0431,14816.44);
   graph->SetPoint(431,0.0432,14812.19);
   graph->SetPoint(432,0.0433,14807.94);
   graph->SetPoint(433,0.0434,14803.69);
   graph->SetPoint(434,0.0435,14799.44);
   graph->SetPoint(435,0.0436,14795.2);
   graph->SetPoint(436,0.0437,14790.95);
   graph->SetPoint(437,0.0438,14786.7);
   graph->SetPoint(438,0.0439,14782.45);
   graph->SetPoint(439,0.044,14778.2);
   graph->SetPoint(440,0.0441,14773.95);
   graph->SetPoint(441,0.0442,14769.71);
   graph->SetPoint(442,0.0443,14765.46);
   graph->SetPoint(443,0.0444,14761.21);
   graph->SetPoint(444,0.0445,14756.96);
   graph->SetPoint(445,0.0446,14752.71);
   graph->SetPoint(446,0.0447,14748.46);
   graph->SetPoint(447,0.0448,14744.21);
   graph->SetPoint(448,0.0449,14739.96);
   graph->SetPoint(449,0.045,14735.72);
   graph->SetPoint(450,0.0451,14731.47);
   graph->SetPoint(451,0.0452,14727.22);
   graph->SetPoint(452,0.0453,14722.97);
   graph->SetPoint(453,0.0454,14718.72);
   graph->SetPoint(454,0.0455,14714.47);
   graph->SetPoint(455,0.0456,14710.22);
   graph->SetPoint(456,0.0457,14705.97);
   graph->SetPoint(457,0.0458,14701.72);
   graph->SetPoint(458,0.0459,14697.47);
   graph->SetPoint(459,0.046,14693.22);
   graph->SetPoint(460,0.0461,14688.98);
   graph->SetPoint(461,0.0462,14684.73);
   graph->SetPoint(462,0.0463,14680.48);
   graph->SetPoint(463,0.0464,14676.23);
   graph->SetPoint(464,0.0465,14671.98);
   graph->SetPoint(465,0.0466,14667.73);
   graph->SetPoint(466,0.0467,14663.48);
   graph->SetPoint(467,0.0468,14659.23);
   graph->SetPoint(468,0.0469,14654.98);
   graph->SetPoint(469,0.047,14650.73);
   graph->SetPoint(470,0.0471,14646.48);
   graph->SetPoint(471,0.0472,14642.23);
   graph->SetPoint(472,0.0473,14637.98);
   graph->SetPoint(473,0.0474,14633.73);
   graph->SetPoint(474,0.0475,14629.48);
   graph->SetPoint(475,0.0476,14625.23);
   graph->SetPoint(476,0.0477,14620.98);
   graph->SetPoint(477,0.0478,14616.73);
   graph->SetPoint(478,0.0479,14612.48);
   graph->SetPoint(479,0.048,14608.23);
   graph->SetPoint(480,0.0481,14603.98);
   graph->SetPoint(481,0.0482,14599.73);
   graph->SetPoint(482,0.0483,14595.48);
   graph->SetPoint(483,0.0484,14591.23);
   graph->SetPoint(484,0.0485,14586.98);
   graph->SetPoint(485,0.0486,14582.73);
   graph->SetPoint(486,0.0487,14578.48);
   graph->SetPoint(487,0.0488,14574.23);
   graph->SetPoint(488,0.0489,14569.98);
   graph->SetPoint(489,0.049,14565.73);
   graph->SetPoint(490,0.0491,14561.48);
   graph->SetPoint(491,0.0492,14557.23);
   graph->SetPoint(492,0.0493,14552.98);
   graph->SetPoint(493,0.0494,14548.73);
   graph->SetPoint(494,0.0495,14544.48);
   graph->SetPoint(495,0.0496,14540.23);
   graph->SetPoint(496,0.0497,14535.98);
   graph->SetPoint(497,0.0498,14531.73);
   graph->SetPoint(498,0.0499,14527.48);
   graph->SetPoint(499,0.05,14523.23);
   graph->SetPoint(500,0.0501,14518.98);
   graph->SetPoint(501,0.0502,14514.72);
   graph->SetPoint(502,0.0503,14510.47);
   graph->SetPoint(503,0.0504,14506.22);
   graph->SetPoint(504,0.0505,14501.97);
   graph->SetPoint(505,0.0506,14497.72);
   graph->SetPoint(506,0.0507,14493.47);
   graph->SetPoint(507,0.0508,14489.22);
   graph->SetPoint(508,0.0509,14484.97);
   graph->SetPoint(509,0.051,14480.72);
   graph->SetPoint(510,0.0511,14476.47);
   graph->SetPoint(511,0.0512,14472.22);
   graph->SetPoint(512,0.0513,14467.97);
   graph->SetPoint(513,0.0514,14463.72);
   graph->SetPoint(514,0.0515,14459.47);
   graph->SetPoint(515,0.0516,14455.22);
   graph->SetPoint(516,0.0517,14450.97);
   graph->SetPoint(517,0.0518,14446.71);
   graph->SetPoint(518,0.0519,14442.46);
   graph->SetPoint(519,0.052,14438.21);
   graph->SetPoint(520,0.0521,14433.96);
   graph->SetPoint(521,0.0522,14429.71);
   graph->SetPoint(522,0.0523,14425.46);
   graph->SetPoint(523,0.0524,14421.21);
   graph->SetPoint(524,0.0525,14416.96);
   graph->SetPoint(525,0.0526,14412.71);
   graph->SetPoint(526,0.0527,14408.46);
   graph->SetPoint(527,0.0528,14404.21);
   graph->SetPoint(528,0.0529,14399.96);
   graph->SetPoint(529,0.053,14395.71);
   graph->SetPoint(530,0.0531,14391.45);
   graph->SetPoint(531,0.0532,14387.2);
   graph->SetPoint(532,0.0533,14382.95);
   graph->SetPoint(533,0.0534,14378.7);
   graph->SetPoint(534,0.0535,14374.45);
   graph->SetPoint(535,0.0536,14370.2);
   graph->SetPoint(536,0.0537,14365.95);
   graph->SetPoint(537,0.0538,14361.7);
   graph->SetPoint(538,0.0539,14357.45);
   graph->SetPoint(539,0.054,14353.2);
   graph->SetPoint(540,0.0541,14348.95);
   graph->SetPoint(541,0.0542,14344.69);
   graph->SetPoint(542,0.0543,14340.44);
   graph->SetPoint(543,0.0544,14336.19);
   graph->SetPoint(544,0.0545,14331.94);
   graph->SetPoint(545,0.0546,14327.69);
   graph->SetPoint(546,0.0547,14323.44);
   graph->SetPoint(547,0.0548,14319.19);
   graph->SetPoint(548,0.0549,14314.94);
   graph->SetPoint(549,0.055,14310.69);
   graph->SetPoint(550,0.0551,14306.44);
   graph->SetPoint(551,0.0552,14302.19);
   graph->SetPoint(552,0.0553,14297.94);
   graph->SetPoint(553,0.0554,14293.68);
   graph->SetPoint(554,0.0555,14289.43);
   graph->SetPoint(555,0.0556,14285.18);
   graph->SetPoint(556,0.0557,14280.93);
   graph->SetPoint(557,0.0558,14276.68);
   graph->SetPoint(558,0.0559,14272.43);
   graph->SetPoint(559,0.056,14268.18);
   graph->SetPoint(560,0.0561,14263.93);
   graph->SetPoint(561,0.0562,14259.68);
   graph->SetPoint(562,0.0563,14255.43);
   graph->SetPoint(563,0.0564,14251.18);
   graph->SetPoint(564,0.0565,14246.93);
   graph->SetPoint(565,0.0566,14242.68);
   graph->SetPoint(566,0.0567,14238.42);
   graph->SetPoint(567,0.0568,14234.17);
   graph->SetPoint(568,0.0569,14229.92);
   graph->SetPoint(569,0.057,14225.67);
   graph->SetPoint(570,0.0571,14221.42);
   graph->SetPoint(571,0.0572,14217.17);
   graph->SetPoint(572,0.0573,14212.92);
   graph->SetPoint(573,0.0574,14208.67);
   graph->SetPoint(574,0.0575,14204.42);
   graph->SetPoint(575,0.0576,14200.17);
   graph->SetPoint(576,0.0577,14195.92);
   graph->SetPoint(577,0.0578,14191.67);
   graph->SetPoint(578,0.0579,14187.42);
   graph->SetPoint(579,0.058,14183.17);
   graph->SetPoint(580,0.0581,14178.92);
   graph->SetPoint(581,0.0582,14174.67);
   graph->SetPoint(582,0.0583,14170.42);
   graph->SetPoint(583,0.0584,14166.17);
   graph->SetPoint(584,0.0585,14161.91);
   graph->SetPoint(585,0.0586,14157.66);
   graph->SetPoint(586,0.0587,14153.41);
   graph->SetPoint(587,0.0588,14149.16);
   graph->SetPoint(588,0.0589,14144.91);
   graph->SetPoint(589,0.059,14140.66);
   graph->SetPoint(590,0.0591,14136.41);
   graph->SetPoint(591,0.0592,14132.16);
   graph->SetPoint(592,0.0593,14127.91);
   graph->SetPoint(593,0.0594,14123.66);
   graph->SetPoint(594,0.0595,14119.41);
   graph->SetPoint(595,0.0596,14115.16);
   graph->SetPoint(596,0.0597,14110.91);
   graph->SetPoint(597,0.0598,14106.66);
   graph->SetPoint(598,0.0599,14102.41);
   graph->SetPoint(599,0.06,14098.16);
   graph->SetPoint(600,0.0601,14093.91);
   graph->SetPoint(601,0.0602,14089.66);
   graph->SetPoint(602,0.0603,14085.41);
   graph->SetPoint(603,0.0604,14081.16);
   graph->SetPoint(604,0.0605,14076.91);
   graph->SetPoint(605,0.0606,14072.66);
   graph->SetPoint(606,0.0607,14068.41);
   graph->SetPoint(607,0.0608,14064.16);
   graph->SetPoint(608,0.0609,14059.91);
   graph->SetPoint(609,0.061,14055.66);
   graph->SetPoint(610,0.0611,14051.41);
   graph->SetPoint(611,0.0612,14047.16);
   graph->SetPoint(612,0.0613,14042.91);
   graph->SetPoint(613,0.0614,14038.66);
   graph->SetPoint(614,0.0615,14034.42);
   graph->SetPoint(615,0.0616,14030.17);
   graph->SetPoint(616,0.0617,14025.92);
   graph->SetPoint(617,0.0618,14021.67);
   graph->SetPoint(618,0.0619,14017.42);
   graph->SetPoint(619,0.062,14013.17);
   graph->SetPoint(620,0.0621,14008.92);
   graph->SetPoint(621,0.0622,14004.67);
   graph->SetPoint(622,0.0623,14000.42);
   graph->SetPoint(623,0.0624,13996.17);
   graph->SetPoint(624,0.0625,13991.92);
   graph->SetPoint(625,0.0626,13987.67);
   graph->SetPoint(626,0.0627,13983.42);
   graph->SetPoint(627,0.0628,13979.17);
   graph->SetPoint(628,0.0629,13974.93);
   graph->SetPoint(629,0.063,13970.68);
   graph->SetPoint(630,0.0631,13966.43);
   graph->SetPoint(631,0.0632,13962.18);
   graph->SetPoint(632,0.0633,13957.93);
   graph->SetPoint(633,0.0634,13953.68);
   graph->SetPoint(634,0.0635,13949.43);
   graph->SetPoint(635,0.0636,13945.18);
   graph->SetPoint(636,0.0637,13940.94);
   graph->SetPoint(637,0.0638,13936.69);
   graph->SetPoint(638,0.0639,13932.44);
   graph->SetPoint(639,0.064,13928.19);
   graph->SetPoint(640,0.0641,13923.94);
   graph->SetPoint(641,0.0642,13919.69);
   graph->SetPoint(642,0.0643,13915.45);
   graph->SetPoint(643,0.0644,13911.2);
   graph->SetPoint(644,0.0645,13906.95);
   graph->SetPoint(645,0.0646,13902.7);
   graph->SetPoint(646,0.0647,13898.45);
   graph->SetPoint(647,0.0648,13894.2);
   graph->SetPoint(648,0.0649,13889.96);
   graph->SetPoint(649,0.065,13885.71);
   graph->SetPoint(650,0.0651,13881.46);
   graph->SetPoint(651,0.0652,13877.21);
   graph->SetPoint(652,0.0653,13872.96);
   graph->SetPoint(653,0.0654,13868.72);
   graph->SetPoint(654,0.0655,13864.47);
   graph->SetPoint(655,0.0656,13860.22);
   graph->SetPoint(656,0.0657,13855.97);
   graph->SetPoint(657,0.0658,13851.73);
   graph->SetPoint(658,0.0659,13847.48);
   graph->SetPoint(659,0.066,13843.23);
   graph->SetPoint(660,0.0661,13838.98);
   graph->SetPoint(661,0.0662,13834.74);
   graph->SetPoint(662,0.0663,13830.49);
   graph->SetPoint(663,0.0664,13826.24);
   graph->SetPoint(664,0.0665,13822);
   graph->SetPoint(665,0.0666,13817.75);
   graph->SetPoint(666,0.0667,13813.5);
   graph->SetPoint(667,0.0668,13809.25);
   graph->SetPoint(668,0.0669,13805.01);
   graph->SetPoint(669,0.067,13800.76);
   graph->SetPoint(670,0.0671,13796.51);
   graph->SetPoint(671,0.0672,13792.27);
   graph->SetPoint(672,0.0673,13788.02);
   graph->SetPoint(673,0.0674,13783.77);
   graph->SetPoint(674,0.0675,13779.53);
   graph->SetPoint(675,0.0676,13775.28);
   graph->SetPoint(676,0.0677,13771.03);
   graph->SetPoint(677,0.0678,13766.79);
   graph->SetPoint(678,0.0679,13762.54);
   graph->SetPoint(679,0.068,13758.3);
   graph->SetPoint(680,0.0681,13754.05);
   graph->SetPoint(681,0.0682,13749.8);
   graph->SetPoint(682,0.0683,13745.56);
   graph->SetPoint(683,0.0684,13741.31);
   graph->SetPoint(684,0.0685,13737.07);
   graph->SetPoint(685,0.0686,13732.82);
   graph->SetPoint(686,0.0687,13728.58);
   graph->SetPoint(687,0.0688,13724.33);
   graph->SetPoint(688,0.0689,13720.08);
   graph->SetPoint(689,0.069,13715.84);
   graph->SetPoint(690,0.0691,13711.59);
   graph->SetPoint(691,0.0692,13707.35);
   graph->SetPoint(692,0.0693,13703.1);
   graph->SetPoint(693,0.0694,13698.86);
   graph->SetPoint(694,0.0695,13694.61);
   graph->SetPoint(695,0.0696,13690.37);
   graph->SetPoint(696,0.0697,13686.12);
   graph->SetPoint(697,0.0698,13681.88);
   graph->SetPoint(698,0.0699,13677.63);
   graph->SetPoint(699,0.07,13673.39);
   graph->SetPoint(700,0.0701,13669.14);
   graph->SetPoint(701,0.0702,13664.9);
   graph->SetPoint(702,0.0703,13660.65);
   graph->SetPoint(703,0.0704,13656.41);
   graph->SetPoint(704,0.0705,13652.17);
   graph->SetPoint(705,0.0706,13647.92);
   graph->SetPoint(706,0.0707,13643.68);
   graph->SetPoint(707,0.0708,13639.43);
   graph->SetPoint(708,0.0709,13635.19);
   graph->SetPoint(709,0.071,13630.95);
   graph->SetPoint(710,0.0711,13626.7);
   graph->SetPoint(711,0.0712,13622.46);
   graph->SetPoint(712,0.0713,13618.21);
   graph->SetPoint(713,0.0714,13613.97);
   graph->SetPoint(714,0.0715,13609.73);
   graph->SetPoint(715,0.0716,13605.48);
   graph->SetPoint(716,0.0717,13601.24);
   graph->SetPoint(717,0.0718,13597);
   graph->SetPoint(718,0.0719,13592.75);
   graph->SetPoint(719,0.072,13588.51);
   graph->SetPoint(720,0.0721,13584.27);
   graph->SetPoint(721,0.0722,13580.03);
   graph->SetPoint(722,0.0723,13575.78);
   graph->SetPoint(723,0.0724,13571.54);
   graph->SetPoint(724,0.0725,13567.3);
   graph->SetPoint(725,0.0726,13563.05);
   graph->SetPoint(726,0.0727,13558.81);
   graph->SetPoint(727,0.0728,13554.57);
   graph->SetPoint(728,0.0729,13550.33);
   graph->SetPoint(729,0.073,13546.09);
   graph->SetPoint(730,0.0731,13541.84);
   graph->SetPoint(731,0.0732,13537.6);
   graph->SetPoint(732,0.0733,13533.36);
   graph->SetPoint(733,0.0734,13529.12);
   graph->SetPoint(734,0.0735,13524.88);
   graph->SetPoint(735,0.0736,13520.63);
   graph->SetPoint(736,0.0737,13516.39);
   graph->SetPoint(737,0.0738,13512.15);
   graph->SetPoint(738,0.0739,13507.91);
   graph->SetPoint(739,0.074,13503.67);
   graph->SetPoint(740,0.0741,13499.43);
   graph->SetPoint(741,0.0742,13495.19);
   graph->SetPoint(742,0.0743,13490.95);
   graph->SetPoint(743,0.0744,13486.71);
   graph->SetPoint(744,0.0745,13482.47);
   graph->SetPoint(745,0.0746,13478.22);
   graph->SetPoint(746,0.0747,13473.98);
   graph->SetPoint(747,0.0748,13469.74);
   graph->SetPoint(748,0.0749,13465.5);
   graph->SetPoint(749,0.075,13461.26);
   graph->SetPoint(750,0.0751,13457.02);
   graph->SetPoint(751,0.0752,13452.78);
   graph->SetPoint(752,0.0753,13448.54);
   graph->SetPoint(753,0.0754,13444.3);
   graph->SetPoint(754,0.0755,13440.06);
   graph->SetPoint(755,0.0756,13435.82);
   graph->SetPoint(756,0.0757,13431.58);
   graph->SetPoint(757,0.0758,13427.35);
   graph->SetPoint(758,0.0759,13423.11);
   graph->SetPoint(759,0.076,13418.87);
   graph->SetPoint(760,0.0761,13414.63);
   graph->SetPoint(761,0.0762,13410.39);
   graph->SetPoint(762,0.0763,13406.15);
   graph->SetPoint(763,0.0764,13401.91);
   graph->SetPoint(764,0.0765,13397.67);
   graph->SetPoint(765,0.0766,13393.43);
   graph->SetPoint(766,0.0767,13389.2);
   graph->SetPoint(767,0.0768,13384.96);
   graph->SetPoint(768,0.0769,13380.72);
   graph->SetPoint(769,0.077,13376.48);
   graph->SetPoint(770,0.0771,13372.24);
   graph->SetPoint(771,0.0772,13368.01);
   graph->SetPoint(772,0.0773,13363.77);
   graph->SetPoint(773,0.0774,13359.53);
   graph->SetPoint(774,0.0775,13355.29);
   graph->SetPoint(775,0.0776,13351.06);
   graph->SetPoint(776,0.0777,13346.82);
   graph->SetPoint(777,0.0778,13342.58);
   graph->SetPoint(778,0.0779,13338.34);
   graph->SetPoint(779,0.078,13334.11);
   graph->SetPoint(780,0.0781,13329.87);
   graph->SetPoint(781,0.0782,13325.63);
   graph->SetPoint(782,0.0783,13321.4);
   graph->SetPoint(783,0.0784,13317.16);
   graph->SetPoint(784,0.0785,13312.92);
   graph->SetPoint(785,0.0786,13308.69);
   graph->SetPoint(786,0.0787,13304.45);
   graph->SetPoint(787,0.0788,13300.22);
   graph->SetPoint(788,0.0789,13295.98);
   graph->SetPoint(789,0.079,13291.74);
   graph->SetPoint(790,0.0791,13287.51);
   graph->SetPoint(791,0.0792,13283.27);
   graph->SetPoint(792,0.0793,13279.04);
   graph->SetPoint(793,0.0794,13274.8);
   graph->SetPoint(794,0.0795,13270.57);
   graph->SetPoint(795,0.0796,13266.33);
   graph->SetPoint(796,0.0797,13262.1);
   graph->SetPoint(797,0.0798,13257.86);
   graph->SetPoint(798,0.0799,13253.63);
   graph->SetPoint(799,0.08,13249.39);
   graph->SetPoint(800,0.0801,13245.16);
   graph->SetPoint(801,0.0802,13240.93);
   graph->SetPoint(802,0.0803,13236.69);
   graph->SetPoint(803,0.0804,13232.46);
   graph->SetPoint(804,0.0805,13228.22);
   graph->SetPoint(805,0.0806,13223.99);
   graph->SetPoint(806,0.0807,13219.76);
   graph->SetPoint(807,0.0808,13215.52);
   graph->SetPoint(808,0.0809,13211.29);
   graph->SetPoint(809,0.081,13207.06);
   graph->SetPoint(810,0.0811,13202.82);
   graph->SetPoint(811,0.0812,13198.59);
   graph->SetPoint(812,0.0813,13194.36);
   graph->SetPoint(813,0.0814,13190.13);
   graph->SetPoint(814,0.0815,13185.89);
   graph->SetPoint(815,0.0816,13181.66);
   graph->SetPoint(816,0.0817,13177.43);
   graph->SetPoint(817,0.0818,13173.2);
   graph->SetPoint(818,0.0819,13168.97);
   graph->SetPoint(819,0.082,13164.73);
   graph->SetPoint(820,0.0821,13160.5);
   graph->SetPoint(821,0.0822,13156.27);
   graph->SetPoint(822,0.0823,13152.04);
   graph->SetPoint(823,0.0824,13147.81);
   graph->SetPoint(824,0.0825,13143.58);
   graph->SetPoint(825,0.0826,13139.35);
   graph->SetPoint(826,0.0827,13135.11);
   graph->SetPoint(827,0.0828,13130.88);
   graph->SetPoint(828,0.0829,13126.65);
   graph->SetPoint(829,0.083,13122.42);
   graph->SetPoint(830,0.0831,13118.19);
   graph->SetPoint(831,0.0832,13113.96);
   graph->SetPoint(832,0.0833,13109.73);
   graph->SetPoint(833,0.0834,13105.5);
   graph->SetPoint(834,0.0835,13101.27);
   graph->SetPoint(835,0.0836,13097.04);
   graph->SetPoint(836,0.0837,13092.81);
   graph->SetPoint(837,0.0838,13088.58);
   graph->SetPoint(838,0.0839,13084.36);
   graph->SetPoint(839,0.084,13080.13);
   graph->SetPoint(840,0.0841,13075.9);
   graph->SetPoint(841,0.0842,13071.67);
   graph->SetPoint(842,0.0843,13067.44);
   graph->SetPoint(843,0.0844,13063.21);
   graph->SetPoint(844,0.0845,13058.98);
   graph->SetPoint(845,0.0846,13054.76);
   graph->SetPoint(846,0.0847,13050.53);
   graph->SetPoint(847,0.0848,13046.3);
   graph->SetPoint(848,0.0849,13042.07);
   graph->SetPoint(849,0.085,13037.85);
   graph->SetPoint(850,0.0851,13033.62);
   graph->SetPoint(851,0.0852,13029.39);
   graph->SetPoint(852,0.0853,13025.16);
   graph->SetPoint(853,0.0854,13020.94);
   graph->SetPoint(854,0.0855,13016.71);
   graph->SetPoint(855,0.0856,13012.48);
   graph->SetPoint(856,0.0857,13008.26);
   graph->SetPoint(857,0.0858,13004.03);
   graph->SetPoint(858,0.0859,12999.8);
   graph->SetPoint(859,0.086,12995.58);
   graph->SetPoint(860,0.0861,12991.35);
   graph->SetPoint(861,0.0862,12987.13);
   graph->SetPoint(862,0.0863,12982.9);
   graph->SetPoint(863,0.0864,12978.68);
   graph->SetPoint(864,0.0865,12974.45);
   graph->SetPoint(865,0.0866,12970.23);
   graph->SetPoint(866,0.0867,12966);
   graph->SetPoint(867,0.0868,12961.78);
   graph->SetPoint(868,0.0869,12957.55);
   graph->SetPoint(869,0.087,12953.33);
   graph->SetPoint(870,0.0871,12949.1);
   graph->SetPoint(871,0.0872,12944.88);
   graph->SetPoint(872,0.0873,12940.66);
   graph->SetPoint(873,0.0874,12936.43);
   graph->SetPoint(874,0.0875,12932.21);
   graph->SetPoint(875,0.0876,12927.99);
   graph->SetPoint(876,0.0877,12923.76);
   graph->SetPoint(877,0.0878,12919.54);
   graph->SetPoint(878,0.0879,12915.32);
   graph->SetPoint(879,0.088,12911.09);
   graph->SetPoint(880,0.0881,12906.87);
   graph->SetPoint(881,0.0882,12902.65);
   graph->SetPoint(882,0.0883,12898.43);
   graph->SetPoint(883,0.0884,12894.21);
   graph->SetPoint(884,0.0885,12889.98);
   graph->SetPoint(885,0.0886,12885.76);
   graph->SetPoint(886,0.0887,12881.54);
   graph->SetPoint(887,0.0888,12877.32);
   graph->SetPoint(888,0.0889,12873.1);
   graph->SetPoint(889,0.089,12868.88);
   graph->SetPoint(890,0.0891,12864.66);
   graph->SetPoint(891,0.0892,12860.44);
   graph->SetPoint(892,0.0893,12856.21);
   graph->SetPoint(893,0.0894,12851.99);
   graph->SetPoint(894,0.0895,12847.77);
   graph->SetPoint(895,0.0896,12843.55);
   graph->SetPoint(896,0.0897,12839.33);
   graph->SetPoint(897,0.0898,12835.12);
   graph->SetPoint(898,0.0899,12830.9);
   graph->SetPoint(899,0.09,12826.68);
   graph->SetPoint(900,0.0901,12822.46);
   graph->SetPoint(901,0.0902,12818.24);
   graph->SetPoint(902,0.0903,12814.02);
   graph->SetPoint(903,0.0904,12809.8);
   graph->SetPoint(904,0.0905,12805.58);
   graph->SetPoint(905,0.0906,12801.36);
   graph->SetPoint(906,0.0907,12797.15);
   graph->SetPoint(907,0.0908,12792.93);
   graph->SetPoint(908,0.0909,12788.71);
   graph->SetPoint(909,0.091,12784.49);
   graph->SetPoint(910,0.0911,12780.28);
   graph->SetPoint(911,0.0912,12776.06);
   graph->SetPoint(912,0.0913,12771.84);
   graph->SetPoint(913,0.0914,12767.63);
   graph->SetPoint(914,0.0915,12763.41);
   graph->SetPoint(915,0.0916,12759.19);
   graph->SetPoint(916,0.0917,12754.98);
   graph->SetPoint(917,0.0918,12750.76);
   graph->SetPoint(918,0.0919,12746.55);
   graph->SetPoint(919,0.092,12742.33);
   graph->SetPoint(920,0.0921,12738.11);
   graph->SetPoint(921,0.0922,12733.9);
   graph->SetPoint(922,0.0923,12729.68);
   graph->SetPoint(923,0.0924,12725.47);
   graph->SetPoint(924,0.0925,12721.25);
   graph->SetPoint(925,0.0926,12717.04);
   graph->SetPoint(926,0.0927,12712.83);
   graph->SetPoint(927,0.0928,12708.61);
   graph->SetPoint(928,0.0929,12704.4);
   graph->SetPoint(929,0.093,12700.18);
   graph->SetPoint(930,0.0931,12695.97);
   graph->SetPoint(931,0.0932,12691.76);
   graph->SetPoint(932,0.0933,12687.54);
   graph->SetPoint(933,0.0934,12683.33);
   graph->SetPoint(934,0.0935,12679.12);
   graph->SetPoint(935,0.0936,12674.91);
   graph->SetPoint(936,0.0937,12670.69);
   graph->SetPoint(937,0.0938,12666.48);
   graph->SetPoint(938,0.0939,12662.27);
   graph->SetPoint(939,0.094,12658.06);
   graph->SetPoint(940,0.0941,12653.85);
   graph->SetPoint(941,0.0942,12649.63);
   graph->SetPoint(942,0.0943,12645.42);
   graph->SetPoint(943,0.0944,12641.21);
   graph->SetPoint(944,0.0945,12637);
   graph->SetPoint(945,0.0946,12632.79);
   graph->SetPoint(946,0.0947,12628.58);
   graph->SetPoint(947,0.0948,12624.37);
   graph->SetPoint(948,0.0949,12620.16);
   graph->SetPoint(949,0.095,12615.95);
   graph->SetPoint(950,0.0951,12611.74);
   graph->SetPoint(951,0.0952,12607.53);
   graph->SetPoint(952,0.0953,12603.32);
   graph->SetPoint(953,0.0954,12599.11);
   graph->SetPoint(954,0.0955,12594.9);
   graph->SetPoint(955,0.0956,12590.7);
   graph->SetPoint(956,0.0957,12586.49);
   graph->SetPoint(957,0.0958,12582.28);
   graph->SetPoint(958,0.0959,12578.07);
   graph->SetPoint(959,0.096,12573.86);
   graph->SetPoint(960,0.0961,12569.66);
   graph->SetPoint(961,0.0962,12565.45);
   graph->SetPoint(962,0.0963,12561.24);
   graph->SetPoint(963,0.0964,12557.04);
   graph->SetPoint(964,0.0965,12552.83);
   graph->SetPoint(965,0.0966,12548.62);
   graph->SetPoint(966,0.0967,12544.42);
   graph->SetPoint(967,0.0968,12540.21);
   graph->SetPoint(968,0.0969,12536);
   graph->SetPoint(969,0.097,12531.8);
   graph->SetPoint(970,0.0971,12527.59);
   graph->SetPoint(971,0.0972,12523.39);
   graph->SetPoint(972,0.0973,12519.18);
   graph->SetPoint(973,0.0974,12514.98);
   graph->SetPoint(974,0.0975,12510.77);
   graph->SetPoint(975,0.0976,12506.57);
   graph->SetPoint(976,0.0977,12502.36);
   graph->SetPoint(977,0.0978,12498.16);
   graph->SetPoint(978,0.0979,12493.96);
   graph->SetPoint(979,0.098,12489.75);
   graph->SetPoint(980,0.0981,12485.55);
   graph->SetPoint(981,0.0982,12481.35);
   graph->SetPoint(982,0.0983,12477.14);
   graph->SetPoint(983,0.0984,12472.94);
   graph->SetPoint(984,0.0985,12468.74);
   graph->SetPoint(985,0.0986,12464.54);
   graph->SetPoint(986,0.0987,12460.34);
   graph->SetPoint(987,0.0988,12456.13);
   graph->SetPoint(988,0.0989,12451.93);
   graph->SetPoint(989,0.099,12447.73);
   graph->SetPoint(990,0.0991,12443.53);
   graph->SetPoint(991,0.0992,12439.33);
   graph->SetPoint(992,0.0993,12435.13);
   graph->SetPoint(993,0.0994,12430.93);
   graph->SetPoint(994,0.0995,12426.73);
   graph->SetPoint(995,0.0996,12422.53);
   graph->SetPoint(996,0.0997,12418.33);
   graph->SetPoint(997,0.0998,12414.13);
   graph->SetPoint(998,0.0999,12409.93);
   graph->SetPoint(999,0.1,12405.73);
   graph->SetPoint(1000,0.1001,12401.53);
   graph->SetPoint(1001,0.1002,12397.33);
   graph->SetPoint(1002,0.1003,12393.13);
   graph->SetPoint(1003,0.1004,12388.94);
   graph->SetPoint(1004,0.1005,12384.74);
   graph->SetPoint(1005,0.1006,12380.54);
   graph->SetPoint(1006,0.1007,12376.34);
   graph->SetPoint(1007,0.1008,12372.15);
   graph->SetPoint(1008,0.1009,12367.95);
   graph->SetPoint(1009,0.101,12363.75);
   graph->SetPoint(1010,0.1011,12359.56);
   graph->SetPoint(1011,0.1012,12355.36);
   graph->SetPoint(1012,0.1013,12351.16);
   graph->SetPoint(1013,0.1014,12346.97);
   graph->SetPoint(1014,0.1015,12342.77);
   graph->SetPoint(1015,0.1016,12338.58);
   graph->SetPoint(1016,0.1017,12334.38);
   graph->SetPoint(1017,0.1018,12330.19);
   graph->SetPoint(1018,0.1019,12325.99);
   graph->SetPoint(1019,0.102,12321.8);
   graph->SetPoint(1020,0.1021,12317.6);
   graph->SetPoint(1021,0.1022,12313.41);
   graph->SetPoint(1022,0.1023,12309.22);
   graph->SetPoint(1023,0.1024,12305.02);
   graph->SetPoint(1024,0.1025,12300.83);
   graph->SetPoint(1025,0.1026,12296.64);
   graph->SetPoint(1026,0.1027,12292.44);
   graph->SetPoint(1027,0.1028,12288.25);
   graph->SetPoint(1028,0.1029,12284.06);
   graph->SetPoint(1029,0.103,12279.87);
   graph->SetPoint(1030,0.1031,12275.67);
   graph->SetPoint(1031,0.1032,12271.48);
   graph->SetPoint(1032,0.1033,12267.29);
   graph->SetPoint(1033,0.1034,12263.1);
   graph->SetPoint(1034,0.1035,12258.91);
   graph->SetPoint(1035,0.1036,12254.72);
   graph->SetPoint(1036,0.1037,12250.53);
   graph->SetPoint(1037,0.1038,12246.34);
   graph->SetPoint(1038,0.1039,12242.15);
   graph->SetPoint(1039,0.104,12237.96);
   graph->SetPoint(1040,0.1041,12233.77);
   graph->SetPoint(1041,0.1042,12229.58);
   graph->SetPoint(1042,0.1043,12225.39);
   graph->SetPoint(1043,0.1044,12221.2);
   graph->SetPoint(1044,0.1045,12217.01);
   graph->SetPoint(1045,0.1046,12212.83);
   graph->SetPoint(1046,0.1047,12208.64);
   graph->SetPoint(1047,0.1048,12204.45);
   graph->SetPoint(1048,0.1049,12200.26);
   graph->SetPoint(1049,0.105,12196.08);
   graph->SetPoint(1050,0.1051,12191.89);
   graph->SetPoint(1051,0.1052,12187.7);
   graph->SetPoint(1052,0.1053,12183.52);
   graph->SetPoint(1053,0.1054,12179.33);
   graph->SetPoint(1054,0.1055,12175.14);
   graph->SetPoint(1055,0.1056,12170.96);
   graph->SetPoint(1056,0.1057,12166.77);
   graph->SetPoint(1057,0.1058,12162.59);
   graph->SetPoint(1058,0.1059,12158.4);
   graph->SetPoint(1059,0.106,12154.22);
   graph->SetPoint(1060,0.1061,12150.04);
   graph->SetPoint(1061,0.1062,12145.85);
   graph->SetPoint(1062,0.1063,12141.67);
   graph->SetPoint(1063,0.1064,12137.48);
   graph->SetPoint(1064,0.1065,12133.3);
   graph->SetPoint(1065,0.1066,12129.12);
   graph->SetPoint(1066,0.1067,12124.93);
   graph->SetPoint(1067,0.1068,12120.75);
   graph->SetPoint(1068,0.1069,12116.57);
   graph->SetPoint(1069,0.107,12112.39);
   graph->SetPoint(1070,0.1071,12108.21);
   graph->SetPoint(1071,0.1072,12104.02);
   graph->SetPoint(1072,0.1073,12099.84);
   graph->SetPoint(1073,0.1074,12095.66);
   graph->SetPoint(1074,0.1075,12091.48);
   graph->SetPoint(1075,0.1076,12087.3);
   graph->SetPoint(1076,0.1077,12083.12);
   graph->SetPoint(1077,0.1078,12078.94);
   graph->SetPoint(1078,0.1079,12074.76);
   graph->SetPoint(1079,0.108,12070.58);
   graph->SetPoint(1080,0.1081,12066.4);
   graph->SetPoint(1081,0.1082,12062.22);
   graph->SetPoint(1082,0.1083,12058.05);
   graph->SetPoint(1083,0.1084,12053.87);
   graph->SetPoint(1084,0.1085,12049.69);
   graph->SetPoint(1085,0.1086,12045.51);
   graph->SetPoint(1086,0.1087,12041.33);
   graph->SetPoint(1087,0.1088,12037.16);
   graph->SetPoint(1088,0.1089,12032.98);
   graph->SetPoint(1089,0.109,12028.8);
   graph->SetPoint(1090,0.1091,12024.63);
   graph->SetPoint(1091,0.1092,12020.45);
   graph->SetPoint(1092,0.1093,12016.28);
   graph->SetPoint(1093,0.1094,12012.1);
   graph->SetPoint(1094,0.1095,12007.92);
   graph->SetPoint(1095,0.1096,12003.75);
   graph->SetPoint(1096,0.1097,11999.58);
   graph->SetPoint(1097,0.1098,11995.4);
   graph->SetPoint(1098,0.1099,11991.23);
   graph->SetPoint(1099,0.11,11987.05);
   graph->SetPoint(1100,0.1101,11982.88);
   graph->SetPoint(1101,0.1102,11978.71);
   graph->SetPoint(1102,0.1103,11974.53);
   graph->SetPoint(1103,0.1104,11970.36);
   graph->SetPoint(1104,0.1105,11966.19);
   graph->SetPoint(1105,0.1106,11962.01);
   graph->SetPoint(1106,0.1107,11957.84);
   graph->SetPoint(1107,0.1108,11953.67);
   graph->SetPoint(1108,0.1109,11949.5);
   graph->SetPoint(1109,0.111,11945.33);
   graph->SetPoint(1110,0.1111,11941.16);
   graph->SetPoint(1111,0.1112,11936.99);
   graph->SetPoint(1112,0.1113,11932.82);
   graph->SetPoint(1113,0.1114,11928.65);
   graph->SetPoint(1114,0.1115,11924.48);
   graph->SetPoint(1115,0.1116,11920.31);
   graph->SetPoint(1116,0.1117,11916.14);
   graph->SetPoint(1117,0.1118,11911.97);
   graph->SetPoint(1118,0.1119,11907.8);
   graph->SetPoint(1119,0.112,11903.63);
   graph->SetPoint(1120,0.1121,11899.46);
   graph->SetPoint(1121,0.1122,11895.3);
   graph->SetPoint(1122,0.1123,11891.13);
   graph->SetPoint(1123,0.1124,11886.96);
   graph->SetPoint(1124,0.1125,11882.8);
   graph->SetPoint(1125,0.1126,11878.63);
   graph->SetPoint(1126,0.1127,11874.46);
   graph->SetPoint(1127,0.1128,11870.3);
   graph->SetPoint(1128,0.1129,11866.13);
   graph->SetPoint(1129,0.113,11861.97);
   graph->SetPoint(1130,0.1131,11857.8);
   graph->SetPoint(1131,0.1132,11853.64);
   graph->SetPoint(1132,0.1133,11849.47);
   graph->SetPoint(1133,0.1134,11845.31);
   graph->SetPoint(1134,0.1135,11841.14);
   graph->SetPoint(1135,0.1136,11836.98);
   graph->SetPoint(1136,0.1137,11832.82);
   graph->SetPoint(1137,0.1138,11828.65);
   graph->SetPoint(1138,0.1139,11824.49);
   graph->SetPoint(1139,0.114,11820.33);
   graph->SetPoint(1140,0.1141,11816.17);
   graph->SetPoint(1141,0.1142,11812);
   graph->SetPoint(1142,0.1143,11807.84);
   graph->SetPoint(1143,0.1144,11803.68);
   graph->SetPoint(1144,0.1145,11799.52);
   graph->SetPoint(1145,0.1146,11795.36);
   graph->SetPoint(1146,0.1147,11791.2);
   graph->SetPoint(1147,0.1148,11787.04);
   graph->SetPoint(1148,0.1149,11782.88);
   graph->SetPoint(1149,0.115,11778.72);
   graph->SetPoint(1150,0.1151,11774.56);
   graph->SetPoint(1151,0.1152,11770.4);
   graph->SetPoint(1152,0.1153,11766.24);
   graph->SetPoint(1153,0.1154,11762.08);
   graph->SetPoint(1154,0.1155,11757.93);
   graph->SetPoint(1155,0.1156,11753.77);
   graph->SetPoint(1156,0.1157,11749.61);
   graph->SetPoint(1157,0.1158,11745.45);
   graph->SetPoint(1158,0.1159,11741.3);
   graph->SetPoint(1159,0.116,11737.14);
   graph->SetPoint(1160,0.1161,11732.98);
   graph->SetPoint(1161,0.1162,11728.83);
   graph->SetPoint(1162,0.1163,11724.67);
   graph->SetPoint(1163,0.1164,11720.52);
   graph->SetPoint(1164,0.1165,11716.36);
   graph->SetPoint(1165,0.1166,11712.21);
   graph->SetPoint(1166,0.1167,11708.05);
   graph->SetPoint(1167,0.1168,11703.9);
   graph->SetPoint(1168,0.1169,11699.75);
   graph->SetPoint(1169,0.117,11695.59);
   graph->SetPoint(1170,0.1171,11691.44);
   graph->SetPoint(1171,0.1172,11687.29);
   graph->SetPoint(1172,0.1173,11683.13);
   graph->SetPoint(1173,0.1174,11678.98);
   graph->SetPoint(1174,0.1175,11674.83);
   graph->SetPoint(1175,0.1176,11670.68);
   graph->SetPoint(1176,0.1177,11666.53);
   graph->SetPoint(1177,0.1178,11662.38);
   graph->SetPoint(1178,0.1179,11658.23);
   graph->SetPoint(1179,0.118,11654.08);
   graph->SetPoint(1180,0.1181,11649.93);
   graph->SetPoint(1181,0.1182,11645.78);
   graph->SetPoint(1182,0.1183,11641.63);
   graph->SetPoint(1183,0.1184,11637.48);
   graph->SetPoint(1184,0.1185,11633.33);
   graph->SetPoint(1185,0.1186,11629.18);
   graph->SetPoint(1186,0.1187,11625.03);
   graph->SetPoint(1187,0.1188,11620.89);
   graph->SetPoint(1188,0.1189,11616.74);
   graph->SetPoint(1189,0.119,11612.59);
   graph->SetPoint(1190,0.1191,11608.44);
   graph->SetPoint(1191,0.1192,11604.3);
   graph->SetPoint(1192,0.1193,11600.15);
   graph->SetPoint(1193,0.1194,11596.01);
   graph->SetPoint(1194,0.1195,11591.86);
   graph->SetPoint(1195,0.1196,11587.72);
   graph->SetPoint(1196,0.1197,11583.57);
   graph->SetPoint(1197,0.1198,11579.43);
   graph->SetPoint(1198,0.1199,11575.28);
   graph->SetPoint(1199,0.12,11571.14);
   graph->SetPoint(1200,0.1201,11566.99);
   graph->SetPoint(1201,0.1202,11562.85);
   graph->SetPoint(1202,0.1203,11558.71);
   graph->SetPoint(1203,0.1204,11554.57);
   graph->SetPoint(1204,0.1205,11550.42);
   graph->SetPoint(1205,0.1206,11546.28);
   graph->SetPoint(1206,0.1207,11542.14);
   graph->SetPoint(1207,0.1208,11538);
   graph->SetPoint(1208,0.1209,11533.86);
   graph->SetPoint(1209,0.121,11529.72);
   graph->SetPoint(1210,0.1211,11525.58);
   graph->SetPoint(1211,0.1212,11521.44);
   graph->SetPoint(1212,0.1213,11517.3);
   graph->SetPoint(1213,0.1214,11513.16);
   graph->SetPoint(1214,0.1215,11509.02);
   graph->SetPoint(1215,0.1216,11504.88);
   graph->SetPoint(1216,0.1217,11500.74);
   graph->SetPoint(1217,0.1218,11496.6);
   graph->SetPoint(1218,0.1219,11492.47);
   graph->SetPoint(1219,0.122,11488.33);
   graph->SetPoint(1220,0.1221,11484.19);
   graph->SetPoint(1221,0.1222,11480.06);
   graph->SetPoint(1222,0.1223,11475.92);
   graph->SetPoint(1223,0.1224,11471.78);
   graph->SetPoint(1224,0.1225,11467.65);
   graph->SetPoint(1225,0.1226,11463.51);
   graph->SetPoint(1226,0.1227,11459.38);
   graph->SetPoint(1227,0.1228,11455.24);
   graph->SetPoint(1228,0.1229,11451.11);
   graph->SetPoint(1229,0.123,11446.98);
   graph->SetPoint(1230,0.1231,11442.84);
   graph->SetPoint(1231,0.1232,11438.71);
   graph->SetPoint(1232,0.1233,11434.58);
   graph->SetPoint(1233,0.1234,11430.44);
   graph->SetPoint(1234,0.1235,11426.31);
   graph->SetPoint(1235,0.1236,11422.18);
   graph->SetPoint(1236,0.1237,11418.05);
   graph->SetPoint(1237,0.1238,11413.92);
   graph->SetPoint(1238,0.1239,11409.79);
   graph->SetPoint(1239,0.124,11405.66);
   graph->SetPoint(1240,0.1241,11401.53);
   graph->SetPoint(1241,0.1242,11397.4);
   graph->SetPoint(1242,0.1243,11393.27);
   graph->SetPoint(1243,0.1244,11389.14);
   graph->SetPoint(1244,0.1245,11385.01);
   graph->SetPoint(1245,0.1246,11380.88);
   graph->SetPoint(1246,0.1247,11376.75);
   graph->SetPoint(1247,0.1248,11372.62);
   graph->SetPoint(1248,0.1249,11368.5);
   graph->SetPoint(1249,0.125,11364.37);
   graph->SetPoint(1250,0.1251,11360.24);
   graph->SetPoint(1251,0.1252,11356.12);
   graph->SetPoint(1252,0.1253,11351.99);
   graph->SetPoint(1253,0.1254,11347.87);
   graph->SetPoint(1254,0.1255,11343.74);
   graph->SetPoint(1255,0.1256,11339.62);
   graph->SetPoint(1256,0.1257,11335.49);
   graph->SetPoint(1257,0.1258,11331.37);
   graph->SetPoint(1258,0.1259,11327.24);
   graph->SetPoint(1259,0.126,11323.12);
   graph->SetPoint(1260,0.1261,11319);
   graph->SetPoint(1261,0.1262,11314.87);
   graph->SetPoint(1262,0.1263,11310.75);
   graph->SetPoint(1263,0.1264,11306.63);
   graph->SetPoint(1264,0.1265,11302.51);
   graph->SetPoint(1265,0.1266,11298.39);
   graph->SetPoint(1266,0.1267,11294.26);
   graph->SetPoint(1267,0.1268,11290.14);
   graph->SetPoint(1268,0.1269,11286.02);
   graph->SetPoint(1269,0.127,11281.9);
   graph->SetPoint(1270,0.1271,11277.78);
   graph->SetPoint(1271,0.1272,11273.67);
   graph->SetPoint(1272,0.1273,11269.55);
   graph->SetPoint(1273,0.1274,11265.43);
   graph->SetPoint(1274,0.1275,11261.31);
   graph->SetPoint(1275,0.1276,11257.19);
   graph->SetPoint(1276,0.1277,11253.07);
   graph->SetPoint(1277,0.1278,11248.96);
   graph->SetPoint(1278,0.1279,11244.84);
   graph->SetPoint(1279,0.128,11240.72);
   graph->SetPoint(1280,0.1281,11236.61);
   graph->SetPoint(1281,0.1282,11232.49);
   graph->SetPoint(1282,0.1283,11228.38);
   graph->SetPoint(1283,0.1284,11224.26);
   graph->SetPoint(1284,0.1285,11220.15);
   graph->SetPoint(1285,0.1286,11216.03);
   graph->SetPoint(1286,0.1287,11211.92);
   graph->SetPoint(1287,0.1288,11207.81);
   graph->SetPoint(1288,0.1289,11203.69);
   graph->SetPoint(1289,0.129,11199.58);
   graph->SetPoint(1290,0.1291,11195.47);
   graph->SetPoint(1291,0.1292,11191.36);
   graph->SetPoint(1292,0.1293,11187.25);
   graph->SetPoint(1293,0.1294,11183.13);
   graph->SetPoint(1294,0.1295,11179.02);
   graph->SetPoint(1295,0.1296,11174.91);
   graph->SetPoint(1296,0.1297,11170.8);
   graph->SetPoint(1297,0.1298,11166.69);
   graph->SetPoint(1298,0.1299,11162.58);
   graph->SetPoint(1299,0.13,11158.48);
   graph->SetPoint(1300,0.1301,11154.37);
   graph->SetPoint(1301,0.1302,11150.26);
   graph->SetPoint(1302,0.1303,11146.15);
   graph->SetPoint(1303,0.1304,11142.04);
   graph->SetPoint(1304,0.1305,11137.94);
   graph->SetPoint(1305,0.1306,11133.83);
   graph->SetPoint(1306,0.1307,11129.72);
   graph->SetPoint(1307,0.1308,11125.62);
   graph->SetPoint(1308,0.1309,11121.51);
   graph->SetPoint(1309,0.131,11117.41);
   graph->SetPoint(1310,0.1311,11113.3);
   graph->SetPoint(1311,0.1312,11109.2);
   graph->SetPoint(1312,0.1313,11105.09);
   graph->SetPoint(1313,0.1314,11100.99);
   graph->SetPoint(1314,0.1315,11096.89);
   graph->SetPoint(1315,0.1316,11092.78);
   graph->SetPoint(1316,0.1317,11088.68);
   graph->SetPoint(1317,0.1318,11084.58);
   graph->SetPoint(1318,0.1319,11080.48);
   graph->SetPoint(1319,0.132,11076.38);
   graph->SetPoint(1320,0.1321,11072.28);
   graph->SetPoint(1321,0.1322,11068.17);
   graph->SetPoint(1322,0.1323,11064.07);
   graph->SetPoint(1323,0.1324,11059.97);
   graph->SetPoint(1324,0.1325,11055.88);
   graph->SetPoint(1325,0.1326,11051.78);
   graph->SetPoint(1326,0.1327,11047.68);
   graph->SetPoint(1327,0.1328,11043.58);
   graph->SetPoint(1328,0.1329,11039.48);
   graph->SetPoint(1329,0.133,11035.38);
   graph->SetPoint(1330,0.1331,11031.29);
   graph->SetPoint(1331,0.1332,11027.19);
   graph->SetPoint(1332,0.1333,11023.09);
   graph->SetPoint(1333,0.1334,11019);
   graph->SetPoint(1334,0.1335,11014.9);
   graph->SetPoint(1335,0.1336,11010.81);
   graph->SetPoint(1336,0.1337,11006.71);
   graph->SetPoint(1337,0.1338,11002.62);
   graph->SetPoint(1338,0.1339,10998.52);
   graph->SetPoint(1339,0.134,10994.43);
   graph->SetPoint(1340,0.1341,10990.34);
   graph->SetPoint(1341,0.1342,10986.24);
   graph->SetPoint(1342,0.1343,10982.15);
   graph->SetPoint(1343,0.1344,10978.06);
   graph->SetPoint(1344,0.1345,10973.97);
   graph->SetPoint(1345,0.1346,10969.88);
   graph->SetPoint(1346,0.1347,10965.79);
   graph->SetPoint(1347,0.1348,10961.7);
   graph->SetPoint(1348,0.1349,10957.6);
   graph->SetPoint(1349,0.135,10953.52);
   graph->SetPoint(1350,0.1351,10949.43);
   graph->SetPoint(1351,0.1352,10945.34);
   graph->SetPoint(1352,0.1353,10941.25);
   graph->SetPoint(1353,0.1354,10937.16);
   graph->SetPoint(1354,0.1355,10933.07);
   graph->SetPoint(1355,0.1356,10928.99);
   graph->SetPoint(1356,0.1357,10924.9);
   graph->SetPoint(1357,0.1358,10920.81);
   graph->SetPoint(1358,0.1359,10916.73);
   graph->SetPoint(1359,0.136,10912.64);
   graph->SetPoint(1360,0.1361,10908.56);
   graph->SetPoint(1361,0.1362,10904.47);
   graph->SetPoint(1362,0.1363,10900.39);
   graph->SetPoint(1363,0.1364,10896.3);
   graph->SetPoint(1364,0.1365,10892.22);
   graph->SetPoint(1365,0.1366,10888.13);
   graph->SetPoint(1366,0.1367,10884.05);
   graph->SetPoint(1367,0.1368,10879.97);
   graph->SetPoint(1368,0.1369,10875.89);
   graph->SetPoint(1369,0.137,10871.81);
   graph->SetPoint(1370,0.1371,10867.72);
   graph->SetPoint(1371,0.1372,10863.64);
   graph->SetPoint(1372,0.1373,10859.56);
   graph->SetPoint(1373,0.1374,10855.48);
   graph->SetPoint(1374,0.1375,10851.4);
   graph->SetPoint(1375,0.1376,10847.32);
   graph->SetPoint(1376,0.1377,10843.25);
   graph->SetPoint(1377,0.1378,10839.17);
   graph->SetPoint(1378,0.1379,10835.09);
   graph->SetPoint(1379,0.138,10831.01);
   graph->SetPoint(1380,0.1381,10826.93);
   graph->SetPoint(1381,0.1382,10822.86);
   graph->SetPoint(1382,0.1383,10818.78);
   graph->SetPoint(1383,0.1384,10814.71);
   graph->SetPoint(1384,0.1385,10810.63);
   graph->SetPoint(1385,0.1386,10806.56);
   graph->SetPoint(1386,0.1387,10802.48);
   graph->SetPoint(1387,0.1388,10798.41);
   graph->SetPoint(1388,0.1389,10794.33);
   graph->SetPoint(1389,0.139,10790.26);
   graph->SetPoint(1390,0.1391,10786.19);
   graph->SetPoint(1391,0.1392,10782.11);
   graph->SetPoint(1392,0.1393,10778.04);
   graph->SetPoint(1393,0.1394,10773.97);
   graph->SetPoint(1394,0.1395,10769.9);
   graph->SetPoint(1395,0.1396,10765.83);
   graph->SetPoint(1396,0.1397,10761.76);
   graph->SetPoint(1397,0.1398,10757.69);
   graph->SetPoint(1398,0.1399,10753.62);
   graph->SetPoint(1399,0.14,10749.55);
   graph->SetPoint(1400,0.1401,10745.48);
   graph->SetPoint(1401,0.1402,10741.41);
   graph->SetPoint(1402,0.1403,10737.34);
   graph->SetPoint(1403,0.1404,10733.28);
   graph->SetPoint(1404,0.1405,10729.21);
   graph->SetPoint(1405,0.1406,10725.14);
   graph->SetPoint(1406,0.1407,10721.08);
   graph->SetPoint(1407,0.1408,10717.01);
   graph->SetPoint(1408,0.1409,10712.94);
   graph->SetPoint(1409,0.141,10708.88);
   graph->SetPoint(1410,0.1411,10704.81);
   graph->SetPoint(1411,0.1412,10700.75);
   graph->SetPoint(1412,0.1413,10696.69);
   graph->SetPoint(1413,0.1414,10692.62);
   graph->SetPoint(1414,0.1415,10688.56);
   graph->SetPoint(1415,0.1416,10684.5);
   graph->SetPoint(1416,0.1417,10680.44);
   graph->SetPoint(1417,0.1418,10676.37);
   graph->SetPoint(1418,0.1419,10672.31);
   graph->SetPoint(1419,0.142,10668.25);
   graph->SetPoint(1420,0.1421,10664.19);
   graph->SetPoint(1421,0.1422,10660.13);
   graph->SetPoint(1422,0.1423,10656.07);
   graph->SetPoint(1423,0.1424,10652.01);
   graph->SetPoint(1424,0.1425,10647.96);
   graph->SetPoint(1425,0.1426,10643.9);
   graph->SetPoint(1426,0.1427,10639.84);
   graph->SetPoint(1427,0.1428,10635.78);
   graph->SetPoint(1428,0.1429,10631.73);
   graph->SetPoint(1429,0.143,10627.67);
   graph->SetPoint(1430,0.1431,10623.61);
   graph->SetPoint(1431,0.1432,10619.56);
   graph->SetPoint(1432,0.1433,10615.5);
   graph->SetPoint(1433,0.1434,10611.45);
   graph->SetPoint(1434,0.1435,10607.39);
   graph->SetPoint(1435,0.1436,10603.34);
   graph->SetPoint(1436,0.1437,10599.29);
   graph->SetPoint(1437,0.1438,10595.23);
   graph->SetPoint(1438,0.1439,10591.18);
   graph->SetPoint(1439,0.144,10587.13);
   graph->SetPoint(1440,0.1441,10583.08);
   graph->SetPoint(1441,0.1442,10579.03);
   graph->SetPoint(1442,0.1443,10574.98);
   graph->SetPoint(1443,0.1444,10570.92);
   graph->SetPoint(1444,0.1445,10566.88);
   graph->SetPoint(1445,0.1446,10562.83);
   graph->SetPoint(1446,0.1447,10558.78);
   graph->SetPoint(1447,0.1448,10554.73);
   graph->SetPoint(1448,0.1449,10550.68);
   graph->SetPoint(1449,0.145,10546.63);
   graph->SetPoint(1450,0.1451,10542.59);
   graph->SetPoint(1451,0.1452,10538.54);
   graph->SetPoint(1452,0.1453,10534.49);
   graph->SetPoint(1453,0.1454,10530.45);
   graph->SetPoint(1454,0.1455,10526.4);
   graph->SetPoint(1455,0.1456,10522.36);
   graph->SetPoint(1456,0.1457,10518.31);
   graph->SetPoint(1457,0.1458,10514.27);
   graph->SetPoint(1458,0.1459,10510.22);
   graph->SetPoint(1459,0.146,10506.18);
   graph->SetPoint(1460,0.1461,10502.14);
   graph->SetPoint(1461,0.1462,10498.1);
   graph->SetPoint(1462,0.1463,10494.05);
   graph->SetPoint(1463,0.1464,10490.01);
   graph->SetPoint(1464,0.1465,10485.97);
   graph->SetPoint(1465,0.1466,10481.93);
   graph->SetPoint(1466,0.1467,10477.89);
   graph->SetPoint(1467,0.1468,10473.85);
   graph->SetPoint(1468,0.1469,10469.81);
   graph->SetPoint(1469,0.147,10465.77);
   graph->SetPoint(1470,0.1471,10461.74);
   graph->SetPoint(1471,0.1472,10457.7);
   graph->SetPoint(1472,0.1473,10453.66);
   graph->SetPoint(1473,0.1474,10449.62);
   graph->SetPoint(1474,0.1475,10445.59);
   graph->SetPoint(1475,0.1476,10441.55);
   graph->SetPoint(1476,0.1477,10437.52);
   graph->SetPoint(1477,0.1478,10433.48);
   graph->SetPoint(1478,0.1479,10429.45);
   graph->SetPoint(1479,0.148,10425.41);
   graph->SetPoint(1480,0.1481,10421.38);
   graph->SetPoint(1481,0.1482,10417.35);
   graph->SetPoint(1482,0.1483,10413.31);
   graph->SetPoint(1483,0.1484,10409.28);
   graph->SetPoint(1484,0.1485,10405.25);
   graph->SetPoint(1485,0.1486,10401.22);
   graph->SetPoint(1486,0.1487,10397.19);
   graph->SetPoint(1487,0.1488,10393.16);
   graph->SetPoint(1488,0.1489,10389.13);
   graph->SetPoint(1489,0.149,10385.1);
   graph->SetPoint(1490,0.1491,10381.07);
   graph->SetPoint(1491,0.1492,10377.04);
   graph->SetPoint(1492,0.1493,10373.01);
   graph->SetPoint(1493,0.1494,10368.98);
   graph->SetPoint(1494,0.1495,10364.96);
   graph->SetPoint(1495,0.1496,10360.93);
   graph->SetPoint(1496,0.1497,10356.9);
   graph->SetPoint(1497,0.1498,10352.88);
   graph->SetPoint(1498,0.1499,10348.85);
   graph->SetPoint(1499,0.15,10344.83);
   graph->SetPoint(1500,0.1501,10340.8);
   graph->SetPoint(1501,0.1502,10336.78);
   graph->SetPoint(1502,0.1503,10332.76);
   graph->SetPoint(1503,0.1504,10328.73);
   graph->SetPoint(1504,0.1505,10324.71);
   graph->SetPoint(1505,0.1506,10320.69);
   graph->SetPoint(1506,0.1507,10316.67);
   graph->SetPoint(1507,0.1508,10312.64);
   graph->SetPoint(1508,0.1509,10308.62);
   graph->SetPoint(1509,0.151,10304.6);
   graph->SetPoint(1510,0.1511,10300.58);
   graph->SetPoint(1511,0.1512,10296.57);
   graph->SetPoint(1512,0.1513,10292.55);
   graph->SetPoint(1513,0.1514,10288.53);
   graph->SetPoint(1514,0.1515,10284.51);
   graph->SetPoint(1515,0.1516,10280.49);
   graph->SetPoint(1516,0.1517,10276.48);
   graph->SetPoint(1517,0.1518,10272.46);
   graph->SetPoint(1518,0.1519,10268.44);
   graph->SetPoint(1519,0.152,10264.43);
   graph->SetPoint(1520,0.1521,10260.41);
   graph->SetPoint(1521,0.1522,10256.4);
   graph->SetPoint(1522,0.1523,10252.38);
   graph->SetPoint(1523,0.1524,10248.37);
   graph->SetPoint(1524,0.1525,10244.36);
   graph->SetPoint(1525,0.1526,10240.35);
   graph->SetPoint(1526,0.1527,10236.33);
   graph->SetPoint(1527,0.1528,10232.32);
   graph->SetPoint(1528,0.1529,10228.31);
   graph->SetPoint(1529,0.153,10224.3);
   graph->SetPoint(1530,0.1531,10220.29);
   graph->SetPoint(1531,0.1532,10216.28);
   graph->SetPoint(1532,0.1533,10212.27);
   graph->SetPoint(1533,0.1534,10208.26);
   graph->SetPoint(1534,0.1535,10204.25);
   graph->SetPoint(1535,0.1536,10200.25);
   graph->SetPoint(1536,0.1537,10196.24);
   graph->SetPoint(1537,0.1538,10192.23);
   graph->SetPoint(1538,0.1539,10188.23);
   graph->SetPoint(1539,0.154,10184.22);
   graph->SetPoint(1540,0.1541,10180.21);
   graph->SetPoint(1541,0.1542,10176.21);
   graph->SetPoint(1542,0.1543,10172.21);
   graph->SetPoint(1543,0.1544,10168.2);
   graph->SetPoint(1544,0.1545,10164.2);
   graph->SetPoint(1545,0.1546,10160.2);
   graph->SetPoint(1546,0.1547,10156.19);
   graph->SetPoint(1547,0.1548,10152.19);
   graph->SetPoint(1548,0.1549,10148.19);
   graph->SetPoint(1549,0.155,10144.19);
   graph->SetPoint(1550,0.1551,10140.19);
   graph->SetPoint(1551,0.1552,10136.19);
   graph->SetPoint(1552,0.1553,10132.19);
   graph->SetPoint(1553,0.1554,10128.19);
   graph->SetPoint(1554,0.1555,10124.19);
   graph->SetPoint(1555,0.1556,10120.19);
   graph->SetPoint(1556,0.1557,10116.2);
   graph->SetPoint(1557,0.1558,10112.2);
   graph->SetPoint(1558,0.1559,10108.2);
   graph->SetPoint(1559,0.156,10104.21);
   graph->SetPoint(1560,0.1561,10100.21);
   graph->SetPoint(1561,0.1562,10096.22);
   graph->SetPoint(1562,0.1563,10092.22);
   graph->SetPoint(1563,0.1564,10088.23);
   graph->SetPoint(1564,0.1565,10084.23);
   graph->SetPoint(1565,0.1566,10080.24);
   graph->SetPoint(1566,0.1567,10076.25);
   graph->SetPoint(1567,0.1568,10072.26);
   graph->SetPoint(1568,0.1569,10068.26);
   graph->SetPoint(1569,0.157,10064.27);
   graph->SetPoint(1570,0.1571,10060.28);
   graph->SetPoint(1571,0.1572,10056.29);
   graph->SetPoint(1572,0.1573,10052.3);
   graph->SetPoint(1573,0.1574,10048.31);
   graph->SetPoint(1574,0.1575,10044.32);
   graph->SetPoint(1575,0.1576,10040.34);
   graph->SetPoint(1576,0.1577,10036.35);
   graph->SetPoint(1577,0.1578,10032.36);
   graph->SetPoint(1578,0.1579,10028.38);
   graph->SetPoint(1579,0.158,10024.39);
   graph->SetPoint(1580,0.1581,10020.4);
   graph->SetPoint(1581,0.1582,10016.42);
   graph->SetPoint(1582,0.1583,10012.43);
   graph->SetPoint(1583,0.1584,10008.45);
   graph->SetPoint(1584,0.1585,10004.47);
   graph->SetPoint(1585,0.1586,10000.48);
   graph->SetPoint(1586,0.1587,9996.5);
   graph->SetPoint(1587,0.1588,9992.518);
   graph->SetPoint(1588,0.1589,9988.537);
   graph->SetPoint(1589,0.159,9984.556);
   graph->SetPoint(1590,0.1591,9980.575);
   graph->SetPoint(1591,0.1592,9976.595);
   graph->SetPoint(1592,0.1593,9972.616);
   graph->SetPoint(1593,0.1594,9968.637);
   graph->SetPoint(1594,0.1595,9964.658);
   graph->SetPoint(1595,0.1596,9960.68);
   graph->SetPoint(1596,0.1597,9956.703);
   graph->SetPoint(1597,0.1598,9952.726);
   graph->SetPoint(1598,0.1599,9948.749);
   graph->SetPoint(1599,0.16,9944.773);
   graph->SetPoint(1600,0.1601,9940.798);
   graph->SetPoint(1601,0.1602,9936.823);
   graph->SetPoint(1602,0.1603,9932.848);
   graph->SetPoint(1603,0.1604,9928.874);
   graph->SetPoint(1604,0.1605,9924.901);
   graph->SetPoint(1605,0.1606,9920.928);
   graph->SetPoint(1606,0.1607,9916.956);
   graph->SetPoint(1607,0.1608,9912.984);
   graph->SetPoint(1608,0.1609,9909.013);
   graph->SetPoint(1609,0.161,9905.042);
   graph->SetPoint(1610,0.1611,9901.072);
   graph->SetPoint(1611,0.1612,9897.102);
   graph->SetPoint(1612,0.1613,9893.132);
   graph->SetPoint(1613,0.1614,9889.164);
   graph->SetPoint(1614,0.1615,9885.195);
   graph->SetPoint(1615,0.1616,9881.228);
   graph->SetPoint(1616,0.1617,9877.261);
   graph->SetPoint(1617,0.1618,9873.294);
   graph->SetPoint(1618,0.1619,9869.328);
   graph->SetPoint(1619,0.162,9865.362);
   graph->SetPoint(1620,0.1621,9861.397);
   graph->SetPoint(1621,0.1622,9857.432);
   graph->SetPoint(1622,0.1623,9853.468);
   graph->SetPoint(1623,0.1624,9849.505);
   graph->SetPoint(1624,0.1625,9845.542);
   graph->SetPoint(1625,0.1626,9841.579);
   graph->SetPoint(1626,0.1627,9837.617);
   graph->SetPoint(1627,0.1628,9833.656);
   graph->SetPoint(1628,0.1629,9829.695);
   graph->SetPoint(1629,0.163,9825.734);
   graph->SetPoint(1630,0.1631,9821.774);
   graph->SetPoint(1631,0.1632,9817.815);
   graph->SetPoint(1632,0.1633,9813.856);
   graph->SetPoint(1633,0.1634,9809.898);
   graph->SetPoint(1634,0.1635,9805.94);
   graph->SetPoint(1635,0.1636,9801.983);
   graph->SetPoint(1636,0.1637,9798.026);
   graph->SetPoint(1637,0.1638,9794.07);
   graph->SetPoint(1638,0.1639,9790.114);
   graph->SetPoint(1639,0.164,9786.159);
   graph->SetPoint(1640,0.1641,9782.204);
   graph->SetPoint(1641,0.1642,9778.25);
   graph->SetPoint(1642,0.1643,9774.297);
   graph->SetPoint(1643,0.1644,9770.344);
   graph->SetPoint(1644,0.1645,9766.391);
   graph->SetPoint(1645,0.1646,9762.439);
   graph->SetPoint(1646,0.1647,9758.488);
   graph->SetPoint(1647,0.1648,9754.537);
   graph->SetPoint(1648,0.1649,9750.587);
   graph->SetPoint(1649,0.165,9746.637);
   graph->SetPoint(1650,0.1651,9742.687);
   graph->SetPoint(1651,0.1652,9738.739);
   graph->SetPoint(1652,0.1653,9734.79);
   graph->SetPoint(1653,0.1654,9730.843);
   graph->SetPoint(1654,0.1655,9726.895);
   graph->SetPoint(1655,0.1656,9722.949);
   graph->SetPoint(1656,0.1657,9719.003);
   graph->SetPoint(1657,0.1658,9715.057);
   graph->SetPoint(1658,0.1659,9711.112);
   graph->SetPoint(1659,0.166,9707.168);
   graph->SetPoint(1660,0.1661,9703.224);
   graph->SetPoint(1661,0.1662,9699.28);
   graph->SetPoint(1662,0.1663,9695.337);
   graph->SetPoint(1663,0.1664,9691.395);
   graph->SetPoint(1664,0.1665,9687.453);
   graph->SetPoint(1665,0.1666,9683.512);
   graph->SetPoint(1666,0.1667,9679.571);
   graph->SetPoint(1667,0.1668,9675.631);
   graph->SetPoint(1668,0.1669,9671.691);
   graph->SetPoint(1669,0.167,9667.752);
   graph->SetPoint(1670,0.1671,9663.814);
   graph->SetPoint(1671,0.1672,9659.876);
   graph->SetPoint(1672,0.1673,9655.938);
   graph->SetPoint(1673,0.1674,9652.001);
   graph->SetPoint(1674,0.1675,9648.065);
   graph->SetPoint(1675,0.1676,9644.129);
   graph->SetPoint(1676,0.1677,9640.194);
   graph->SetPoint(1677,0.1678,9636.259);
   graph->SetPoint(1678,0.1679,9632.325);
   graph->SetPoint(1679,0.168,9628.391);
   graph->SetPoint(1680,0.1681,9624.458);
   graph->SetPoint(1681,0.1682,9620.526);
   graph->SetPoint(1682,0.1683,9616.594);
   graph->SetPoint(1683,0.1684,9612.662);
   graph->SetPoint(1684,0.1685,9608.731);
   graph->SetPoint(1685,0.1686,9604.801);
   graph->SetPoint(1686,0.1687,9600.871);
   graph->SetPoint(1687,0.1688,9596.942);
   graph->SetPoint(1688,0.1689,9593.013);
   graph->SetPoint(1689,0.169,9589.085);
   graph->SetPoint(1690,0.1691,9585.157);
   graph->SetPoint(1691,0.1692,9581.23);
   graph->SetPoint(1692,0.1693,9577.304);
   graph->SetPoint(1693,0.1694,9573.378);
   graph->SetPoint(1694,0.1695,9569.452);
   graph->SetPoint(1695,0.1696,9565.527);
   graph->SetPoint(1696,0.1697,9561.603);
   graph->SetPoint(1697,0.1698,9557.679);
   graph->SetPoint(1698,0.1699,9553.756);
   graph->SetPoint(1699,0.17,9549.833);
   graph->SetPoint(1700,0.1701,9545.911);
   graph->SetPoint(1701,0.1702,9541.99);
   graph->SetPoint(1702,0.1703,9538.069);
   graph->SetPoint(1703,0.1704,9534.148);
   graph->SetPoint(1704,0.1705,9530.228);
   graph->SetPoint(1705,0.1706,9526.309);
   graph->SetPoint(1706,0.1707,9522.39);
   graph->SetPoint(1707,0.1708,9518.472);
   graph->SetPoint(1708,0.1709,9514.554);
   graph->SetPoint(1709,0.171,9510.637);
   graph->SetPoint(1710,0.1711,9506.721);
   graph->SetPoint(1711,0.1712,9502.805);
   graph->SetPoint(1712,0.1713,9498.889);
   graph->SetPoint(1713,0.1714,9494.975);
   graph->SetPoint(1714,0.1715,9491.06);
   graph->SetPoint(1715,0.1716,9487.147);
   graph->SetPoint(1716,0.1717,9483.233);
   graph->SetPoint(1717,0.1718,9479.321);
   graph->SetPoint(1718,0.1719,9475.409);
   graph->SetPoint(1719,0.172,9471.497);
   graph->SetPoint(1720,0.1721,9467.586);
   graph->SetPoint(1721,0.1722,9463.676);
   graph->SetPoint(1722,0.1723,9459.766);
   graph->SetPoint(1723,0.1724,9455.857);
   graph->SetPoint(1724,0.1725,9451.948);
   graph->SetPoint(1725,0.1726,9448.04);
   graph->SetPoint(1726,0.1727,9444.133);
   graph->SetPoint(1727,0.1728,9440.226);
   graph->SetPoint(1728,0.1729,9436.319);
   graph->SetPoint(1729,0.173,9432.413);
   graph->SetPoint(1730,0.1731,9428.508);
   graph->SetPoint(1731,0.1732,9424.604);
   graph->SetPoint(1732,0.1733,9420.699);
   graph->SetPoint(1733,0.1734,9416.796);
   graph->SetPoint(1734,0.1735,9412.893);
   graph->SetPoint(1735,0.1736,9408.99);
   graph->SetPoint(1736,0.1737,9405.089);
   graph->SetPoint(1737,0.1738,9401.187);
   graph->SetPoint(1738,0.1739,9397.287);
   graph->SetPoint(1739,0.174,9393.386);
   graph->SetPoint(1740,0.1741,9389.487);
   graph->SetPoint(1741,0.1742,9385.588);
   graph->SetPoint(1742,0.1743,9381.689);
   graph->SetPoint(1743,0.1744,9377.792);
   graph->SetPoint(1744,0.1745,9373.894);
   graph->SetPoint(1745,0.1746,9369.998);
   graph->SetPoint(1746,0.1747,9366.101);
   graph->SetPoint(1747,0.1748,9362.206);
   graph->SetPoint(1748,0.1749,9358.311);
   graph->SetPoint(1749,0.175,9354.416);
   graph->SetPoint(1750,0.1751,9350.523);
   graph->SetPoint(1751,0.1752,9346.629);
   graph->SetPoint(1752,0.1753,9342.737);
   graph->SetPoint(1753,0.1754,9338.845);
   graph->SetPoint(1754,0.1755,9334.953);
   graph->SetPoint(1755,0.1756,9331.062);
   graph->SetPoint(1756,0.1757,9327.172);
   graph->SetPoint(1757,0.1758,9323.282);
   graph->SetPoint(1758,0.1759,9319.393);
   graph->SetPoint(1759,0.176,9315.504);
   graph->SetPoint(1760,0.1761,9311.616);
   graph->SetPoint(1761,0.1762,9307.729);
   graph->SetPoint(1762,0.1763,9303.842);
   graph->SetPoint(1763,0.1764,9299.955);
   graph->SetPoint(1764,0.1765,9296.07);
   graph->SetPoint(1765,0.1766,9292.184);
   graph->SetPoint(1766,0.1767,9288.3);
   graph->SetPoint(1767,0.1768,9284.416);
   graph->SetPoint(1768,0.1769,9280.533);
   graph->SetPoint(1769,0.177,9276.65);
   graph->SetPoint(1770,0.1771,9272.767);
   graph->SetPoint(1771,0.1772,9268.886);
   graph->SetPoint(1772,0.1773,9265.005);
   graph->SetPoint(1773,0.1774,9261.124);
   graph->SetPoint(1774,0.1775,9257.244);
   graph->SetPoint(1775,0.1776,9253.365);
   graph->SetPoint(1776,0.1777,9249.486);
   graph->SetPoint(1777,0.1778,9245.608);
   graph->SetPoint(1778,0.1779,9241.731);
   graph->SetPoint(1779,0.178,9237.854);
   graph->SetPoint(1780,0.1781,9233.977);
   graph->SetPoint(1781,0.1782,9230.102);
   graph->SetPoint(1782,0.1783,9226.226);
   graph->SetPoint(1783,0.1784,9222.352);
   graph->SetPoint(1784,0.1785,9218.478);
   graph->SetPoint(1785,0.1786,9214.604);
   graph->SetPoint(1786,0.1787,9210.731);
   graph->SetPoint(1787,0.1788,9206.859);
   graph->SetPoint(1788,0.1789,9202.987);
   graph->SetPoint(1789,0.179,9199.116);
   graph->SetPoint(1790,0.1791,9195.246);
   graph->SetPoint(1791,0.1792,9191.376);
   graph->SetPoint(1792,0.1793,9187.507);
   graph->SetPoint(1793,0.1794,9183.638);
   graph->SetPoint(1794,0.1795,9179.77);
   graph->SetPoint(1795,0.1796,9175.902);
   graph->SetPoint(1796,0.1797,9172.036);
   graph->SetPoint(1797,0.1798,9168.169);
   graph->SetPoint(1798,0.1799,9164.304);
   graph->SetPoint(1799,0.18,9160.438);
   graph->SetPoint(1800,0.1801,9156.574);
   graph->SetPoint(1801,0.1802,9152.71);
   graph->SetPoint(1802,0.1803,9148.847);
   graph->SetPoint(1803,0.1804,9144.984);
   graph->SetPoint(1804,0.1805,9141.122);
   graph->SetPoint(1805,0.1806,9137.26);
   graph->SetPoint(1806,0.1807,9133.399);
   graph->SetPoint(1807,0.1808,9129.539);
   graph->SetPoint(1808,0.1809,9125.679);
   graph->SetPoint(1809,0.181,9121.82);
   graph->SetPoint(1810,0.1811,9117.961);
   graph->SetPoint(1811,0.1812,9114.103);
   graph->SetPoint(1812,0.1813,9110.246);
   graph->SetPoint(1813,0.1814,9106.389);
   graph->SetPoint(1814,0.1815,9102.533);
   graph->SetPoint(1815,0.1816,9098.678);
   graph->SetPoint(1816,0.1817,9094.823);
   graph->SetPoint(1817,0.1818,9090.968);
   graph->SetPoint(1818,0.1819,9087.115);
   graph->SetPoint(1819,0.182,9083.261);
   graph->SetPoint(1820,0.1821,9079.409);
   graph->SetPoint(1821,0.1822,9075.557);
   graph->SetPoint(1822,0.1823,9071.706);
   graph->SetPoint(1823,0.1824,9067.855);
   graph->SetPoint(1824,0.1825,9064.005);
   graph->SetPoint(1825,0.1826,9060.155);
   graph->SetPoint(1826,0.1827,9056.306);
   graph->SetPoint(1827,0.1828,9052.458);
   graph->SetPoint(1828,0.1829,9048.611);
   graph->SetPoint(1829,0.183,9044.763);
   graph->SetPoint(1830,0.1831,9040.917);
   graph->SetPoint(1831,0.1832,9037.071);
   graph->SetPoint(1832,0.1833,9033.226);
   graph->SetPoint(1833,0.1834,9029.381);
   graph->SetPoint(1834,0.1835,9025.537);
   graph->SetPoint(1835,0.1836,9021.694);
   graph->SetPoint(1836,0.1837,9017.851);
   graph->SetPoint(1837,0.1838,9014.009);
   graph->SetPoint(1838,0.1839,9010.167);
   graph->SetPoint(1839,0.184,9006.326);
   graph->SetPoint(1840,0.1841,9002.486);
   graph->SetPoint(1841,0.1842,8998.646);
   graph->SetPoint(1842,0.1843,8994.807);
   graph->SetPoint(1843,0.1844,8990.968);
   graph->SetPoint(1844,0.1845,8987.131);
   graph->SetPoint(1845,0.1846,8983.293);
   graph->SetPoint(1846,0.1847,8979.457);
   graph->SetPoint(1847,0.1848,8975.62);
   graph->SetPoint(1848,0.1849,8971.785);
   graph->SetPoint(1849,0.185,8967.95);
   graph->SetPoint(1850,0.1851,8964.116);
   graph->SetPoint(1851,0.1852,8960.282);
   graph->SetPoint(1852,0.1853,8956.449);
   graph->SetPoint(1853,0.1854,8952.617);
   graph->SetPoint(1854,0.1855,8948.785);
   graph->SetPoint(1855,0.1856,8944.954);
   graph->SetPoint(1856,0.1857,8941.124);
   graph->SetPoint(1857,0.1858,8937.294);
   graph->SetPoint(1858,0.1859,8933.464);
   graph->SetPoint(1859,0.186,8929.636);
   graph->SetPoint(1860,0.1861,8925.808);
   graph->SetPoint(1861,0.1862,8921.98);
   graph->SetPoint(1862,0.1863,8918.153);
   graph->SetPoint(1863,0.1864,8914.327);
   graph->SetPoint(1864,0.1865,8910.502);
   graph->SetPoint(1865,0.1866,8906.677);
   graph->SetPoint(1866,0.1867,8902.852);
   graph->SetPoint(1867,0.1868,8899.029);
   graph->SetPoint(1868,0.1869,8895.206);
   graph->SetPoint(1869,0.187,8891.383);
   graph->SetPoint(1870,0.1871,8887.561);
   graph->SetPoint(1871,0.1872,8883.74);
   graph->SetPoint(1872,0.1873,8879.92);
   graph->SetPoint(1873,0.1874,8876.1);
   graph->SetPoint(1874,0.1875,8872.28);
   graph->SetPoint(1875,0.1876,8868.462);
   graph->SetPoint(1876,0.1877,8864.644);
   graph->SetPoint(1877,0.1878,8860.826);
   graph->SetPoint(1878,0.1879,8857.009);
   graph->SetPoint(1879,0.188,8853.193);
   graph->SetPoint(1880,0.1881,8849.378);
   graph->SetPoint(1881,0.1882,8845.563);
   graph->SetPoint(1882,0.1883,8841.748);
   graph->SetPoint(1883,0.1884,8837.935);
   graph->SetPoint(1884,0.1885,8834.122);
   graph->SetPoint(1885,0.1886,8830.309);
   graph->SetPoint(1886,0.1887,8826.497);
   graph->SetPoint(1887,0.1888,8822.686);
   graph->SetPoint(1888,0.1889,8818.876);
   graph->SetPoint(1889,0.189,8815.066);
   graph->SetPoint(1890,0.1891,8811.257);
   graph->SetPoint(1891,0.1892,8807.448);
   graph->SetPoint(1892,0.1893,8803.64);
   graph->SetPoint(1893,0.1894,8799.833);
   graph->SetPoint(1894,0.1895,8796.026);
   graph->SetPoint(1895,0.1896,8792.22);
   graph->SetPoint(1896,0.1897,8788.414);
   graph->SetPoint(1897,0.1898,8784.61);
   graph->SetPoint(1898,0.1899,8780.805);
   graph->SetPoint(1899,0.19,8777.002);
   graph->SetPoint(1900,0.1901,8773.199);
   graph->SetPoint(1901,0.1902,8769.397);
   graph->SetPoint(1902,0.1903,8765.595);
   graph->SetPoint(1903,0.1904,8761.794);
   graph->SetPoint(1904,0.1905,8757.994);
   graph->SetPoint(1905,0.1906,8754.194);
   graph->SetPoint(1906,0.1907,8750.395);
   graph->SetPoint(1907,0.1908,8746.596);
   graph->SetPoint(1908,0.1909,8742.798);
   graph->SetPoint(1909,0.191,8739.001);
   graph->SetPoint(1910,0.1911,8735.205);
   graph->SetPoint(1911,0.1912,8731.409);
   graph->SetPoint(1912,0.1913,8727.613);
   graph->SetPoint(1913,0.1914,8723.819);
   graph->SetPoint(1914,0.1915,8720.025);
   graph->SetPoint(1915,0.1916,8716.231);
   graph->SetPoint(1916,0.1917,8712.439);
   graph->SetPoint(1917,0.1918,8708.647);
   graph->SetPoint(1918,0.1919,8704.855);
   graph->SetPoint(1919,0.192,8701.065);
   graph->SetPoint(1920,0.1921,8697.274);
   graph->SetPoint(1921,0.1922,8693.485);
   graph->SetPoint(1922,0.1923,8689.696);
   graph->SetPoint(1923,0.1924,8685.908);
   graph->SetPoint(1924,0.1925,8682.12);
   graph->SetPoint(1925,0.1926,8678.333);
   graph->SetPoint(1926,0.1927,8674.547);
   graph->SetPoint(1927,0.1928,8670.761);
   graph->SetPoint(1928,0.1929,8666.976);
   graph->SetPoint(1929,0.193,8663.192);
   graph->SetPoint(1930,0.1931,8659.408);
   graph->SetPoint(1931,0.1932,8655.625);
   graph->SetPoint(1932,0.1933,8651.843);
   graph->SetPoint(1933,0.1934,8648.061);
   graph->SetPoint(1934,0.1935,8644.28);
   graph->SetPoint(1935,0.1936,8640.5);
   graph->SetPoint(1936,0.1937,8636.72);
   graph->SetPoint(1937,0.1938,8632.941);
   graph->SetPoint(1938,0.1939,8629.162);
   graph->SetPoint(1939,0.194,8625.384);
   graph->SetPoint(1940,0.1941,8621.607);
   graph->SetPoint(1941,0.1942,8617.831);
   graph->SetPoint(1942,0.1943,8614.055);
   graph->SetPoint(1943,0.1944,8610.28);
   graph->SetPoint(1944,0.1945,8606.505);
   graph->SetPoint(1945,0.1946,8602.731);
   graph->SetPoint(1946,0.1947,8598.958);
   graph->SetPoint(1947,0.1948,8595.185);
   graph->SetPoint(1948,0.1949,8591.413);
   graph->SetPoint(1949,0.195,8587.642);
   graph->SetPoint(1950,0.1951,8583.871);
   graph->SetPoint(1951,0.1952,8580.101);
   graph->SetPoint(1952,0.1953,8576.332);
   graph->SetPoint(1953,0.1954,8572.563);
   graph->SetPoint(1954,0.1955,8568.795);
   graph->SetPoint(1955,0.1956,8565.028);
   graph->SetPoint(1956,0.1957,8561.261);
   graph->SetPoint(1957,0.1958,8557.495);
   graph->SetPoint(1958,0.1959,8553.73);
   graph->SetPoint(1959,0.196,8549.965);
   graph->SetPoint(1960,0.1961,8546.201);
   graph->SetPoint(1961,0.1962,8542.437);
   graph->SetPoint(1962,0.1963,8538.674);
   graph->SetPoint(1963,0.1964,8534.912);
   graph->SetPoint(1964,0.1965,8531.151);
   graph->SetPoint(1965,0.1966,8527.39);
   graph->SetPoint(1966,0.1967,8523.63);
   graph->SetPoint(1967,0.1968,8519.87);
   graph->SetPoint(1968,0.1969,8516.112);
   graph->SetPoint(1969,0.197,8512.353);
   graph->SetPoint(1970,0.1971,8508.596);
   graph->SetPoint(1971,0.1972,8504.839);
   graph->SetPoint(1972,0.1973,8501.083);
   graph->SetPoint(1973,0.1974,8497.327);
   graph->SetPoint(1974,0.1975,8493.573);
   graph->SetPoint(1975,0.1976,8489.818);
   graph->SetPoint(1976,0.1977,8486.065);
   graph->SetPoint(1977,0.1978,8482.312);
   graph->SetPoint(1978,0.1979,8478.56);
   graph->SetPoint(1979,0.198,8474.808);
   graph->SetPoint(1980,0.1981,8471.057);
   graph->SetPoint(1981,0.1982,8467.307);
   graph->SetPoint(1982,0.1983,8463.558);
   graph->SetPoint(1983,0.1984,8459.809);
   graph->SetPoint(1984,0.1985,8456.061);
   graph->SetPoint(1985,0.1986,8452.313);
   graph->SetPoint(1986,0.1987,8448.566);
   graph->SetPoint(1987,0.1988,8444.82);
   graph->SetPoint(1988,0.1989,8441.075);
   graph->SetPoint(1989,0.199,8437.33);
   graph->SetPoint(1990,0.1991,8433.585);
   graph->SetPoint(1991,0.1992,8429.842);
   graph->SetPoint(1992,0.1993,8426.099);
   graph->SetPoint(1993,0.1994,8422.357);
   graph->SetPoint(1994,0.1995,8418.615);
   graph->SetPoint(1995,0.1996,8414.875);
   graph->SetPoint(1996,0.1997,8411.134);
   graph->SetPoint(1997,0.1998,8407.395);
   graph->SetPoint(1998,0.1999,8403.656);
   graph->SetPoint(1999,0.2,8399.918);
   graph->SetPoint(2000,0.2001,8396.181);
   graph->SetPoint(2001,0.2002,8392.444);
   graph->SetPoint(2002,0.2003,8388.708);
   graph->SetPoint(2003,0.2004,8384.972);
   graph->SetPoint(2004,0.2005,8381.237);
   graph->SetPoint(2005,0.2006,8377.503);
   graph->SetPoint(2006,0.2007,8373.77);
   graph->SetPoint(2007,0.2008,8370.037);
   graph->SetPoint(2008,0.2009,8366.305);
   graph->SetPoint(2009,0.201,8362.574);
   graph->SetPoint(2010,0.2011,8358.843);
   graph->SetPoint(2011,0.2012,8355.113);
   graph->SetPoint(2012,0.2013,8351.383);
   graph->SetPoint(2013,0.2014,8347.655);
   graph->SetPoint(2014,0.2015,8343.927);
   graph->SetPoint(2015,0.2016,8340.199);
   graph->SetPoint(2016,0.2017,8336.473);
   graph->SetPoint(2017,0.2018,8332.747);
   graph->SetPoint(2018,0.2019,8329.021);
   graph->SetPoint(2019,0.202,8325.297);
   graph->SetPoint(2020,0.2021,8321.573);
   graph->SetPoint(2021,0.2022,8317.85);
   graph->SetPoint(2022,0.2023,8314.127);
   graph->SetPoint(2023,0.2024,8310.405);
   graph->SetPoint(2024,0.2025,8306.684);
   graph->SetPoint(2025,0.2026,8302.963);
   graph->SetPoint(2026,0.2027,8299.244);
   graph->SetPoint(2027,0.2028,8295.524);
   graph->SetPoint(2028,0.2029,8291.806);
   graph->SetPoint(2029,0.203,8288.088);
   graph->SetPoint(2030,0.2031,8284.371);
   graph->SetPoint(2031,0.2032,8280.655);
   graph->SetPoint(2032,0.2033,8276.939);
   graph->SetPoint(2033,0.2034,8273.224);
   graph->SetPoint(2034,0.2035,8269.509);
   graph->SetPoint(2035,0.2036,8265.796);
   graph->SetPoint(2036,0.2037,8262.083);
   graph->SetPoint(2037,0.2038,8258.37);
   graph->SetPoint(2038,0.2039,8254.659);
   graph->SetPoint(2039,0.204,8250.948);
   graph->SetPoint(2040,0.2041,8247.238);
   graph->SetPoint(2041,0.2042,8243.528);
   graph->SetPoint(2042,0.2043,8239.819);
   graph->SetPoint(2043,0.2044,8236.111);
   graph->SetPoint(2044,0.2045,8232.403);
   graph->SetPoint(2045,0.2046,8228.697);
   graph->SetPoint(2046,0.2047,8224.99);
   graph->SetPoint(2047,0.2048,8221.285);
   graph->SetPoint(2048,0.2049,8217.58);
   graph->SetPoint(2049,0.205,8213.876);
   graph->SetPoint(2050,0.2051,8210.173);
   graph->SetPoint(2051,0.2052,8206.47);
   graph->SetPoint(2052,0.2053,8202.768);
   graph->SetPoint(2053,0.2054,8199.067);
   graph->SetPoint(2054,0.2055,8195.366);
   graph->SetPoint(2055,0.2056,8191.666);
   graph->SetPoint(2056,0.2057,8187.967);
   graph->SetPoint(2057,0.2058,8184.269);
   graph->SetPoint(2058,0.2059,8180.571);
   graph->SetPoint(2059,0.206,8176.874);
   graph->SetPoint(2060,0.2061,8173.177);
   graph->SetPoint(2061,0.2062,8169.481);
   graph->SetPoint(2062,0.2063,8165.786);
   graph->SetPoint(2063,0.2064,8162.092);
   graph->SetPoint(2064,0.2065,8158.398);
   graph->SetPoint(2065,0.2066,8154.705);
   graph->SetPoint(2066,0.2067,8151.013);
   graph->SetPoint(2067,0.2068,8147.322);
   graph->SetPoint(2068,0.2069,8143.631);
   graph->SetPoint(2069,0.207,8139.94);
   graph->SetPoint(2070,0.2071,8136.251);
   graph->SetPoint(2071,0.2072,8132.562);
   graph->SetPoint(2072,0.2073,8128.874);
   graph->SetPoint(2073,0.2074,8125.187);
   graph->SetPoint(2074,0.2075,8121.5);
   graph->SetPoint(2075,0.2076,8117.814);
   graph->SetPoint(2076,0.2077,8114.129);
   graph->SetPoint(2077,0.2078,8110.444);
   graph->SetPoint(2078,0.2079,8106.76);
   graph->SetPoint(2079,0.208,8103.077);
   graph->SetPoint(2080,0.2081,8099.395);
   graph->SetPoint(2081,0.2082,8095.713);
   graph->SetPoint(2082,0.2083,8092.032);
   graph->SetPoint(2083,0.2084,8088.351);
   graph->SetPoint(2084,0.2085,8084.672);
   graph->SetPoint(2085,0.2086,8080.993);
   graph->SetPoint(2086,0.2087,8077.314);
   graph->SetPoint(2087,0.2088,8073.637);
   graph->SetPoint(2088,0.2089,8069.96);
   graph->SetPoint(2089,0.209,8066.284);
   graph->SetPoint(2090,0.2091,8062.608);
   graph->SetPoint(2091,0.2092,8058.934);
   graph->SetPoint(2092,0.2093,8055.26);
   graph->SetPoint(2093,0.2094,8051.586);
   graph->SetPoint(2094,0.2095,8047.914);
   graph->SetPoint(2095,0.2096,8044.242);
   graph->SetPoint(2096,0.2097,8040.571);
   graph->SetPoint(2097,0.2098,8036.9);
   graph->SetPoint(2098,0.2099,8033.23);
   graph->SetPoint(2099,0.21,8029.561);
   graph->SetPoint(2100,0.2101,8025.893);
   graph->SetPoint(2101,0.2102,8022.225);
   graph->SetPoint(2102,0.2103,8018.558);
   graph->SetPoint(2103,0.2104,8014.892);
   graph->SetPoint(2104,0.2105,8011.226);
   graph->SetPoint(2105,0.2106,8007.561);
   graph->SetPoint(2106,0.2107,8003.897);
   graph->SetPoint(2107,0.2108,8000.234);
   graph->SetPoint(2108,0.2109,7996.571);
   graph->SetPoint(2109,0.211,7992.909);
   graph->SetPoint(2110,0.2111,7989.248);
   graph->SetPoint(2111,0.2112,7985.587);
   graph->SetPoint(2112,0.2113,7981.927);
   graph->SetPoint(2113,0.2114,7978.268);
   graph->SetPoint(2114,0.2115,7974.61);
   graph->SetPoint(2115,0.2116,7970.952);
   graph->SetPoint(2116,0.2117,7967.295);
   graph->SetPoint(2117,0.2118,7963.639);
   graph->SetPoint(2118,0.2119,7959.983);
   graph->SetPoint(2119,0.212,7956.328);
   graph->SetPoint(2120,0.2121,7952.674);
   graph->SetPoint(2121,0.2122,7949.021);
   graph->SetPoint(2122,0.2123,7945.368);
   graph->SetPoint(2123,0.2124,7941.716);
   graph->SetPoint(2124,0.2125,7938.065);
   graph->SetPoint(2125,0.2126,7934.414);
   graph->SetPoint(2126,0.2127,7930.764);
   graph->SetPoint(2127,0.2128,7927.115);
   graph->SetPoint(2128,0.2129,7923.467);
   graph->SetPoint(2129,0.213,7919.819);
   graph->SetPoint(2130,0.2131,7916.172);
   graph->SetPoint(2131,0.2132,7912.526);
   graph->SetPoint(2132,0.2133,7908.88);
   graph->SetPoint(2133,0.2134,7905.236);
   graph->SetPoint(2134,0.2135,7901.591);
   graph->SetPoint(2135,0.2136,7897.948);
   graph->SetPoint(2136,0.2137,7894.305);
   graph->SetPoint(2137,0.2138,7890.663);
   graph->SetPoint(2138,0.2139,7887.022);
   graph->SetPoint(2139,0.214,7883.382);
   graph->SetPoint(2140,0.2141,7879.742);
   graph->SetPoint(2141,0.2142,7876.103);
   graph->SetPoint(2142,0.2143,7872.465);
   graph->SetPoint(2143,0.2144,7868.827);
   graph->SetPoint(2144,0.2145,7865.19);
   graph->SetPoint(2145,0.2146,7861.554);
   graph->SetPoint(2146,0.2147,7857.918);
   graph->SetPoint(2147,0.2148,7854.284);
   graph->SetPoint(2148,0.2149,7850.65);
   graph->SetPoint(2149,0.215,7847.016);
   graph->SetPoint(2150,0.2151,7843.384);
   graph->SetPoint(2151,0.2152,7839.752);
   graph->SetPoint(2152,0.2153,7836.121);
   graph->SetPoint(2153,0.2154,7832.491);
   graph->SetPoint(2154,0.2155,7828.861);
   graph->SetPoint(2155,0.2156,7825.232);
   graph->SetPoint(2156,0.2157,7821.604);
   graph->SetPoint(2157,0.2158,7817.976);
   graph->SetPoint(2158,0.2159,7814.35);
   graph->SetPoint(2159,0.216,7810.724);
   graph->SetPoint(2160,0.2161,7807.098);
   graph->SetPoint(2161,0.2162,7803.474);
   graph->SetPoint(2162,0.2163,7799.85);
   graph->SetPoint(2163,0.2164,7796.227);
   graph->SetPoint(2164,0.2165,7792.604);
   graph->SetPoint(2165,0.2166,7788.983);
   graph->SetPoint(2166,0.2167,7785.362);
   graph->SetPoint(2167,0.2168,7781.742);
   graph->SetPoint(2168,0.2169,7778.122);
   graph->SetPoint(2169,0.217,7774.504);
   graph->SetPoint(2170,0.2171,7770.886);
   graph->SetPoint(2171,0.2172,7767.268);
   graph->SetPoint(2172,0.2173,7763.652);
   graph->SetPoint(2173,0.2174,7760.036);
   graph->SetPoint(2174,0.2175,7756.421);
   graph->SetPoint(2175,0.2176,7752.807);
   graph->SetPoint(2176,0.2177,7749.193);
   graph->SetPoint(2177,0.2178,7745.58);
   graph->SetPoint(2178,0.2179,7741.968);
   graph->SetPoint(2179,0.218,7738.357);
   graph->SetPoint(2180,0.2181,7734.746);
   graph->SetPoint(2181,0.2182,7731.136);
   graph->SetPoint(2182,0.2183,7727.527);
   graph->SetPoint(2183,0.2184,7723.919);
   graph->SetPoint(2184,0.2185,7720.311);
   graph->SetPoint(2185,0.2186,7716.704);
   graph->SetPoint(2186,0.2187,7713.098);
   graph->SetPoint(2187,0.2188,7709.492);
   graph->SetPoint(2188,0.2189,7705.887);
   graph->SetPoint(2189,0.219,7702.283);
   graph->SetPoint(2190,0.2191,7698.68);
   graph->SetPoint(2191,0.2192,7695.078);
   graph->SetPoint(2192,0.2193,7691.476);
   graph->SetPoint(2193,0.2194,7687.875);
   graph->SetPoint(2194,0.2195,7684.274);
   graph->SetPoint(2195,0.2196,7680.675);
   graph->SetPoint(2196,0.2197,7677.076);
   graph->SetPoint(2197,0.2198,7673.478);
   graph->SetPoint(2198,0.2199,7669.881);
   graph->SetPoint(2199,0.22,7666.284);
   graph->SetPoint(2200,0.2201,7662.688);
   graph->SetPoint(2201,0.2202,7659.093);
   graph->SetPoint(2202,0.2203,7655.498);
   graph->SetPoint(2203,0.2204,7651.905);
   graph->SetPoint(2204,0.2205,7648.312);
   graph->SetPoint(2205,0.2206,7644.72);
   graph->SetPoint(2206,0.2207,7641.128);
   graph->SetPoint(2207,0.2208,7637.538);
   graph->SetPoint(2208,0.2209,7633.948);
   graph->SetPoint(2209,0.221,7630.358);
   graph->SetPoint(2210,0.2211,7626.77);
   graph->SetPoint(2211,0.2212,7623.182);
   graph->SetPoint(2212,0.2213,7619.595);
   graph->SetPoint(2213,0.2214,7616.009);
   graph->SetPoint(2214,0.2215,7612.424);
   graph->SetPoint(2215,0.2216,7608.839);
   graph->SetPoint(2216,0.2217,7605.255);
   graph->SetPoint(2217,0.2218,7601.672);
   graph->SetPoint(2218,0.2219,7598.089);
   graph->SetPoint(2219,0.222,7594.507);
   graph->SetPoint(2220,0.2221,7590.926);
   graph->SetPoint(2221,0.2222,7587.346);
   graph->SetPoint(2222,0.2223,7583.767);
   graph->SetPoint(2223,0.2224,7580.188);
   graph->SetPoint(2224,0.2225,7576.61);
   graph->SetPoint(2225,0.2226,7573.033);
   graph->SetPoint(2226,0.2227,7569.456);
   graph->SetPoint(2227,0.2228,7565.88);
   graph->SetPoint(2228,0.2229,7562.305);
   graph->SetPoint(2229,0.223,7558.731);
   graph->SetPoint(2230,0.2231,7555.158);
   graph->SetPoint(2231,0.2232,7551.585);
   graph->SetPoint(2232,0.2233,7548.013);
   graph->SetPoint(2233,0.2234,7544.442);
   graph->SetPoint(2234,0.2235,7540.871);
   graph->SetPoint(2235,0.2236,7537.301);
   graph->SetPoint(2236,0.2237,7533.732);
   graph->SetPoint(2237,0.2238,7530.164);
   graph->SetPoint(2238,0.2239,7526.597);
   graph->SetPoint(2239,0.224,7523.03);
   graph->SetPoint(2240,0.2241,7519.464);
   graph->SetPoint(2241,0.2242,7515.899);
   graph->SetPoint(2242,0.2243,7512.334);
   graph->SetPoint(2243,0.2244,7508.771);
   graph->SetPoint(2244,0.2245,7505.208);
   graph->SetPoint(2245,0.2246,7501.645);
   graph->SetPoint(2246,0.2247,7498.084);
   graph->SetPoint(2247,0.2248,7494.523);
   graph->SetPoint(2248,0.2249,7490.963);
   graph->SetPoint(2249,0.225,7487.404);
   graph->SetPoint(2250,0.2251,7483.846);
   graph->SetPoint(2251,0.2252,7480.288);
   graph->SetPoint(2252,0.2253,7476.731);
   graph->SetPoint(2253,0.2254,7473.175);
   graph->SetPoint(2254,0.2255,7469.62);
   graph->SetPoint(2255,0.2256,7466.065);
   graph->SetPoint(2256,0.2257,7462.511);
   graph->SetPoint(2257,0.2258,7458.958);
   graph->SetPoint(2258,0.2259,7455.406);
   graph->SetPoint(2259,0.226,7451.854);
   graph->SetPoint(2260,0.2261,7448.303);
   graph->SetPoint(2261,0.2262,7444.753);
   graph->SetPoint(2262,0.2263,7441.204);
   graph->SetPoint(2263,0.2264,7437.655);
   graph->SetPoint(2264,0.2265,7434.107);
   graph->SetPoint(2265,0.2266,7430.56);
   graph->SetPoint(2266,0.2267,7427.014);
   graph->SetPoint(2267,0.2268,7423.469);
   graph->SetPoint(2268,0.2269,7419.924);
   graph->SetPoint(2269,0.227,7416.38);
   graph->SetPoint(2270,0.2271,7412.837);
   graph->SetPoint(2271,0.2272,7409.294);
   graph->SetPoint(2272,0.2273,7405.753);
   graph->SetPoint(2273,0.2274,7402.212);
   graph->SetPoint(2274,0.2275,7398.671);
   graph->SetPoint(2275,0.2276,7395.132);
   graph->SetPoint(2276,0.2277,7391.593);
   graph->SetPoint(2277,0.2278,7388.055);
   graph->SetPoint(2278,0.2279,7384.518);
   graph->SetPoint(2279,0.228,7380.982);
   graph->SetPoint(2280,0.2281,7377.446);
   graph->SetPoint(2281,0.2282,7373.912);
   graph->SetPoint(2282,0.2283,7370.378);
   graph->SetPoint(2283,0.2284,7366.844);
   graph->SetPoint(2284,0.2285,7363.312);
   graph->SetPoint(2285,0.2286,7359.78);
   graph->SetPoint(2286,0.2287,7356.249);
   graph->SetPoint(2287,0.2288,7352.719);
   graph->SetPoint(2288,0.2289,7349.189);
   graph->SetPoint(2289,0.229,7345.661);
   graph->SetPoint(2290,0.2291,7342.133);
   graph->SetPoint(2291,0.2292,7338.606);
   graph->SetPoint(2292,0.2293,7335.079);
   graph->SetPoint(2293,0.2294,7331.554);
   graph->SetPoint(2294,0.2295,7328.029);
   graph->SetPoint(2295,0.2296,7324.505);
   graph->SetPoint(2296,0.2297,7320.982);
   graph->SetPoint(2297,0.2298,7317.459);
   graph->SetPoint(2298,0.2299,7313.937);
   graph->SetPoint(2299,0.23,7310.416);
   graph->SetPoint(2300,0.2301,7306.896);
   graph->SetPoint(2301,0.2302,7303.377);
   graph->SetPoint(2302,0.2303,7299.858);
   graph->SetPoint(2303,0.2304,7296.34);
   graph->SetPoint(2304,0.2305,7292.823);
   graph->SetPoint(2305,0.2306,7289.307);
   graph->SetPoint(2306,0.2307,7285.791);
   graph->SetPoint(2307,0.2308,7282.276);
   graph->SetPoint(2308,0.2309,7278.762);
   graph->SetPoint(2309,0.231,7275.249);
   graph->SetPoint(2310,0.2311,7271.737);
   graph->SetPoint(2311,0.2312,7268.225);
   graph->SetPoint(2312,0.2313,7264.714);
   graph->SetPoint(2313,0.2314,7261.204);
   graph->SetPoint(2314,0.2315,7257.695);
   graph->SetPoint(2315,0.2316,7254.186);
   graph->SetPoint(2316,0.2317,7250.678);
   graph->SetPoint(2317,0.2318,7247.171);
   graph->SetPoint(2318,0.2319,7243.665);
   graph->SetPoint(2319,0.232,7240.16);
   graph->SetPoint(2320,0.2321,7236.655);
   graph->SetPoint(2321,0.2322,7233.151);
   graph->SetPoint(2322,0.2323,7229.648);
   graph->SetPoint(2323,0.2324,7226.145);
   graph->SetPoint(2324,0.2325,7222.644);
   graph->SetPoint(2325,0.2326,7219.143);
   graph->SetPoint(2326,0.2327,7215.643);
   graph->SetPoint(2327,0.2328,7212.144);
   graph->SetPoint(2328,0.2329,7208.645);
   graph->SetPoint(2329,0.233,7205.148);
   graph->SetPoint(2330,0.2331,7201.651);
   graph->SetPoint(2331,0.2332,7198.155);
   graph->SetPoint(2332,0.2333,7194.659);
   graph->SetPoint(2333,0.2334,7191.165);
   graph->SetPoint(2334,0.2335,7187.671);
   graph->SetPoint(2335,0.2336,7184.178);
   graph->SetPoint(2336,0.2337,7180.686);
   graph->SetPoint(2337,0.2338,7177.194);
   graph->SetPoint(2338,0.2339,7173.704);
   graph->SetPoint(2339,0.234,7170.214);
   graph->SetPoint(2340,0.2341,7166.725);
   graph->SetPoint(2341,0.2342,7163.236);
   graph->SetPoint(2342,0.2343,7159.749);
   graph->SetPoint(2343,0.2344,7156.262);
   graph->SetPoint(2344,0.2345,7152.776);
   graph->SetPoint(2345,0.2346,7149.291);
   graph->SetPoint(2346,0.2347,7145.807);
   graph->SetPoint(2347,0.2348,7142.323);
   graph->SetPoint(2348,0.2349,7138.84);
   graph->SetPoint(2349,0.235,7135.358);
   graph->SetPoint(2350,0.2351,7131.877);
   graph->SetPoint(2351,0.2352,7128.397);
   graph->SetPoint(2352,0.2353,7124.917);
   graph->SetPoint(2353,0.2354,7121.438);
   graph->SetPoint(2354,0.2355,7117.96);
   graph->SetPoint(2355,0.2356,7114.483);
   graph->SetPoint(2356,0.2357,7111.006);
   graph->SetPoint(2357,0.2358,7107.53);
   graph->SetPoint(2358,0.2359,7104.055);
   graph->SetPoint(2359,0.236,7100.581);
   graph->SetPoint(2360,0.2361,7097.108);
   graph->SetPoint(2361,0.2362,7093.635);
   graph->SetPoint(2362,0.2363,7090.164);
   graph->SetPoint(2363,0.2364,7086.693);
   graph->SetPoint(2364,0.2365,7083.222);
   graph->SetPoint(2365,0.2366,7079.753);
   graph->SetPoint(2366,0.2367,7076.284);
   graph->SetPoint(2367,0.2368,7072.817);
   graph->SetPoint(2368,0.2369,7069.35);
   graph->SetPoint(2369,0.237,7065.883);
   graph->SetPoint(2370,0.2371,7062.418);
   graph->SetPoint(2371,0.2372,7058.953);
   graph->SetPoint(2372,0.2373,7055.489);
   graph->SetPoint(2373,0.2374,7052.026);
   graph->SetPoint(2374,0.2375,7048.564);
   graph->SetPoint(2375,0.2376,7045.103);
   graph->SetPoint(2376,0.2377,7041.642);
   graph->SetPoint(2377,0.2378,7038.182);
   graph->SetPoint(2378,0.2379,7034.723);
   graph->SetPoint(2379,0.238,7031.265);
   graph->SetPoint(2380,0.2381,7027.807);
   graph->SetPoint(2381,0.2382,7024.35);
   graph->SetPoint(2382,0.2383,7020.894);
   graph->SetPoint(2383,0.2384,7017.439);
   graph->SetPoint(2384,0.2385,7013.985);
   graph->SetPoint(2385,0.2386,7010.531);
   graph->SetPoint(2386,0.2387,7007.079);
   graph->SetPoint(2387,0.2388,7003.627);
   graph->SetPoint(2388,0.2389,7000.176);
   graph->SetPoint(2389,0.239,6996.725);
   graph->SetPoint(2390,0.2391,6993.276);
   graph->SetPoint(2391,0.2392,6989.827);
   graph->SetPoint(2392,0.2393,6986.379);
   graph->SetPoint(2393,0.2394,6982.932);
   graph->SetPoint(2394,0.2395,6979.486);
   graph->SetPoint(2395,0.2396,6976.04);
   graph->SetPoint(2396,0.2397,6972.595);
   graph->SetPoint(2397,0.2398,6969.151);
   graph->SetPoint(2398,0.2399,6965.708);
   graph->SetPoint(2399,0.24,6962.266);
   graph->SetPoint(2400,0.2401,6958.824);
   graph->SetPoint(2401,0.2402,6955.383);
   graph->SetPoint(2402,0.2403,6951.943);
   graph->SetPoint(2403,0.2404,6948.504);
   graph->SetPoint(2404,0.2405,6945.066);
   graph->SetPoint(2405,0.2406,6941.628);
   graph->SetPoint(2406,0.2407,6938.192);
   graph->SetPoint(2407,0.2408,6934.756);
   graph->SetPoint(2408,0.2409,6931.321);
   graph->SetPoint(2409,0.241,6927.886);
   graph->SetPoint(2410,0.2411,6924.453);
   graph->SetPoint(2411,0.2412,6921.02);
   graph->SetPoint(2412,0.2413,6917.588);
   graph->SetPoint(2413,0.2414,6914.157);
   graph->SetPoint(2414,0.2415,6910.727);
   graph->SetPoint(2415,0.2416,6907.297);
   graph->SetPoint(2416,0.2417,6903.868);
   graph->SetPoint(2417,0.2418,6900.44);
   graph->SetPoint(2418,0.2419,6897.013);
   graph->SetPoint(2419,0.242,6893.587);
   graph->SetPoint(2420,0.2421,6890.161);
   graph->SetPoint(2421,0.2422,6886.737);
   graph->SetPoint(2422,0.2423,6883.313);
   graph->SetPoint(2423,0.2424,6879.89);
   graph->SetPoint(2424,0.2425,6876.468);
   graph->SetPoint(2425,0.2426,6873.046);
   graph->SetPoint(2426,0.2427,6869.625);
   graph->SetPoint(2427,0.2428,6866.206);
   graph->SetPoint(2428,0.2429,6862.787);
   graph->SetPoint(2429,0.243,6859.368);
   graph->SetPoint(2430,0.2431,6855.951);
   graph->SetPoint(2431,0.2432,6852.534);
   graph->SetPoint(2432,0.2433,6849.118);
   graph->SetPoint(2433,0.2434,6845.703);
   graph->SetPoint(2434,0.2435,6842.289);
   graph->SetPoint(2435,0.2436,6838.876);
   graph->SetPoint(2436,0.2437,6835.463);
   graph->SetPoint(2437,0.2438,6832.052);
   graph->SetPoint(2438,0.2439,6828.641);
   graph->SetPoint(2439,0.244,6825.23);
   graph->SetPoint(2440,0.2441,6821.821);
   graph->SetPoint(2441,0.2442,6818.413);
   graph->SetPoint(2442,0.2443,6815.005);
   graph->SetPoint(2443,0.2444,6811.598);
   graph->SetPoint(2444,0.2445,6808.192);
   graph->SetPoint(2445,0.2446,6804.787);
   graph->SetPoint(2446,0.2447,6801.382);
   graph->SetPoint(2447,0.2448,6797.979);
   graph->SetPoint(2448,0.2449,6794.576);
   graph->SetPoint(2449,0.245,6791.174);
   graph->SetPoint(2450,0.2451,6787.773);
   graph->SetPoint(2451,0.2452,6784.372);
   graph->SetPoint(2452,0.2453,6780.973);
   graph->SetPoint(2453,0.2454,6777.574);
   graph->SetPoint(2454,0.2455,6774.176);
   graph->SetPoint(2455,0.2456,6770.779);
   graph->SetPoint(2456,0.2457,6767.382);
   graph->SetPoint(2457,0.2458,6763.987);
   graph->SetPoint(2458,0.2459,6760.592);
   graph->SetPoint(2459,0.246,6757.198);
   graph->SetPoint(2460,0.2461,6753.805);
   graph->SetPoint(2461,0.2462,6750.413);
   graph->SetPoint(2462,0.2463,6747.022);
   graph->SetPoint(2463,0.2464,6743.631);
   graph->SetPoint(2464,0.2465,6740.241);
   graph->SetPoint(2465,0.2466,6736.852);
   graph->SetPoint(2466,0.2467,6733.464);
   graph->SetPoint(2467,0.2468,6730.077);
   graph->SetPoint(2468,0.2469,6726.69);
   graph->SetPoint(2469,0.247,6723.305);
   graph->SetPoint(2470,0.2471,6719.92);
   graph->SetPoint(2471,0.2472,6716.536);
   graph->SetPoint(2472,0.2473,6713.152);
   graph->SetPoint(2473,0.2474,6709.77);
   graph->SetPoint(2474,0.2475,6706.388);
   graph->SetPoint(2475,0.2476,6703.008);
   graph->SetPoint(2476,0.2477,6699.628);
   graph->SetPoint(2477,0.2478,6696.248);
   graph->SetPoint(2478,0.2479,6692.87);
   graph->SetPoint(2479,0.248,6689.493);
   graph->SetPoint(2480,0.2481,6686.116);
   graph->SetPoint(2481,0.2482,6682.74);
   graph->SetPoint(2482,0.2483,6679.365);
   graph->SetPoint(2483,0.2484,6675.991);
   graph->SetPoint(2484,0.2485,6672.617);
   graph->SetPoint(2485,0.2486,6669.245);
   graph->SetPoint(2486,0.2487,6665.873);
   graph->SetPoint(2487,0.2488,6662.502);
   graph->SetPoint(2488,0.2489,6659.132);
   graph->SetPoint(2489,0.249,6655.763);
   graph->SetPoint(2490,0.2491,6652.394);
   graph->SetPoint(2491,0.2492,6649.027);
   graph->SetPoint(2492,0.2493,6645.66);
   graph->SetPoint(2493,0.2494,6642.294);
   graph->SetPoint(2494,0.2495,6638.929);
   graph->SetPoint(2495,0.2496,6635.564);
   graph->SetPoint(2496,0.2497,6632.201);
   graph->SetPoint(2497,0.2498,6628.838);
   graph->SetPoint(2498,0.2499,6625.476);
   graph->SetPoint(2499,0.25,6622.115);
   graph->SetPoint(2500,0.2501,6618.755);
   graph->SetPoint(2501,0.2502,6615.396);
   graph->SetPoint(2502,0.2503,6612.037);
   graph->SetPoint(2503,0.2504,6608.679);
   graph->SetPoint(2504,0.2505,6605.323);
   graph->SetPoint(2505,0.2506,6601.966);
   graph->SetPoint(2506,0.2507,6598.611);
   graph->SetPoint(2507,0.2508,6595.257);
   graph->SetPoint(2508,0.2509,6591.903);
   graph->SetPoint(2509,0.251,6588.55);
   graph->SetPoint(2510,0.2511,6585.199);
   graph->SetPoint(2511,0.2512,6581.847);
   graph->SetPoint(2512,0.2513,6578.497);
   graph->SetPoint(2513,0.2514,6575.148);
   graph->SetPoint(2514,0.2515,6571.799);
   graph->SetPoint(2515,0.2516,6568.451);
   graph->SetPoint(2516,0.2517,6565.104);
   graph->SetPoint(2517,0.2518,6561.758);
   graph->SetPoint(2518,0.2519,6558.413);
   graph->SetPoint(2519,0.252,6555.068);
   graph->SetPoint(2520,0.2521,6551.725);
   graph->SetPoint(2521,0.2522,6548.382);
   graph->SetPoint(2522,0.2523,6545.04);
   graph->SetPoint(2523,0.2524,6541.699);
   graph->SetPoint(2524,0.2525,6538.359);
   graph->SetPoint(2525,0.2526,6535.019);
   graph->SetPoint(2526,0.2527,6531.681);
   graph->SetPoint(2527,0.2528,6528.343);
   graph->SetPoint(2528,0.2529,6525.006);
   graph->SetPoint(2529,0.253,6521.67);
   graph->SetPoint(2530,0.2531,6518.334);
   graph->SetPoint(2531,0.2532,6515);
   graph->SetPoint(2532,0.2533,6511.666);
   graph->SetPoint(2533,0.2534,6508.333);
   graph->SetPoint(2534,0.2535,6505.001);
   graph->SetPoint(2535,0.2536,6501.67);
   graph->SetPoint(2536,0.2537,6498.34);
   graph->SetPoint(2537,0.2538,6495.011);
   graph->SetPoint(2538,0.2539,6491.682);
   graph->SetPoint(2539,0.254,6488.354);
   graph->SetPoint(2540,0.2541,6485.027);
   graph->SetPoint(2541,0.2542,6481.701);
   graph->SetPoint(2542,0.2543,6478.376);
   graph->SetPoint(2543,0.2544,6475.051);
   graph->SetPoint(2544,0.2545,6471.728);
   graph->SetPoint(2545,0.2546,6468.405);
   graph->SetPoint(2546,0.2547,6465.083);
   graph->SetPoint(2547,0.2548,6461.762);
   graph->SetPoint(2548,0.2549,6458.442);
   graph->SetPoint(2549,0.255,6455.122);
   graph->SetPoint(2550,0.2551,6451.804);
   graph->SetPoint(2551,0.2552,6448.486);
   graph->SetPoint(2552,0.2553,6445.169);
   graph->SetPoint(2553,0.2554,6441.853);
   graph->SetPoint(2554,0.2555,6438.538);
   graph->SetPoint(2555,0.2556,6435.223);
   graph->SetPoint(2556,0.2557,6431.91);
   graph->SetPoint(2557,0.2558,6428.597);
   graph->SetPoint(2558,0.2559,6425.285);
   graph->SetPoint(2559,0.256,6421.974);
   graph->SetPoint(2560,0.2561,6418.664);
   graph->SetPoint(2561,0.2562,6415.354);
   graph->SetPoint(2562,0.2563,6412.046);
   graph->SetPoint(2563,0.2564,6408.738);
   graph->SetPoint(2564,0.2565,6405.431);
   graph->SetPoint(2565,0.2566,6402.125);
   graph->SetPoint(2566,0.2567,6398.82);
   graph->SetPoint(2567,0.2568,6395.516);
   graph->SetPoint(2568,0.2569,6392.213);
   graph->SetPoint(2569,0.257,6388.91);
   graph->SetPoint(2570,0.2571,6385.608);
   graph->SetPoint(2571,0.2572,6382.307);
   graph->SetPoint(2572,0.2573,6379.007);
   graph->SetPoint(2573,0.2574,6375.708);
   graph->SetPoint(2574,0.2575,6372.41);
   graph->SetPoint(2575,0.2576,6369.112);
   graph->SetPoint(2576,0.2577,6365.815);
   graph->SetPoint(2577,0.2578,6362.519);
   graph->SetPoint(2578,0.2579,6359.224);
   graph->SetPoint(2579,0.258,6355.93);
   graph->SetPoint(2580,0.2581,6352.637);
   graph->SetPoint(2581,0.2582,6349.344);
   graph->SetPoint(2582,0.2583,6346.053);
   graph->SetPoint(2583,0.2584,6342.762);
   graph->SetPoint(2584,0.2585,6339.472);
   graph->SetPoint(2585,0.2586,6336.183);
   graph->SetPoint(2586,0.2587,6332.895);
   graph->SetPoint(2587,0.2588,6329.607);
   graph->SetPoint(2588,0.2589,6326.321);
   graph->SetPoint(2589,0.259,6323.035);
   graph->SetPoint(2590,0.2591,6319.75);
   graph->SetPoint(2591,0.2592,6316.466);
   graph->SetPoint(2592,0.2593,6313.183);
   graph->SetPoint(2593,0.2594,6309.901);
   graph->SetPoint(2594,0.2595,6306.619);
   graph->SetPoint(2595,0.2596,6303.338);
   graph->SetPoint(2596,0.2597,6300.059);
   graph->SetPoint(2597,0.2598,6296.78);
   graph->SetPoint(2598,0.2599,6293.502);
   graph->SetPoint(2599,0.26,6290.224);
   graph->SetPoint(2600,0.2601,6286.948);
   graph->SetPoint(2601,0.2602,6283.673);
   graph->SetPoint(2602,0.2603,6280.398);
   graph->SetPoint(2603,0.2604,6277.124);
   graph->SetPoint(2604,0.2605,6273.851);
   graph->SetPoint(2605,0.2606,6270.579);
   graph->SetPoint(2606,0.2607,6267.308);
   graph->SetPoint(2607,0.2608,6264.037);
   graph->SetPoint(2608,0.2609,6260.768);
   graph->SetPoint(2609,0.261,6257.499);
   graph->SetPoint(2610,0.2611,6254.231);
   graph->SetPoint(2611,0.2612,6250.964);
   graph->SetPoint(2612,0.2613,6247.698);
   graph->SetPoint(2613,0.2614,6244.432);
   graph->SetPoint(2614,0.2615,6241.168);
   graph->SetPoint(2615,0.2616,6237.904);
   graph->SetPoint(2616,0.2617,6234.642);
   graph->SetPoint(2617,0.2618,6231.38);
   graph->SetPoint(2618,0.2619,6228.119);
   graph->SetPoint(2619,0.262,6224.859);
   graph->SetPoint(2620,0.2621,6221.599);
   graph->SetPoint(2621,0.2622,6218.341);
   graph->SetPoint(2622,0.2623,6215.083);
   graph->SetPoint(2623,0.2624,6211.826);
   graph->SetPoint(2624,0.2625,6208.57);
   graph->SetPoint(2625,0.2626,6205.315);
   graph->SetPoint(2626,0.2627,6202.061);
   graph->SetPoint(2627,0.2628,6198.808);
   graph->SetPoint(2628,0.2629,6195.555);
   graph->SetPoint(2629,0.263,6192.304);
   graph->SetPoint(2630,0.2631,6189.053);
   graph->SetPoint(2631,0.2632,6185.803);
   graph->SetPoint(2632,0.2633,6182.554);
   graph->SetPoint(2633,0.2634,6179.306);
   graph->SetPoint(2634,0.2635,6176.058);
   graph->SetPoint(2635,0.2636,6172.812);
   graph->SetPoint(2636,0.2637,6169.566);
   graph->SetPoint(2637,0.2638,6166.321);
   graph->SetPoint(2638,0.2639,6163.077);
   graph->SetPoint(2639,0.264,6159.834);
   graph->SetPoint(2640,0.2641,6156.592);
   graph->SetPoint(2641,0.2642,6153.351);
   graph->SetPoint(2642,0.2643,6150.11);
   graph->SetPoint(2643,0.2644,6146.871);
   graph->SetPoint(2644,0.2645,6143.632);
   graph->SetPoint(2645,0.2646,6140.394);
   graph->SetPoint(2646,0.2647,6137.157);
   graph->SetPoint(2647,0.2648,6133.921);
   graph->SetPoint(2648,0.2649,6130.685);
   graph->SetPoint(2649,0.265,6127.451);
   graph->SetPoint(2650,0.2651,6124.217);
   graph->SetPoint(2651,0.2652,6120.984);
   graph->SetPoint(2652,0.2653,6117.753);
   graph->SetPoint(2653,0.2654,6114.521);
   graph->SetPoint(2654,0.2655,6111.291);
   graph->SetPoint(2655,0.2656,6108.062);
   graph->SetPoint(2656,0.2657,6104.834);
   graph->SetPoint(2657,0.2658,6101.606);
   graph->SetPoint(2658,0.2659,6098.379);
   graph->SetPoint(2659,0.266,6095.153);
   graph->SetPoint(2660,0.2661,6091.928);
   graph->SetPoint(2661,0.2662,6088.704);
   graph->SetPoint(2662,0.2663,6085.481);
   graph->SetPoint(2663,0.2664,6082.259);
   graph->SetPoint(2664,0.2665,6079.037);
   graph->SetPoint(2665,0.2666,6075.816);
   graph->SetPoint(2666,0.2667,6072.596);
   graph->SetPoint(2667,0.2668,6069.378);
   graph->SetPoint(2668,0.2669,6066.159);
   graph->SetPoint(2669,0.267,6062.942);
   graph->SetPoint(2670,0.2671,6059.726);
   graph->SetPoint(2671,0.2672,6056.51);
   graph->SetPoint(2672,0.2673,6053.296);
   graph->SetPoint(2673,0.2674,6050.082);
   graph->SetPoint(2674,0.2675,6046.869);
   graph->SetPoint(2675,0.2676,6043.657);
   graph->SetPoint(2676,0.2677,6040.446);
   graph->SetPoint(2677,0.2678,6037.236);
   graph->SetPoint(2678,0.2679,6034.026);
   graph->SetPoint(2679,0.268,6030.818);
   graph->SetPoint(2680,0.2681,6027.61);
   graph->SetPoint(2681,0.2682,6024.403);
   graph->SetPoint(2682,0.2683,6021.197);
   graph->SetPoint(2683,0.2684,6017.992);
   graph->SetPoint(2684,0.2685,6014.788);
   graph->SetPoint(2685,0.2686,6011.584);
   graph->SetPoint(2686,0.2687,6008.382);
   graph->SetPoint(2687,0.2688,6005.18);
   graph->SetPoint(2688,0.2689,6001.979);
   graph->SetPoint(2689,0.269,5998.779);
   graph->SetPoint(2690,0.2691,5995.58);
   graph->SetPoint(2691,0.2692,5992.382);
   graph->SetPoint(2692,0.2693,5989.185);
   graph->SetPoint(2693,0.2694,5985.989);
   graph->SetPoint(2694,0.2695,5982.793);
   graph->SetPoint(2695,0.2696,5979.598);
   graph->SetPoint(2696,0.2697,5976.405);
   graph->SetPoint(2697,0.2698,5973.212);
   graph->SetPoint(2698,0.2699,5970.02);
   graph->SetPoint(2699,0.27,5966.828);
   graph->SetPoint(2700,0.2701,5963.638);
   graph->SetPoint(2701,0.2702,5960.449);
   graph->SetPoint(2702,0.2703,5957.26);
   graph->SetPoint(2703,0.2704,5954.072);
   graph->SetPoint(2704,0.2705,5950.885);
   graph->SetPoint(2705,0.2706,5947.699);
   graph->SetPoint(2706,0.2707,5944.514);
   graph->SetPoint(2707,0.2708,5941.33);
   graph->SetPoint(2708,0.2709,5938.147);
   graph->SetPoint(2709,0.271,5934.964);
   graph->SetPoint(2710,0.2711,5931.783);
   graph->SetPoint(2711,0.2712,5928.602);
   graph->SetPoint(2712,0.2713,5925.422);
   graph->SetPoint(2713,0.2714,5922.243);
   graph->SetPoint(2714,0.2715,5919.065);
   graph->SetPoint(2715,0.2716,5915.888);
   graph->SetPoint(2716,0.2717,5912.711);
   graph->SetPoint(2717,0.2718,5909.536);
   graph->SetPoint(2718,0.2719,5906.361);
   graph->SetPoint(2719,0.272,5903.188);
   graph->SetPoint(2720,0.2721,5900.015);
   graph->SetPoint(2721,0.2722,5896.843);
   graph->SetPoint(2722,0.2723,5893.672);
   graph->SetPoint(2723,0.2724,5890.501);
   graph->SetPoint(2724,0.2725,5887.332);
   graph->SetPoint(2725,0.2726,5884.163);
   graph->SetPoint(2726,0.2727,5880.996);
   graph->SetPoint(2727,0.2728,5877.829);
   graph->SetPoint(2728,0.2729,5874.663);
   graph->SetPoint(2729,0.273,5871.498);
   graph->SetPoint(2730,0.2731,5868.334);
   graph->SetPoint(2731,0.2732,5865.171);
   graph->SetPoint(2732,0.2733,5862.009);
   graph->SetPoint(2733,0.2734,5858.847);
   graph->SetPoint(2734,0.2735,5855.686);
   graph->SetPoint(2735,0.2736,5852.527);
   graph->SetPoint(2736,0.2737,5849.368);
   graph->SetPoint(2737,0.2738,5846.21);
   graph->SetPoint(2738,0.2739,5843.053);
   graph->SetPoint(2739,0.274,5839.897);
   graph->SetPoint(2740,0.2741,5836.741);
   graph->SetPoint(2741,0.2742,5833.587);
   graph->SetPoint(2742,0.2743,5830.433);
   graph->SetPoint(2743,0.2744,5827.281);
   graph->SetPoint(2744,0.2745,5824.129);
   graph->SetPoint(2745,0.2746,5820.978);
   graph->SetPoint(2746,0.2747,5817.828);
   graph->SetPoint(2747,0.2748,5814.679);
   graph->SetPoint(2748,0.2749,5811.53);
   graph->SetPoint(2749,0.275,5808.383);
   graph->SetPoint(2750,0.2751,5805.236);
   graph->SetPoint(2751,0.2752,5802.091);
   graph->SetPoint(2752,0.2753,5798.946);
   graph->SetPoint(2753,0.2754,5795.802);
   graph->SetPoint(2754,0.2755,5792.659);
   graph->SetPoint(2755,0.2756,5789.517);
   graph->SetPoint(2756,0.2757,5786.376);
   graph->SetPoint(2757,0.2758,5783.235);
   graph->SetPoint(2758,0.2759,5780.096);
   graph->SetPoint(2759,0.276,5776.957);
   graph->SetPoint(2760,0.2761,5773.819);
   graph->SetPoint(2761,0.2762,5770.682);
   graph->SetPoint(2762,0.2763,5767.547);
   graph->SetPoint(2763,0.2764,5764.411);
   graph->SetPoint(2764,0.2765,5761.277);
   graph->SetPoint(2765,0.2766,5758.144);
   graph->SetPoint(2766,0.2767,5755.012);
   graph->SetPoint(2767,0.2768,5751.88);
   graph->SetPoint(2768,0.2769,5748.749);
   graph->SetPoint(2769,0.277,5745.62);
   graph->SetPoint(2770,0.2771,5742.491);
   graph->SetPoint(2771,0.2772,5739.363);
   graph->SetPoint(2772,0.2773,5736.236);
   graph->SetPoint(2773,0.2774,5733.109);
   graph->SetPoint(2774,0.2775,5729.984);
   graph->SetPoint(2775,0.2776,5726.859);
   graph->SetPoint(2776,0.2777,5723.736);
   graph->SetPoint(2777,0.2778,5720.613);
   graph->SetPoint(2778,0.2779,5717.491);
   graph->SetPoint(2779,0.278,5714.37);
   graph->SetPoint(2780,0.2781,5711.25);
   graph->SetPoint(2781,0.2782,5708.131);
   graph->SetPoint(2782,0.2783,5705.013);
   graph->SetPoint(2783,0.2784,5701.896);
   graph->SetPoint(2784,0.2785,5698.779);
   graph->SetPoint(2785,0.2786,5695.664);
   graph->SetPoint(2786,0.2787,5692.549);
   graph->SetPoint(2787,0.2788,5689.435);
   graph->SetPoint(2788,0.2789,5686.322);
   graph->SetPoint(2789,0.279,5683.21);
   graph->SetPoint(2790,0.2791,5680.099);
   graph->SetPoint(2791,0.2792,5676.989);
   graph->SetPoint(2792,0.2793,5673.879);
   graph->SetPoint(2793,0.2794,5670.771);
   graph->SetPoint(2794,0.2795,5667.663);
   graph->SetPoint(2795,0.2796,5664.556);
   graph->SetPoint(2796,0.2797,5661.45);
   graph->SetPoint(2797,0.2798,5658.345);
   graph->SetPoint(2798,0.2799,5655.241);
   graph->SetPoint(2799,0.28,5652.138);
   graph->SetPoint(2800,0.2801,5649.036);
   graph->SetPoint(2801,0.2802,5645.935);
   graph->SetPoint(2802,0.2803,5642.834);
   graph->SetPoint(2803,0.2804,5639.734);
   graph->SetPoint(2804,0.2805,5636.636);
   graph->SetPoint(2805,0.2806,5633.538);
   graph->SetPoint(2806,0.2807,5630.441);
   graph->SetPoint(2807,0.2808,5627.345);
   graph->SetPoint(2808,0.2809,5624.25);
   graph->SetPoint(2809,0.281,5621.155);
   graph->SetPoint(2810,0.2811,5618.062);
   graph->SetPoint(2811,0.2812,5614.97);
   graph->SetPoint(2812,0.2813,5611.878);
   graph->SetPoint(2813,0.2814,5608.787);
   graph->SetPoint(2814,0.2815,5605.698);
   graph->SetPoint(2815,0.2816,5602.609);
   graph->SetPoint(2816,0.2817,5599.521);
   graph->SetPoint(2817,0.2818,5596.433);
   graph->SetPoint(2818,0.2819,5593.347);
   graph->SetPoint(2819,0.282,5590.262);
   graph->SetPoint(2820,0.2821,5587.177);
   graph->SetPoint(2821,0.2822,5584.094);
   graph->SetPoint(2822,0.2823,5581.011);
   graph->SetPoint(2823,0.2824,5577.929);
   graph->SetPoint(2824,0.2825,5574.849);
   graph->SetPoint(2825,0.2826,5571.769);
   graph->SetPoint(2826,0.2827,5568.689);
   graph->SetPoint(2827,0.2828,5565.611);
   graph->SetPoint(2828,0.2829,5562.534);
   graph->SetPoint(2829,0.283,5559.458);
   graph->SetPoint(2830,0.2831,5556.382);
   graph->SetPoint(2831,0.2832,5553.307);
   graph->SetPoint(2832,0.2833,5550.234);
   graph->SetPoint(2833,0.2834,5547.161);
   graph->SetPoint(2834,0.2835,5544.089);
   graph->SetPoint(2835,0.2836,5541.018);
   graph->SetPoint(2836,0.2837,5537.948);
   graph->SetPoint(2837,0.2838,5534.878);
   graph->SetPoint(2838,0.2839,5531.81);
   graph->SetPoint(2839,0.284,5528.743);
   graph->SetPoint(2840,0.2841,5525.676);
   graph->SetPoint(2841,0.2842,5522.61);
   graph->SetPoint(2842,0.2843,5519.546);
   graph->SetPoint(2843,0.2844,5516.482);
   graph->SetPoint(2844,0.2845,5513.419);
   graph->SetPoint(2845,0.2846,5510.357);
   graph->SetPoint(2846,0.2847,5507.296);
   graph->SetPoint(2847,0.2848,5504.235);
   graph->SetPoint(2848,0.2849,5501.176);
   graph->SetPoint(2849,0.285,5498.117);
   graph->SetPoint(2850,0.2851,5495.06);
   graph->SetPoint(2851,0.2852,5492.003);
   graph->SetPoint(2852,0.2853,5488.947);
   graph->SetPoint(2853,0.2854,5485.892);
   graph->SetPoint(2854,0.2855,5482.838);
   graph->SetPoint(2855,0.2856,5479.785);
   graph->SetPoint(2856,0.2857,5476.733);
   graph->SetPoint(2857,0.2858,5473.682);
   graph->SetPoint(2858,0.2859,5470.631);
   graph->SetPoint(2859,0.286,5467.582);
   graph->SetPoint(2860,0.2861,5464.533);
   graph->SetPoint(2861,0.2862,5461.486);
   graph->SetPoint(2862,0.2863,5458.439);
   graph->SetPoint(2863,0.2864,5455.393);
   graph->SetPoint(2864,0.2865,5452.348);
   graph->SetPoint(2865,0.2866,5449.304);
   graph->SetPoint(2866,0.2867,5446.261);
   graph->SetPoint(2867,0.2868,5443.218);
   graph->SetPoint(2868,0.2869,5440.177);
   graph->SetPoint(2869,0.287,5437.136);
   graph->SetPoint(2870,0.2871,5434.097);
   graph->SetPoint(2871,0.2872,5431.058);
   graph->SetPoint(2872,0.2873,5428.02);
   graph->SetPoint(2873,0.2874,5424.983);
   graph->SetPoint(2874,0.2875,5421.948);
   graph->SetPoint(2875,0.2876,5418.912);
   graph->SetPoint(2876,0.2877,5415.878);
   graph->SetPoint(2877,0.2878,5412.845);
   graph->SetPoint(2878,0.2879,5409.813);
   graph->SetPoint(2879,0.288,5406.781);
   graph->SetPoint(2880,0.2881,5403.751);
   graph->SetPoint(2881,0.2882,5400.721);
   graph->SetPoint(2882,0.2883,5397.692);
   graph->SetPoint(2883,0.2884,5394.664);
   graph->SetPoint(2884,0.2885,5391.637);
   graph->SetPoint(2885,0.2886,5388.611);
   graph->SetPoint(2886,0.2887,5385.586);
   graph->SetPoint(2887,0.2888,5382.562);
   graph->SetPoint(2888,0.2889,5379.538);
   graph->SetPoint(2889,0.289,5376.516);
   graph->SetPoint(2890,0.2891,5373.494);
   graph->SetPoint(2891,0.2892,5370.474);
   graph->SetPoint(2892,0.2893,5367.454);
   graph->SetPoint(2893,0.2894,5364.435);
   graph->SetPoint(2894,0.2895,5361.417);
   graph->SetPoint(2895,0.2896,5358.4);
   graph->SetPoint(2896,0.2897,5355.384);
   graph->SetPoint(2897,0.2898,5352.369);
   graph->SetPoint(2898,0.2899,5349.355);
   graph->SetPoint(2899,0.29,5346.341);
   graph->SetPoint(2900,0.2901,5343.329);
   graph->SetPoint(2901,0.2902,5340.317);
   graph->SetPoint(2902,0.2903,5337.307);
   graph->SetPoint(2903,0.2904,5334.297);
   graph->SetPoint(2904,0.2905,5331.288);
   graph->SetPoint(2905,0.2906,5328.28);
   graph->SetPoint(2906,0.2907,5325.273);
   graph->SetPoint(2907,0.2908,5322.267);
   graph->SetPoint(2908,0.2909,5319.262);
   graph->SetPoint(2909,0.291,5316.257);
   graph->SetPoint(2910,0.2911,5313.254);
   graph->SetPoint(2911,0.2912,5310.251);
   graph->SetPoint(2912,0.2913,5307.25);
   graph->SetPoint(2913,0.2914,5304.249);
   graph->SetPoint(2914,0.2915,5301.249);
   graph->SetPoint(2915,0.2916,5298.25);
   graph->SetPoint(2916,0.2917,5295.252);
   graph->SetPoint(2917,0.2918,5292.255);
   graph->SetPoint(2918,0.2919,5289.259);
   graph->SetPoint(2919,0.292,5286.264);
   graph->SetPoint(2920,0.2921,5283.27);
   graph->SetPoint(2921,0.2922,5280.276);
   graph->SetPoint(2922,0.2923,5277.284);
   graph->SetPoint(2923,0.2924,5274.292);
   graph->SetPoint(2924,0.2925,5271.301);
   graph->SetPoint(2925,0.2926,5268.312);
   graph->SetPoint(2926,0.2927,5265.323);
   graph->SetPoint(2927,0.2928,5262.335);
   graph->SetPoint(2928,0.2929,5259.348);
   graph->SetPoint(2929,0.293,5256.362);
   graph->SetPoint(2930,0.2931,5253.376);
   graph->SetPoint(2931,0.2932,5250.392);
   graph->SetPoint(2932,0.2933,5247.409);
   graph->SetPoint(2933,0.2934,5244.426);
   graph->SetPoint(2934,0.2935,5241.445);
   graph->SetPoint(2935,0.2936,5238.464);
   graph->SetPoint(2936,0.2937,5235.484);
   graph->SetPoint(2937,0.2938,5232.505);
   graph->SetPoint(2938,0.2939,5229.527);
   graph->SetPoint(2939,0.294,5226.55);
   graph->SetPoint(2940,0.2941,5223.574);
   graph->SetPoint(2941,0.2942,5220.599);
   graph->SetPoint(2942,0.2943,5217.625);
   graph->SetPoint(2943,0.2944,5214.651);
   graph->SetPoint(2944,0.2945,5211.679);
   graph->SetPoint(2945,0.2946,5208.707);
   graph->SetPoint(2946,0.2947,5205.736);
   graph->SetPoint(2947,0.2948,5202.767);
   graph->SetPoint(2948,0.2949,5199.798);
   graph->SetPoint(2949,0.295,5196.83);
   graph->SetPoint(2950,0.2951,5193.863);
   graph->SetPoint(2951,0.2952,5190.897);
   graph->SetPoint(2952,0.2953,5187.932);
   graph->SetPoint(2953,0.2954,5184.967);
   graph->SetPoint(2954,0.2955,5182.004);
   graph->SetPoint(2955,0.2956,5179.042);
   graph->SetPoint(2956,0.2957,5176.08);
   graph->SetPoint(2957,0.2958,5173.12);
   graph->SetPoint(2958,0.2959,5170.16);
   graph->SetPoint(2959,0.296,5167.201);
   graph->SetPoint(2960,0.2961,5164.243);
   graph->SetPoint(2961,0.2962,5161.286);
   graph->SetPoint(2962,0.2963,5158.33);
   graph->SetPoint(2963,0.2964,5155.375);
   graph->SetPoint(2964,0.2965,5152.421);
   graph->SetPoint(2965,0.2966,5149.468);
   graph->SetPoint(2966,0.2967,5146.515);
   graph->SetPoint(2967,0.2968,5143.564);
   graph->SetPoint(2968,0.2969,5140.613);
   graph->SetPoint(2969,0.297,5137.664);
   graph->SetPoint(2970,0.2971,5134.715);
   graph->SetPoint(2971,0.2972,5131.767);
   graph->SetPoint(2972,0.2973,5128.82);
   graph->SetPoint(2973,0.2974,5125.874);
   graph->SetPoint(2974,0.2975,5122.929);
   graph->SetPoint(2975,0.2976,5119.985);
   graph->SetPoint(2976,0.2977,5117.042);
   graph->SetPoint(2977,0.2978,5114.1);
   graph->SetPoint(2978,0.2979,5111.158);
   graph->SetPoint(2979,0.298,5108.218);
   graph->SetPoint(2980,0.2981,5105.278);
   graph->SetPoint(2981,0.2982,5102.34);
   graph->SetPoint(2982,0.2983,5099.402);
   graph->SetPoint(2983,0.2984,5096.465);
   graph->SetPoint(2984,0.2985,5093.529);
   graph->SetPoint(2985,0.2986,5090.594);
   graph->SetPoint(2986,0.2987,5087.66);
   graph->SetPoint(2987,0.2988,5084.727);
   graph->SetPoint(2988,0.2989,5081.795);
   graph->SetPoint(2989,0.299,5078.864);
   graph->SetPoint(2990,0.2991,5075.933);
   graph->SetPoint(2991,0.2992,5073.004);
   graph->SetPoint(2992,0.2993,5070.075);
   graph->SetPoint(2993,0.2994,5067.148);
   graph->SetPoint(2994,0.2995,5064.221);
   graph->SetPoint(2995,0.2996,5061.295);
   graph->SetPoint(2996,0.2997,5058.371);
   graph->SetPoint(2997,0.2998,5055.447);
   graph->SetPoint(2998,0.2999,5052.524);
   graph->SetPoint(2999,0.3,5049.602);
   graph->SetPoint(3000,0.3001,5046.68);
   graph->SetPoint(3001,0.3002,5043.76);
   graph->SetPoint(3002,0.3003,5040.841);
   graph->SetPoint(3003,0.3004,5037.922);
   graph->SetPoint(3004,0.3005,5035.005);
   graph->SetPoint(3005,0.3006,5032.088);
   graph->SetPoint(3006,0.3007,5029.173);
   graph->SetPoint(3007,0.3008,5026.258);
   graph->SetPoint(3008,0.3009,5023.344);
   graph->SetPoint(3009,0.301,5020.431);
   graph->SetPoint(3010,0.3011,5017.519);
   graph->SetPoint(3011,0.3012,5014.608);
   graph->SetPoint(3012,0.3013,5011.698);
   graph->SetPoint(3013,0.3014,5008.789);
   graph->SetPoint(3014,0.3015,5005.881);
   graph->SetPoint(3015,0.3016,5002.973);
   graph->SetPoint(3016,0.3017,5000.067);
   graph->SetPoint(3017,0.3018,4997.161);
   graph->SetPoint(3018,0.3019,4994.257);
   graph->SetPoint(3019,0.302,4991.353);
   graph->SetPoint(3020,0.3021,4988.45);
   graph->SetPoint(3021,0.3022,4985.549);
   graph->SetPoint(3022,0.3023,4982.648);
   graph->SetPoint(3023,0.3024,4979.748);
   graph->SetPoint(3024,0.3025,4976.849);
   graph->SetPoint(3025,0.3026,4973.951);
   graph->SetPoint(3026,0.3027,4971.053);
   graph->SetPoint(3027,0.3028,4968.157);
   graph->SetPoint(3028,0.3029,4965.262);
   graph->SetPoint(3029,0.303,4962.367);
   graph->SetPoint(3030,0.3031,4959.474);
   graph->SetPoint(3031,0.3032,4956.581);
   graph->SetPoint(3032,0.3033,4953.69);
   graph->SetPoint(3033,0.3034,4950.799);
   graph->SetPoint(3034,0.3035,4947.909);
   graph->SetPoint(3035,0.3036,4945.02);
   graph->SetPoint(3036,0.3037,4942.132);
   graph->SetPoint(3037,0.3038,4939.245);
   graph->SetPoint(3038,0.3039,4936.359);
   graph->SetPoint(3039,0.304,4933.474);
   graph->SetPoint(3040,0.3041,4930.59);
   graph->SetPoint(3041,0.3042,4927.706);
   graph->SetPoint(3042,0.3043,4924.824);
   graph->SetPoint(3043,0.3044,4921.942);
   graph->SetPoint(3044,0.3045,4919.062);
   graph->SetPoint(3045,0.3046,4916.182);
   graph->SetPoint(3046,0.3047,4913.303);
   graph->SetPoint(3047,0.3048,4910.426);
   graph->SetPoint(3048,0.3049,4907.549);
   graph->SetPoint(3049,0.305,4904.673);
   graph->SetPoint(3050,0.3051,4901.798);
   graph->SetPoint(3051,0.3052,4898.924);
   graph->SetPoint(3052,0.3053,4896.051);
   graph->SetPoint(3053,0.3054,4893.178);
   graph->SetPoint(3054,0.3055,4890.307);
   graph->SetPoint(3055,0.3056,4887.437);
   graph->SetPoint(3056,0.3057,4884.567);
   graph->SetPoint(3057,0.3058,4881.699);
   graph->SetPoint(3058,0.3059,4878.831);
   graph->SetPoint(3059,0.306,4875.965);
   graph->SetPoint(3060,0.3061,4873.099);
   graph->SetPoint(3061,0.3062,4870.234);
   graph->SetPoint(3062,0.3063,4867.37);
   graph->SetPoint(3063,0.3064,4864.507);
   graph->SetPoint(3064,0.3065,4861.645);
   graph->SetPoint(3065,0.3066,4858.784);
   graph->SetPoint(3066,0.3067,4855.924);
   graph->SetPoint(3067,0.3068,4853.065);
   graph->SetPoint(3068,0.3069,4850.206);
   graph->SetPoint(3069,0.307,4847.349);
   graph->SetPoint(3070,0.3071,4844.492);
   graph->SetPoint(3071,0.3072,4841.637);
   graph->SetPoint(3072,0.3073,4838.782);
   graph->SetPoint(3073,0.3074,4835.929);
   graph->SetPoint(3074,0.3075,4833.076);
   graph->SetPoint(3075,0.3076,4830.224);
   graph->SetPoint(3076,0.3077,4827.373);
   graph->SetPoint(3077,0.3078,4824.523);
   graph->SetPoint(3078,0.3079,4821.674);
   graph->SetPoint(3079,0.308,4818.826);
   graph->SetPoint(3080,0.3081,4815.979);
   graph->SetPoint(3081,0.3082,4813.133);
   graph->SetPoint(3082,0.3083,4810.287);
   graph->SetPoint(3083,0.3084,4807.443);
   graph->SetPoint(3084,0.3085,4804.6);
   graph->SetPoint(3085,0.3086,4801.757);
   graph->SetPoint(3086,0.3087,4798.915);
   graph->SetPoint(3087,0.3088,4796.075);
   graph->SetPoint(3088,0.3089,4793.235);
   graph->SetPoint(3089,0.309,4790.396);
   graph->SetPoint(3090,0.3091,4787.558);
   graph->SetPoint(3091,0.3092,4784.721);
   graph->SetPoint(3092,0.3093,4781.885);
   graph->SetPoint(3093,0.3094,4779.05);
   graph->SetPoint(3094,0.3095,4776.216);
   graph->SetPoint(3095,0.3096,4773.383);
   graph->SetPoint(3096,0.3097,4770.551);
   graph->SetPoint(3097,0.3098,4767.719);
   graph->SetPoint(3098,0.3099,4764.889);
   graph->SetPoint(3099,0.31,4762.06);
   graph->SetPoint(3100,0.3101,4759.231);
   graph->SetPoint(3101,0.3102,4756.403);
   graph->SetPoint(3102,0.3103,4753.577);
   graph->SetPoint(3103,0.3104,4750.751);
   graph->SetPoint(3104,0.3105,4747.926);
   graph->SetPoint(3105,0.3106,4745.102);
   graph->SetPoint(3106,0.3107,4742.279);
   graph->SetPoint(3107,0.3108,4739.457);
   graph->SetPoint(3108,0.3109,4736.636);
   graph->SetPoint(3109,0.311,4733.816);
   graph->SetPoint(3110,0.3111,4730.997);
   graph->SetPoint(3111,0.3112,4728.178);
   graph->SetPoint(3112,0.3113,4725.361);
   graph->SetPoint(3113,0.3114,4722.545);
   graph->SetPoint(3114,0.3115,4719.729);
   graph->SetPoint(3115,0.3116,4716.915);
   graph->SetPoint(3116,0.3117,4714.101);
   graph->SetPoint(3117,0.3118,4711.288);
   graph->SetPoint(3118,0.3119,4708.476);
   graph->SetPoint(3119,0.312,4705.666);
   graph->SetPoint(3120,0.3121,4702.856);
   graph->SetPoint(3121,0.3122,4700.047);
   graph->SetPoint(3122,0.3123,4697.239);
   graph->SetPoint(3123,0.3124,4694.432);
   graph->SetPoint(3124,0.3125,4691.626);
   graph->SetPoint(3125,0.3126,4688.82);
   graph->SetPoint(3126,0.3127,4686.016);
   graph->SetPoint(3127,0.3128,4683.213);
   graph->SetPoint(3128,0.3129,4680.41);
   graph->SetPoint(3129,0.313,4677.609);
   graph->SetPoint(3130,0.3131,4674.808);
   graph->SetPoint(3131,0.3132,4672.009);
   graph->SetPoint(3132,0.3133,4669.21);
   graph->SetPoint(3133,0.3134,4666.412);
   graph->SetPoint(3134,0.3135,4663.615);
   graph->SetPoint(3135,0.3136,4660.819);
   graph->SetPoint(3136,0.3137,4658.025);
   graph->SetPoint(3137,0.3138,4655.231);
   graph->SetPoint(3138,0.3139,4652.437);
   graph->SetPoint(3139,0.314,4649.645);
   graph->SetPoint(3140,0.3141,4646.854);
   graph->SetPoint(3141,0.3142,4644.064);
   graph->SetPoint(3142,0.3143,4641.275);
   graph->SetPoint(3143,0.3144,4638.486);
   graph->SetPoint(3144,0.3145,4635.699);
   graph->SetPoint(3145,0.3146,4632.912);
   graph->SetPoint(3146,0.3147,4630.127);
   graph->SetPoint(3147,0.3148,4627.342);
   graph->SetPoint(3148,0.3149,4624.558);
   graph->SetPoint(3149,0.315,4621.776);
   graph->SetPoint(3150,0.3151,4618.994);
   graph->SetPoint(3151,0.3152,4616.213);
   graph->SetPoint(3152,0.3153,4613.433);
   graph->SetPoint(3153,0.3154,4610.654);
   graph->SetPoint(3154,0.3155,4607.876);
   graph->SetPoint(3155,0.3156,4605.099);
   graph->SetPoint(3156,0.3157,4602.322);
   graph->SetPoint(3157,0.3158,4599.547);
   graph->SetPoint(3158,0.3159,4596.773);
   graph->SetPoint(3159,0.316,4593.999);
   graph->SetPoint(3160,0.3161,4591.227);
   graph->SetPoint(3161,0.3162,4588.455);
   graph->SetPoint(3162,0.3163,4585.685);
   graph->SetPoint(3163,0.3164,4582.915);
   graph->SetPoint(3164,0.3165,4580.147);
   graph->SetPoint(3165,0.3166,4577.379);
   graph->SetPoint(3166,0.3167,4574.612);
   graph->SetPoint(3167,0.3168,4571.846);
   graph->SetPoint(3168,0.3169,4569.081);
   graph->SetPoint(3169,0.317,4566.317);
   graph->SetPoint(3170,0.3171,4563.554);
   graph->SetPoint(3171,0.3172,4560.792);
   graph->SetPoint(3172,0.3173,4558.031);
   graph->SetPoint(3173,0.3174,4555.27);
   graph->SetPoint(3174,0.3175,4552.511);
   graph->SetPoint(3175,0.3176,4549.753);
   graph->SetPoint(3176,0.3177,4546.995);
   graph->SetPoint(3177,0.3178,4544.239);
   graph->SetPoint(3178,0.3179,4541.483);
   graph->SetPoint(3179,0.318,4538.729);
   graph->SetPoint(3180,0.3181,4535.975);
   graph->SetPoint(3181,0.3182,4533.222);
   graph->SetPoint(3182,0.3183,4530.47);
   graph->SetPoint(3183,0.3184,4527.72);
   graph->SetPoint(3184,0.3185,4524.97);
   graph->SetPoint(3185,0.3186,4522.221);
   graph->SetPoint(3186,0.3187,4519.473);
   graph->SetPoint(3187,0.3188,4516.726);
   graph->SetPoint(3188,0.3189,4513.979);
   graph->SetPoint(3189,0.319,4511.234);
   graph->SetPoint(3190,0.3191,4508.49);
   graph->SetPoint(3191,0.3192,4505.747);
   graph->SetPoint(3192,0.3193,4503.004);
   graph->SetPoint(3193,0.3194,4500.263);
   graph->SetPoint(3194,0.3195,4497.522);
   graph->SetPoint(3195,0.3196,4494.783);
   graph->SetPoint(3196,0.3197,4492.044);
   graph->SetPoint(3197,0.3198,4489.306);
   graph->SetPoint(3198,0.3199,4486.57);
   graph->SetPoint(3199,0.32,4483.834);
   graph->SetPoint(3200,0.3201,4481.099);
   graph->SetPoint(3201,0.3202,4478.365);
   graph->SetPoint(3202,0.3203,4475.632);
   graph->SetPoint(3203,0.3204,4472.9);
   graph->SetPoint(3204,0.3205,4470.169);
   graph->SetPoint(3205,0.3206,4467.439);
   graph->SetPoint(3206,0.3207,4464.709);
   graph->SetPoint(3207,0.3208,4461.981);
   graph->SetPoint(3208,0.3209,4459.254);
   graph->SetPoint(3209,0.321,4456.527);
   graph->SetPoint(3210,0.3211,4453.802);
   graph->SetPoint(3211,0.3212,4451.078);
   graph->SetPoint(3212,0.3213,4448.354);
   graph->SetPoint(3213,0.3214,4445.631);
   graph->SetPoint(3214,0.3215,4442.91);
   graph->SetPoint(3215,0.3216,4440.189);
   graph->SetPoint(3216,0.3217,4437.469);
   graph->SetPoint(3217,0.3218,4434.75);
   graph->SetPoint(3218,0.3219,4432.032);
   graph->SetPoint(3219,0.322,4429.315);
   graph->SetPoint(3220,0.3221,4426.599);
   graph->SetPoint(3221,0.3222,4423.884);
   graph->SetPoint(3222,0.3223,4421.17);
   graph->SetPoint(3223,0.3224,4418.457);
   graph->SetPoint(3224,0.3225,4415.745);
   graph->SetPoint(3225,0.3226,4413.033);
   graph->SetPoint(3226,0.3227,4410.323);
   graph->SetPoint(3227,0.3228,4407.614);
   graph->SetPoint(3228,0.3229,4404.905);
   graph->SetPoint(3229,0.323,4402.198);
   graph->SetPoint(3230,0.3231,4399.491);
   graph->SetPoint(3231,0.3232,4396.785);
   graph->SetPoint(3232,0.3233,4394.081);
   graph->SetPoint(3233,0.3234,4391.377);
   graph->SetPoint(3234,0.3235,4388.674);
   graph->SetPoint(3235,0.3236,4385.972);
   graph->SetPoint(3236,0.3237,4383.271);
   graph->SetPoint(3237,0.3238,4380.571);
   graph->SetPoint(3238,0.3239,4377.872);
   graph->SetPoint(3239,0.324,4375.174);
   graph->SetPoint(3240,0.3241,4372.477);
   graph->SetPoint(3241,0.3242,4369.781);
   graph->SetPoint(3242,0.3243,4367.086);
   graph->SetPoint(3243,0.3244,4364.391);
   graph->SetPoint(3244,0.3245,4361.698);
   graph->SetPoint(3245,0.3246,4359.006);
   graph->SetPoint(3246,0.3247,4356.314);
   graph->SetPoint(3247,0.3248,4353.624);
   graph->SetPoint(3248,0.3249,4350.934);
   graph->SetPoint(3249,0.325,4348.246);
   graph->SetPoint(3250,0.3251,4345.558);
   graph->SetPoint(3251,0.3252,4342.871);
   graph->SetPoint(3252,0.3253,4340.185);
   graph->SetPoint(3253,0.3254,4337.5);
   graph->SetPoint(3254,0.3255,4334.817);
   graph->SetPoint(3255,0.3256,4332.134);
   graph->SetPoint(3256,0.3257,4329.452);
   graph->SetPoint(3257,0.3258,4326.771);
   graph->SetPoint(3258,0.3259,4324.09);
   graph->SetPoint(3259,0.326,4321.411);
   graph->SetPoint(3260,0.3261,4318.733);
   graph->SetPoint(3261,0.3262,4316.056);
   graph->SetPoint(3262,0.3263,4313.379);
   graph->SetPoint(3263,0.3264,4310.704);
   graph->SetPoint(3264,0.3265,4308.03);
   graph->SetPoint(3265,0.3266,4305.356);
   graph->SetPoint(3266,0.3267,4302.684);
   graph->SetPoint(3267,0.3268,4300.012);
   graph->SetPoint(3268,0.3269,4297.341);
   graph->SetPoint(3269,0.327,4294.672);
   graph->SetPoint(3270,0.3271,4292.003);
   graph->SetPoint(3271,0.3272,4289.335);
   graph->SetPoint(3272,0.3273,4286.668);
   graph->SetPoint(3273,0.3274,4284.002);
   graph->SetPoint(3274,0.3275,4281.337);
   graph->SetPoint(3275,0.3276,4278.673);
   graph->SetPoint(3276,0.3277,4276.01);
   graph->SetPoint(3277,0.3278,4273.348);
   graph->SetPoint(3278,0.3279,4270.687);
   graph->SetPoint(3279,0.328,4268.027);
   graph->SetPoint(3280,0.3281,4265.367);
   graph->SetPoint(3281,0.3282,4262.709);
   graph->SetPoint(3282,0.3283,4260.052);
   graph->SetPoint(3283,0.3284,4257.395);
   graph->SetPoint(3284,0.3285,4254.74);
   graph->SetPoint(3285,0.3286,4252.085);
   graph->SetPoint(3286,0.3287,4249.432);
   graph->SetPoint(3287,0.3288,4246.779);
   graph->SetPoint(3288,0.3289,4244.127);
   graph->SetPoint(3289,0.329,4241.476);
   graph->SetPoint(3290,0.3291,4238.827);
   graph->SetPoint(3291,0.3292,4236.178);
   graph->SetPoint(3292,0.3293,4233.53);
   graph->SetPoint(3293,0.3294,4230.883);
   graph->SetPoint(3294,0.3295,4228.237);
   graph->SetPoint(3295,0.3296,4225.592);
   graph->SetPoint(3296,0.3297,4222.948);
   graph->SetPoint(3297,0.3298,4220.305);
   graph->SetPoint(3298,0.3299,4217.662);
   graph->SetPoint(3299,0.33,4215.021);
   graph->SetPoint(3300,0.3301,4212.381);
   graph->SetPoint(3301,0.3302,4209.741);
   graph->SetPoint(3302,0.3303,4207.103);
   graph->SetPoint(3303,0.3304,4204.465);
   graph->SetPoint(3304,0.3305,4201.829);
   graph->SetPoint(3305,0.3306,4199.193);
   graph->SetPoint(3306,0.3307,4196.559);
   graph->SetPoint(3307,0.3308,4193.925);
   graph->SetPoint(3308,0.3309,4191.292);
   graph->SetPoint(3309,0.331,4188.661);
   graph->SetPoint(3310,0.3311,4186.03);
   graph->SetPoint(3311,0.3312,4183.4);
   graph->SetPoint(3312,0.3313,4180.771);
   graph->SetPoint(3313,0.3314,4178.143);
   graph->SetPoint(3314,0.3315,4175.516);
   graph->SetPoint(3315,0.3316,4172.89);
   graph->SetPoint(3316,0.3317,4170.265);
   graph->SetPoint(3317,0.3318,4167.641);
   graph->SetPoint(3318,0.3319,4165.017);
   graph->SetPoint(3319,0.332,4162.395);
   graph->SetPoint(3320,0.3321,4159.774);
   graph->SetPoint(3321,0.3322,4157.153);
   graph->SetPoint(3322,0.3323,4154.534);
   graph->SetPoint(3323,0.3324,4151.916);
   graph->SetPoint(3324,0.3325,4149.298);
   graph->SetPoint(3325,0.3326,4146.681);
   graph->SetPoint(3326,0.3327,4144.066);
   graph->SetPoint(3327,0.3328,4141.451);
   graph->SetPoint(3328,0.3329,4138.837);
   graph->SetPoint(3329,0.333,4136.225);
   graph->SetPoint(3330,0.3331,4133.613);
   graph->SetPoint(3331,0.3332,4131.002);
   graph->SetPoint(3332,0.3333,4128.392);
   graph->SetPoint(3333,0.3334,4125.783);
   graph->SetPoint(3334,0.3335,4123.175);
   graph->SetPoint(3335,0.3336,4120.568);
   graph->SetPoint(3336,0.3337,4117.962);
   graph->SetPoint(3337,0.3338,4115.357);
   graph->SetPoint(3338,0.3339,4112.753);
   graph->SetPoint(3339,0.334,4110.149);
   graph->SetPoint(3340,0.3341,4107.547);
   graph->SetPoint(3341,0.3342,4104.946);
   graph->SetPoint(3342,0.3343,4102.345);
   graph->SetPoint(3343,0.3344,4099.746);
   graph->SetPoint(3344,0.3345,4097.147);
   graph->SetPoint(3345,0.3346,4094.55);
   graph->SetPoint(3346,0.3347,4091.953);
   graph->SetPoint(3347,0.3348,4089.358);
   graph->SetPoint(3348,0.3349,4086.763);
   graph->SetPoint(3349,0.335,4084.169);
   graph->SetPoint(3350,0.3351,4081.576);
   graph->SetPoint(3351,0.3352,4078.985);
   graph->SetPoint(3352,0.3353,4076.394);
   graph->SetPoint(3353,0.3354,4073.804);
   graph->SetPoint(3354,0.3355,4071.215);
   graph->SetPoint(3355,0.3356,4068.627);
   graph->SetPoint(3356,0.3357,4066.04);
   graph->SetPoint(3357,0.3358,4063.454);
   graph->SetPoint(3358,0.3359,4060.868);
   graph->SetPoint(3359,0.336,4058.284);
   graph->SetPoint(3360,0.3361,4055.701);
   graph->SetPoint(3361,0.3362,4053.119);
   graph->SetPoint(3362,0.3363,4050.537);
   graph->SetPoint(3363,0.3364,4047.957);
   graph->SetPoint(3364,0.3365,4045.377);
   graph->SetPoint(3365,0.3366,4042.799);
   graph->SetPoint(3366,0.3367,4040.221);
   graph->SetPoint(3367,0.3368,4037.645);
   graph->SetPoint(3368,0.3369,4035.069);
   graph->SetPoint(3369,0.337,4032.495);
   graph->SetPoint(3370,0.3371,4029.921);
   graph->SetPoint(3371,0.3372,4027.348);
   graph->SetPoint(3372,0.3373,4024.776);
   graph->SetPoint(3373,0.3374,4022.205);
   graph->SetPoint(3374,0.3375,4019.635);
   graph->SetPoint(3375,0.3376,4017.066);
   graph->SetPoint(3376,0.3377,4014.498);
   graph->SetPoint(3377,0.3378,4011.931);
   graph->SetPoint(3378,0.3379,4009.365);
   graph->SetPoint(3379,0.338,4006.8);
   graph->SetPoint(3380,0.3381,4004.236);
   graph->SetPoint(3381,0.3382,4001.673);
   graph->SetPoint(3382,0.3383,3999.11);
   graph->SetPoint(3383,0.3384,3996.549);
   graph->SetPoint(3384,0.3385,3993.989);
   graph->SetPoint(3385,0.3386,3991.429);
   graph->SetPoint(3386,0.3387,3988.871);
   graph->SetPoint(3387,0.3388,3986.313);
   graph->SetPoint(3388,0.3389,3983.757);
   graph->SetPoint(3389,0.339,3981.201);
   graph->SetPoint(3390,0.3391,3978.647);
   graph->SetPoint(3391,0.3392,3976.093);
   graph->SetPoint(3392,0.3393,3973.54);
   graph->SetPoint(3393,0.3394,3970.988);
   graph->SetPoint(3394,0.3395,3968.437);
   graph->SetPoint(3395,0.3396,3965.888);
   graph->SetPoint(3396,0.3397,3963.339);
   graph->SetPoint(3397,0.3398,3960.791);
   graph->SetPoint(3398,0.3399,3958.244);
   graph->SetPoint(3399,0.34,3955.698);
   graph->SetPoint(3400,0.3401,3953.152);
   graph->SetPoint(3401,0.3402,3950.608);
   graph->SetPoint(3402,0.3403,3948.065);
   graph->SetPoint(3403,0.3404,3945.523);
   graph->SetPoint(3404,0.3405,3942.982);
   graph->SetPoint(3405,0.3406,3940.441);
   graph->SetPoint(3406,0.3407,3937.902);
   graph->SetPoint(3407,0.3408,3935.363);
   graph->SetPoint(3408,0.3409,3932.826);
   graph->SetPoint(3409,0.341,3930.289);
   graph->SetPoint(3410,0.3411,3927.754);
   graph->SetPoint(3411,0.3412,3925.219);
   graph->SetPoint(3412,0.3413,3922.686);
   graph->SetPoint(3413,0.3414,3920.153);
   graph->SetPoint(3414,0.3415,3917.621);
   graph->SetPoint(3415,0.3416,3915.09);
   graph->SetPoint(3416,0.3417,3912.561);
   graph->SetPoint(3417,0.3418,3910.032);
   graph->SetPoint(3418,0.3419,3907.504);
   graph->SetPoint(3419,0.342,3904.977);
   graph->SetPoint(3420,0.3421,3902.451);
   graph->SetPoint(3421,0.3422,3899.926);
   graph->SetPoint(3422,0.3423,3897.402);
   graph->SetPoint(3423,0.3424,3894.879);
   graph->SetPoint(3424,0.3425,3892.356);
   graph->SetPoint(3425,0.3426,3889.835);
   graph->SetPoint(3426,0.3427,3887.315);
   graph->SetPoint(3427,0.3428,3884.796);
   graph->SetPoint(3428,0.3429,3882.277);
   graph->SetPoint(3429,0.343,3879.76);
   graph->SetPoint(3430,0.3431,3877.243);
   graph->SetPoint(3431,0.3432,3874.728);
   graph->SetPoint(3432,0.3433,3872.213);
   graph->SetPoint(3433,0.3434,3869.7);
   graph->SetPoint(3434,0.3435,3867.187);
   graph->SetPoint(3435,0.3436,3864.675);
   graph->SetPoint(3436,0.3437,3862.165);
   graph->SetPoint(3437,0.3438,3859.655);
   graph->SetPoint(3438,0.3439,3857.146);
   graph->SetPoint(3439,0.344,3854.638);
   graph->SetPoint(3440,0.3441,3852.132);
   graph->SetPoint(3441,0.3442,3849.626);
   graph->SetPoint(3442,0.3443,3847.121);
   graph->SetPoint(3443,0.3444,3844.617);
   graph->SetPoint(3444,0.3445,3842.114);
   graph->SetPoint(3445,0.3446,3839.611);
   graph->SetPoint(3446,0.3447,3837.11);
   graph->SetPoint(3447,0.3448,3834.61);
   graph->SetPoint(3448,0.3449,3832.111);
   graph->SetPoint(3449,0.345,3829.613);
   graph->SetPoint(3450,0.3451,3827.115);
   graph->SetPoint(3451,0.3452,3824.619);
   graph->SetPoint(3452,0.3453,3822.124);
   graph->SetPoint(3453,0.3454,3819.629);
   graph->SetPoint(3454,0.3455,3817.136);
   graph->SetPoint(3455,0.3456,3814.643);
   graph->SetPoint(3456,0.3457,3812.151);
   graph->SetPoint(3457,0.3458,3809.661);
   graph->SetPoint(3458,0.3459,3807.171);
   graph->SetPoint(3459,0.346,3804.682);
   graph->SetPoint(3460,0.3461,3802.195);
   graph->SetPoint(3461,0.3462,3799.708);
   graph->SetPoint(3462,0.3463,3797.222);
   graph->SetPoint(3463,0.3464,3794.737);
   graph->SetPoint(3464,0.3465,3792.253);
   graph->SetPoint(3465,0.3466,3789.77);
   graph->SetPoint(3466,0.3467,3787.288);
   graph->SetPoint(3467,0.3468,3784.807);
   graph->SetPoint(3468,0.3469,3782.327);
   graph->SetPoint(3469,0.347,3779.848);
   graph->SetPoint(3470,0.3471,3777.37);
   graph->SetPoint(3471,0.3472,3774.893);
   graph->SetPoint(3472,0.3473,3772.416);
   graph->SetPoint(3473,0.3474,3769.941);
   graph->SetPoint(3474,0.3475,3767.467);
   graph->SetPoint(3475,0.3476,3764.993);
   graph->SetPoint(3476,0.3477,3762.521);
   graph->SetPoint(3477,0.3478,3760.049);
   graph->SetPoint(3478,0.3479,3757.579);
   graph->SetPoint(3479,0.348,3755.109);
   graph->SetPoint(3480,0.3481,3752.641);
   graph->SetPoint(3481,0.3482,3750.173);
   graph->SetPoint(3482,0.3483,3747.707);
   graph->SetPoint(3483,0.3484,3745.241);
   graph->SetPoint(3484,0.3485,3742.776);
   graph->SetPoint(3485,0.3486,3740.312);
   graph->SetPoint(3486,0.3487,3737.849);
   graph->SetPoint(3487,0.3488,3735.387);
   graph->SetPoint(3488,0.3489,3732.927);
   graph->SetPoint(3489,0.349,3730.467);
   graph->SetPoint(3490,0.3491,3728.008);
   graph->SetPoint(3491,0.3492,3725.549);
   graph->SetPoint(3492,0.3493,3723.092);
   graph->SetPoint(3493,0.3494,3720.636);
   graph->SetPoint(3494,0.3495,3718.181);
   graph->SetPoint(3495,0.3496,3715.727);
   graph->SetPoint(3496,0.3497,3713.274);
   graph->SetPoint(3497,0.3498,3710.821);
   graph->SetPoint(3498,0.3499,3708.37);
   graph->SetPoint(3499,0.35,3705.919);
   graph->SetPoint(3500,0.3501,3703.47);
   graph->SetPoint(3501,0.3502,3701.022);
   graph->SetPoint(3502,0.3503,3698.574);
   graph->SetPoint(3503,0.3504,3696.128);
   graph->SetPoint(3504,0.3505,3693.682);
   graph->SetPoint(3505,0.3506,3691.237);
   graph->SetPoint(3506,0.3507,3688.794);
   graph->SetPoint(3507,0.3508,3686.351);
   graph->SetPoint(3508,0.3509,3683.909);
   graph->SetPoint(3509,0.351,3681.468);
   graph->SetPoint(3510,0.3511,3679.028);
   graph->SetPoint(3511,0.3512,3676.59);
   graph->SetPoint(3512,0.3513,3674.152);
   graph->SetPoint(3513,0.3514,3671.715);
   graph->SetPoint(3514,0.3515,3669.279);
   graph->SetPoint(3515,0.3516,3666.844);
   graph->SetPoint(3516,0.3517,3664.409);
   graph->SetPoint(3517,0.3518,3661.976);
   graph->SetPoint(3518,0.3519,3659.544);
   graph->SetPoint(3519,0.352,3657.113);
   graph->SetPoint(3520,0.3521,3654.683);
   graph->SetPoint(3521,0.3522,3652.253);
   graph->SetPoint(3522,0.3523,3649.825);
   graph->SetPoint(3523,0.3524,3647.398);
   graph->SetPoint(3524,0.3525,3644.971);
   graph->SetPoint(3525,0.3526,3642.546);
   graph->SetPoint(3526,0.3527,3640.121);
   graph->SetPoint(3527,0.3528,3637.698);
   graph->SetPoint(3528,0.3529,3635.275);
   graph->SetPoint(3529,0.353,3632.853);
   graph->SetPoint(3530,0.3531,3630.433);
   graph->SetPoint(3531,0.3532,3628.013);
   graph->SetPoint(3532,0.3533,3625.594);
   graph->SetPoint(3533,0.3534,3623.177);
   graph->SetPoint(3534,0.3535,3620.76);
   graph->SetPoint(3535,0.3536,3618.344);
   graph->SetPoint(3536,0.3537,3615.929);
   graph->SetPoint(3537,0.3538,3613.515);
   graph->SetPoint(3538,0.3539,3611.102);
   graph->SetPoint(3539,0.354,3608.69);
   graph->SetPoint(3540,0.3541,3606.279);
   graph->SetPoint(3541,0.3542,3603.869);
   graph->SetPoint(3542,0.3543,3601.46);
   graph->SetPoint(3543,0.3544,3599.051);
   graph->SetPoint(3544,0.3545,3596.644);
   graph->SetPoint(3545,0.3546,3594.238);
   graph->SetPoint(3546,0.3547,3591.833);
   graph->SetPoint(3547,0.3548,3589.428);
   graph->SetPoint(3548,0.3549,3587.025);
   graph->SetPoint(3549,0.355,3584.622);
   graph->SetPoint(3550,0.3551,3582.221);
   graph->SetPoint(3551,0.3552,3579.82);
   graph->SetPoint(3552,0.3553,3577.421);
   graph->SetPoint(3553,0.3554,3575.022);
   graph->SetPoint(3554,0.3555,3572.625);
   graph->SetPoint(3555,0.3556,3570.228);
   graph->SetPoint(3556,0.3557,3567.832);
   graph->SetPoint(3557,0.3558,3565.437);
   graph->SetPoint(3558,0.3559,3563.044);
   graph->SetPoint(3559,0.356,3560.651);
   graph->SetPoint(3560,0.3561,3558.259);
   graph->SetPoint(3561,0.3562,3555.868);
   graph->SetPoint(3562,0.3563,3553.478);
   graph->SetPoint(3563,0.3564,3551.089);
   graph->SetPoint(3564,0.3565,3548.701);
   graph->SetPoint(3565,0.3566,3546.314);
   graph->SetPoint(3566,0.3567,3543.928);
   graph->SetPoint(3567,0.3568,3541.543);
   graph->SetPoint(3568,0.3569,3539.158);
   graph->SetPoint(3569,0.357,3536.775);
   graph->SetPoint(3570,0.3571,3534.393);
   graph->SetPoint(3571,0.3572,3532.011);
   graph->SetPoint(3572,0.3573,3529.631);
   graph->SetPoint(3573,0.3574,3527.252);
   graph->SetPoint(3574,0.3575,3524.873);
   graph->SetPoint(3575,0.3576,3522.496);
   graph->SetPoint(3576,0.3577,3520.119);
   graph->SetPoint(3577,0.3578,3517.744);
   graph->SetPoint(3578,0.3579,3515.369);
   graph->SetPoint(3579,0.358,3512.995);
   graph->SetPoint(3580,0.3581,3510.623);
   graph->SetPoint(3581,0.3582,3508.251);
   graph->SetPoint(3582,0.3583,3505.88);
   graph->SetPoint(3583,0.3584,3503.51);
   graph->SetPoint(3584,0.3585,3501.142);
   graph->SetPoint(3585,0.3586,3498.774);
   graph->SetPoint(3586,0.3587,3496.407);
   graph->SetPoint(3587,0.3588,3494.041);
   graph->SetPoint(3588,0.3589,3491.676);
   graph->SetPoint(3589,0.359,3489.312);
   graph->SetPoint(3590,0.3591,3486.949);
   graph->SetPoint(3591,0.3592,3484.587);
   graph->SetPoint(3592,0.3593,3482.225);
   graph->SetPoint(3593,0.3594,3479.865);
   graph->SetPoint(3594,0.3595,3477.506);
   graph->SetPoint(3595,0.3596,3475.148);
   graph->SetPoint(3596,0.3597,3472.79);
   graph->SetPoint(3597,0.3598,3470.434);
   graph->SetPoint(3598,0.3599,3468.079);
   graph->SetPoint(3599,0.36,3465.724);
   graph->SetPoint(3600,0.3601,3463.371);
   graph->SetPoint(3601,0.3602,3461.018);
   graph->SetPoint(3602,0.3603,3458.667);
   graph->SetPoint(3603,0.3604,3456.316);
   graph->SetPoint(3604,0.3605,3453.966);
   graph->SetPoint(3605,0.3606,3451.618);
   graph->SetPoint(3606,0.3607,3449.27);
   graph->SetPoint(3607,0.3608,3446.923);
   graph->SetPoint(3608,0.3609,3444.577);
   graph->SetPoint(3609,0.361,3442.233);
   graph->SetPoint(3610,0.3611,3439.889);
   graph->SetPoint(3611,0.3612,3437.546);
   graph->SetPoint(3612,0.3613,3435.204);
   graph->SetPoint(3613,0.3614,3432.863);
   graph->SetPoint(3614,0.3615,3430.523);
   graph->SetPoint(3615,0.3616,3428.184);
   graph->SetPoint(3616,0.3617,3425.846);
   graph->SetPoint(3617,0.3618,3423.508);
   graph->SetPoint(3618,0.3619,3421.172);
   graph->SetPoint(3619,0.362,3418.837);
   graph->SetPoint(3620,0.3621,3416.503);
   graph->SetPoint(3621,0.3622,3414.169);
   graph->SetPoint(3622,0.3623,3411.837);
   graph->SetPoint(3623,0.3624,3409.506);
   graph->SetPoint(3624,0.3625,3407.175);
   graph->SetPoint(3625,0.3626,3404.846);
   graph->SetPoint(3626,0.3627,3402.517);
   graph->SetPoint(3627,0.3628,3400.19);
   graph->SetPoint(3628,0.3629,3397.863);
   graph->SetPoint(3629,0.363,3395.538);
   graph->SetPoint(3630,0.3631,3393.213);
   graph->SetPoint(3631,0.3632,3390.889);
   graph->SetPoint(3632,0.3633,3388.566);
   graph->SetPoint(3633,0.3634,3386.245);
   graph->SetPoint(3634,0.3635,3383.924);
   graph->SetPoint(3635,0.3636,3381.604);
   graph->SetPoint(3636,0.3637,3379.285);
   graph->SetPoint(3637,0.3638,3376.967);
   graph->SetPoint(3638,0.3639,3374.65);
   graph->SetPoint(3639,0.364,3372.334);
   graph->SetPoint(3640,0.3641,3370.019);
   graph->SetPoint(3641,0.3642,3367.705);
   graph->SetPoint(3642,0.3643,3365.392);
   graph->SetPoint(3643,0.3644,3363.08);
   graph->SetPoint(3644,0.3645,3360.768);
   graph->SetPoint(3645,0.3646,3358.458);
   graph->SetPoint(3646,0.3647,3356.149);
   graph->SetPoint(3647,0.3648,3353.841);
   graph->SetPoint(3648,0.3649,3351.533);
   graph->SetPoint(3649,0.365,3349.227);
   graph->SetPoint(3650,0.3651,3346.921);
   graph->SetPoint(3651,0.3652,3344.617);
   graph->SetPoint(3652,0.3653,3342.313);
   graph->SetPoint(3653,0.3654,3340.011);
   graph->SetPoint(3654,0.3655,3337.709);
   graph->SetPoint(3655,0.3656,3335.409);
   graph->SetPoint(3656,0.3657,3333.109);
   graph->SetPoint(3657,0.3658,3330.81);
   graph->SetPoint(3658,0.3659,3328.512);
   graph->SetPoint(3659,0.366,3326.216);
   graph->SetPoint(3660,0.3661,3323.92);
   graph->SetPoint(3661,0.3662,3321.625);
   graph->SetPoint(3662,0.3663,3319.331);
   graph->SetPoint(3663,0.3664,3317.038);
   graph->SetPoint(3664,0.3665,3314.746);
   graph->SetPoint(3665,0.3666,3312.455);
   graph->SetPoint(3666,0.3667,3310.165);
   graph->SetPoint(3667,0.3668,3307.876);
   graph->SetPoint(3668,0.3669,3305.588);
   graph->SetPoint(3669,0.367,3303.3);
   graph->SetPoint(3670,0.3671,3301.014);
   graph->SetPoint(3671,0.3672,3298.729);
   graph->SetPoint(3672,0.3673,3296.444);
   graph->SetPoint(3673,0.3674,3294.161);
   graph->SetPoint(3674,0.3675,3291.879);
   graph->SetPoint(3675,0.3676,3289.597);
   graph->SetPoint(3676,0.3677,3287.317);
   graph->SetPoint(3677,0.3678,3285.037);
   graph->SetPoint(3678,0.3679,3282.759);
   graph->SetPoint(3679,0.368,3280.481);
   graph->SetPoint(3680,0.3681,3278.205);
   graph->SetPoint(3681,0.3682,3275.929);
   graph->SetPoint(3682,0.3683,3273.654);
   graph->SetPoint(3683,0.3684,3271.38);
   graph->SetPoint(3684,0.3685,3269.108);
   graph->SetPoint(3685,0.3686,3266.836);
   graph->SetPoint(3686,0.3687,3264.565);
   graph->SetPoint(3687,0.3688,3262.295);
   graph->SetPoint(3688,0.3689,3260.026);
   graph->SetPoint(3689,0.369,3257.758);
   graph->SetPoint(3690,0.3691,3255.491);
   graph->SetPoint(3691,0.3692,3253.225);
   graph->SetPoint(3692,0.3693,3250.96);
   graph->SetPoint(3693,0.3694,3248.696);
   graph->SetPoint(3694,0.3695,3246.433);
   graph->SetPoint(3695,0.3696,3244.17);
   graph->SetPoint(3696,0.3697,3241.909);
   graph->SetPoint(3697,0.3698,3239.649);
   graph->SetPoint(3698,0.3699,3237.389);
   graph->SetPoint(3699,0.37,3235.131);
   graph->SetPoint(3700,0.3701,3232.874);
   graph->SetPoint(3701,0.3702,3230.617);
   graph->SetPoint(3702,0.3703,3228.362);
   graph->SetPoint(3703,0.3704,3226.107);
   graph->SetPoint(3704,0.3705,3223.854);
   graph->SetPoint(3705,0.3706,3221.601);
   graph->SetPoint(3706,0.3707,3219.349);
   graph->SetPoint(3707,0.3708,3217.099);
   graph->SetPoint(3708,0.3709,3214.849);
   graph->SetPoint(3709,0.371,3212.6);
   graph->SetPoint(3710,0.3711,3210.352);
   graph->SetPoint(3711,0.3712,3208.106);
   graph->SetPoint(3712,0.3713,3205.86);
   graph->SetPoint(3713,0.3714,3203.615);
   graph->SetPoint(3714,0.3715,3201.371);
   graph->SetPoint(3715,0.3716,3199.128);
   graph->SetPoint(3716,0.3717,3196.886);
   graph->SetPoint(3717,0.3718,3194.645);
   graph->SetPoint(3718,0.3719,3192.404);
   graph->SetPoint(3719,0.372,3190.165);
   graph->SetPoint(3720,0.3721,3187.927);
   graph->SetPoint(3721,0.3722,3185.69);
   graph->SetPoint(3722,0.3723,3183.454);
   graph->SetPoint(3723,0.3724,3181.218);
   graph->SetPoint(3724,0.3725,3178.984);
   graph->SetPoint(3725,0.3726,3176.75);
   graph->SetPoint(3726,0.3727,3174.518);
   graph->SetPoint(3727,0.3728,3172.287);
   graph->SetPoint(3728,0.3729,3170.056);
   graph->SetPoint(3729,0.373,3167.826);
   graph->SetPoint(3730,0.3731,3165.598);
   graph->SetPoint(3731,0.3732,3163.37);
   graph->SetPoint(3732,0.3733,3161.144);
   graph->SetPoint(3733,0.3734,3158.918);
   graph->SetPoint(3734,0.3735,3156.693);
   graph->SetPoint(3735,0.3736,3154.469);
   graph->SetPoint(3736,0.3737,3152.246);
   graph->SetPoint(3737,0.3738,3150.025);
   graph->SetPoint(3738,0.3739,3147.804);
   graph->SetPoint(3739,0.374,3145.584);
   graph->SetPoint(3740,0.3741,3143.365);
   graph->SetPoint(3741,0.3742,3141.147);
   graph->SetPoint(3742,0.3743,3138.93);
   graph->SetPoint(3743,0.3744,3136.713);
   graph->SetPoint(3744,0.3745,3134.498);
   graph->SetPoint(3745,0.3746,3132.284);
   graph->SetPoint(3746,0.3747,3130.071);
   graph->SetPoint(3747,0.3748,3127.859);
   graph->SetPoint(3748,0.3749,3125.647);
   graph->SetPoint(3749,0.375,3123.437);
   graph->SetPoint(3750,0.3751,3121.228);
   graph->SetPoint(3751,0.3752,3119.019);
   graph->SetPoint(3752,0.3753,3116.812);
   graph->SetPoint(3753,0.3754,3114.605);
   graph->SetPoint(3754,0.3755,3112.4);
   graph->SetPoint(3755,0.3756,3110.195);
   graph->SetPoint(3756,0.3757,3107.991);
   graph->SetPoint(3757,0.3758,3105.789);
   graph->SetPoint(3758,0.3759,3103.587);
   graph->SetPoint(3759,0.376,3101.386);
   graph->SetPoint(3760,0.3761,3099.186);
   graph->SetPoint(3761,0.3762,3096.988);
   graph->SetPoint(3762,0.3763,3094.79);
   graph->SetPoint(3763,0.3764,3092.593);
   graph->SetPoint(3764,0.3765,3090.397);
   graph->SetPoint(3765,0.3766,3088.202);
   graph->SetPoint(3766,0.3767,3086.008);
   graph->SetPoint(3767,0.3768,3083.815);
   graph->SetPoint(3768,0.3769,3081.623);
   graph->SetPoint(3769,0.377,3079.431);
   graph->SetPoint(3770,0.3771,3077.241);
   graph->SetPoint(3771,0.3772,3075.052);
   graph->SetPoint(3772,0.3773,3072.864);
   graph->SetPoint(3773,0.3774,3070.676);
   graph->SetPoint(3774,0.3775,3068.49);
   graph->SetPoint(3775,0.3776,3066.305);
   graph->SetPoint(3776,0.3777,3064.12);
   graph->SetPoint(3777,0.3778,3061.937);
   graph->SetPoint(3778,0.3779,3059.754);
   graph->SetPoint(3779,0.378,3057.573);
   graph->SetPoint(3780,0.3781,3055.392);
   graph->SetPoint(3781,0.3782,3053.212);
   graph->SetPoint(3782,0.3783,3051.034);
   graph->SetPoint(3783,0.3784,3048.856);
   graph->SetPoint(3784,0.3785,3046.679);
   graph->SetPoint(3785,0.3786,3044.503);
   graph->SetPoint(3786,0.3787,3042.329);
   graph->SetPoint(3787,0.3788,3040.155);
   graph->SetPoint(3788,0.3789,3037.982);
   graph->SetPoint(3789,0.379,3035.81);
   graph->SetPoint(3790,0.3791,3033.639);
   graph->SetPoint(3791,0.3792,3031.469);
   graph->SetPoint(3792,0.3793,3029.3);
   graph->SetPoint(3793,0.3794,3027.132);
   graph->SetPoint(3794,0.3795,3024.964);
   graph->SetPoint(3795,0.3796,3022.798);
   graph->SetPoint(3796,0.3797,3020.633);
   graph->SetPoint(3797,0.3798,3018.469);
   graph->SetPoint(3798,0.3799,3016.305);
   graph->SetPoint(3799,0.38,3014.143);
   graph->SetPoint(3800,0.3801,3011.982);
   graph->SetPoint(3801,0.3802,3009.821);
   graph->SetPoint(3802,0.3803,3007.662);
   graph->SetPoint(3803,0.3804,3005.503);
   graph->SetPoint(3804,0.3805,3003.346);
   graph->SetPoint(3805,0.3806,3001.189);
   graph->SetPoint(3806,0.3807,2999.033);
   graph->SetPoint(3807,0.3808,2996.879);
   graph->SetPoint(3808,0.3809,2994.725);
   graph->SetPoint(3809,0.381,2992.572);
   graph->SetPoint(3810,0.3811,2990.42);
   graph->SetPoint(3811,0.3812,2988.269);
   graph->SetPoint(3812,0.3813,2986.12);
   graph->SetPoint(3813,0.3814,2983.971);
   graph->SetPoint(3814,0.3815,2981.823);
   graph->SetPoint(3815,0.3816,2979.676);
   graph->SetPoint(3816,0.3817,2977.53);
   graph->SetPoint(3817,0.3818,2975.384);
   graph->SetPoint(3818,0.3819,2973.24);
   graph->SetPoint(3819,0.382,2971.097);
   graph->SetPoint(3820,0.3821,2968.955);
   graph->SetPoint(3821,0.3822,2966.814);
   graph->SetPoint(3822,0.3823,2964.673);
   graph->SetPoint(3823,0.3824,2962.534);
   graph->SetPoint(3824,0.3825,2960.396);
   graph->SetPoint(3825,0.3826,2958.258);
   graph->SetPoint(3826,0.3827,2956.122);
   graph->SetPoint(3827,0.3828,2953.986);
   graph->SetPoint(3828,0.3829,2951.852);
   graph->SetPoint(3829,0.383,2949.718);
   graph->SetPoint(3830,0.3831,2947.585);
   graph->SetPoint(3831,0.3832,2945.454);
   graph->SetPoint(3832,0.3833,2943.323);
   graph->SetPoint(3833,0.3834,2941.193);
   graph->SetPoint(3834,0.3835,2939.064);
   graph->SetPoint(3835,0.3836,2936.937);
   graph->SetPoint(3836,0.3837,2934.81);
   graph->SetPoint(3837,0.3838,2932.684);
   graph->SetPoint(3838,0.3839,2930.559);
   graph->SetPoint(3839,0.384,2928.435);
   graph->SetPoint(3840,0.3841,2926.312);
   graph->SetPoint(3841,0.3842,2924.19);
   graph->SetPoint(3842,0.3843,2922.068);
   graph->SetPoint(3843,0.3844,2919.948);
   graph->SetPoint(3844,0.3845,2917.829);
   graph->SetPoint(3845,0.3846,2915.711);
   graph->SetPoint(3846,0.3847,2913.593);
   graph->SetPoint(3847,0.3848,2911.477);
   graph->SetPoint(3848,0.3849,2909.362);
   graph->SetPoint(3849,0.385,2907.247);
   graph->SetPoint(3850,0.3851,2905.134);
   graph->SetPoint(3851,0.3852,2903.021);
   graph->SetPoint(3852,0.3853,2900.91);
   graph->SetPoint(3853,0.3854,2898.799);
   graph->SetPoint(3854,0.3855,2896.69);
   graph->SetPoint(3855,0.3856,2894.581);
   graph->SetPoint(3856,0.3857,2892.473);
   graph->SetPoint(3857,0.3858,2890.366);
   graph->SetPoint(3858,0.3859,2888.261);
   graph->SetPoint(3859,0.386,2886.156);
   graph->SetPoint(3860,0.3861,2884.052);
   graph->SetPoint(3861,0.3862,2881.949);
   graph->SetPoint(3862,0.3863,2879.847);
   graph->SetPoint(3863,0.3864,2877.746);
   graph->SetPoint(3864,0.3865,2875.646);
   graph->SetPoint(3865,0.3866,2873.547);
   graph->SetPoint(3866,0.3867,2871.449);
   graph->SetPoint(3867,0.3868,2869.351);
   graph->SetPoint(3868,0.3869,2867.255);
   graph->SetPoint(3869,0.387,2865.16);
   graph->SetPoint(3870,0.3871,2863.066);
   graph->SetPoint(3871,0.3872,2860.972);
   graph->SetPoint(3872,0.3873,2858.88);
   graph->SetPoint(3873,0.3874,2856.788);
   graph->SetPoint(3874,0.3875,2854.698);
   graph->SetPoint(3875,0.3876,2852.608);
   graph->SetPoint(3876,0.3877,2850.52);
   graph->SetPoint(3877,0.3878,2848.432);
   graph->SetPoint(3878,0.3879,2846.345);
   graph->SetPoint(3879,0.388,2844.26);
   graph->SetPoint(3880,0.3881,2842.175);
   graph->SetPoint(3881,0.3882,2840.091);
   graph->SetPoint(3882,0.3883,2838.008);
   graph->SetPoint(3883,0.3884,2835.927);
   graph->SetPoint(3884,0.3885,2833.846);
   graph->SetPoint(3885,0.3886,2831.766);
   graph->SetPoint(3886,0.3887,2829.687);
   graph->SetPoint(3887,0.3888,2827.609);
   graph->SetPoint(3888,0.3889,2825.532);
   graph->SetPoint(3889,0.389,2823.455);
   graph->SetPoint(3890,0.3891,2821.38);
   graph->SetPoint(3891,0.3892,2819.306);
   graph->SetPoint(3892,0.3893,2817.233);
   graph->SetPoint(3893,0.3894,2815.16);
   graph->SetPoint(3894,0.3895,2813.089);
   graph->SetPoint(3895,0.3896,2811.019);
   graph->SetPoint(3896,0.3897,2808.949);
   graph->SetPoint(3897,0.3898,2806.881);
   graph->SetPoint(3898,0.3899,2804.813);
   graph->SetPoint(3899,0.39,2802.747);
   graph->SetPoint(3900,0.3901,2800.681);
   graph->SetPoint(3901,0.3902,2798.617);
   graph->SetPoint(3902,0.3903,2796.553);
   graph->SetPoint(3903,0.3904,2794.49);
   graph->SetPoint(3904,0.3905,2792.428);
   graph->SetPoint(3905,0.3906,2790.367);
   graph->SetPoint(3906,0.3907,2788.308);
   graph->SetPoint(3907,0.3908,2786.249);
   graph->SetPoint(3908,0.3909,2784.191);
   graph->SetPoint(3909,0.391,2782.134);
   graph->SetPoint(3910,0.3911,2780.078);
   graph->SetPoint(3911,0.3912,2778.023);
   graph->SetPoint(3912,0.3913,2775.969);
   graph->SetPoint(3913,0.3914,2773.915);
   graph->SetPoint(3914,0.3915,2771.863);
   graph->SetPoint(3915,0.3916,2769.812);
   graph->SetPoint(3916,0.3917,2767.762);
   graph->SetPoint(3917,0.3918,2765.712);
   graph->SetPoint(3918,0.3919,2763.664);
   graph->SetPoint(3919,0.392,2761.616);
   graph->SetPoint(3920,0.3921,2759.57);
   graph->SetPoint(3921,0.3922,2757.524);
   graph->SetPoint(3922,0.3923,2755.48);
   graph->SetPoint(3923,0.3924,2753.436);
   graph->SetPoint(3924,0.3925,2751.394);
   graph->SetPoint(3925,0.3926,2749.352);
   graph->SetPoint(3926,0.3927,2747.311);
   graph->SetPoint(3927,0.3928,2745.271);
   graph->SetPoint(3928,0.3929,2743.232);
   graph->SetPoint(3929,0.393,2741.195);
   graph->SetPoint(3930,0.3931,2739.158);
   graph->SetPoint(3931,0.3932,2737.122);
   graph->SetPoint(3932,0.3933,2735.087);
   graph->SetPoint(3933,0.3934,2733.053);
   graph->SetPoint(3934,0.3935,2731.019);
   graph->SetPoint(3935,0.3936,2728.987);
   graph->SetPoint(3936,0.3937,2726.956);
   graph->SetPoint(3937,0.3938,2724.926);
   graph->SetPoint(3938,0.3939,2722.897);
   graph->SetPoint(3939,0.394,2720.868);
   graph->SetPoint(3940,0.3941,2718.841);
   graph->SetPoint(3941,0.3942,2716.814);
   graph->SetPoint(3942,0.3943,2714.789);
   graph->SetPoint(3943,0.3944,2712.765);
   graph->SetPoint(3944,0.3945,2710.741);
   graph->SetPoint(3945,0.3946,2708.718);
   graph->SetPoint(3946,0.3947,2706.697);
   graph->SetPoint(3947,0.3948,2704.676);
   graph->SetPoint(3948,0.3949,2702.656);
   graph->SetPoint(3949,0.395,2700.638);
   graph->SetPoint(3950,0.3951,2698.62);
   graph->SetPoint(3951,0.3952,2696.603);
   graph->SetPoint(3952,0.3953,2694.587);
   graph->SetPoint(3953,0.3954,2692.572);
   graph->SetPoint(3954,0.3955,2690.558);
   graph->SetPoint(3955,0.3956,2688.545);
   graph->SetPoint(3956,0.3957,2686.533);
   graph->SetPoint(3957,0.3958,2684.522);
   graph->SetPoint(3958,0.3959,2682.511);
   graph->SetPoint(3959,0.396,2680.502);
   graph->SetPoint(3960,0.3961,2678.494);
   graph->SetPoint(3961,0.3962,2676.487);
   graph->SetPoint(3962,0.3963,2674.48);
   graph->SetPoint(3963,0.3964,2672.475);
   graph->SetPoint(3964,0.3965,2670.47);
   graph->SetPoint(3965,0.3966,2668.467);
   graph->SetPoint(3966,0.3967,2666.464);
   graph->SetPoint(3967,0.3968,2664.463);
   graph->SetPoint(3968,0.3969,2662.462);
   graph->SetPoint(3969,0.397,2660.462);
   graph->SetPoint(3970,0.3971,2658.464);
   graph->SetPoint(3971,0.3972,2656.466);
   graph->SetPoint(3972,0.3973,2654.469);
   graph->SetPoint(3973,0.3974,2652.473);
   graph->SetPoint(3974,0.3975,2650.478);
   graph->SetPoint(3975,0.3976,2648.484);
   graph->SetPoint(3976,0.3977,2646.491);
   graph->SetPoint(3977,0.3978,2644.499);
   graph->SetPoint(3978,0.3979,2642.508);
   graph->SetPoint(3979,0.398,2640.518);
   graph->SetPoint(3980,0.3981,2638.529);
   graph->SetPoint(3981,0.3982,2636.54);
   graph->SetPoint(3982,0.3983,2634.553);
   graph->SetPoint(3983,0.3984,2632.567);
   graph->SetPoint(3984,0.3985,2630.581);
   graph->SetPoint(3985,0.3986,2628.597);
   graph->SetPoint(3986,0.3987,2626.613);
   graph->SetPoint(3987,0.3988,2624.631);
   graph->SetPoint(3988,0.3989,2622.649);
   graph->SetPoint(3989,0.399,2620.669);
   graph->SetPoint(3990,0.3991,2618.689);
   graph->SetPoint(3991,0.3992,2616.71);
   graph->SetPoint(3992,0.3993,2614.732);
   graph->SetPoint(3993,0.3994,2612.756);
   graph->SetPoint(3994,0.3995,2610.78);
   graph->SetPoint(3995,0.3996,2608.805);
   graph->SetPoint(3996,0.3997,2606.831);
   graph->SetPoint(3997,0.3998,2604.858);
   graph->SetPoint(3998,0.3999,2602.886);
   graph->SetPoint(3999,0.4,2600.915);
   graph->SetPoint(4000,0.4001,2598.945);
   graph->SetPoint(4001,0.4002,2596.975);
   graph->SetPoint(4002,0.4003,2595.007);
   graph->SetPoint(4003,0.4004,2593.04);
   graph->SetPoint(4004,0.4005,2591.074);
   graph->SetPoint(4005,0.4006,2589.108);
   graph->SetPoint(4006,0.4007,2587.144);
   graph->SetPoint(4007,0.4008,2585.18);
   graph->SetPoint(4008,0.4009,2583.218);
   graph->SetPoint(4009,0.401,2581.256);
   graph->SetPoint(4010,0.4011,2579.295);
   graph->SetPoint(4011,0.4012,2577.336);
   graph->SetPoint(4012,0.4013,2575.377);
   graph->SetPoint(4013,0.4014,2573.419);
   graph->SetPoint(4014,0.4015,2571.462);
   graph->SetPoint(4015,0.4016,2569.507);
   graph->SetPoint(4016,0.4017,2567.552);
   graph->SetPoint(4017,0.4018,2565.598);
   graph->SetPoint(4018,0.4019,2563.645);
   graph->SetPoint(4019,0.402,2561.693);
   graph->SetPoint(4020,0.4021,2559.742);
   graph->SetPoint(4021,0.4022,2557.791);
   graph->SetPoint(4022,0.4023,2555.842);
   graph->SetPoint(4023,0.4024,2553.894);
   graph->SetPoint(4024,0.4025,2551.947);
   graph->SetPoint(4025,0.4026,2550);
   graph->SetPoint(4026,0.4027,2548.055);
   graph->SetPoint(4027,0.4028,2546.11);
   graph->SetPoint(4028,0.4029,2544.167);
   graph->SetPoint(4029,0.403,2542.224);
   graph->SetPoint(4030,0.4031,2540.283);
   graph->SetPoint(4031,0.4032,2538.342);
   graph->SetPoint(4032,0.4033,2536.402);
   graph->SetPoint(4033,0.4034,2534.464);
   graph->SetPoint(4034,0.4035,2532.526);
   graph->SetPoint(4035,0.4036,2530.589);
   graph->SetPoint(4036,0.4037,2528.653);
   graph->SetPoint(4037,0.4038,2526.718);
   graph->SetPoint(4038,0.4039,2524.784);
   graph->SetPoint(4039,0.404,2522.851);
   graph->SetPoint(4040,0.4041,2520.919);
   graph->SetPoint(4041,0.4042,2518.988);
   graph->SetPoint(4042,0.4043,2517.058);
   graph->SetPoint(4043,0.4044,2515.128);
   graph->SetPoint(4044,0.4045,2513.2);
   graph->SetPoint(4045,0.4046,2511.273);
   graph->SetPoint(4046,0.4047,2509.346);
   graph->SetPoint(4047,0.4048,2507.421);
   graph->SetPoint(4048,0.4049,2505.496);
   graph->SetPoint(4049,0.405,2503.573);
   graph->SetPoint(4050,0.4051,2501.65);
   graph->SetPoint(4051,0.4052,2499.729);
   graph->SetPoint(4052,0.4053,2497.808);
   graph->SetPoint(4053,0.4054,2495.888);
   graph->SetPoint(4054,0.4055,2493.969);
   graph->SetPoint(4055,0.4056,2492.052);
   graph->SetPoint(4056,0.4057,2490.135);
   graph->SetPoint(4057,0.4058,2488.219);
   graph->SetPoint(4058,0.4059,2486.304);
   graph->SetPoint(4059,0.406,2484.39);
   graph->SetPoint(4060,0.4061,2482.477);
   graph->SetPoint(4061,0.4062,2480.564);
   graph->SetPoint(4062,0.4063,2478.653);
   graph->SetPoint(4063,0.4064,2476.743);
   graph->SetPoint(4064,0.4065,2474.834);
   graph->SetPoint(4065,0.4066,2472.925);
   graph->SetPoint(4066,0.4067,2471.018);
   graph->SetPoint(4067,0.4068,2469.112);
   graph->SetPoint(4068,0.4069,2467.206);
   graph->SetPoint(4069,0.407,2465.301);
   graph->SetPoint(4070,0.4071,2463.398);
   graph->SetPoint(4071,0.4072,2461.495);
   graph->SetPoint(4072,0.4073,2459.593);
   graph->SetPoint(4073,0.4074,2457.693);
   graph->SetPoint(4074,0.4075,2455.793);
   graph->SetPoint(4075,0.4076,2453.894);
   graph->SetPoint(4076,0.4077,2451.996);
   graph->SetPoint(4077,0.4078,2450.099);
   graph->SetPoint(4078,0.4079,2448.203);
   graph->SetPoint(4079,0.408,2446.308);
   graph->SetPoint(4080,0.4081,2444.414);
   graph->SetPoint(4081,0.4082,2442.521);
   graph->SetPoint(4082,0.4083,2440.629);
   graph->SetPoint(4083,0.4084,2438.737);
   graph->SetPoint(4084,0.4085,2436.847);
   graph->SetPoint(4085,0.4086,2434.958);
   graph->SetPoint(4086,0.4087,2433.069);
   graph->SetPoint(4087,0.4088,2431.182);
   graph->SetPoint(4088,0.4089,2429.295);
   graph->SetPoint(4089,0.409,2427.409);
   graph->SetPoint(4090,0.4091,2425.525);
   graph->SetPoint(4091,0.4092,2423.641);
   graph->SetPoint(4092,0.4093,2421.758);
   graph->SetPoint(4093,0.4094,2419.877);
   graph->SetPoint(4094,0.4095,2417.996);
   graph->SetPoint(4095,0.4096,2416.116);
   graph->SetPoint(4096,0.4097,2414.237);
   graph->SetPoint(4097,0.4098,2412.359);
   graph->SetPoint(4098,0.4099,2410.482);
   graph->SetPoint(4099,0.41,2408.606);
   graph->SetPoint(4100,0.4101,2406.731);
   graph->SetPoint(4101,0.4102,2404.856);
   graph->SetPoint(4102,0.4103,2402.983);
   graph->SetPoint(4103,0.4104,2401.111);
   graph->SetPoint(4104,0.4105,2399.239);
   graph->SetPoint(4105,0.4106,2397.369);
   graph->SetPoint(4106,0.4107,2395.499);
   graph->SetPoint(4107,0.4108,2393.631);
   graph->SetPoint(4108,0.4109,2391.763);
   graph->SetPoint(4109,0.411,2389.897);
   graph->SetPoint(4110,0.4111,2388.031);
   graph->SetPoint(4111,0.4112,2386.166);
   graph->SetPoint(4112,0.4113,2384.302);
   graph->SetPoint(4113,0.4114,2382.439);
   graph->SetPoint(4114,0.4115,2380.578);
   graph->SetPoint(4115,0.4116,2378.717);
   graph->SetPoint(4116,0.4117,2376.856);
   graph->SetPoint(4117,0.4118,2374.997);
   graph->SetPoint(4118,0.4119,2373.139);
   graph->SetPoint(4119,0.412,2371.282);
   graph->SetPoint(4120,0.4121,2369.426);
   graph->SetPoint(4121,0.4122,2367.571);
   graph->SetPoint(4122,0.4123,2365.716);
   graph->SetPoint(4123,0.4124,2363.863);
   graph->SetPoint(4124,0.4125,2362.01);
   graph->SetPoint(4125,0.4126,2360.159);
   graph->SetPoint(4126,0.4127,2358.308);
   graph->SetPoint(4127,0.4128,2356.459);
   graph->SetPoint(4128,0.4129,2354.61);
   graph->SetPoint(4129,0.413,2352.762);
   graph->SetPoint(4130,0.4131,2350.915);
   graph->SetPoint(4131,0.4132,2349.07);
   graph->SetPoint(4132,0.4133,2347.225);
   graph->SetPoint(4133,0.4134,2345.381);
   graph->SetPoint(4134,0.4135,2343.538);
   graph->SetPoint(4135,0.4136,2341.696);
   graph->SetPoint(4136,0.4137,2339.855);
   graph->SetPoint(4137,0.4138,2338.014);
   graph->SetPoint(4138,0.4139,2336.175);
   graph->SetPoint(4139,0.414,2334.337);
   graph->SetPoint(4140,0.4141,2332.499);
   graph->SetPoint(4141,0.4142,2330.663);
   graph->SetPoint(4142,0.4143,2328.828);
   graph->SetPoint(4143,0.4144,2326.993);
   graph->SetPoint(4144,0.4145,2325.16);
   graph->SetPoint(4145,0.4146,2323.327);
   graph->SetPoint(4146,0.4147,2321.495);
   graph->SetPoint(4147,0.4148,2319.665);
   graph->SetPoint(4148,0.4149,2317.835);
   graph->SetPoint(4149,0.415,2316.006);
   graph->SetPoint(4150,0.4151,2314.178);
   graph->SetPoint(4151,0.4152,2312.351);
   graph->SetPoint(4152,0.4153,2310.525);
   graph->SetPoint(4153,0.4154,2308.7);
   graph->SetPoint(4154,0.4155,2306.876);
   graph->SetPoint(4155,0.4156,2305.053);
   graph->SetPoint(4156,0.4157,2303.23);
   graph->SetPoint(4157,0.4158,2301.409);
   graph->SetPoint(4158,0.4159,2299.589);
   graph->SetPoint(4159,0.416,2297.769);
   graph->SetPoint(4160,0.4161,2295.951);
   graph->SetPoint(4161,0.4162,2294.133);
   graph->SetPoint(4162,0.4163,2292.317);
   graph->SetPoint(4163,0.4164,2290.501);
   graph->SetPoint(4164,0.4165,2288.686);
   graph->SetPoint(4165,0.4166,2286.873);
   graph->SetPoint(4166,0.4167,2285.06);
   graph->SetPoint(4167,0.4168,2283.248);
   graph->SetPoint(4168,0.4169,2281.437);
   graph->SetPoint(4169,0.417,2279.627);
   graph->SetPoint(4170,0.4171,2277.818);
   graph->SetPoint(4171,0.4172,2276.01);
   graph->SetPoint(4172,0.4173,2274.203);
   graph->SetPoint(4173,0.4174,2272.397);
   graph->SetPoint(4174,0.4175,2270.591);
   graph->SetPoint(4175,0.4176,2268.787);
   graph->SetPoint(4176,0.4177,2266.984);
   graph->SetPoint(4177,0.4178,2265.181);
   graph->SetPoint(4178,0.4179,2263.38);
   graph->SetPoint(4179,0.418,2261.579);
   graph->SetPoint(4180,0.4181,2259.78);
   graph->SetPoint(4181,0.4182,2257.981);
   graph->SetPoint(4182,0.4183,2256.183);
   graph->SetPoint(4183,0.4184,2254.386);
   graph->SetPoint(4184,0.4185,2252.59);
   graph->SetPoint(4185,0.4186,2250.796);
   graph->SetPoint(4186,0.4187,2249.002);
   graph->SetPoint(4187,0.4188,2247.209);
   graph->SetPoint(4188,0.4189,2245.417);
   graph->SetPoint(4189,0.419,2243.625);
   graph->SetPoint(4190,0.4191,2241.835);
   graph->SetPoint(4191,0.4192,2240.046);
   graph->SetPoint(4192,0.4193,2238.258);
   graph->SetPoint(4193,0.4194,2236.47);
   graph->SetPoint(4194,0.4195,2234.684);
   graph->SetPoint(4195,0.4196,2232.898);
   graph->SetPoint(4196,0.4197,2231.114);
   graph->SetPoint(4197,0.4198,2229.33);
   graph->SetPoint(4198,0.4199,2227.547);
   graph->SetPoint(4199,0.42,2225.766);
   graph->SetPoint(4200,0.4201,2223.985);
   graph->SetPoint(4201,0.4202,2222.205);
   graph->SetPoint(4202,0.4203,2220.426);
   graph->SetPoint(4203,0.4204,2218.648);
   graph->SetPoint(4204,0.4205,2216.871);
   graph->SetPoint(4205,0.4206,2215.095);
   graph->SetPoint(4206,0.4207,2213.32);
   graph->SetPoint(4207,0.4208,2211.546);
   graph->SetPoint(4208,0.4209,2209.772);
   graph->SetPoint(4209,0.421,2208);
   graph->SetPoint(4210,0.4211,2206.229);
   graph->SetPoint(4211,0.4212,2204.458);
   graph->SetPoint(4212,0.4213,2202.689);
   graph->SetPoint(4213,0.4214,2200.92);
   graph->SetPoint(4214,0.4215,2199.153);
   graph->SetPoint(4215,0.4216,2197.386);
   graph->SetPoint(4216,0.4217,2195.62);
   graph->SetPoint(4217,0.4218,2193.855);
   graph->SetPoint(4218,0.4219,2192.091);
   graph->SetPoint(4219,0.422,2190.328);
   graph->SetPoint(4220,0.4221,2188.566);
   graph->SetPoint(4221,0.4222,2186.805);
   graph->SetPoint(4222,0.4223,2185.045);
   graph->SetPoint(4223,0.4224,2183.286);
   graph->SetPoint(4224,0.4225,2181.528);
   graph->SetPoint(4225,0.4226,2179.771);
   graph->SetPoint(4226,0.4227,2178.014);
   graph->SetPoint(4227,0.4228,2176.259);
   graph->SetPoint(4228,0.4229,2174.504);
   graph->SetPoint(4229,0.423,2172.751);
   graph->SetPoint(4230,0.4231,2170.998);
   graph->SetPoint(4231,0.4232,2169.246);
   graph->SetPoint(4232,0.4233,2167.496);
   graph->SetPoint(4233,0.4234,2165.746);
   graph->SetPoint(4234,0.4235,2163.997);
   graph->SetPoint(4235,0.4236,2162.249);
   graph->SetPoint(4236,0.4237,2160.502);
   graph->SetPoint(4237,0.4238,2158.756);
   graph->SetPoint(4238,0.4239,2157.011);
   graph->SetPoint(4239,0.424,2155.267);
   graph->SetPoint(4240,0.4241,2153.524);
   graph->SetPoint(4241,0.4242,2151.781);
   graph->SetPoint(4242,0.4243,2150.04);
   graph->SetPoint(4243,0.4244,2148.3);
   graph->SetPoint(4244,0.4245,2146.56);
   graph->SetPoint(4245,0.4246,2144.821);
   graph->SetPoint(4246,0.4247,2143.084);
   graph->SetPoint(4247,0.4248,2141.347);
   graph->SetPoint(4248,0.4249,2139.611);
   graph->SetPoint(4249,0.425,2137.877);
   graph->SetPoint(4250,0.4251,2136.143);
   graph->SetPoint(4251,0.4252,2134.41);
   graph->SetPoint(4252,0.4253,2132.678);
   graph->SetPoint(4253,0.4254,2130.947);
   graph->SetPoint(4254,0.4255,2129.217);
   graph->SetPoint(4255,0.4256,2127.488);
   graph->SetPoint(4256,0.4257,2125.759);
   graph->SetPoint(4257,0.4258,2124.032);
   graph->SetPoint(4258,0.4259,2122.306);
   graph->SetPoint(4259,0.426,2120.58);
   graph->SetPoint(4260,0.4261,2118.856);
   graph->SetPoint(4261,0.4262,2117.132);
   graph->SetPoint(4262,0.4263,2115.41);
   graph->SetPoint(4263,0.4264,2113.688);
   graph->SetPoint(4264,0.4265,2111.967);
   graph->SetPoint(4265,0.4266,2110.247);
   graph->SetPoint(4266,0.4267,2108.528);
   graph->SetPoint(4267,0.4268,2106.81);
   graph->SetPoint(4268,0.4269,2105.093);
   graph->SetPoint(4269,0.427,2103.377);
   graph->SetPoint(4270,0.4271,2101.662);
   graph->SetPoint(4271,0.4272,2099.948);
   graph->SetPoint(4272,0.4273,2098.235);
   graph->SetPoint(4273,0.4274,2096.522);
   graph->SetPoint(4274,0.4275,2094.811);
   graph->SetPoint(4275,0.4276,2093.101);
   graph->SetPoint(4276,0.4277,2091.391);
   graph->SetPoint(4277,0.4278,2089.682);
   graph->SetPoint(4278,0.4279,2087.975);
   graph->SetPoint(4279,0.428,2086.268);
   graph->SetPoint(4280,0.4281,2084.562);
   graph->SetPoint(4281,0.4282,2082.857);
   graph->SetPoint(4282,0.4283,2081.153);
   graph->SetPoint(4283,0.4284,2079.45);
   graph->SetPoint(4284,0.4285,2077.748);
   graph->SetPoint(4285,0.4286,2076.047);
   graph->SetPoint(4286,0.4287,2074.347);
   graph->SetPoint(4287,0.4288,2072.648);
   graph->SetPoint(4288,0.4289,2070.949);
   graph->SetPoint(4289,0.429,2069.252);
   graph->SetPoint(4290,0.4291,2067.556);
   graph->SetPoint(4291,0.4292,2065.86);
   graph->SetPoint(4292,0.4293,2064.166);
   graph->SetPoint(4293,0.4294,2062.472);
   graph->SetPoint(4294,0.4295,2060.779);
   graph->SetPoint(4295,0.4296,2059.087);
   graph->SetPoint(4296,0.4297,2057.397);
   graph->SetPoint(4297,0.4298,2055.707);
   graph->SetPoint(4298,0.4299,2054.018);
   graph->SetPoint(4299,0.43,2052.33);
   graph->SetPoint(4300,0.4301,2050.642);
   graph->SetPoint(4301,0.4302,2048.956);
   graph->SetPoint(4302,0.4303,2047.271);
   graph->SetPoint(4303,0.4304,2045.587);
   graph->SetPoint(4304,0.4305,2043.903);
   graph->SetPoint(4305,0.4306,2042.221);
   graph->SetPoint(4306,0.4307,2040.539);
   graph->SetPoint(4307,0.4308,2038.859);
   graph->SetPoint(4308,0.4309,2037.179);
   graph->SetPoint(4309,0.431,2035.5);
   graph->SetPoint(4310,0.4311,2033.823);
   graph->SetPoint(4311,0.4312,2032.146);
   graph->SetPoint(4312,0.4313,2030.47);
   graph->SetPoint(4313,0.4314,2028.795);
   graph->SetPoint(4314,0.4315,2027.121);
   graph->SetPoint(4315,0.4316,2025.448);
   graph->SetPoint(4316,0.4317,2023.775);
   graph->SetPoint(4317,0.4318,2022.104);
   graph->SetPoint(4318,0.4319,2020.434);
   graph->SetPoint(4319,0.432,2018.764);
   graph->SetPoint(4320,0.4321,2017.096);
   graph->SetPoint(4321,0.4322,2015.428);
   graph->SetPoint(4322,0.4323,2013.762);
   graph->SetPoint(4323,0.4324,2012.096);
   graph->SetPoint(4324,0.4325,2010.431);
   graph->SetPoint(4325,0.4326,2008.767);
   graph->SetPoint(4326,0.4327,2007.105);
   graph->SetPoint(4327,0.4328,2005.443);
   graph->SetPoint(4328,0.4329,2003.782);
   graph->SetPoint(4329,0.433,2002.121);
   graph->SetPoint(4330,0.4331,2000.462);
   graph->SetPoint(4331,0.4332,1998.804);
   graph->SetPoint(4332,0.4333,1997.147);
   graph->SetPoint(4333,0.4334,1995.49);
   graph->SetPoint(4334,0.4335,1993.835);
   graph->SetPoint(4335,0.4336,1992.18);
   graph->SetPoint(4336,0.4337,1990.527);
   graph->SetPoint(4337,0.4338,1988.874);
   graph->SetPoint(4338,0.4339,1987.222);
   graph->SetPoint(4339,0.434,1985.572);
   graph->SetPoint(4340,0.4341,1983.922);
   graph->SetPoint(4341,0.4342,1982.273);
   graph->SetPoint(4342,0.4343,1980.625);
   graph->SetPoint(4343,0.4344,1978.978);
   graph->SetPoint(4344,0.4345,1977.332);
   graph->SetPoint(4345,0.4346,1975.686);
   graph->SetPoint(4346,0.4347,1974.042);
   graph->SetPoint(4347,0.4348,1972.399);
   graph->SetPoint(4348,0.4349,1970.756);
   graph->SetPoint(4349,0.435,1969.115);
   graph->SetPoint(4350,0.4351,1967.474);
   graph->SetPoint(4351,0.4352,1965.834);
   graph->SetPoint(4352,0.4353,1964.196);
   graph->SetPoint(4353,0.4354,1962.558);
   graph->SetPoint(4354,0.4355,1960.921);
   graph->SetPoint(4355,0.4356,1959.285);
   graph->SetPoint(4356,0.4357,1957.65);
   graph->SetPoint(4357,0.4358,1956.016);
   graph->SetPoint(4358,0.4359,1954.383);
   graph->SetPoint(4359,0.436,1952.751);
   graph->SetPoint(4360,0.4361,1951.119);
   graph->SetPoint(4361,0.4362,1949.489);
   graph->SetPoint(4362,0.4363,1947.86);
   graph->SetPoint(4363,0.4364,1946.231);
   graph->SetPoint(4364,0.4365,1944.603);
   graph->SetPoint(4365,0.4366,1942.977);
   graph->SetPoint(4366,0.4367,1941.351);
   graph->SetPoint(4367,0.4368,1939.726);
   graph->SetPoint(4368,0.4369,1938.102);
   graph->SetPoint(4369,0.437,1936.479);
   graph->SetPoint(4370,0.4371,1934.857);
   graph->SetPoint(4371,0.4372,1933.236);
   graph->SetPoint(4372,0.4373,1931.616);
   graph->SetPoint(4373,0.4374,1929.997);
   graph->SetPoint(4374,0.4375,1928.379);
   graph->SetPoint(4375,0.4376,1926.761);
   graph->SetPoint(4376,0.4377,1925.145);
   graph->SetPoint(4377,0.4378,1923.529);
   graph->SetPoint(4378,0.4379,1921.915);
   graph->SetPoint(4379,0.438,1920.301);
   graph->SetPoint(4380,0.4381,1918.688);
   graph->SetPoint(4381,0.4382,1917.076);
   graph->SetPoint(4382,0.4383,1915.465);
   graph->SetPoint(4383,0.4384,1913.855);
   graph->SetPoint(4384,0.4385,1912.246);
   graph->SetPoint(4385,0.4386,1910.638);
   graph->SetPoint(4386,0.4387,1909.031);
   graph->SetPoint(4387,0.4388,1907.425);
   graph->SetPoint(4388,0.4389,1905.819);
   graph->SetPoint(4389,0.439,1904.215);
   graph->SetPoint(4390,0.4391,1902.611);
   graph->SetPoint(4391,0.4392,1901.009);
   graph->SetPoint(4392,0.4393,1899.407);
   graph->SetPoint(4393,0.4394,1897.806);
   graph->SetPoint(4394,0.4395,1896.207);
   graph->SetPoint(4395,0.4396,1894.608);
   graph->SetPoint(4396,0.4397,1893.01);
   graph->SetPoint(4397,0.4398,1891.413);
   graph->SetPoint(4398,0.4399,1889.817);
   graph->SetPoint(4399,0.44,1888.222);
   graph->SetPoint(4400,0.4401,1886.627);
   graph->SetPoint(4401,0.4402,1885.034);
   graph->SetPoint(4402,0.4403,1883.442);
   graph->SetPoint(4403,0.4404,1881.85);
   graph->SetPoint(4404,0.4405,1880.259);
   graph->SetPoint(4405,0.4406,1878.67);
   graph->SetPoint(4406,0.4407,1877.081);
   graph->SetPoint(4407,0.4408,1875.493);
   graph->SetPoint(4408,0.4409,1873.906);
   graph->SetPoint(4409,0.441,1872.321);
   graph->SetPoint(4410,0.4411,1870.736);
   graph->SetPoint(4411,0.4412,1869.151);
   graph->SetPoint(4412,0.4413,1867.568);
   graph->SetPoint(4413,0.4414,1865.986);
   graph->SetPoint(4414,0.4415,1864.405);
   graph->SetPoint(4415,0.4416,1862.824);
   graph->SetPoint(4416,0.4417,1861.245);
   graph->SetPoint(4417,0.4418,1859.666);
   graph->SetPoint(4418,0.4419,1858.089);
   graph->SetPoint(4419,0.442,1856.512);
   graph->SetPoint(4420,0.4421,1854.936);
   graph->SetPoint(4421,0.4422,1853.361);
   graph->SetPoint(4422,0.4423,1851.787);
   graph->SetPoint(4423,0.4424,1850.214);
   graph->SetPoint(4424,0.4425,1848.642);
   graph->SetPoint(4425,0.4426,1847.071);
   graph->SetPoint(4426,0.4427,1845.501);
   graph->SetPoint(4427,0.4428,1843.931);
   graph->SetPoint(4428,0.4429,1842.363);
   graph->SetPoint(4429,0.443,1840.796);
   graph->SetPoint(4430,0.4431,1839.229);
   graph->SetPoint(4431,0.4432,1837.663);
   graph->SetPoint(4432,0.4433,1836.099);
   graph->SetPoint(4433,0.4434,1834.535);
   graph->SetPoint(4434,0.4435,1832.972);
   graph->SetPoint(4435,0.4436,1831.41);
   graph->SetPoint(4436,0.4437,1829.849);
   graph->SetPoint(4437,0.4438,1828.289);
   graph->SetPoint(4438,0.4439,1826.73);
   graph->SetPoint(4439,0.444,1825.171);
   graph->SetPoint(4440,0.4441,1823.614);
   graph->SetPoint(4441,0.4442,1822.058);
   graph->SetPoint(4442,0.4443,1820.502);
   graph->SetPoint(4443,0.4444,1818.947);
   graph->SetPoint(4444,0.4445,1817.394);
   graph->SetPoint(4445,0.4446,1815.841);
   graph->SetPoint(4446,0.4447,1814.289);
   graph->SetPoint(4447,0.4448,1812.738);
   graph->SetPoint(4448,0.4449,1811.188);
   graph->SetPoint(4449,0.445,1809.639);
   graph->SetPoint(4450,0.4451,1808.091);
   graph->SetPoint(4451,0.4452,1806.544);
   graph->SetPoint(4452,0.4453,1804.998);
   graph->SetPoint(4453,0.4454,1803.452);
   graph->SetPoint(4454,0.4455,1801.908);
   graph->SetPoint(4455,0.4456,1800.364);
   graph->SetPoint(4456,0.4457,1798.821);
   graph->SetPoint(4457,0.4458,1797.28);
   graph->SetPoint(4458,0.4459,1795.739);
   graph->SetPoint(4459,0.446,1794.199);
   graph->SetPoint(4460,0.4461,1792.66);
   graph->SetPoint(4461,0.4462,1791.122);
   graph->SetPoint(4462,0.4463,1789.585);
   graph->SetPoint(4463,0.4464,1788.049);
   graph->SetPoint(4464,0.4465,1786.513);
   graph->SetPoint(4465,0.4466,1784.979);
   graph->SetPoint(4466,0.4467,1783.446);
   graph->SetPoint(4467,0.4468,1781.913);
   graph->SetPoint(4468,0.4469,1780.381);
   graph->SetPoint(4469,0.447,1778.851);
   graph->SetPoint(4470,0.4471,1777.321);
   graph->SetPoint(4471,0.4472,1775.792);
   graph->SetPoint(4472,0.4473,1774.264);
   graph->SetPoint(4473,0.4474,1772.737);
   graph->SetPoint(4474,0.4475,1771.211);
   graph->SetPoint(4475,0.4476,1769.686);
   graph->SetPoint(4476,0.4477,1768.162);
   graph->SetPoint(4477,0.4478,1766.638);
   graph->SetPoint(4478,0.4479,1765.116);
   graph->SetPoint(4479,0.448,1763.594);
   graph->SetPoint(4480,0.4481,1762.074);
   graph->SetPoint(4481,0.4482,1760.554);
   graph->SetPoint(4482,0.4483,1759.035);
   graph->SetPoint(4483,0.4484,1757.517);
   graph->SetPoint(4484,0.4485,1756);
   graph->SetPoint(4485,0.4486,1754.484);
   graph->SetPoint(4486,0.4487,1752.969);
   graph->SetPoint(4487,0.4488,1751.455);
   graph->SetPoint(4488,0.4489,1749.942);
   graph->SetPoint(4489,0.449,1748.429);
   graph->SetPoint(4490,0.4491,1746.918);
   graph->SetPoint(4491,0.4492,1745.408);
   graph->SetPoint(4492,0.4493,1743.898);
   graph->SetPoint(4493,0.4494,1742.389);
   graph->SetPoint(4494,0.4495,1740.881);
   graph->SetPoint(4495,0.4496,1739.375);
   graph->SetPoint(4496,0.4497,1737.869);
   graph->SetPoint(4497,0.4498,1736.364);
   graph->SetPoint(4498,0.4499,1734.859);
   graph->SetPoint(4499,0.45,1733.356);
   graph->SetPoint(4500,0.4501,1731.854);
   graph->SetPoint(4501,0.4502,1730.353);
   graph->SetPoint(4502,0.4503,1728.852);
   graph->SetPoint(4503,0.4504,1727.353);
   graph->SetPoint(4504,0.4505,1725.854);
   graph->SetPoint(4505,0.4506,1724.356);
   graph->SetPoint(4506,0.4507,1722.859);
   graph->SetPoint(4507,0.4508,1721.364);
   graph->SetPoint(4508,0.4509,1719.869);
   graph->SetPoint(4509,0.451,1718.375);
   graph->SetPoint(4510,0.4511,1716.881);
   graph->SetPoint(4511,0.4512,1715.389);
   graph->SetPoint(4512,0.4513,1713.898);
   graph->SetPoint(4513,0.4514,1712.407);
   graph->SetPoint(4514,0.4515,1710.918);
   graph->SetPoint(4515,0.4516,1709.429);
   graph->SetPoint(4516,0.4517,1707.942);
   graph->SetPoint(4517,0.4518,1706.455);
   graph->SetPoint(4518,0.4519,1704.969);
   graph->SetPoint(4519,0.452,1703.484);
   graph->SetPoint(4520,0.4521,1702);
   graph->SetPoint(4521,0.4522,1700.517);
   graph->SetPoint(4522,0.4523,1699.035);
   graph->SetPoint(4523,0.4524,1697.554);
   graph->SetPoint(4524,0.4525,1696.073);
   graph->SetPoint(4525,0.4526,1694.594);
   graph->SetPoint(4526,0.4527,1693.115);
   graph->SetPoint(4527,0.4528,1691.638);
   graph->SetPoint(4528,0.4529,1690.161);
   graph->SetPoint(4529,0.453,1688.685);
   graph->SetPoint(4530,0.4531,1687.21);
   graph->SetPoint(4531,0.4532,1685.736);
   graph->SetPoint(4532,0.4533,1684.263);
   graph->SetPoint(4533,0.4534,1682.791);
   graph->SetPoint(4534,0.4535,1681.32);
   graph->SetPoint(4535,0.4536,1679.85);
   graph->SetPoint(4536,0.4537,1678.38);
   graph->SetPoint(4537,0.4538,1676.912);
   graph->SetPoint(4538,0.4539,1675.444);
   graph->SetPoint(4539,0.454,1673.977);
   graph->SetPoint(4540,0.4541,1672.512);
   graph->SetPoint(4541,0.4542,1671.047);
   graph->SetPoint(4542,0.4543,1669.583);
   graph->SetPoint(4543,0.4544,1668.12);
   graph->SetPoint(4544,0.4545,1666.658);
   graph->SetPoint(4545,0.4546,1665.196);
   graph->SetPoint(4546,0.4547,1663.736);
   graph->SetPoint(4547,0.4548,1662.277);
   graph->SetPoint(4548,0.4549,1660.818);
   graph->SetPoint(4549,0.455,1659.361);
   graph->SetPoint(4550,0.4551,1657.904);
   graph->SetPoint(4551,0.4552,1656.448);
   graph->SetPoint(4552,0.4553,1654.993);
   graph->SetPoint(4553,0.4554,1653.539);
   graph->SetPoint(4554,0.4555,1652.086);
   graph->SetPoint(4555,0.4556,1650.634);
   graph->SetPoint(4556,0.4557,1649.183);
   graph->SetPoint(4557,0.4558,1647.733);
   graph->SetPoint(4558,0.4559,1646.283);
   graph->SetPoint(4559,0.456,1644.835);
   graph->SetPoint(4560,0.4561,1643.387);
   graph->SetPoint(4561,0.4562,1641.941);
   graph->SetPoint(4562,0.4563,1640.495);
   graph->SetPoint(4563,0.4564,1639.05);
   graph->SetPoint(4564,0.4565,1637.606);
   graph->SetPoint(4565,0.4566,1636.163);
   graph->SetPoint(4566,0.4567,1634.721);
   graph->SetPoint(4567,0.4568,1633.28);
   graph->SetPoint(4568,0.4569,1631.84);
   graph->SetPoint(4569,0.457,1630.4);
   graph->SetPoint(4570,0.4571,1628.962);
   graph->SetPoint(4571,0.4572,1627.524);
   graph->SetPoint(4572,0.4573,1626.087);
   graph->SetPoint(4573,0.4574,1624.652);
   graph->SetPoint(4574,0.4575,1623.217);
   graph->SetPoint(4575,0.4576,1621.783);
   graph->SetPoint(4576,0.4577,1620.35);
   graph->SetPoint(4577,0.4578,1618.918);
   graph->SetPoint(4578,0.4579,1617.486);
   graph->SetPoint(4579,0.458,1616.056);
   graph->SetPoint(4580,0.4581,1614.627);
   graph->SetPoint(4581,0.4582,1613.198);
   graph->SetPoint(4582,0.4583,1611.771);
   graph->SetPoint(4583,0.4584,1610.344);
   graph->SetPoint(4584,0.4585,1608.918);
   graph->SetPoint(4585,0.4586,1607.493);
   graph->SetPoint(4586,0.4587,1606.069);
   graph->SetPoint(4587,0.4588,1604.646);
   graph->SetPoint(4588,0.4589,1603.224);
   graph->SetPoint(4589,0.459,1601.803);
   graph->SetPoint(4590,0.4591,1600.382);
   graph->SetPoint(4591,0.4592,1598.963);
   graph->SetPoint(4592,0.4593,1597.544);
   graph->SetPoint(4593,0.4594,1596.127);
   graph->SetPoint(4594,0.4595,1594.71);
   graph->SetPoint(4595,0.4596,1593.294);
   graph->SetPoint(4596,0.4597,1591.879);
   graph->SetPoint(4597,0.4598,1590.465);
   graph->SetPoint(4598,0.4599,1589.052);
   graph->SetPoint(4599,0.46,1587.64);
   graph->SetPoint(4600,0.4601,1586.229);
   graph->SetPoint(4601,0.4602,1584.818);
   graph->SetPoint(4602,0.4603,1583.409);
   graph->SetPoint(4603,0.4604,1582);
   graph->SetPoint(4604,0.4605,1580.593);
   graph->SetPoint(4605,0.4606,1579.186);
   graph->SetPoint(4606,0.4607,1577.78);
   graph->SetPoint(4607,0.4608,1576.375);
   graph->SetPoint(4608,0.4609,1574.971);
   graph->SetPoint(4609,0.461,1573.568);
   graph->SetPoint(4610,0.4611,1572.165);
   graph->SetPoint(4611,0.4612,1570.764);
   graph->SetPoint(4612,0.4613,1569.364);
   graph->SetPoint(4613,0.4614,1567.964);
   graph->SetPoint(4614,0.4615,1566.565);
   graph->SetPoint(4615,0.4616,1565.168);
   graph->SetPoint(4616,0.4617,1563.771);
   graph->SetPoint(4617,0.4618,1562.375);
   graph->SetPoint(4618,0.4619,1560.98);
   graph->SetPoint(4619,0.462,1559.586);
   graph->SetPoint(4620,0.4621,1558.193);
   graph->SetPoint(4621,0.4622,1556.8);
   graph->SetPoint(4622,0.4623,1555.409);
   graph->SetPoint(4623,0.4624,1554.018);
   graph->SetPoint(4624,0.4625,1552.629);
   graph->SetPoint(4625,0.4626,1551.24);
   graph->SetPoint(4626,0.4627,1549.852);
   graph->SetPoint(4627,0.4628,1548.465);
   graph->SetPoint(4628,0.4629,1547.079);
   graph->SetPoint(4629,0.463,1545.694);
   graph->SetPoint(4630,0.4631,1544.31);
   graph->SetPoint(4631,0.4632,1542.927);
   graph->SetPoint(4632,0.4633,1541.544);
   graph->SetPoint(4633,0.4634,1540.163);
   graph->SetPoint(4634,0.4635,1538.782);
   graph->SetPoint(4635,0.4636,1537.402);
   graph->SetPoint(4636,0.4637,1536.024);
   graph->SetPoint(4637,0.4638,1534.646);
   graph->SetPoint(4638,0.4639,1533.269);
   graph->SetPoint(4639,0.464,1531.893);
   graph->SetPoint(4640,0.4641,1530.517);
   graph->SetPoint(4641,0.4642,1529.143);
   graph->SetPoint(4642,0.4643,1527.77);
   graph->SetPoint(4643,0.4644,1526.397);
   graph->SetPoint(4644,0.4645,1525.026);
   graph->SetPoint(4645,0.4646,1523.655);
   graph->SetPoint(4646,0.4647,1522.285);
   graph->SetPoint(4647,0.4648,1520.916);
   graph->SetPoint(4648,0.4649,1519.548);
   graph->SetPoint(4649,0.465,1518.181);
   graph->SetPoint(4650,0.4651,1516.815);
   graph->SetPoint(4651,0.4652,1515.45);
   graph->SetPoint(4652,0.4653,1514.085);
   graph->SetPoint(4653,0.4654,1512.722);
   graph->SetPoint(4654,0.4655,1511.359);
   graph->SetPoint(4655,0.4656,1509.998);
   graph->SetPoint(4656,0.4657,1508.637);
   graph->SetPoint(4657,0.4658,1507.277);
   graph->SetPoint(4658,0.4659,1505.918);
   graph->SetPoint(4659,0.466,1504.56);
   graph->SetPoint(4660,0.4661,1503.203);
   graph->SetPoint(4661,0.4662,1501.846);
   graph->SetPoint(4662,0.4663,1500.491);
   graph->SetPoint(4663,0.4664,1499.136);
   graph->SetPoint(4664,0.4665,1497.783);
   graph->SetPoint(4665,0.4666,1496.43);
   graph->SetPoint(4666,0.4667,1495.078);
   graph->SetPoint(4667,0.4668,1493.727);
   graph->SetPoint(4668,0.4669,1492.377);
   graph->SetPoint(4669,0.467,1491.028);
   graph->SetPoint(4670,0.4671,1489.68);
   graph->SetPoint(4671,0.4672,1488.333);
   graph->SetPoint(4672,0.4673,1486.986);
   graph->SetPoint(4673,0.4674,1485.641);
   graph->SetPoint(4674,0.4675,1484.296);
   graph->SetPoint(4675,0.4676,1482.952);
   graph->SetPoint(4676,0.4677,1481.609);
   graph->SetPoint(4677,0.4678,1480.267);
   graph->SetPoint(4678,0.4679,1478.926);
   graph->SetPoint(4679,0.468,1477.586);
   graph->SetPoint(4680,0.4681,1476.247);
   graph->SetPoint(4681,0.4682,1474.909);
   graph->SetPoint(4682,0.4683,1473.571);
   graph->SetPoint(4683,0.4684,1472.235);
   graph->SetPoint(4684,0.4685,1470.899);
   graph->SetPoint(4685,0.4686,1469.564);
   graph->SetPoint(4686,0.4687,1468.23);
   graph->SetPoint(4687,0.4688,1466.897);
   graph->SetPoint(4688,0.4689,1465.565);
   graph->SetPoint(4689,0.469,1464.234);
   graph->SetPoint(4690,0.4691,1462.904);
   graph->SetPoint(4691,0.4692,1461.574);
   graph->SetPoint(4692,0.4693,1460.246);
   graph->SetPoint(4693,0.4694,1458.918);
   graph->SetPoint(4694,0.4695,1457.591);
   graph->SetPoint(4695,0.4696,1456.265);
   graph->SetPoint(4696,0.4697,1454.941);
   graph->SetPoint(4697,0.4698,1453.616);
   graph->SetPoint(4698,0.4699,1452.293);
   graph->SetPoint(4699,0.47,1450.971);
   graph->SetPoint(4700,0.4701,1449.65);
   graph->SetPoint(4701,0.4702,1448.329);
   graph->SetPoint(4702,0.4703,1447.01);
   graph->SetPoint(4703,0.4704,1445.691);
   graph->SetPoint(4704,0.4705,1444.373);
   graph->SetPoint(4705,0.4706,1443.056);
   graph->SetPoint(4706,0.4707,1441.74);
   graph->SetPoint(4707,0.4708,1440.425);
   graph->SetPoint(4708,0.4709,1439.111);
   graph->SetPoint(4709,0.471,1437.798);
   graph->SetPoint(4710,0.4711,1436.485);
   graph->SetPoint(4711,0.4712,1435.174);
   graph->SetPoint(4712,0.4713,1433.863);
   graph->SetPoint(4713,0.4714,1432.553);
   graph->SetPoint(4714,0.4715,1431.244);
   graph->SetPoint(4715,0.4716,1429.937);
   graph->SetPoint(4716,0.4717,1428.629);
   graph->SetPoint(4717,0.4718,1427.323);
   graph->SetPoint(4718,0.4719,1426.018);
   graph->SetPoint(4719,0.472,1424.714);
   graph->SetPoint(4720,0.4721,1423.41);
   graph->SetPoint(4721,0.4722,1422.107);
   graph->SetPoint(4722,0.4723,1420.806);
   graph->SetPoint(4723,0.4724,1419.505);
   graph->SetPoint(4724,0.4725,1418.205);
   graph->SetPoint(4725,0.4726,1416.906);
   graph->SetPoint(4726,0.4727,1415.608);
   graph->SetPoint(4727,0.4728,1414.311);
   graph->SetPoint(4728,0.4729,1413.014);
   graph->SetPoint(4729,0.473,1411.719);
   graph->SetPoint(4730,0.4731,1410.424);
   graph->SetPoint(4731,0.4732,1409.13);
   graph->SetPoint(4732,0.4733,1407.838);
   graph->SetPoint(4733,0.4734,1406.546);
   graph->SetPoint(4734,0.4735,1405.255);
   graph->SetPoint(4735,0.4736,1403.964);
   graph->SetPoint(4736,0.4737,1402.675);
   graph->SetPoint(4737,0.4738,1401.387);
   graph->SetPoint(4738,0.4739,1400.099);
   graph->SetPoint(4739,0.474,1398.813);
   graph->SetPoint(4740,0.4741,1397.527);
   graph->SetPoint(4741,0.4742,1396.242);
   graph->SetPoint(4742,0.4743,1394.958);
   graph->SetPoint(4743,0.4744,1393.675);
   graph->SetPoint(4744,0.4745,1392.393);
   graph->SetPoint(4745,0.4746,1391.112);
   graph->SetPoint(4746,0.4747,1389.832);
   graph->SetPoint(4747,0.4748,1388.552);
   graph->SetPoint(4748,0.4749,1387.274);
   graph->SetPoint(4749,0.475,1385.996);
   graph->SetPoint(4750,0.4751,1384.719);
   graph->SetPoint(4751,0.4752,1383.443);
   graph->SetPoint(4752,0.4753,1382.168);
   graph->SetPoint(4753,0.4754,1380.894);
   graph->SetPoint(4754,0.4755,1379.621);
   graph->SetPoint(4755,0.4756,1378.348);
   graph->SetPoint(4756,0.4757,1377.077);
   graph->SetPoint(4757,0.4758,1375.806);
   graph->SetPoint(4758,0.4759,1374.537);
   graph->SetPoint(4759,0.476,1373.268);
   graph->SetPoint(4760,0.4761,1372);
   graph->SetPoint(4761,0.4762,1370.733);
   graph->SetPoint(4762,0.4763,1369.467);
   graph->SetPoint(4763,0.4764,1368.201);
   graph->SetPoint(4764,0.4765,1366.937);
   graph->SetPoint(4765,0.4766,1365.673);
   graph->SetPoint(4766,0.4767,1364.411);
   graph->SetPoint(4767,0.4768,1363.149);
   graph->SetPoint(4768,0.4769,1361.888);
   graph->SetPoint(4769,0.477,1360.628);
   graph->SetPoint(4770,0.4771,1359.369);
   graph->SetPoint(4771,0.4772,1358.111);
   graph->SetPoint(4772,0.4773,1356.854);
   graph->SetPoint(4773,0.4774,1355.597);
   graph->SetPoint(4774,0.4775,1354.342);
   graph->SetPoint(4775,0.4776,1353.087);
   graph->SetPoint(4776,0.4777,1351.833);
   graph->SetPoint(4777,0.4778,1350.581);
   graph->SetPoint(4778,0.4779,1349.329);
   graph->SetPoint(4779,0.478,1348.078);
   graph->SetPoint(4780,0.4781,1346.827);
   graph->SetPoint(4781,0.4782,1345.578);
   graph->SetPoint(4782,0.4783,1344.33);
   graph->SetPoint(4783,0.4784,1343.082);
   graph->SetPoint(4784,0.4785,1341.835);
   graph->SetPoint(4785,0.4786,1340.59);
   graph->SetPoint(4786,0.4787,1339.345);
   graph->SetPoint(4787,0.4788,1338.101);
   graph->SetPoint(4788,0.4789,1336.857);
   graph->SetPoint(4789,0.479,1335.615);
   graph->SetPoint(4790,0.4791,1334.374);
   graph->SetPoint(4791,0.4792,1333.133);
   graph->SetPoint(4792,0.4793,1331.894);
   graph->SetPoint(4793,0.4794,1330.655);
   graph->SetPoint(4794,0.4795,1329.417);
   graph->SetPoint(4795,0.4796,1328.18);
   graph->SetPoint(4796,0.4797,1326.944);
   graph->SetPoint(4797,0.4798,1325.709);
   graph->SetPoint(4798,0.4799,1324.475);
   graph->SetPoint(4799,0.48,1323.241);
   graph->SetPoint(4800,0.4801,1322.009);
   graph->SetPoint(4801,0.4802,1320.777);
   graph->SetPoint(4802,0.4803,1319.546);
   graph->SetPoint(4803,0.4804,1318.316);
   graph->SetPoint(4804,0.4805,1317.087);
   graph->SetPoint(4805,0.4806,1315.859);
   graph->SetPoint(4806,0.4807,1314.632);
   graph->SetPoint(4807,0.4808,1313.406);
   graph->SetPoint(4808,0.4809,1312.18);
   graph->SetPoint(4809,0.481,1310.956);
   graph->SetPoint(4810,0.4811,1309.732);
   graph->SetPoint(4811,0.4812,1308.509);
   graph->SetPoint(4812,0.4813,1307.287);
   graph->SetPoint(4813,0.4814,1306.066);
   graph->SetPoint(4814,0.4815,1304.846);
   graph->SetPoint(4815,0.4816,1303.627);
   graph->SetPoint(4816,0.4817,1302.408);
   graph->SetPoint(4817,0.4818,1301.191);
   graph->SetPoint(4818,0.4819,1299.974);
   graph->SetPoint(4819,0.482,1298.758);
   graph->SetPoint(4820,0.4821,1297.543);
   graph->SetPoint(4821,0.4822,1296.329);
   graph->SetPoint(4822,0.4823,1295.116);
   graph->SetPoint(4823,0.4824,1293.904);
   graph->SetPoint(4824,0.4825,1292.692);
   graph->SetPoint(4825,0.4826,1291.482);
   graph->SetPoint(4826,0.4827,1290.272);
   graph->SetPoint(4827,0.4828,1289.063);
   graph->SetPoint(4828,0.4829,1287.856);
   graph->SetPoint(4829,0.483,1286.649);
   graph->SetPoint(4830,0.4831,1285.442);
   graph->SetPoint(4831,0.4832,1284.237);
   graph->SetPoint(4832,0.4833,1283.033);
   graph->SetPoint(4833,0.4834,1281.829);
   graph->SetPoint(4834,0.4835,1280.627);
   graph->SetPoint(4835,0.4836,1279.425);
   graph->SetPoint(4836,0.4837,1278.224);
   graph->SetPoint(4837,0.4838,1277.024);
   graph->SetPoint(4838,0.4839,1275.825);
   graph->SetPoint(4839,0.484,1274.627);
   graph->SetPoint(4840,0.4841,1273.43);
   graph->SetPoint(4841,0.4842,1272.233);
   graph->SetPoint(4842,0.4843,1271.038);
   graph->SetPoint(4843,0.4844,1269.843);
   graph->SetPoint(4844,0.4845,1268.649);
   graph->SetPoint(4845,0.4846,1267.456);
   graph->SetPoint(4846,0.4847,1266.264);
   graph->SetPoint(4847,0.4848,1265.073);
   graph->SetPoint(4848,0.4849,1263.882);
   graph->SetPoint(4849,0.485,1262.693);
   graph->SetPoint(4850,0.4851,1261.504);
   graph->SetPoint(4851,0.4852,1260.317);
   graph->SetPoint(4852,0.4853,1259.13);
   graph->SetPoint(4853,0.4854,1257.944);
   graph->SetPoint(4854,0.4855,1256.759);
   graph->SetPoint(4855,0.4856,1255.575);
   graph->SetPoint(4856,0.4857,1254.391);
   graph->SetPoint(4857,0.4858,1253.209);
   graph->SetPoint(4858,0.4859,1252.027);
   graph->SetPoint(4859,0.486,1250.847);
   graph->SetPoint(4860,0.4861,1249.667);
   graph->SetPoint(4861,0.4862,1248.488);
   graph->SetPoint(4862,0.4863,1247.31);
   graph->SetPoint(4863,0.4864,1246.133);
   graph->SetPoint(4864,0.4865,1244.957);
   graph->SetPoint(4865,0.4866,1243.781);
   graph->SetPoint(4866,0.4867,1242.607);
   graph->SetPoint(4867,0.4868,1241.433);
   graph->SetPoint(4868,0.4869,1240.26);
   graph->SetPoint(4869,0.487,1239.088);
   graph->SetPoint(4870,0.4871,1237.917);
   graph->SetPoint(4871,0.4872,1236.747);
   graph->SetPoint(4872,0.4873,1235.578);
   graph->SetPoint(4873,0.4874,1234.409);
   graph->SetPoint(4874,0.4875,1233.242);
   graph->SetPoint(4875,0.4876,1232.075);
   graph->SetPoint(4876,0.4877,1230.909);
   graph->SetPoint(4877,0.4878,1229.744);
   graph->SetPoint(4878,0.4879,1228.58);
   graph->SetPoint(4879,0.488,1227.417);
   graph->SetPoint(4880,0.4881,1226.255);
   graph->SetPoint(4881,0.4882,1225.093);
   graph->SetPoint(4882,0.4883,1223.933);
   graph->SetPoint(4883,0.4884,1222.773);
   graph->SetPoint(4884,0.4885,1221.614);
   graph->SetPoint(4885,0.4886,1220.456);
   graph->SetPoint(4886,0.4887,1219.299);
   graph->SetPoint(4887,0.4888,1218.143);
   graph->SetPoint(4888,0.4889,1216.987);
   graph->SetPoint(4889,0.489,1215.833);
   graph->SetPoint(4890,0.4891,1214.679);
   graph->SetPoint(4891,0.4892,1213.527);
   graph->SetPoint(4892,0.4893,1212.375);
   graph->SetPoint(4893,0.4894,1211.224);
   graph->SetPoint(4894,0.4895,1210.074);
   graph->SetPoint(4895,0.4896,1208.924);
   graph->SetPoint(4896,0.4897,1207.776);
   graph->SetPoint(4897,0.4898,1206.629);
   graph->SetPoint(4898,0.4899,1205.482);
   graph->SetPoint(4899,0.49,1204.336);
   graph->SetPoint(4900,0.4901,1203.191);
   graph->SetPoint(4901,0.4902,1202.047);
   graph->SetPoint(4902,0.4903,1200.904);
   graph->SetPoint(4903,0.4904,1199.762);
   graph->SetPoint(4904,0.4905,1198.62);
   graph->SetPoint(4905,0.4906,1197.48);
   graph->SetPoint(4906,0.4907,1196.34);
   graph->SetPoint(4907,0.4908,1195.201);
   graph->SetPoint(4908,0.4909,1194.063);
   graph->SetPoint(4909,0.491,1192.926);
   graph->SetPoint(4910,0.4911,1191.79);
   graph->SetPoint(4911,0.4912,1190.655);
   graph->SetPoint(4912,0.4913,1189.52);
   graph->SetPoint(4913,0.4914,1188.387);
   graph->SetPoint(4914,0.4915,1187.254);
   graph->SetPoint(4915,0.4916,1186.122);
   graph->SetPoint(4916,0.4917,1184.991);
   graph->SetPoint(4917,0.4918,1183.861);
   graph->SetPoint(4918,0.4919,1182.732);
   graph->SetPoint(4919,0.492,1181.604);
   graph->SetPoint(4920,0.4921,1180.476);
   graph->SetPoint(4921,0.4922,1179.35);
   graph->SetPoint(4922,0.4923,1178.224);
   graph->SetPoint(4923,0.4924,1177.099);
   graph->SetPoint(4924,0.4925,1175.975);
   graph->SetPoint(4925,0.4926,1174.852);
   graph->SetPoint(4926,0.4927,1173.729);
   graph->SetPoint(4927,0.4928,1172.608);
   graph->SetPoint(4928,0.4929,1171.487);
   graph->SetPoint(4929,0.493,1170.368);
   graph->SetPoint(4930,0.4931,1169.249);
   graph->SetPoint(4931,0.4932,1168.131);
   graph->SetPoint(4932,0.4933,1167.014);
   graph->SetPoint(4933,0.4934,1165.898);
   graph->SetPoint(4934,0.4935,1164.782);
   graph->SetPoint(4935,0.4936,1163.668);
   graph->SetPoint(4936,0.4937,1162.554);
   graph->SetPoint(4937,0.4938,1161.441);
   graph->SetPoint(4938,0.4939,1160.329);
   graph->SetPoint(4939,0.494,1159.218);
   graph->SetPoint(4940,0.4941,1158.108);
   graph->SetPoint(4941,0.4942,1156.999);
   graph->SetPoint(4942,0.4943,1155.89);
   graph->SetPoint(4943,0.4944,1154.783);
   graph->SetPoint(4944,0.4945,1153.676);
   graph->SetPoint(4945,0.4946,1152.57);
   graph->SetPoint(4946,0.4947,1151.465);
   graph->SetPoint(4947,0.4948,1150.361);
   graph->SetPoint(4948,0.4949,1149.258);
   graph->SetPoint(4949,0.495,1148.156);
   graph->SetPoint(4950,0.4951,1147.054);
   graph->SetPoint(4951,0.4952,1145.953);
   graph->SetPoint(4952,0.4953,1144.854);
   graph->SetPoint(4953,0.4954,1143.755);
   graph->SetPoint(4954,0.4955,1142.657);
   graph->SetPoint(4955,0.4956,1141.559);
   graph->SetPoint(4956,0.4957,1140.463);
   graph->SetPoint(4957,0.4958,1139.368);
   graph->SetPoint(4958,0.4959,1138.273);
   graph->SetPoint(4959,0.496,1137.179);
   graph->SetPoint(4960,0.4961,1136.086);
   graph->SetPoint(4961,0.4962,1134.994);
   graph->SetPoint(4962,0.4963,1133.903);
   graph->SetPoint(4963,0.4964,1132.813);
   graph->SetPoint(4964,0.4965,1131.724);
   graph->SetPoint(4965,0.4966,1130.635);
   graph->SetPoint(4966,0.4967,1129.547);
   graph->SetPoint(4967,0.4968,1128.46);
   graph->SetPoint(4968,0.4969,1127.374);
   graph->SetPoint(4969,0.497,1126.289);
   graph->SetPoint(4970,0.4971,1125.205);
   graph->SetPoint(4971,0.4972,1124.122);
   graph->SetPoint(4972,0.4973,1123.039);
   graph->SetPoint(4973,0.4974,1121.957);
   graph->SetPoint(4974,0.4975,1120.877);
   graph->SetPoint(4975,0.4976,1119.797);
   graph->SetPoint(4976,0.4977,1118.718);
   graph->SetPoint(4977,0.4978,1117.639);
   graph->SetPoint(4978,0.4979,1116.562);
   graph->SetPoint(4979,0.498,1115.486);
   graph->SetPoint(4980,0.4981,1114.41);
   graph->SetPoint(4981,0.4982,1113.335);
   graph->SetPoint(4982,0.4983,1112.261);
   graph->SetPoint(4983,0.4984,1111.188);
   graph->SetPoint(4984,0.4985,1110.116);
   graph->SetPoint(4985,0.4986,1109.045);
   graph->SetPoint(4986,0.4987,1107.974);
   graph->SetPoint(4987,0.4988,1106.904);
   graph->SetPoint(4988,0.4989,1105.836);
   graph->SetPoint(4989,0.499,1104.768);
   graph->SetPoint(4990,0.4991,1103.701);
   graph->SetPoint(4991,0.4992,1102.635);
   graph->SetPoint(4992,0.4993,1101.569);
   graph->SetPoint(4993,0.4994,1100.505);
   graph->SetPoint(4994,0.4995,1099.441);
   graph->SetPoint(4995,0.4996,1098.378);
   graph->SetPoint(4996,0.4997,1097.316);
   graph->SetPoint(4997,0.4998,1096.255);
   graph->SetPoint(4998,0.4999,1095.195);
   graph->SetPoint(4999,0.5,1094.136);
   graph->SetPoint(5000,0.5001,1093.077);
   graph->SetPoint(5001,0.5002,1092.02);
   graph->SetPoint(5002,0.5003,1090.963);
   graph->SetPoint(5003,0.5004,1089.907);
   graph->SetPoint(5004,0.5005,1088.852);
   graph->SetPoint(5005,0.5006,1087.798);
   graph->SetPoint(5006,0.5007,1086.745);
   graph->SetPoint(5007,0.5008,1085.692);
   graph->SetPoint(5008,0.5009,1084.641);
   graph->SetPoint(5009,0.501,1083.59);
   graph->SetPoint(5010,0.5011,1082.54);
   graph->SetPoint(5011,0.5012,1081.491);
   graph->SetPoint(5012,0.5013,1080.443);
   graph->SetPoint(5013,0.5014,1079.396);
   graph->SetPoint(5014,0.5015,1078.349);
   graph->SetPoint(5015,0.5016,1077.303);
   graph->SetPoint(5016,0.5017,1076.259);
   graph->SetPoint(5017,0.5018,1075.215);
   graph->SetPoint(5018,0.5019,1074.172);
   graph->SetPoint(5019,0.502,1073.13);
   graph->SetPoint(5020,0.5021,1072.088);
   graph->SetPoint(5021,0.5022,1071.048);
   graph->SetPoint(5022,0.5023,1070.008);
   graph->SetPoint(5023,0.5024,1068.969);
   graph->SetPoint(5024,0.5025,1067.932);
   graph->SetPoint(5025,0.5026,1066.895);
   graph->SetPoint(5026,0.5027,1065.858);
   graph->SetPoint(5027,0.5028,1064.823);
   graph->SetPoint(5028,0.5029,1063.789);
   graph->SetPoint(5029,0.503,1062.755);
   graph->SetPoint(5030,0.5031,1061.722);
   graph->SetPoint(5031,0.5032,1060.69);
   graph->SetPoint(5032,0.5033,1059.659);
   graph->SetPoint(5033,0.5034,1058.629);
   graph->SetPoint(5034,0.5035,1057.6);
   graph->SetPoint(5035,0.5036,1056.571);
   graph->SetPoint(5036,0.5037,1055.543);
   graph->SetPoint(5037,0.5038,1054.517);
   graph->SetPoint(5038,0.5039,1053.491);
   graph->SetPoint(5039,0.504,1052.466);
   graph->SetPoint(5040,0.5041,1051.441);
   graph->SetPoint(5041,0.5042,1050.418);
   graph->SetPoint(5042,0.5043,1049.395);
   graph->SetPoint(5043,0.5044,1048.374);
   graph->SetPoint(5044,0.5045,1047.353);
   graph->SetPoint(5045,0.5046,1046.333);
   graph->SetPoint(5046,0.5047,1045.314);
   graph->SetPoint(5047,0.5048,1044.296);
   graph->SetPoint(5048,0.5049,1043.278);
   graph->SetPoint(5049,0.505,1042.262);
   graph->SetPoint(5050,0.5051,1041.246);
   graph->SetPoint(5051,0.5052,1040.231);
   graph->SetPoint(5052,0.5053,1039.217);
   graph->SetPoint(5053,0.5054,1038.204);
   graph->SetPoint(5054,0.5055,1037.191);
   graph->SetPoint(5055,0.5056,1036.18);
   graph->SetPoint(5056,0.5057,1035.169);
   graph->SetPoint(5057,0.5058,1034.16);
   graph->SetPoint(5058,0.5059,1033.151);
   graph->SetPoint(5059,0.506,1032.143);
   graph->SetPoint(5060,0.5061,1031.135);
   graph->SetPoint(5061,0.5062,1030.129);
   graph->SetPoint(5062,0.5063,1029.124);
   graph->SetPoint(5063,0.5064,1028.119);
   graph->SetPoint(5064,0.5065,1027.115);
   graph->SetPoint(5065,0.5066,1026.112);
   graph->SetPoint(5066,0.5067,1025.11);
   graph->SetPoint(5067,0.5068,1024.109);
   graph->SetPoint(5068,0.5069,1023.108);
   graph->SetPoint(5069,0.507,1022.109);
   graph->SetPoint(5070,0.5071,1021.11);
   graph->SetPoint(5071,0.5072,1020.112);
   graph->SetPoint(5072,0.5073,1019.115);
   graph->SetPoint(5073,0.5074,1018.119);
   graph->SetPoint(5074,0.5075,1017.124);
   graph->SetPoint(5075,0.5076,1016.129);
   graph->SetPoint(5076,0.5077,1015.136);
   graph->SetPoint(5077,0.5078,1014.143);
   graph->SetPoint(5078,0.5079,1013.151);
   graph->SetPoint(5079,0.508,1012.16);
   graph->SetPoint(5080,0.5081,1011.17);
   graph->SetPoint(5081,0.5082,1010.18);
   graph->SetPoint(5082,0.5083,1009.192);
   graph->SetPoint(5083,0.5084,1008.204);
   graph->SetPoint(5084,0.5085,1007.217);
   graph->SetPoint(5085,0.5086,1006.231);
   graph->SetPoint(5086,0.5087,1005.246);
   graph->SetPoint(5087,0.5088,1004.262);
   graph->SetPoint(5088,0.5089,1003.278);
   graph->SetPoint(5089,0.509,1002.296);
   graph->SetPoint(5090,0.5091,1001.314);
   graph->SetPoint(5091,0.5092,1000.333);
   graph->SetPoint(5092,0.5093,999.3531);
   graph->SetPoint(5093,0.5094,998.3739);
   graph->SetPoint(5094,0.5095,997.3955);
   graph->SetPoint(5095,0.5096,996.418);
   graph->SetPoint(5096,0.5097,995.4413);
   graph->SetPoint(5097,0.5098,994.4655);
   graph->SetPoint(5098,0.5099,993.4905);
   graph->SetPoint(5099,0.51,992.5164);
   graph->SetPoint(5100,0.5101,991.5431);
   graph->SetPoint(5101,0.5102,990.5706);
   graph->SetPoint(5102,0.5103,989.599);
   graph->SetPoint(5103,0.5104,988.6282);
   graph->SetPoint(5104,0.5105,987.6583);
   graph->SetPoint(5105,0.5106,986.6893);
   graph->SetPoint(5106,0.5107,985.721);
   graph->SetPoint(5107,0.5108,984.7536);
   graph->SetPoint(5108,0.5109,983.7871);
   graph->SetPoint(5109,0.511,982.8214);
   graph->SetPoint(5110,0.5111,981.8566);
   graph->SetPoint(5111,0.5112,980.8926);
   graph->SetPoint(5112,0.5113,979.9294);
   graph->SetPoint(5113,0.5114,978.9671);
   graph->SetPoint(5114,0.5115,978.0056);
   graph->SetPoint(5115,0.5116,977.045);
   graph->SetPoint(5116,0.5117,976.0852);
   graph->SetPoint(5117,0.5118,975.1262);
   graph->SetPoint(5118,0.5119,974.1681);
   graph->SetPoint(5119,0.512,973.2109);
   graph->SetPoint(5120,0.5121,972.2545);
   graph->SetPoint(5121,0.5122,971.2989);
   graph->SetPoint(5122,0.5123,970.3442);
   graph->SetPoint(5123,0.5124,969.3903);
   graph->SetPoint(5124,0.5125,968.4372);
   graph->SetPoint(5125,0.5126,967.485);
   graph->SetPoint(5126,0.5127,966.5336);
   graph->SetPoint(5127,0.5128,965.5831);
   graph->SetPoint(5128,0.5129,964.6334);
   graph->SetPoint(5129,0.513,963.6846);
   graph->SetPoint(5130,0.5131,962.7366);
   graph->SetPoint(5131,0.5132,961.7894);
   graph->SetPoint(5132,0.5133,960.8431);
   graph->SetPoint(5133,0.5134,959.8977);
   graph->SetPoint(5134,0.5135,958.953);
   graph->SetPoint(5135,0.5136,958.0092);
   graph->SetPoint(5136,0.5137,957.0663);
   graph->SetPoint(5137,0.5138,956.1242);
   graph->SetPoint(5138,0.5139,955.1829);
   graph->SetPoint(5139,0.514,954.2425);
   graph->SetPoint(5140,0.5141,953.3029);
   graph->SetPoint(5141,0.5142,952.3641);
   graph->SetPoint(5142,0.5143,951.4262);
   graph->SetPoint(5143,0.5144,950.4891);
   graph->SetPoint(5144,0.5145,949.5529);
   graph->SetPoint(5145,0.5146,948.6175);
   graph->SetPoint(5146,0.5147,947.683);
   graph->SetPoint(5147,0.5148,946.7492);
   graph->SetPoint(5148,0.5149,945.8164);
   graph->SetPoint(5149,0.515,944.8843);
   graph->SetPoint(5150,0.5151,943.9531);
   graph->SetPoint(5151,0.5152,943.0228);
   graph->SetPoint(5152,0.5153,942.0932);
   graph->SetPoint(5153,0.5154,941.1646);
   graph->SetPoint(5154,0.5155,940.2367);
   graph->SetPoint(5155,0.5156,939.3097);
   graph->SetPoint(5156,0.5157,938.3835);
   graph->SetPoint(5157,0.5158,937.4582);
   graph->SetPoint(5158,0.5159,936.5337);
   graph->SetPoint(5159,0.516,935.6101);
   graph->SetPoint(5160,0.5161,934.6872);
   graph->SetPoint(5161,0.5162,933.7653);
   graph->SetPoint(5162,0.5163,932.8441);
   graph->SetPoint(5163,0.5164,931.9238);
   graph->SetPoint(5164,0.5165,931.0043);
   graph->SetPoint(5165,0.5166,930.0857);
   graph->SetPoint(5166,0.5167,929.1679);
   graph->SetPoint(5167,0.5168,928.2509);
   graph->SetPoint(5168,0.5169,927.3348);
   graph->SetPoint(5169,0.517,926.4195);
   graph->SetPoint(5170,0.5171,925.5051);
   graph->SetPoint(5171,0.5172,924.5915);
   graph->SetPoint(5172,0.5173,923.6787);
   graph->SetPoint(5173,0.5174,922.7667);
   graph->SetPoint(5174,0.5175,921.8556);
   graph->SetPoint(5175,0.5176,920.9453);
   graph->SetPoint(5176,0.5177,920.0359);
   graph->SetPoint(5177,0.5178,919.1273);
   graph->SetPoint(5178,0.5179,918.2195);
   graph->SetPoint(5179,0.518,917.3126);
   graph->SetPoint(5180,0.5181,916.4065);
   graph->SetPoint(5181,0.5182,915.5012);
   graph->SetPoint(5182,0.5183,914.5968);
   graph->SetPoint(5183,0.5184,913.6932);
   graph->SetPoint(5184,0.5185,912.7905);
   graph->SetPoint(5185,0.5186,911.8885);
   graph->SetPoint(5186,0.5187,910.9874);
   graph->SetPoint(5187,0.5188,910.0872);
   graph->SetPoint(5188,0.5189,909.1877);
   graph->SetPoint(5189,0.519,908.2892);
   graph->SetPoint(5190,0.5191,907.3914);
   graph->SetPoint(5191,0.5192,906.4945);
   graph->SetPoint(5192,0.5193,905.5984);
   graph->SetPoint(5193,0.5194,904.7031);
   graph->SetPoint(5194,0.5195,903.8087);
   graph->SetPoint(5195,0.5196,902.9151);
   graph->SetPoint(5196,0.5197,902.0223);
   graph->SetPoint(5197,0.5198,901.1304);
   graph->SetPoint(5198,0.5199,900.2393);
   graph->SetPoint(5199,0.52,899.3491);
   graph->SetPoint(5200,0.5201,898.4596);
   graph->SetPoint(5201,0.5202,897.571);
   graph->SetPoint(5202,0.5203,896.6833);
   graph->SetPoint(5203,0.5204,895.7963);
   graph->SetPoint(5204,0.5205,894.9102);
   graph->SetPoint(5205,0.5206,894.0249);
   graph->SetPoint(5206,0.5207,893.1405);
   graph->SetPoint(5207,0.5208,892.2569);
   graph->SetPoint(5208,0.5209,891.3741);
   graph->SetPoint(5209,0.521,890.4922);
   graph->SetPoint(5210,0.5211,889.611);
   graph->SetPoint(5211,0.5212,888.7307);
   graph->SetPoint(5212,0.5213,887.8513);
   graph->SetPoint(5213,0.5214,886.9727);
   graph->SetPoint(5214,0.5215,886.0949);
   graph->SetPoint(5215,0.5216,885.2179);
   graph->SetPoint(5216,0.5217,884.3418);
   graph->SetPoint(5217,0.5218,883.4665);
   graph->SetPoint(5218,0.5219,882.592);
   graph->SetPoint(5219,0.522,881.7183);
   graph->SetPoint(5220,0.5221,880.8455);
   graph->SetPoint(5221,0.5222,879.9735);
   graph->SetPoint(5222,0.5223,879.1024);
   graph->SetPoint(5223,0.5224,878.232);
   graph->SetPoint(5224,0.5225,877.3625);
   graph->SetPoint(5225,0.5226,876.4939);
   graph->SetPoint(5226,0.5227,875.626);
   graph->SetPoint(5227,0.5228,874.759);
   graph->SetPoint(5228,0.5229,873.8928);
   graph->SetPoint(5229,0.523,873.0275);
   graph->SetPoint(5230,0.5231,872.1629);
   graph->SetPoint(5231,0.5232,871.2992);
   graph->SetPoint(5232,0.5233,870.4363);
   graph->SetPoint(5233,0.5234,869.5743);
   graph->SetPoint(5234,0.5235,868.7131);
   graph->SetPoint(5235,0.5236,867.8527);
   graph->SetPoint(5236,0.5237,866.9931);
   graph->SetPoint(5237,0.5238,866.1344);
   graph->SetPoint(5238,0.5239,865.2765);
   graph->SetPoint(5239,0.524,864.4194);
   graph->SetPoint(5240,0.5241,863.5631);
   graph->SetPoint(5241,0.5242,862.7077);
   graph->SetPoint(5242,0.5243,861.8531);
   graph->SetPoint(5243,0.5244,860.9993);
   graph->SetPoint(5244,0.5245,860.1464);
   graph->SetPoint(5245,0.5246,859.2942);
   graph->SetPoint(5246,0.5247,858.4429);
   graph->SetPoint(5247,0.5248,857.5925);
   graph->SetPoint(5248,0.5249,856.7428);
   graph->SetPoint(5249,0.525,855.894);
   graph->SetPoint(5250,0.5251,855.046);
   graph->SetPoint(5251,0.5252,854.1988);
   graph->SetPoint(5252,0.5253,853.3525);
   graph->SetPoint(5253,0.5254,852.5069);
   graph->SetPoint(5254,0.5255,851.6622);
   graph->SetPoint(5255,0.5256,850.8184);
   graph->SetPoint(5256,0.5257,849.9753);
   graph->SetPoint(5257,0.5258,849.1331);
   graph->SetPoint(5258,0.5259,848.2917);
   graph->SetPoint(5259,0.526,847.4511);
   graph->SetPoint(5260,0.5261,846.6114);
   graph->SetPoint(5261,0.5262,845.7724);
   graph->SetPoint(5262,0.5263,844.9343);
   graph->SetPoint(5263,0.5264,844.0971);
   graph->SetPoint(5264,0.5265,843.2606);
   graph->SetPoint(5265,0.5266,842.425);
   graph->SetPoint(5266,0.5267,841.5902);
   graph->SetPoint(5267,0.5268,840.7562);
   graph->SetPoint(5268,0.5269,839.923);
   graph->SetPoint(5269,0.527,839.0907);
   graph->SetPoint(5270,0.5271,838.2591);
   graph->SetPoint(5271,0.5272,837.4284);
   graph->SetPoint(5272,0.5273,836.5986);
   graph->SetPoint(5273,0.5274,835.7695);
   graph->SetPoint(5274,0.5275,834.9413);
   graph->SetPoint(5275,0.5276,834.1139);
   graph->SetPoint(5276,0.5277,833.2873);
   graph->SetPoint(5277,0.5278,832.4615);
   graph->SetPoint(5278,0.5279,831.6366);
   graph->SetPoint(5279,0.528,830.8125);
   graph->SetPoint(5280,0.5281,829.9892);
   graph->SetPoint(5281,0.5282,829.1667);
   graph->SetPoint(5282,0.5283,828.345);
   graph->SetPoint(5283,0.5284,827.5242);
   graph->SetPoint(5284,0.5285,826.7042);
   graph->SetPoint(5285,0.5286,825.885);
   graph->SetPoint(5286,0.5287,825.0666);
   graph->SetPoint(5287,0.5288,824.2491);
   graph->SetPoint(5288,0.5289,823.4323);
   graph->SetPoint(5289,0.529,822.6164);
   graph->SetPoint(5290,0.5291,821.8013);
   graph->SetPoint(5291,0.5292,820.9871);
   graph->SetPoint(5292,0.5293,820.1736);
   graph->SetPoint(5293,0.5294,819.361);
   graph->SetPoint(5294,0.5295,818.5492);
   graph->SetPoint(5295,0.5296,817.7382);
   graph->SetPoint(5296,0.5297,816.928);
   graph->SetPoint(5297,0.5298,816.1186);
   graph->SetPoint(5298,0.5299,815.3101);
   graph->SetPoint(5299,0.53,814.5024);
   graph->SetPoint(5300,0.5301,813.6955);
   graph->SetPoint(5301,0.5302,812.8894);
   graph->SetPoint(5302,0.5303,812.0841);
   graph->SetPoint(5303,0.5304,811.2797);
   graph->SetPoint(5304,0.5305,810.476);
   graph->SetPoint(5305,0.5306,809.6732);
   graph->SetPoint(5306,0.5307,808.8712);
   graph->SetPoint(5307,0.5308,808.0701);
   graph->SetPoint(5308,0.5309,807.2697);
   graph->SetPoint(5309,0.531,806.4702);
   graph->SetPoint(5310,0.5311,805.6715);
   graph->SetPoint(5311,0.5312,804.8735);
   graph->SetPoint(5312,0.5313,804.0765);
   graph->SetPoint(5313,0.5314,803.2802);
   graph->SetPoint(5314,0.5315,802.4847);
   graph->SetPoint(5315,0.5316,801.6901);
   graph->SetPoint(5316,0.5317,800.8963);
   graph->SetPoint(5317,0.5318,800.1033);
   graph->SetPoint(5318,0.5319,799.3111);
   graph->SetPoint(5319,0.532,798.5197);
   graph->SetPoint(5320,0.5321,797.7292);
   graph->SetPoint(5321,0.5322,796.9394);
   graph->SetPoint(5322,0.5323,796.1505);
   graph->SetPoint(5323,0.5324,795.3624);
   graph->SetPoint(5324,0.5325,794.5751);
   graph->SetPoint(5325,0.5326,793.7886);
   graph->SetPoint(5326,0.5327,793.0029);
   graph->SetPoint(5327,0.5328,792.2181);
   graph->SetPoint(5328,0.5329,791.4341);
   graph->SetPoint(5329,0.533,790.6508);
   graph->SetPoint(5330,0.5331,789.8684);
   graph->SetPoint(5331,0.5332,789.0868);
   graph->SetPoint(5332,0.5333,788.3061);
   graph->SetPoint(5333,0.5334,787.5261);
   graph->SetPoint(5334,0.5335,786.747);
   graph->SetPoint(5335,0.5336,785.9686);
   graph->SetPoint(5336,0.5337,785.1911);
   graph->SetPoint(5337,0.5338,784.4144);
   graph->SetPoint(5338,0.5339,783.6385);
   graph->SetPoint(5339,0.534,782.8634);
   graph->SetPoint(5340,0.5341,782.0891);
   graph->SetPoint(5341,0.5342,781.3157);
   graph->SetPoint(5342,0.5343,780.5431);
   graph->SetPoint(5343,0.5344,779.7712);
   graph->SetPoint(5344,0.5345,779.0002);
   graph->SetPoint(5345,0.5346,778.23);
   graph->SetPoint(5346,0.5347,777.4606);
   graph->SetPoint(5347,0.5348,776.692);
   graph->SetPoint(5348,0.5349,775.9243);
   graph->SetPoint(5349,0.535,775.1573);
   graph->SetPoint(5350,0.5351,774.3912);
   graph->SetPoint(5351,0.5352,773.6258);
   graph->SetPoint(5352,0.5353,772.8613);
   graph->SetPoint(5353,0.5354,772.0976);
   graph->SetPoint(5354,0.5355,771.3347);
   graph->SetPoint(5355,0.5356,770.5726);
   graph->SetPoint(5356,0.5357,769.8114);
   graph->SetPoint(5357,0.5358,769.0509);
   graph->SetPoint(5358,0.5359,768.2912);
   graph->SetPoint(5359,0.536,767.5324);
   graph->SetPoint(5360,0.5361,766.7744);
   graph->SetPoint(5361,0.5362,766.0171);
   graph->SetPoint(5362,0.5363,765.2607);
   graph->SetPoint(5363,0.5364,764.5051);
   graph->SetPoint(5364,0.5365,763.7503);
   graph->SetPoint(5365,0.5366,762.9964);
   graph->SetPoint(5366,0.5367,762.2432);
   graph->SetPoint(5367,0.5368,761.4908);
   graph->SetPoint(5368,0.5369,760.7393);
   graph->SetPoint(5369,0.537,759.9885);
   graph->SetPoint(5370,0.5371,759.2386);
   graph->SetPoint(5371,0.5372,758.4895);
   graph->SetPoint(5372,0.5373,757.7411);
   graph->SetPoint(5373,0.5374,756.9936);
   graph->SetPoint(5374,0.5375,756.2469);
   graph->SetPoint(5375,0.5376,755.501);
   graph->SetPoint(5376,0.5377,754.756);
   graph->SetPoint(5377,0.5378,754.0117);
   graph->SetPoint(5378,0.5379,753.2682);
   graph->SetPoint(5379,0.538,752.5255);
   graph->SetPoint(5380,0.5381,751.7837);
   graph->SetPoint(5381,0.5382,751.0427);
   graph->SetPoint(5382,0.5383,750.3024);
   graph->SetPoint(5383,0.5384,749.563);
   graph->SetPoint(5384,0.5385,748.8244);
   graph->SetPoint(5385,0.5386,748.0865);
   graph->SetPoint(5386,0.5387,747.3495);
   graph->SetPoint(5387,0.5388,746.6133);
   graph->SetPoint(5388,0.5389,745.8779);
   graph->SetPoint(5389,0.539,745.1433);
   graph->SetPoint(5390,0.5391,744.4096);
   graph->SetPoint(5391,0.5392,743.6766);
   graph->SetPoint(5392,0.5393,742.9444);
   graph->SetPoint(5393,0.5394,742.2131);
   graph->SetPoint(5394,0.5395,741.4825);
   graph->SetPoint(5395,0.5396,740.7527);
   graph->SetPoint(5396,0.5397,740.0238);
   graph->SetPoint(5397,0.5398,739.2956);
   graph->SetPoint(5398,0.5399,738.5683);
   graph->SetPoint(5399,0.54,737.8418);
   graph->SetPoint(5400,0.5401,737.1161);
   graph->SetPoint(5401,0.5402,736.3911);
   graph->SetPoint(5402,0.5403,735.667);
   graph->SetPoint(5403,0.5404,734.9437);
   graph->SetPoint(5404,0.5405,734.2212);
   graph->SetPoint(5405,0.5406,733.4995);
   graph->SetPoint(5406,0.5407,732.7786);
   graph->SetPoint(5407,0.5408,732.0585);
   graph->SetPoint(5408,0.5409,731.3392);
   graph->SetPoint(5409,0.541,730.6207);
   graph->SetPoint(5410,0.5411,729.903);
   graph->SetPoint(5411,0.5412,729.1861);
   graph->SetPoint(5412,0.5413,728.4701);
   graph->SetPoint(5413,0.5414,727.7548);
   graph->SetPoint(5414,0.5415,727.0403);
   graph->SetPoint(5415,0.5416,726.3266);
   graph->SetPoint(5416,0.5417,725.6138);
   graph->SetPoint(5417,0.5418,724.9017);
   graph->SetPoint(5418,0.5419,724.1904);
   graph->SetPoint(5419,0.542,723.48);
   graph->SetPoint(5420,0.5421,722.7703);
   graph->SetPoint(5421,0.5422,722.0615);
   graph->SetPoint(5422,0.5423,721.3534);
   graph->SetPoint(5423,0.5424,720.6462);
   graph->SetPoint(5424,0.5425,719.9397);
   graph->SetPoint(5425,0.5426,719.2341);
   graph->SetPoint(5426,0.5427,718.5292);
   graph->SetPoint(5427,0.5428,717.8252);
   graph->SetPoint(5428,0.5429,717.1219);
   graph->SetPoint(5429,0.543,716.4195);
   graph->SetPoint(5430,0.5431,715.7178);
   graph->SetPoint(5431,0.5432,715.017);
   graph->SetPoint(5432,0.5433,714.317);
   graph->SetPoint(5433,0.5434,713.6177);
   graph->SetPoint(5434,0.5435,712.9193);
   graph->SetPoint(5435,0.5436,712.2216);
   graph->SetPoint(5436,0.5437,711.5248);
   graph->SetPoint(5437,0.5438,710.8287);
   graph->SetPoint(5438,0.5439,710.1335);
   graph->SetPoint(5439,0.544,709.4391);
   graph->SetPoint(5440,0.5441,708.7454);
   graph->SetPoint(5441,0.5442,708.0526);
   graph->SetPoint(5442,0.5443,707.3605);
   graph->SetPoint(5443,0.5444,706.6693);
   graph->SetPoint(5444,0.5445,705.9788);
   graph->SetPoint(5445,0.5446,705.2892);
   graph->SetPoint(5446,0.5447,704.6003);
   graph->SetPoint(5447,0.5448,703.9123);
   graph->SetPoint(5448,0.5449,703.225);
   graph->SetPoint(5449,0.545,702.5386);
   graph->SetPoint(5450,0.5451,701.8529);
   graph->SetPoint(5451,0.5452,701.1681);
   graph->SetPoint(5452,0.5453,700.484);
   graph->SetPoint(5453,0.5454,699.8007);
   graph->SetPoint(5454,0.5455,699.1183);
   graph->SetPoint(5455,0.5456,698.4366);
   graph->SetPoint(5456,0.5457,697.7557);
   graph->SetPoint(5457,0.5458,697.0757);
   graph->SetPoint(5458,0.5459,696.3964);
   graph->SetPoint(5459,0.546,695.7179);
   graph->SetPoint(5460,0.5461,695.0402);
   graph->SetPoint(5461,0.5462,694.3633);
   graph->SetPoint(5462,0.5463,693.6872);
   graph->SetPoint(5463,0.5464,693.0119);
   graph->SetPoint(5464,0.5465,692.3375);
   graph->SetPoint(5465,0.5466,691.6637);
   graph->SetPoint(5466,0.5467,690.9908);
   graph->SetPoint(5467,0.5468,690.3187);
   graph->SetPoint(5468,0.5469,689.6474);
   graph->SetPoint(5469,0.547,688.9769);
   graph->SetPoint(5470,0.5471,688.3072);
   graph->SetPoint(5471,0.5472,687.6382);
   graph->SetPoint(5472,0.5473,686.9701);
   graph->SetPoint(5473,0.5474,686.3028);
   graph->SetPoint(5474,0.5475,685.6362);
   graph->SetPoint(5475,0.5476,684.9705);
   graph->SetPoint(5476,0.5477,684.3055);
   graph->SetPoint(5477,0.5478,683.6413);
   graph->SetPoint(5478,0.5479,682.978);
   graph->SetPoint(5479,0.548,682.3154);
   graph->SetPoint(5480,0.5481,681.6536);
   graph->SetPoint(5481,0.5482,680.9926);
   graph->SetPoint(5482,0.5483,680.3324);
   graph->SetPoint(5483,0.5484,679.673);
   graph->SetPoint(5484,0.5485,679.0144);
   graph->SetPoint(5485,0.5486,678.3566);
   graph->SetPoint(5486,0.5487,677.6996);
   graph->SetPoint(5487,0.5488,677.0434);
   graph->SetPoint(5488,0.5489,676.3879);
   graph->SetPoint(5489,0.549,675.7333);
   graph->SetPoint(5490,0.5491,675.0794);
   graph->SetPoint(5491,0.5492,674.4264);
   graph->SetPoint(5492,0.5493,673.7741);
   graph->SetPoint(5493,0.5494,673.1227);
   graph->SetPoint(5494,0.5495,672.472);
   graph->SetPoint(5495,0.5496,671.8221);
   graph->SetPoint(5496,0.5497,671.173);
   graph->SetPoint(5497,0.5498,670.5247);
   graph->SetPoint(5498,0.5499,669.8772);
   graph->SetPoint(5499,0.55,669.2304);
   graph->SetPoint(5500,0.5501,668.5845);
   graph->SetPoint(5501,0.5502,667.9394);
   graph->SetPoint(5502,0.5503,667.295);
   graph->SetPoint(5503,0.5504,666.6514);
   graph->SetPoint(5504,0.5505,666.0087);
   graph->SetPoint(5505,0.5506,665.3667);
   graph->SetPoint(5506,0.5507,664.7255);
   graph->SetPoint(5507,0.5508,664.0851);
   graph->SetPoint(5508,0.5509,663.4455);
   graph->SetPoint(5509,0.551,662.8067);
   graph->SetPoint(5510,0.5511,662.1687);
   graph->SetPoint(5511,0.5512,661.5314);
   graph->SetPoint(5512,0.5513,660.895);
   graph->SetPoint(5513,0.5514,660.2593);
   graph->SetPoint(5514,0.5515,659.6244);
   graph->SetPoint(5515,0.5516,658.9903);
   graph->SetPoint(5516,0.5517,658.357);
   graph->SetPoint(5517,0.5518,657.7245);
   graph->SetPoint(5518,0.5519,657.0928);
   graph->SetPoint(5519,0.552,656.4619);
   graph->SetPoint(5520,0.5521,655.8318);
   graph->SetPoint(5521,0.5522,655.2024);
   graph->SetPoint(5522,0.5523,654.5738);
   graph->SetPoint(5523,0.5524,653.9461);
   graph->SetPoint(5524,0.5525,653.3191);
   graph->SetPoint(5525,0.5526,652.6929);
   graph->SetPoint(5526,0.5527,652.0675);
   graph->SetPoint(5527,0.5528,651.4428);
   graph->SetPoint(5528,0.5529,650.819);
   graph->SetPoint(5529,0.553,650.1959);
   graph->SetPoint(5530,0.5531,649.5737);
   graph->SetPoint(5531,0.5532,648.9522);
   graph->SetPoint(5532,0.5533,648.3315);
   graph->SetPoint(5533,0.5534,647.7116);
   graph->SetPoint(5534,0.5535,647.0925);
   graph->SetPoint(5535,0.5536,646.4741);
   graph->SetPoint(5536,0.5537,645.8566);
   graph->SetPoint(5537,0.5538,645.2398);
   graph->SetPoint(5538,0.5539,644.6239);
   graph->SetPoint(5539,0.554,644.0087);
   graph->SetPoint(5540,0.5541,643.3943);
   graph->SetPoint(5541,0.5542,642.7806);
   graph->SetPoint(5542,0.5543,642.1678);
   graph->SetPoint(5543,0.5544,641.5558);
   graph->SetPoint(5544,0.5545,640.9445);
   graph->SetPoint(5545,0.5546,640.334);
   graph->SetPoint(5546,0.5547,639.7243);
   graph->SetPoint(5547,0.5548,639.1154);
   graph->SetPoint(5548,0.5549,638.5073);
   graph->SetPoint(5549,0.555,637.8999);
   graph->SetPoint(5550,0.5551,637.2934);
   graph->SetPoint(5551,0.5552,636.6876);
   graph->SetPoint(5552,0.5553,636.0826);
   graph->SetPoint(5553,0.5554,635.4784);
   graph->SetPoint(5554,0.5555,634.875);
   graph->SetPoint(5555,0.5556,634.2723);
   graph->SetPoint(5556,0.5557,633.6705);
   graph->SetPoint(5557,0.5558,633.0694);
   graph->SetPoint(5558,0.5559,632.4691);
   graph->SetPoint(5559,0.556,631.8696);
   graph->SetPoint(5560,0.5561,631.2709);
   graph->SetPoint(5561,0.5562,630.6729);
   graph->SetPoint(5562,0.5563,630.0758);
   graph->SetPoint(5563,0.5564,629.4794);
   graph->SetPoint(5564,0.5565,628.8838);
   graph->SetPoint(5565,0.5566,628.289);
   graph->SetPoint(5566,0.5567,627.695);
   graph->SetPoint(5567,0.5568,627.1017);
   graph->SetPoint(5568,0.5569,626.5092);
   graph->SetPoint(5569,0.557,625.9176);
   graph->SetPoint(5570,0.5571,625.3267);
   graph->SetPoint(5571,0.5572,624.7365);
   graph->SetPoint(5572,0.5573,624.1472);
   graph->SetPoint(5573,0.5574,623.5586);
   graph->SetPoint(5574,0.5575,622.9708);
   graph->SetPoint(5575,0.5576,622.3838);
   graph->SetPoint(5576,0.5577,621.7976);
   graph->SetPoint(5577,0.5578,621.2122);
   graph->SetPoint(5578,0.5579,620.6275);
   graph->SetPoint(5579,0.558,620.0436);
   graph->SetPoint(5580,0.5581,619.4605);
   graph->SetPoint(5581,0.5582,618.8782);
   graph->SetPoint(5582,0.5583,618.2967);
   graph->SetPoint(5583,0.5584,617.7159);
   graph->SetPoint(5584,0.5585,617.1359);
   graph->SetPoint(5585,0.5586,616.5567);
   graph->SetPoint(5586,0.5587,615.9783);
   graph->SetPoint(5587,0.5588,615.4006);
   graph->SetPoint(5588,0.5589,614.8238);
   graph->SetPoint(5589,0.559,614.2477);
   graph->SetPoint(5590,0.5591,613.6724);
   graph->SetPoint(5591,0.5592,613.0978);
   graph->SetPoint(5592,0.5593,612.5241);
   graph->SetPoint(5593,0.5594,611.9511);
   graph->SetPoint(5594,0.5595,611.3789);
   graph->SetPoint(5595,0.5596,610.8075);
   graph->SetPoint(5596,0.5597,610.2369);
   graph->SetPoint(5597,0.5598,609.667);
   graph->SetPoint(5598,0.5599,609.0979);
   graph->SetPoint(5599,0.56,608.5296);
   graph->SetPoint(5600,0.5601,607.9621);
   graph->SetPoint(5601,0.5602,607.3953);
   graph->SetPoint(5602,0.5603,606.8293);
   graph->SetPoint(5603,0.5604,606.2641);
   graph->SetPoint(5604,0.5605,605.6997);
   graph->SetPoint(5605,0.5606,605.136);
   graph->SetPoint(5606,0.5607,604.5732);
   graph->SetPoint(5607,0.5608,604.0111);
   graph->SetPoint(5608,0.5609,603.4497);
   graph->SetPoint(5609,0.561,602.8892);
   graph->SetPoint(5610,0.5611,602.3294);
   graph->SetPoint(5611,0.5612,601.7704);
   graph->SetPoint(5612,0.5613,601.2122);
   graph->SetPoint(5613,0.5614,600.6548);
   graph->SetPoint(5614,0.5615,600.0981);
   graph->SetPoint(5615,0.5616,599.5422);
   graph->SetPoint(5616,0.5617,598.9871);
   graph->SetPoint(5617,0.5618,598.4327);
   graph->SetPoint(5618,0.5619,597.8792);
   graph->SetPoint(5619,0.562,597.3264);
   graph->SetPoint(5620,0.5621,596.7743);
   graph->SetPoint(5621,0.5622,596.2231);
   graph->SetPoint(5622,0.5623,595.6726);
   graph->SetPoint(5623,0.5624,595.1229);
   graph->SetPoint(5624,0.5625,594.574);
   graph->SetPoint(5625,0.5626,594.0258);
   graph->SetPoint(5626,0.5627,593.4785);
   graph->SetPoint(5627,0.5628,592.9319);
   graph->SetPoint(5628,0.5629,592.386);
   graph->SetPoint(5629,0.563,591.841);
   graph->SetPoint(5630,0.5631,591.2967);
   graph->SetPoint(5631,0.5632,590.7532);
   graph->SetPoint(5632,0.5633,590.2104);
   graph->SetPoint(5633,0.5634,589.6684);
   graph->SetPoint(5634,0.5635,589.1272);
   graph->SetPoint(5635,0.5636,588.5868);
   graph->SetPoint(5636,0.5637,588.0472);
   graph->SetPoint(5637,0.5638,587.5083);
   graph->SetPoint(5638,0.5639,586.9702);
   graph->SetPoint(5639,0.564,586.4328);
   graph->SetPoint(5640,0.5641,585.8963);
   graph->SetPoint(5641,0.5642,585.3605);
   graph->SetPoint(5642,0.5643,584.8254);
   graph->SetPoint(5643,0.5644,584.2912);
   graph->SetPoint(5644,0.5645,583.7577);
   graph->SetPoint(5645,0.5646,583.225);
   graph->SetPoint(5646,0.5647,582.693);
   graph->SetPoint(5647,0.5648,582.1619);
   graph->SetPoint(5648,0.5649,581.6315);
   graph->SetPoint(5649,0.565,581.1018);
   graph->SetPoint(5650,0.5651,580.573);
   graph->SetPoint(5651,0.5652,580.0449);
   graph->SetPoint(5652,0.5653,579.5176);
   graph->SetPoint(5653,0.5654,578.991);
   graph->SetPoint(5654,0.5655,578.4652);
   graph->SetPoint(5655,0.5656,577.9402);
   graph->SetPoint(5656,0.5657,577.416);
   graph->SetPoint(5657,0.5658,576.8925);
   graph->SetPoint(5658,0.5659,576.3698);
   graph->SetPoint(5659,0.566,575.8478);
   graph->SetPoint(5660,0.5661,575.3267);
   graph->SetPoint(5661,0.5662,574.8063);
   graph->SetPoint(5662,0.5663,574.2866);
   graph->SetPoint(5663,0.5664,573.7678);
   graph->SetPoint(5664,0.5665,573.2497);
   graph->SetPoint(5665,0.5666,572.7324);
   graph->SetPoint(5666,0.5667,572.2158);
   graph->SetPoint(5667,0.5668,571.7);
   graph->SetPoint(5668,0.5669,571.185);
   graph->SetPoint(5669,0.567,570.6707);
   graph->SetPoint(5670,0.5671,570.1572);
   graph->SetPoint(5671,0.5672,569.6445);
   graph->SetPoint(5672,0.5673,569.1325);
   graph->SetPoint(5673,0.5674,568.6213);
   graph->SetPoint(5674,0.5675,568.1109);
   graph->SetPoint(5675,0.5676,567.6013);
   graph->SetPoint(5676,0.5677,567.0924);
   graph->SetPoint(5677,0.5678,566.5842);
   graph->SetPoint(5678,0.5679,566.0769);
   graph->SetPoint(5679,0.568,565.5703);
   graph->SetPoint(5680,0.5681,565.0645);
   graph->SetPoint(5681,0.5682,564.5594);
   graph->SetPoint(5682,0.5683,564.0551);
   graph->SetPoint(5683,0.5684,563.5516);
   graph->SetPoint(5684,0.5685,563.0488);
   graph->SetPoint(5685,0.5686,562.5468);
   graph->SetPoint(5686,0.5687,562.0456);
   graph->SetPoint(5687,0.5688,561.5451);
   graph->SetPoint(5688,0.5689,561.0454);
   graph->SetPoint(5689,0.569,560.5464);
   graph->SetPoint(5690,0.5691,560.0483);
   graph->SetPoint(5691,0.5692,559.5509);
   graph->SetPoint(5692,0.5693,559.0542);
   graph->SetPoint(5693,0.5694,558.5583);
   graph->SetPoint(5694,0.5695,558.0632);
   graph->SetPoint(5695,0.5696,557.5688);
   graph->SetPoint(5696,0.5697,557.0752);
   graph->SetPoint(5697,0.5698,556.5824);
   graph->SetPoint(5698,0.5699,556.0903);
   graph->SetPoint(5699,0.57,555.599);
   graph->SetPoint(5700,0.5701,555.1085);
   graph->SetPoint(5701,0.5702,554.6187);
   graph->SetPoint(5702,0.5703,554.1297);
   graph->SetPoint(5703,0.5704,553.6414);
   graph->SetPoint(5704,0.5705,553.1539);
   graph->SetPoint(5705,0.5706,552.6672);
   graph->SetPoint(5706,0.5707,552.1812);
   graph->SetPoint(5707,0.5708,551.696);
   graph->SetPoint(5708,0.5709,551.2116);
   graph->SetPoint(5709,0.571,550.7279);
   graph->SetPoint(5710,0.5711,550.245);
   graph->SetPoint(5711,0.5712,549.7628);
   graph->SetPoint(5712,0.5713,549.2814);
   graph->SetPoint(5713,0.5714,548.8008);
   graph->SetPoint(5714,0.5715,548.3209);
   graph->SetPoint(5715,0.5716,547.8418);
   graph->SetPoint(5716,0.5717,547.3634);
   graph->SetPoint(5717,0.5718,546.8858);
   graph->SetPoint(5718,0.5719,546.409);
   graph->SetPoint(5719,0.572,545.9329);
   graph->SetPoint(5720,0.5721,545.4576);
   graph->SetPoint(5721,0.5722,544.9831);
   graph->SetPoint(5722,0.5723,544.5093);
   graph->SetPoint(5723,0.5724,544.0362);
   graph->SetPoint(5724,0.5725,543.564);
   graph->SetPoint(5725,0.5726,543.0924);
   graph->SetPoint(5726,0.5727,542.6217);
   graph->SetPoint(5727,0.5728,542.1517);
   graph->SetPoint(5728,0.5729,541.6824);
   graph->SetPoint(5729,0.573,541.214);
   graph->SetPoint(5730,0.5731,540.7462);
   graph->SetPoint(5731,0.5732,540.2793);
   graph->SetPoint(5732,0.5733,539.8131);
   graph->SetPoint(5733,0.5734,539.3476);
   graph->SetPoint(5734,0.5735,538.8829);
   graph->SetPoint(5735,0.5736,538.419);
   graph->SetPoint(5736,0.5737,537.9558);
   graph->SetPoint(5737,0.5738,537.4934);
   graph->SetPoint(5738,0.5739,537.0318);
   graph->SetPoint(5739,0.574,536.5709);
   graph->SetPoint(5740,0.5741,536.1107);
   graph->SetPoint(5741,0.5742,535.6513);
   graph->SetPoint(5742,0.5743,535.1927);
   graph->SetPoint(5743,0.5744,534.7348);
   graph->SetPoint(5744,0.5745,534.2777);
   graph->SetPoint(5745,0.5746,533.8214);
   graph->SetPoint(5746,0.5747,533.3658);
   graph->SetPoint(5747,0.5748,532.9109);
   graph->SetPoint(5748,0.5749,532.4568);
   graph->SetPoint(5749,0.575,532.0035);
   graph->SetPoint(5750,0.5751,531.5509);
   graph->SetPoint(5751,0.5752,531.0991);
   graph->SetPoint(5752,0.5753,530.648);
   graph->SetPoint(5753,0.5754,530.1977);
   graph->SetPoint(5754,0.5755,529.7481);
   graph->SetPoint(5755,0.5756,529.2993);
   graph->SetPoint(5756,0.5757,528.8513);
   graph->SetPoint(5757,0.5758,528.404);
   graph->SetPoint(5758,0.5759,527.9575);
   graph->SetPoint(5759,0.576,527.5117);
   graph->SetPoint(5760,0.5761,527.0666);
   graph->SetPoint(5761,0.5762,526.6224);
   graph->SetPoint(5762,0.5763,526.1789);
   graph->SetPoint(5763,0.5764,525.7361);
   graph->SetPoint(5764,0.5765,525.2941);
   graph->SetPoint(5765,0.5766,524.8528);
   graph->SetPoint(5766,0.5767,524.4123);
   graph->SetPoint(5767,0.5768,523.9726);
   graph->SetPoint(5768,0.5769,523.5336);
   graph->SetPoint(5769,0.577,523.0953);
   graph->SetPoint(5770,0.5771,522.6578);
   graph->SetPoint(5771,0.5772,522.2211);
   graph->SetPoint(5772,0.5773,521.7851);
   graph->SetPoint(5773,0.5774,521.3499);
   graph->SetPoint(5774,0.5775,520.9154);
   graph->SetPoint(5775,0.5776,520.4816);
   graph->SetPoint(5776,0.5777,520.0487);
   graph->SetPoint(5777,0.5778,519.6164);
   graph->SetPoint(5778,0.5779,519.185);
   graph->SetPoint(5779,0.578,518.7542);
   graph->SetPoint(5780,0.5781,518.3243);
   graph->SetPoint(5781,0.5782,517.8951);
   graph->SetPoint(5782,0.5783,517.4666);
   graph->SetPoint(5783,0.5784,517.0389);
   graph->SetPoint(5784,0.5785,516.6119);
   graph->SetPoint(5785,0.5786,516.1857);
   graph->SetPoint(5786,0.5787,515.7602);
   graph->SetPoint(5787,0.5788,515.3355);
   graph->SetPoint(5788,0.5789,514.9115);
   graph->SetPoint(5789,0.579,514.4883);
   graph->SetPoint(5790,0.5791,514.0659);
   graph->SetPoint(5791,0.5792,513.6442);
   graph->SetPoint(5792,0.5793,513.2232);
   graph->SetPoint(5793,0.5794,512.803);
   graph->SetPoint(5794,0.5795,512.3835);
   graph->SetPoint(5795,0.5796,511.9648);
   graph->SetPoint(5796,0.5797,511.5468);
   graph->SetPoint(5797,0.5798,511.1296);
   graph->SetPoint(5798,0.5799,510.7131);
   graph->SetPoint(5799,0.58,510.2974);
   graph->SetPoint(5800,0.5801,509.8825);
   graph->SetPoint(5801,0.5802,509.4682);
   graph->SetPoint(5802,0.5803,509.0548);
   graph->SetPoint(5803,0.5804,508.642);
   graph->SetPoint(5804,0.5805,508.2301);
   graph->SetPoint(5805,0.5806,507.8188);
   graph->SetPoint(5806,0.5807,507.4084);
   graph->SetPoint(5807,0.5808,506.9986);
   graph->SetPoint(5808,0.5809,506.5896);
   graph->SetPoint(5809,0.581,506.1814);
   graph->SetPoint(5810,0.5811,505.7739);
   graph->SetPoint(5811,0.5812,505.3672);
   graph->SetPoint(5812,0.5813,504.9612);
   graph->SetPoint(5813,0.5814,504.5559);
   graph->SetPoint(5814,0.5815,504.1514);
   graph->SetPoint(5815,0.5816,503.7477);
   graph->SetPoint(5816,0.5817,503.3446);
   graph->SetPoint(5817,0.5818,502.9424);
   graph->SetPoint(5818,0.5819,502.5409);
   graph->SetPoint(5819,0.582,502.1401);
   graph->SetPoint(5820,0.5821,501.7401);
   graph->SetPoint(5821,0.5822,501.3408);
   graph->SetPoint(5822,0.5823,500.9422);
   graph->SetPoint(5823,0.5824,500.5445);
   graph->SetPoint(5824,0.5825,500.1474);
   graph->SetPoint(5825,0.5826,499.7511);
   graph->SetPoint(5826,0.5827,499.3556);
   graph->SetPoint(5827,0.5828,498.9608);
   graph->SetPoint(5828,0.5829,498.5667);
   graph->SetPoint(5829,0.583,498.1734);
   graph->SetPoint(5830,0.5831,497.7808);
   graph->SetPoint(5831,0.5832,497.389);
   graph->SetPoint(5832,0.5833,496.9979);
   graph->SetPoint(5833,0.5834,496.6075);
   graph->SetPoint(5834,0.5835,496.2179);
   graph->SetPoint(5835,0.5836,495.8291);
   graph->SetPoint(5836,0.5837,495.441);
   graph->SetPoint(5837,0.5838,495.0536);
   graph->SetPoint(5838,0.5839,494.667);
   graph->SetPoint(5839,0.584,494.2811);
   graph->SetPoint(5840,0.5841,493.8959);
   graph->SetPoint(5841,0.5842,493.5115);
   graph->SetPoint(5842,0.5843,493.1279);
   graph->SetPoint(5843,0.5844,492.745);
   graph->SetPoint(5844,0.5845,492.3628);
   graph->SetPoint(5845,0.5846,491.9814);
   graph->SetPoint(5846,0.5847,491.6007);
   graph->SetPoint(5847,0.5848,491.2208);
   graph->SetPoint(5848,0.5849,490.8416);
   graph->SetPoint(5849,0.585,490.4631);
   graph->SetPoint(5850,0.5851,490.0854);
   graph->SetPoint(5851,0.5852,489.7084);
   graph->SetPoint(5852,0.5853,489.3322);
   graph->SetPoint(5853,0.5854,488.9567);
   graph->SetPoint(5854,0.5855,488.5819);
   graph->SetPoint(5855,0.5856,488.2079);
   graph->SetPoint(5856,0.5857,487.8346);
   graph->SetPoint(5857,0.5858,487.4621);
   graph->SetPoint(5858,0.5859,487.0903);
   graph->SetPoint(5859,0.586,486.7193);
   graph->SetPoint(5860,0.5861,486.349);
   graph->SetPoint(5861,0.5862,485.9794);
   graph->SetPoint(5862,0.5863,485.6106);
   graph->SetPoint(5863,0.5864,485.2425);
   graph->SetPoint(5864,0.5865,484.8751);
   graph->SetPoint(5865,0.5866,484.5085);
   graph->SetPoint(5866,0.5867,484.1426);
   graph->SetPoint(5867,0.5868,483.7775);
   graph->SetPoint(5868,0.5869,483.4131);
   graph->SetPoint(5869,0.587,483.0495);
   graph->SetPoint(5870,0.5871,482.6865);
   graph->SetPoint(5871,0.5872,482.3244);
   graph->SetPoint(5872,0.5873,481.9629);
   graph->SetPoint(5873,0.5874,481.6022);
   graph->SetPoint(5874,0.5875,481.2423);
   graph->SetPoint(5875,0.5876,480.883);
   graph->SetPoint(5876,0.5877,480.5246);
   graph->SetPoint(5877,0.5878,480.1668);
   graph->SetPoint(5878,0.5879,479.8098);
   graph->SetPoint(5879,0.588,479.4535);
   graph->SetPoint(5880,0.5881,479.098);
   graph->SetPoint(5881,0.5882,478.7432);
   graph->SetPoint(5882,0.5883,478.3891);
   graph->SetPoint(5883,0.5884,478.0358);
   graph->SetPoint(5884,0.5885,477.6832);
   graph->SetPoint(5885,0.5886,477.3314);
   graph->SetPoint(5886,0.5887,476.9802);
   graph->SetPoint(5887,0.5888,476.6299);
   graph->SetPoint(5888,0.5889,476.2802);
   graph->SetPoint(5889,0.589,475.9313);
   graph->SetPoint(5890,0.5891,475.5831);
   graph->SetPoint(5891,0.5892,475.2357);
   graph->SetPoint(5892,0.5893,474.889);
   graph->SetPoint(5893,0.5894,474.543);
   graph->SetPoint(5894,0.5895,474.1978);
   graph->SetPoint(5895,0.5896,473.8533);
   graph->SetPoint(5896,0.5897,473.5095);
   graph->SetPoint(5897,0.5898,473.1665);
   graph->SetPoint(5898,0.5899,472.8242);
   graph->SetPoint(5899,0.59,472.4827);
   graph->SetPoint(5900,0.5901,472.1419);
   graph->SetPoint(5901,0.5902,471.8018);
   graph->SetPoint(5902,0.5903,471.4624);
   graph->SetPoint(5903,0.5904,471.1238);
   graph->SetPoint(5904,0.5905,470.7859);
   graph->SetPoint(5905,0.5906,470.4488);
   graph->SetPoint(5906,0.5907,470.1123);
   graph->SetPoint(5907,0.5908,469.7767);
   graph->SetPoint(5908,0.5909,469.4417);
   graph->SetPoint(5909,0.591,469.1075);
   graph->SetPoint(5910,0.5911,468.774);
   graph->SetPoint(5911,0.5912,468.4413);
   graph->SetPoint(5912,0.5913,468.1092);
   graph->SetPoint(5913,0.5914,467.778);
   graph->SetPoint(5914,0.5915,467.4474);
   graph->SetPoint(5915,0.5916,467.1176);
   graph->SetPoint(5916,0.5917,466.7885);
   graph->SetPoint(5917,0.5918,466.4601);
   graph->SetPoint(5918,0.5919,466.1325);
   graph->SetPoint(5919,0.592,465.8056);
   graph->SetPoint(5920,0.5921,465.4794);
   graph->SetPoint(5921,0.5922,465.154);
   graph->SetPoint(5922,0.5923,464.8293);
   graph->SetPoint(5923,0.5924,464.5053);
   graph->SetPoint(5924,0.5925,464.1821);
   graph->SetPoint(5925,0.5926,463.8596);
   graph->SetPoint(5926,0.5927,463.5378);
   graph->SetPoint(5927,0.5928,463.2168);
   graph->SetPoint(5928,0.5929,462.8965);
   graph->SetPoint(5929,0.593,462.5769);
   graph->SetPoint(5930,0.5931,462.258);
   graph->SetPoint(5931,0.5932,461.9399);
   graph->SetPoint(5932,0.5933,461.6225);
   graph->SetPoint(5933,0.5934,461.3058);
   graph->SetPoint(5934,0.5935,460.9899);
   graph->SetPoint(5935,0.5936,460.6747);
   graph->SetPoint(5936,0.5937,460.3602);
   graph->SetPoint(5937,0.5938,460.0465);
   graph->SetPoint(5938,0.5939,459.7335);
   graph->SetPoint(5939,0.594,459.4212);
   graph->SetPoint(5940,0.5941,459.1096);
   graph->SetPoint(5941,0.5942,458.7988);
   graph->SetPoint(5942,0.5943,458.4887);
   graph->SetPoint(5943,0.5944,458.1793);
   graph->SetPoint(5944,0.5945,457.8706);
   graph->SetPoint(5945,0.5946,457.5627);
   graph->SetPoint(5946,0.5947,457.2555);
   graph->SetPoint(5947,0.5948,456.9491);
   graph->SetPoint(5948,0.5949,456.6433);
   graph->SetPoint(5949,0.595,456.3383);
   graph->SetPoint(5950,0.5951,456.034);
   graph->SetPoint(5951,0.5952,455.7305);
   graph->SetPoint(5952,0.5953,455.4277);
   graph->SetPoint(5953,0.5954,455.1256);
   graph->SetPoint(5954,0.5955,454.8242);
   graph->SetPoint(5955,0.5956,454.5235);
   graph->SetPoint(5956,0.5957,454.2236);
   graph->SetPoint(5957,0.5958,453.9244);
   graph->SetPoint(5958,0.5959,453.626);
   graph->SetPoint(5959,0.596,453.3282);
   graph->SetPoint(5960,0.5961,453.0312);
   graph->SetPoint(5961,0.5962,452.7349);
   graph->SetPoint(5962,0.5963,452.4393);
   graph->SetPoint(5963,0.5964,452.1445);
   graph->SetPoint(5964,0.5965,451.8504);
   graph->SetPoint(5965,0.5966,451.557);
   graph->SetPoint(5966,0.5967,451.2643);
   graph->SetPoint(5967,0.5968,450.9724);
   graph->SetPoint(5968,0.5969,450.6812);
   graph->SetPoint(5969,0.597,450.3907);
   graph->SetPoint(5970,0.5971,450.1009);
   graph->SetPoint(5971,0.5972,449.8119);
   graph->SetPoint(5972,0.5973,449.5236);
   graph->SetPoint(5973,0.5974,449.236);
   graph->SetPoint(5974,0.5975,448.9491);
   graph->SetPoint(5975,0.5976,448.6629);
   graph->SetPoint(5976,0.5977,448.3775);
   graph->SetPoint(5977,0.5978,448.0928);
   graph->SetPoint(5978,0.5979,447.8089);
   graph->SetPoint(5979,0.598,447.5256);
   graph->SetPoint(5980,0.5981,447.2431);
   graph->SetPoint(5981,0.5982,446.9613);
   graph->SetPoint(5982,0.5983,446.6802);
   graph->SetPoint(5983,0.5984,446.3998);
   graph->SetPoint(5984,0.5985,446.1202);
   graph->SetPoint(5985,0.5986,445.8413);
   graph->SetPoint(5986,0.5987,445.5631);
   graph->SetPoint(5987,0.5988,445.2856);
   graph->SetPoint(5988,0.5989,445.0088);
   graph->SetPoint(5989,0.599,444.7328);
   graph->SetPoint(5990,0.5991,444.4575);
   graph->SetPoint(5991,0.5992,444.1829);
   graph->SetPoint(5992,0.5993,443.9091);
   graph->SetPoint(5993,0.5994,443.6359);
   graph->SetPoint(5994,0.5995,443.3635);
   graph->SetPoint(5995,0.5996,443.0918);
   graph->SetPoint(5996,0.5997,442.8208);
   graph->SetPoint(5997,0.5998,442.5505);
   graph->SetPoint(5998,0.5999,442.281);
   graph->SetPoint(5999,0.6,442.0122);
   graph->SetPoint(6000,0.6001,441.7441);
   graph->SetPoint(6001,0.6002,441.4767);
   graph->SetPoint(6002,0.6003,441.21);
   graph->SetPoint(6003,0.6004,440.9441);
   graph->SetPoint(6004,0.6005,440.6789);
   graph->SetPoint(6005,0.6006,440.4144);
   graph->SetPoint(6006,0.6007,440.1506);
   graph->SetPoint(6007,0.6008,439.8875);
   graph->SetPoint(6008,0.6009,439.6252);
   graph->SetPoint(6009,0.601,439.3636);
   graph->SetPoint(6010,0.6011,439.1027);
   graph->SetPoint(6011,0.6012,438.8425);
   graph->SetPoint(6012,0.6013,438.583);
   graph->SetPoint(6013,0.6014,438.3243);
   graph->SetPoint(6014,0.6015,438.0662);
   graph->SetPoint(6015,0.6016,437.8089);
   graph->SetPoint(6016,0.6017,437.5523);
   graph->SetPoint(6017,0.6018,437.2964);
   graph->SetPoint(6018,0.6019,437.0413);
   graph->SetPoint(6019,0.602,436.7868);
   graph->SetPoint(6020,0.6021,436.5331);
   graph->SetPoint(6021,0.6022,436.2801);
   graph->SetPoint(6022,0.6023,436.0278);
   graph->SetPoint(6023,0.6024,435.7762);
   graph->SetPoint(6024,0.6025,435.5254);
   graph->SetPoint(6025,0.6026,435.2752);
   graph->SetPoint(6026,0.6027,435.0258);
   graph->SetPoint(6027,0.6028,434.7771);
   graph->SetPoint(6028,0.6029,434.5291);
   graph->SetPoint(6029,0.603,434.2818);
   graph->SetPoint(6030,0.6031,434.0353);
   graph->SetPoint(6031,0.6032,433.7894);
   graph->SetPoint(6032,0.6033,433.5443);
   graph->SetPoint(6033,0.6034,433.2999);
   graph->SetPoint(6034,0.6035,433.0562);
   graph->SetPoint(6035,0.6036,432.8132);
   graph->SetPoint(6036,0.6037,432.5709);
   graph->SetPoint(6037,0.6038,432.3294);
   graph->SetPoint(6038,0.6039,432.0885);
   graph->SetPoint(6039,0.604,431.8484);
   graph->SetPoint(6040,0.6041,431.609);
   graph->SetPoint(6041,0.6042,431.3703);
   graph->SetPoint(6042,0.6043,431.1323);
   graph->SetPoint(6043,0.6044,430.895);
   graph->SetPoint(6044,0.6045,430.6585);
   graph->SetPoint(6045,0.6046,430.4226);
   graph->SetPoint(6046,0.6047,430.1875);
   graph->SetPoint(6047,0.6048,429.9531);
   graph->SetPoint(6048,0.6049,429.7194);
   graph->SetPoint(6049,0.605,429.4864);
   graph->SetPoint(6050,0.6051,429.2541);
   graph->SetPoint(6051,0.6052,429.0226);
   graph->SetPoint(6052,0.6053,428.7917);
   graph->SetPoint(6053,0.6054,428.5616);
   graph->SetPoint(6054,0.6055,428.3322);
   graph->SetPoint(6055,0.6056,428.1035);
   graph->SetPoint(6056,0.6057,427.8755);
   graph->SetPoint(6057,0.6058,427.6482);
   graph->SetPoint(6058,0.6059,427.4216);
   graph->SetPoint(6059,0.606,427.1957);
   graph->SetPoint(6060,0.6061,426.9706);
   graph->SetPoint(6061,0.6062,426.7461);
   graph->SetPoint(6062,0.6063,426.5224);
   graph->SetPoint(6063,0.6064,426.2994);
   graph->SetPoint(6064,0.6065,426.0771);
   graph->SetPoint(6065,0.6066,425.8555);
   graph->SetPoint(6066,0.6067,425.6346);
   graph->SetPoint(6067,0.6068,425.4144);
   graph->SetPoint(6068,0.6069,425.195);
   graph->SetPoint(6069,0.607,424.9762);
   graph->SetPoint(6070,0.6071,424.7582);
   graph->SetPoint(6071,0.6072,424.5408);
   graph->SetPoint(6072,0.6073,424.3242);
   graph->SetPoint(6073,0.6074,424.1083);
   graph->SetPoint(6074,0.6075,423.8931);
   graph->SetPoint(6075,0.6076,423.6786);
   graph->SetPoint(6076,0.6077,423.4648);
   graph->SetPoint(6077,0.6078,423.2517);
   graph->SetPoint(6078,0.6079,423.0394);
   graph->SetPoint(6079,0.608,422.8277);
   graph->SetPoint(6080,0.6081,422.6167);
   graph->SetPoint(6081,0.6082,422.4065);
   graph->SetPoint(6082,0.6083,422.197);
   graph->SetPoint(6083,0.6084,421.9881);
   graph->SetPoint(6084,0.6085,421.78);
   graph->SetPoint(6085,0.6086,421.5726);
   graph->SetPoint(6086,0.6087,421.3659);
   graph->SetPoint(6087,0.6088,421.1599);
   graph->SetPoint(6088,0.6089,420.9546);
   graph->SetPoint(6089,0.609,420.7501);
   graph->SetPoint(6090,0.6091,420.5462);
   graph->SetPoint(6091,0.6092,420.343);
   graph->SetPoint(6092,0.6093,420.1406);
   graph->SetPoint(6093,0.6094,419.9388);
   graph->SetPoint(6094,0.6095,419.7378);
   graph->SetPoint(6095,0.6096,419.5374);
   graph->SetPoint(6096,0.6097,419.3378);
   graph->SetPoint(6097,0.6098,419.1389);
   graph->SetPoint(6098,0.6099,418.9407);
   graph->SetPoint(6099,0.61,418.7431);
   graph->SetPoint(6100,0.6101,418.5463);
   graph->SetPoint(6101,0.6102,418.3502);
   graph->SetPoint(6102,0.6103,418.1548);
   graph->SetPoint(6103,0.6104,417.9602);
   graph->SetPoint(6104,0.6105,417.7662);
   graph->SetPoint(6105,0.6106,417.5729);
   graph->SetPoint(6106,0.6107,417.3803);
   graph->SetPoint(6107,0.6108,417.1884);
   graph->SetPoint(6108,0.6109,416.9973);
   graph->SetPoint(6109,0.611,416.8068);
   graph->SetPoint(6110,0.6111,416.6171);
   graph->SetPoint(6111,0.6112,416.428);
   graph->SetPoint(6112,0.6113,416.2397);
   graph->SetPoint(6113,0.6114,416.052);
   graph->SetPoint(6114,0.6115,415.8651);
   graph->SetPoint(6115,0.6116,415.6789);
   graph->SetPoint(6116,0.6117,415.4933);
   graph->SetPoint(6117,0.6118,415.3085);
   graph->SetPoint(6118,0.6119,415.1244);
   graph->SetPoint(6119,0.612,414.9409);
   graph->SetPoint(6120,0.6121,414.7582);
   graph->SetPoint(6121,0.6122,414.5762);
   graph->SetPoint(6122,0.6123,414.3949);
   graph->SetPoint(6123,0.6124,414.2143);
   graph->SetPoint(6124,0.6125,414.0344);
   graph->SetPoint(6125,0.6126,413.8552);
   graph->SetPoint(6126,0.6127,413.6767);
   graph->SetPoint(6127,0.6128,413.4989);
   graph->SetPoint(6128,0.6129,413.3218);
   graph->SetPoint(6129,0.613,413.1454);
   graph->SetPoint(6130,0.6131,412.9697);
   graph->SetPoint(6131,0.6132,412.7947);
   graph->SetPoint(6132,0.6133,412.6204);
   graph->SetPoint(6133,0.6134,412.4468);
   graph->SetPoint(6134,0.6135,412.2739);
   graph->SetPoint(6135,0.6136,412.1017);
   graph->SetPoint(6136,0.6137,411.9302);
   graph->SetPoint(6137,0.6138,411.7594);
   graph->SetPoint(6138,0.6139,411.5893);
   graph->SetPoint(6139,0.614,411.4199);
   graph->SetPoint(6140,0.6141,411.2513);
   graph->SetPoint(6141,0.6142,411.0833);
   graph->SetPoint(6142,0.6143,410.916);
   graph->SetPoint(6143,0.6144,410.7494);
   graph->SetPoint(6144,0.6145,410.5835);
   graph->SetPoint(6145,0.6146,410.4183);
   graph->SetPoint(6146,0.6147,410.2538);
   graph->SetPoint(6147,0.6148,410.09);
   graph->SetPoint(6148,0.6149,409.9269);
   graph->SetPoint(6149,0.615,409.7645);
   graph->SetPoint(6150,0.6151,409.6028);
   graph->SetPoint(6151,0.6152,409.4418);
   graph->SetPoint(6152,0.6153,409.2815);
   graph->SetPoint(6153,0.6154,409.1219);
   graph->SetPoint(6154,0.6155,408.963);
   graph->SetPoint(6155,0.6156,408.8048);
   graph->SetPoint(6156,0.6157,408.6473);
   graph->SetPoint(6157,0.6158,408.4905);
   graph->SetPoint(6158,0.6159,408.3344);
   graph->SetPoint(6159,0.616,408.179);
   graph->SetPoint(6160,0.6161,408.0243);
   graph->SetPoint(6161,0.6162,407.8703);
   graph->SetPoint(6162,0.6163,407.7169);
   graph->SetPoint(6163,0.6164,407.5643);
   graph->SetPoint(6164,0.6165,407.4124);
   graph->SetPoint(6165,0.6166,407.2612);
   graph->SetPoint(6166,0.6167,407.1106);
   graph->SetPoint(6167,0.6168,406.9608);
   graph->SetPoint(6168,0.6169,406.8116);
   graph->SetPoint(6169,0.617,406.6632);
   graph->SetPoint(6170,0.6171,406.5154);
   graph->SetPoint(6171,0.6172,406.3684);
   graph->SetPoint(6172,0.6173,406.222);
   graph->SetPoint(6173,0.6174,406.0764);
   graph->SetPoint(6174,0.6175,405.9314);
   graph->SetPoint(6175,0.6176,405.7871);
   graph->SetPoint(6176,0.6177,405.6436);
   graph->SetPoint(6177,0.6178,405.5007);
   graph->SetPoint(6178,0.6179,405.3585);
   graph->SetPoint(6179,0.618,405.217);
   graph->SetPoint(6180,0.6181,405.0762);
   graph->SetPoint(6181,0.6182,404.9361);
   graph->SetPoint(6182,0.6183,404.7967);
   graph->SetPoint(6183,0.6184,404.658);
   graph->SetPoint(6184,0.6185,404.5199);
   graph->SetPoint(6185,0.6186,404.3826);
   graph->SetPoint(6186,0.6187,404.246);
   graph->SetPoint(6187,0.6188,404.11);
   graph->SetPoint(6188,0.6189,403.9748);
   graph->SetPoint(6189,0.619,403.8402);
   graph->SetPoint(6190,0.6191,403.7064);
   graph->SetPoint(6191,0.6192,403.5732);
   graph->SetPoint(6192,0.6193,403.4407);
   graph->SetPoint(6193,0.6194,403.3089);
   graph->SetPoint(6194,0.6195,403.1778);
   graph->SetPoint(6195,0.6196,403.0474);
   graph->SetPoint(6196,0.6197,402.9177);
   graph->SetPoint(6197,0.6198,402.7887);
   graph->SetPoint(6198,0.6199,402.6604);
   graph->SetPoint(6199,0.62,402.5327);
   graph->SetPoint(6200,0.6201,402.4058);
   graph->SetPoint(6201,0.6202,402.2796);
   graph->SetPoint(6202,0.6203,402.154);
   graph->SetPoint(6203,0.6204,402.0291);
   graph->SetPoint(6204,0.6205,401.905);
   graph->SetPoint(6205,0.6206,401.7815);
   graph->SetPoint(6206,0.6207,401.6587);
   graph->SetPoint(6207,0.6208,401.5366);
   graph->SetPoint(6208,0.6209,401.4152);
   graph->SetPoint(6209,0.621,401.2944);
   graph->SetPoint(6210,0.6211,401.1744);
   graph->SetPoint(6211,0.6212,401.0551);
   graph->SetPoint(6212,0.6213,400.9364);
   graph->SetPoint(6213,0.6214,400.8185);
   graph->SetPoint(6214,0.6215,400.7012);
   graph->SetPoint(6215,0.6216,400.5846);
   graph->SetPoint(6216,0.6217,400.4687);
   graph->SetPoint(6217,0.6218,400.3535);
   graph->SetPoint(6218,0.6219,400.239);
   graph->SetPoint(6219,0.622,400.1252);
   graph->SetPoint(6220,0.6221,400.012);
   graph->SetPoint(6221,0.6222,399.8996);
   graph->SetPoint(6222,0.6223,399.7878);
   graph->SetPoint(6223,0.6224,399.6767);
   graph->SetPoint(6224,0.6225,399.5663);
   graph->SetPoint(6225,0.6226,399.4566);
   graph->SetPoint(6226,0.6227,399.3476);
   graph->SetPoint(6227,0.6228,399.2393);
   graph->SetPoint(6228,0.6229,399.1317);
   graph->SetPoint(6229,0.623,399.0247);
   graph->SetPoint(6230,0.6231,398.9185);
   graph->SetPoint(6231,0.6232,398.8129);
   graph->SetPoint(6232,0.6233,398.708);
   graph->SetPoint(6233,0.6234,398.6038);
   graph->SetPoint(6234,0.6235,398.5003);
   graph->SetPoint(6235,0.6236,398.3975);
   graph->SetPoint(6236,0.6237,398.2954);
   graph->SetPoint(6237,0.6238,398.1939);
   graph->SetPoint(6238,0.6239,398.0931);
   graph->SetPoint(6239,0.624,397.9931);
   graph->SetPoint(6240,0.6241,397.8937);
   graph->SetPoint(6241,0.6242,397.795);
   graph->SetPoint(6242,0.6243,397.6969);
   graph->SetPoint(6243,0.6244,397.5996);
   graph->SetPoint(6244,0.6245,397.5029);
   graph->SetPoint(6245,0.6246,397.407);
   graph->SetPoint(6246,0.6247,397.3117);
   graph->SetPoint(6247,0.6248,397.2171);
   graph->SetPoint(6248,0.6249,397.1232);
   graph->SetPoint(6249,0.625,397.03);
   graph->SetPoint(6250,0.6251,396.9374);
   graph->SetPoint(6251,0.6252,396.8456);
   graph->SetPoint(6252,0.6253,396.7544);
   graph->SetPoint(6253,0.6254,396.6639);
   graph->SetPoint(6254,0.6255,396.5741);
   graph->SetPoint(6255,0.6256,396.485);
   graph->SetPoint(6256,0.6257,396.3965);
   graph->SetPoint(6257,0.6258,396.3088);
   graph->SetPoint(6258,0.6259,396.2217);
   graph->SetPoint(6259,0.626,396.1353);
   graph->SetPoint(6260,0.6261,396.0496);
   graph->SetPoint(6261,0.6262,395.9646);
   graph->SetPoint(6262,0.6263,395.8803);
   graph->SetPoint(6263,0.6264,395.7966);
   graph->SetPoint(6264,0.6265,395.7136);
   graph->SetPoint(6265,0.6266,395.6313);
   graph->SetPoint(6266,0.6267,395.5497);
   graph->SetPoint(6267,0.6268,395.4688);
   graph->SetPoint(6268,0.6269,395.3886);
   graph->SetPoint(6269,0.627,395.309);
   graph->SetPoint(6270,0.6271,395.2301);
   graph->SetPoint(6271,0.6272,395.1519);
   graph->SetPoint(6272,0.6273,395.0744);
   graph->SetPoint(6273,0.6274,394.9975);
   graph->SetPoint(6274,0.6275,394.9214);
   graph->SetPoint(6275,0.6276,394.8459);
   graph->SetPoint(6276,0.6277,394.7711);
   graph->SetPoint(6277,0.6278,394.697);
   graph->SetPoint(6278,0.6279,394.6236);
   graph->SetPoint(6279,0.628,394.5508);
   graph->SetPoint(6280,0.6281,394.4787);
   graph->SetPoint(6281,0.6282,394.4073);
   graph->SetPoint(6282,0.6283,394.3366);
   graph->SetPoint(6283,0.6284,394.2666);
   graph->SetPoint(6284,0.6285,394.1972);
   graph->SetPoint(6285,0.6286,394.1286);
   graph->SetPoint(6286,0.6287,394.0606);
   graph->SetPoint(6287,0.6288,393.9933);
   graph->SetPoint(6288,0.6289,393.9266);
   graph->SetPoint(6289,0.629,393.8607);
   graph->SetPoint(6290,0.6291,393.7954);
   graph->SetPoint(6291,0.6292,393.7308);
   graph->SetPoint(6292,0.6293,393.6669);
   graph->SetPoint(6293,0.6294,393.6036);
   graph->SetPoint(6294,0.6295,393.5411);
   graph->SetPoint(6295,0.6296,393.4792);
   graph->SetPoint(6296,0.6297,393.418);
   graph->SetPoint(6297,0.6298,393.3574);
   graph->SetPoint(6298,0.6299,393.2976);
   graph->SetPoint(6299,0.63,393.2384);
   graph->SetPoint(6300,0.6301,393.1799);
   graph->SetPoint(6301,0.6302,393.1221);
   graph->SetPoint(6302,0.6303,393.0649);
   graph->SetPoint(6303,0.6304,393.0085);
   graph->SetPoint(6304,0.6305,392.9527);
   graph->SetPoint(6305,0.6306,392.8976);
   graph->SetPoint(6306,0.6307,392.8431);
   graph->SetPoint(6307,0.6308,392.7894);
   graph->SetPoint(6308,0.6309,392.7363);
   graph->SetPoint(6309,0.631,392.6839);
   graph->SetPoint(6310,0.6311,392.6321);
   graph->SetPoint(6311,0.6312,392.5811);
   graph->SetPoint(6312,0.6313,392.5307);
   graph->SetPoint(6313,0.6314,392.481);
   graph->SetPoint(6314,0.6315,392.432);
   graph->SetPoint(6315,0.6316,392.3836);
   graph->SetPoint(6316,0.6317,392.3359);
   graph->SetPoint(6317,0.6318,392.2889);
   graph->SetPoint(6318,0.6319,392.2426);
   graph->SetPoint(6319,0.632,392.1969);
   graph->SetPoint(6320,0.6321,392.1519);
   graph->SetPoint(6321,0.6322,392.1076);
   graph->SetPoint(6322,0.6323,392.064);
   graph->SetPoint(6323,0.6324,392.021);
   graph->SetPoint(6324,0.6325,391.9788);
   graph->SetPoint(6325,0.6326,391.9372);
   graph->SetPoint(6326,0.6327,391.8962);
   graph->SetPoint(6327,0.6328,391.856);
   graph->SetPoint(6328,0.6329,391.8164);
   graph->SetPoint(6329,0.633,391.7774);
   graph->SetPoint(6330,0.6331,391.7392);
   graph->SetPoint(6331,0.6332,391.7016);
   graph->SetPoint(6332,0.6333,391.6647);
   graph->SetPoint(6333,0.6334,391.6285);
   graph->SetPoint(6334,0.6335,391.593);
   graph->SetPoint(6335,0.6336,391.5581);
   graph->SetPoint(6336,0.6337,391.5239);
   graph->SetPoint(6337,0.6338,391.4903);
   graph->SetPoint(6338,0.6339,391.4575);
   graph->SetPoint(6339,0.634,391.4253);
   graph->SetPoint(6340,0.6341,391.3938);
   graph->SetPoint(6341,0.6342,391.3629);
   graph->SetPoint(6342,0.6343,391.3327);
   graph->SetPoint(6343,0.6344,391.3032);
   graph->SetPoint(6344,0.6345,391.2744);
   graph->SetPoint(6345,0.6346,391.2462);
   graph->SetPoint(6346,0.6347,391.2187);
   graph->SetPoint(6347,0.6348,391.1919);
   graph->SetPoint(6348,0.6349,391.1658);
   graph->SetPoint(6349,0.635,391.1403);
   graph->SetPoint(6350,0.6351,391.1155);
   graph->SetPoint(6351,0.6352,391.0913);
   graph->SetPoint(6352,0.6353,391.0679);
   graph->SetPoint(6353,0.6354,391.0451);
   graph->SetPoint(6354,0.6355,391.0229);
   graph->SetPoint(6355,0.6356,391.0015);
   graph->SetPoint(6356,0.6357,390.9807);
   graph->SetPoint(6357,0.6358,390.9605);
   graph->SetPoint(6358,0.6359,390.9411);
   graph->SetPoint(6359,0.636,390.9223);
   graph->SetPoint(6360,0.6361,390.9042);
   graph->SetPoint(6361,0.6362,390.8867);
   graph->SetPoint(6362,0.6363,390.87);
   graph->SetPoint(6363,0.6364,390.8539);
   graph->SetPoint(6364,0.6365,390.8384);
   graph->SetPoint(6365,0.6366,390.8236);
   graph->SetPoint(6366,0.6367,390.8095);
   graph->SetPoint(6367,0.6368,390.7961);
   graph->SetPoint(6368,0.6369,390.7833);
   graph->SetPoint(6369,0.637,390.7712);
   graph->SetPoint(6370,0.6371,390.7598);
   graph->SetPoint(6371,0.6372,390.749);
   graph->SetPoint(6372,0.6373,390.7389);
   graph->SetPoint(6373,0.6374,390.7295);
   graph->SetPoint(6374,0.6375,390.7207);
   graph->SetPoint(6375,0.6376,390.7126);
   graph->SetPoint(6376,0.6377,390.7052);
   graph->SetPoint(6377,0.6378,390.6984);
   graph->SetPoint(6378,0.6379,390.6923);
   graph->SetPoint(6379,0.638,390.6869);
   graph->SetPoint(6380,0.6381,390.6821);
   graph->SetPoint(6381,0.6382,390.678);
   graph->SetPoint(6382,0.6383,390.6746);
   graph->SetPoint(6383,0.6384,390.6718);
   graph->SetPoint(6384,0.6385,390.6697);
   graph->SetPoint(6385,0.6386,390.6683);
   graph->SetPoint(6386,0.6387,390.6675);
   graph->SetPoint(6387,0.6388,390.6674);
   graph->SetPoint(6388,0.6389,390.6679);
   graph->SetPoint(6389,0.639,390.6691);
   graph->SetPoint(6390,0.6391,390.671);
   graph->SetPoint(6391,0.6392,390.6736);
   graph->SetPoint(6392,0.6393,390.6768);
   graph->SetPoint(6393,0.6394,390.6807);
   graph->SetPoint(6394,0.6395,390.6852);
   graph->SetPoint(6395,0.6396,390.6904);
   graph->SetPoint(6396,0.6397,390.6963);
   graph->SetPoint(6397,0.6397778,390.7048);
   graph->SetPoint(6398,0.6399,390.71);
   graph->SetPoint(6399,0.64,390.7179);
   graph->SetPoint(6400,0.6401,390.7264);
   graph->SetPoint(6401,0.6402,390.7356);
   graph->SetPoint(6402,0.6403,390.7454);
   graph->SetPoint(6403,0.6404,390.7559);
   graph->SetPoint(6404,0.6405,390.7671);
   graph->SetPoint(6405,0.6406,390.779);
   graph->SetPoint(6406,0.6407,390.7915);
   graph->SetPoint(6407,0.6408,390.8046);
   graph->SetPoint(6408,0.6409,390.8184);
   graph->SetPoint(6409,0.641,390.8329);
   graph->SetPoint(6410,0.6411,390.8481);
   graph->SetPoint(6411,0.6412,390.8639);
   graph->SetPoint(6412,0.6413,390.8804);
   graph->SetPoint(6413,0.6414,390.8975);
   graph->SetPoint(6414,0.6415,390.9153);
   graph->SetPoint(6415,0.6416,390.9337);
   graph->SetPoint(6416,0.6417,390.9528);
   graph->SetPoint(6417,0.6418,390.9726);
   graph->SetPoint(6418,0.6419,390.9931);
   graph->SetPoint(6419,0.642,391.0142);
   graph->SetPoint(6420,0.6421,391.0359);
   graph->SetPoint(6421,0.6422,391.0583);
   graph->SetPoint(6422,0.6423,391.0814);
   graph->SetPoint(6423,0.6424,391.1051);
   graph->SetPoint(6424,0.6425,391.1295);
   graph->SetPoint(6425,0.6426,391.1546);
   graph->SetPoint(6426,0.6427,391.1803);
   graph->SetPoint(6427,0.6428,391.2067);
   graph->SetPoint(6428,0.6429,391.2337);
   graph->SetPoint(6429,0.643,391.2614);
   graph->SetPoint(6430,0.6431,391.2898);
   graph->SetPoint(6431,0.6432,391.3188);
   graph->SetPoint(6432,0.6433,391.3485);
   graph->SetPoint(6433,0.6434,391.3788);
   graph->SetPoint(6434,0.6435,391.4098);
   graph->SetPoint(6435,0.6436,391.4414);
   graph->SetPoint(6436,0.6437,391.4737);
   graph->SetPoint(6437,0.6438,391.5067);
   graph->SetPoint(6438,0.6439,391.5403);
   graph->SetPoint(6439,0.644,391.5746);
   graph->SetPoint(6440,0.6441,391.6095);
   graph->SetPoint(6441,0.6442,391.6451);
   graph->SetPoint(6442,0.6443,391.6814);
   graph->SetPoint(6443,0.6444,391.7183);
   graph->SetPoint(6444,0.6445,391.7558);
   graph->SetPoint(6445,0.6446,391.7941);
   graph->SetPoint(6446,0.6447,391.8329);
   graph->SetPoint(6447,0.6448,391.8725);
   graph->SetPoint(6448,0.6449,391.9127);
   graph->SetPoint(6449,0.645,391.9535);
   graph->SetPoint(6450,0.6451,391.995);
   graph->SetPoint(6451,0.6452,392.0372);
   graph->SetPoint(6452,0.6453,392.08);
   graph->SetPoint(6453,0.6454,392.1235);
   graph->SetPoint(6454,0.6455,392.1676);
   graph->SetPoint(6455,0.6456,392.2124);
   graph->SetPoint(6456,0.6457,392.2578);
   graph->SetPoint(6457,0.6458,392.3039);
   graph->SetPoint(6458,0.6459,392.3506);
   graph->SetPoint(6459,0.646,392.398);
   graph->SetPoint(6460,0.6461,392.4461);
   graph->SetPoint(6461,0.6462,392.4948);
   graph->SetPoint(6462,0.6463,392.5442);
   graph->SetPoint(6463,0.6464,392.5942);
   graph->SetPoint(6464,0.6465,392.6449);
   graph->SetPoint(6465,0.6466,392.6962);
   graph->SetPoint(6466,0.6467,392.7482);
   graph->SetPoint(6467,0.6468,392.8008);
   graph->SetPoint(6468,0.6469,392.8541);
   graph->SetPoint(6469,0.647,392.9081);
   graph->SetPoint(6470,0.6471,392.9626);
   graph->SetPoint(6471,0.6472,393.0179);
   graph->SetPoint(6472,0.6473,393.0738);
   graph->SetPoint(6473,0.6474,393.1304);
   graph->SetPoint(6474,0.6475,393.1876);
   graph->SetPoint(6475,0.6476,393.2454);
   graph->SetPoint(6476,0.6477,393.3039);
   graph->SetPoint(6477,0.6478,393.3631);
   graph->SetPoint(6478,0.6479,393.4229);
   graph->SetPoint(6479,0.648,393.4834);
   graph->SetPoint(6480,0.6481,393.5445);
   graph->SetPoint(6481,0.6482,393.6063);
   graph->SetPoint(6482,0.6483,393.6687);
   graph->SetPoint(6483,0.6484,393.7318);
   graph->SetPoint(6484,0.6485,393.7955);
   graph->SetPoint(6485,0.6486,393.8599);
   graph->SetPoint(6486,0.6487,393.9249);
   graph->SetPoint(6487,0.6488,393.9906);
   graph->SetPoint(6488,0.6489,394.0569);
   graph->SetPoint(6489,0.649,394.1239);
   graph->SetPoint(6490,0.6491,394.1916);
   graph->SetPoint(6491,0.6492,394.2598);
   graph->SetPoint(6492,0.6493,394.3288);
   graph->SetPoint(6493,0.6494,394.3984);
   graph->SetPoint(6494,0.6495,394.4686);
   graph->SetPoint(6495,0.6496,394.5395);
   graph->SetPoint(6496,0.6497,394.611);
   graph->SetPoint(6497,0.6498,394.6832);
   graph->SetPoint(6498,0.6499,394.756);
   graph->SetPoint(6499,0.65,394.8295);
   graph->SetPoint(6500,0.6501,394.9036);
   graph->SetPoint(6501,0.6502,394.9784);
   graph->SetPoint(6502,0.6503,395.0539);
   graph->SetPoint(6503,0.6504,395.1299);
   graph->SetPoint(6504,0.6505,395.2067);
   graph->SetPoint(6505,0.6506,395.284);
   graph->SetPoint(6506,0.6507,395.3621);
   graph->SetPoint(6507,0.6508,395.4407);
   graph->SetPoint(6508,0.6509,395.52);
   graph->SetPoint(6509,0.651,395.6);
   graph->SetPoint(6510,0.6511,395.6806);
   graph->SetPoint(6511,0.6512,395.7619);
   graph->SetPoint(6512,0.6513,395.8438);
   graph->SetPoint(6513,0.6514,395.9264);
   graph->SetPoint(6514,0.6515,396.0096);
   graph->SetPoint(6515,0.6516,396.0934);
   graph->SetPoint(6516,0.6517,396.1779);
   graph->SetPoint(6517,0.6518,396.2631);
   graph->SetPoint(6518,0.6519,396.3488);
   graph->SetPoint(6519,0.652,396.4353);
   graph->SetPoint(6520,0.6521,396.5224);
   graph->SetPoint(6521,0.6522,396.6101);
   graph->SetPoint(6522,0.6523,396.6985);
   graph->SetPoint(6523,0.6524,396.7875);
   graph->SetPoint(6524,0.6525,396.8772);
   graph->SetPoint(6525,0.6526,396.9675);
   graph->SetPoint(6526,0.6527,397.0584);
   graph->SetPoint(6527,0.6528,397.15);
   graph->SetPoint(6528,0.6529,397.2423);
   graph->SetPoint(6529,0.653,397.3352);
   graph->SetPoint(6530,0.6531,397.4287);
   graph->SetPoint(6531,0.6532,397.5229);
   graph->SetPoint(6532,0.6533,397.6177);
   graph->SetPoint(6533,0.6534,397.7132);
   graph->SetPoint(6534,0.6535,397.8093);
   graph->SetPoint(6535,0.6536,397.9061);
   graph->SetPoint(6536,0.6537,398.0035);
   graph->SetPoint(6537,0.6538,398.1015);
   graph->SetPoint(6538,0.6539,398.2002);
   graph->SetPoint(6539,0.654,398.2996);
   graph->SetPoint(6540,0.6541,398.3995);
   graph->SetPoint(6541,0.6542,398.5002);
   graph->SetPoint(6542,0.6543,398.6014);
   graph->SetPoint(6543,0.6544,398.7033);
   graph->SetPoint(6544,0.6545,398.8059);
   graph->SetPoint(6545,0.6546,398.9091);
   graph->SetPoint(6546,0.6547,399.0129);
   graph->SetPoint(6547,0.6548,399.1174);
   graph->SetPoint(6548,0.6549,399.2225);
   graph->SetPoint(6549,0.655,399.3283);
   graph->SetPoint(6550,0.6551,399.4347);
   graph->SetPoint(6551,0.6552,399.5418);
   graph->SetPoint(6552,0.6553,399.6494);
   graph->SetPoint(6553,0.6554,399.7578);
   graph->SetPoint(6554,0.6555,399.8668);
   graph->SetPoint(6555,0.6556,399.9764);
   graph->SetPoint(6556,0.6557,400.0866);
   graph->SetPoint(6557,0.6558,400.1975);
   graph->SetPoint(6558,0.6559,400.3091);
   graph->SetPoint(6559,0.656,400.4212);
   graph->SetPoint(6560,0.6561,400.5341);
   graph->SetPoint(6561,0.6562,400.6475);
   graph->SetPoint(6562,0.6563,400.7616);
   graph->SetPoint(6563,0.6564,400.8764);
   graph->SetPoint(6564,0.6565,400.9918);
   graph->SetPoint(6565,0.6566,401.1078);
   graph->SetPoint(6566,0.6567,401.2244);
   graph->SetPoint(6567,0.6568,401.3417);
   graph->SetPoint(6568,0.6569,401.4597);
   graph->SetPoint(6569,0.657,401.5783);
   graph->SetPoint(6570,0.6571,401.6975);
   graph->SetPoint(6571,0.6572,401.8173);
   graph->SetPoint(6572,0.6573,401.9378);
   graph->SetPoint(6573,0.6574,402.059);
   graph->SetPoint(6574,0.6575,402.1807);
   graph->SetPoint(6575,0.6576,402.3032);
   graph->SetPoint(6576,0.6577,402.4262);
   graph->SetPoint(6577,0.6578,402.5499);
   graph->SetPoint(6578,0.6579,402.6742);
   graph->SetPoint(6579,0.658,402.7992);
   graph->SetPoint(6580,0.6581,402.9248);
   graph->SetPoint(6581,0.6582,403.051);
   graph->SetPoint(6582,0.6583,403.1779);
   graph->SetPoint(6583,0.6584,403.3054);
   graph->SetPoint(6584,0.6585,403.4336);
   graph->SetPoint(6585,0.6586,403.5624);
   graph->SetPoint(6586,0.6587,403.6918);
   graph->SetPoint(6587,0.6588,403.8219);
   graph->SetPoint(6588,0.6589,403.9526);
   graph->SetPoint(6589,0.659,404.0839);
   graph->SetPoint(6590,0.6591,404.2159);
   graph->SetPoint(6591,0.6592,404.3485);
   graph->SetPoint(6592,0.6593,404.4818);
   graph->SetPoint(6593,0.6594,404.6156);
   graph->SetPoint(6594,0.6595,404.7502);
   graph->SetPoint(6595,0.6596,404.8853);
   graph->SetPoint(6596,0.6597,405.0211);
   graph->SetPoint(6597,0.6598,405.1575);
   graph->SetPoint(6598,0.6599,405.2946);
   graph->SetPoint(6599,0.66,405.4323);
   graph->SetPoint(6600,0.6601,405.5706);
   graph->SetPoint(6601,0.6602,405.7096);
   graph->SetPoint(6602,0.6603,405.8492);
   graph->SetPoint(6603,0.6604,405.9894);
   graph->SetPoint(6604,0.6605,406.1303);
   graph->SetPoint(6605,0.6606,406.2718);
   graph->SetPoint(6606,0.6607,406.414);
   graph->SetPoint(6607,0.6608,406.5567);
   graph->SetPoint(6608,0.6609,406.7001);
   graph->SetPoint(6609,0.661,406.8442);
   graph->SetPoint(6610,0.6611,406.9889);
   graph->SetPoint(6611,0.6612,407.1342);
   graph->SetPoint(6612,0.6613,407.2801);
   graph->SetPoint(6613,0.6614,407.4267);
   graph->SetPoint(6614,0.6615,407.5739);
   graph->SetPoint(6615,0.6616,407.7217);
   graph->SetPoint(6616,0.6617,407.8702);
   graph->SetPoint(6617,0.6618,408.0193);
   graph->SetPoint(6618,0.6619,408.1691);
   graph->SetPoint(6619,0.662,408.3194);
   graph->SetPoint(6620,0.6621,408.4705);
   graph->SetPoint(6621,0.6622,408.6221);
   graph->SetPoint(6622,0.6623,408.7744);
   graph->SetPoint(6623,0.6624,408.9273);
   graph->SetPoint(6624,0.6625,409.0808);
   graph->SetPoint(6625,0.6626,409.235);
   graph->SetPoint(6626,0.6627,409.3898);
   graph->SetPoint(6627,0.6628,409.5452);
   graph->SetPoint(6628,0.6629,409.7012);
   graph->SetPoint(6629,0.663,409.8579);
   graph->SetPoint(6630,0.6631,410.0153);
   graph->SetPoint(6631,0.6632,410.1732);
   graph->SetPoint(6632,0.6633,410.3318);
   graph->SetPoint(6633,0.6634,410.491);
   graph->SetPoint(6634,0.6635,410.6508);
   graph->SetPoint(6635,0.6636,410.8113);
   graph->SetPoint(6636,0.6637,410.9724);
   graph->SetPoint(6637,0.6638,411.1341);
   graph->SetPoint(6638,0.6639,411.2965);
   graph->SetPoint(6639,0.664,411.4595);
   graph->SetPoint(6640,0.6641,411.6231);
   graph->SetPoint(6641,0.6642,411.7874);
   graph->SetPoint(6642,0.6643,411.9523);
   graph->SetPoint(6643,0.6644,412.1178);
   graph->SetPoint(6644,0.6645,412.2839);
   graph->SetPoint(6645,0.6646,412.4507);
   graph->SetPoint(6646,0.6647,412.6181);
   graph->SetPoint(6647,0.6648,412.7861);
   graph->SetPoint(6648,0.6649,412.9547);
   graph->SetPoint(6649,0.665,413.124);
   graph->SetPoint(6650,0.6651,413.2939);
   graph->SetPoint(6651,0.6652,413.4645);
   graph->SetPoint(6652,0.6653,413.6356);
   graph->SetPoint(6653,0.6654,413.8074);
   graph->SetPoint(6654,0.6655,413.9799);
   graph->SetPoint(6655,0.6656,414.1529);
   graph->SetPoint(6656,0.6657,414.3266);
   graph->SetPoint(6657,0.6658,414.5009);
   graph->SetPoint(6658,0.6659,414.6758);
   graph->SetPoint(6659,0.666,414.8514);
   graph->SetPoint(6660,0.6661,415.0275);
   graph->SetPoint(6661,0.6662,415.2044);
   graph->SetPoint(6662,0.6663,415.3818);
   graph->SetPoint(6663,0.6664,415.5599);
   graph->SetPoint(6664,0.6665,415.7385);
   graph->SetPoint(6665,0.6666,415.9179);
   graph->SetPoint(6666,0.6667,416.0978);
   graph->SetPoint(6667,0.6668,416.2784);
   graph->SetPoint(6668,0.6669,416.4596);
   graph->SetPoint(6669,0.667,416.6414);
   graph->SetPoint(6670,0.6671,416.8238);
   graph->SetPoint(6671,0.6672,417.0069);
   graph->SetPoint(6672,0.6673,417.1906);
   graph->SetPoint(6673,0.6674,417.3749);
   graph->SetPoint(6674,0.6675,417.5598);
   graph->SetPoint(6675,0.6676,417.7454);
   graph->SetPoint(6676,0.6677,417.9316);
   graph->SetPoint(6677,0.6678,418.1184);
   graph->SetPoint(6678,0.6679,418.3058);
   graph->SetPoint(6679,0.668,418.4939);
   graph->SetPoint(6680,0.6681,418.6826);
   graph->SetPoint(6681,0.6682,418.8719);
   graph->SetPoint(6682,0.6683,419.0618);
   graph->SetPoint(6683,0.6684,419.2524);
   graph->SetPoint(6684,0.6685,419.4436);
   graph->SetPoint(6685,0.6686,419.6354);
   graph->SetPoint(6686,0.6687,419.8278);
   graph->SetPoint(6687,0.6688,420.0209);
   graph->SetPoint(6688,0.6689,420.2145);
   graph->SetPoint(6689,0.669,420.4088);
   graph->SetPoint(6690,0.6691,420.6038);
   graph->SetPoint(6691,0.6692,420.7993);
   graph->SetPoint(6692,0.6693,420.9955);
   graph->SetPoint(6693,0.6694,421.1922);
   graph->SetPoint(6694,0.6695,421.3897);
   graph->SetPoint(6695,0.6696,421.5877);
   graph->SetPoint(6696,0.6697,421.7863);
   graph->SetPoint(6697,0.6698,421.9856);
   graph->SetPoint(6698,0.6699,422.1855);
   graph->SetPoint(6699,0.67,422.386);
   graph->SetPoint(6700,0.6701,422.5872);
   graph->SetPoint(6701,0.6702,422.7889);
   graph->SetPoint(6702,0.6703,422.9913);
   graph->SetPoint(6703,0.6704,423.1943);
   graph->SetPoint(6704,0.6705,423.3979);
   graph->SetPoint(6705,0.6706,423.6022);
   graph->SetPoint(6706,0.6707,423.807);
   graph->SetPoint(6707,0.6708,424.0125);
   graph->SetPoint(6708,0.6709,424.2186);
   graph->SetPoint(6709,0.671,424.4253);
   graph->SetPoint(6710,0.6711,424.6327);
   graph->SetPoint(6711,0.6712,424.8406);
   graph->SetPoint(6712,0.6713,425.0492);
   graph->SetPoint(6713,0.6714,425.2584);
   graph->SetPoint(6714,0.6715,425.4682);
   graph->SetPoint(6715,0.6716,425.6787);
   graph->SetPoint(6716,0.6717,425.8897);
   graph->SetPoint(6717,0.6718,426.1014);
   graph->SetPoint(6718,0.6719,426.3137);
   graph->SetPoint(6719,0.672,426.5266);
   graph->SetPoint(6720,0.6721,426.7401);
   graph->SetPoint(6721,0.6722,426.9543);
   graph->SetPoint(6722,0.6723,427.169);
   graph->SetPoint(6723,0.6724,427.3844);
   graph->SetPoint(6724,0.6725,427.6004);
   graph->SetPoint(6725,0.6726,427.817);
   graph->SetPoint(6726,0.6727,428.0343);
   graph->SetPoint(6727,0.6728,428.2521);
   graph->SetPoint(6728,0.6729,428.4706);
   graph->SetPoint(6729,0.673,428.6897);
   graph->SetPoint(6730,0.6731,428.9094);
   graph->SetPoint(6731,0.6732,429.1297);
   graph->SetPoint(6732,0.6733,429.3507);
   graph->SetPoint(6733,0.6734,429.5722);
   graph->SetPoint(6734,0.6735,429.7944);
   graph->SetPoint(6735,0.6736,430.0172);
   graph->SetPoint(6736,0.6737,430.2406);
   graph->SetPoint(6737,0.6738,430.4646);
   graph->SetPoint(6738,0.6739,430.6893);
   graph->SetPoint(6739,0.674,430.9145);
   graph->SetPoint(6740,0.6741,431.1404);
   graph->SetPoint(6741,0.6742,431.3669);
   graph->SetPoint(6742,0.6743,431.594);
   graph->SetPoint(6743,0.6744,431.8217);
   graph->SetPoint(6744,0.6745,432.05);
   graph->SetPoint(6745,0.6746,432.279);
   graph->SetPoint(6746,0.6747,432.5085);
   graph->SetPoint(6747,0.6748,432.7387);
   graph->SetPoint(6748,0.6749,432.9695);
   graph->SetPoint(6749,0.675,433.2009);
   graph->SetPoint(6750,0.6751,433.4329);
   graph->SetPoint(6751,0.6752,433.6655);
   graph->SetPoint(6752,0.6753,433.8988);
   graph->SetPoint(6753,0.6754,434.1326);
   graph->SetPoint(6754,0.6755,434.3671);
   graph->SetPoint(6755,0.6756,434.6022);
   graph->SetPoint(6756,0.6757,434.8379);
   graph->SetPoint(6757,0.6758,435.0742);
   graph->SetPoint(6758,0.6759,435.3111);
   graph->SetPoint(6759,0.676,435.5487);
   graph->SetPoint(6760,0.6761,435.7868);
   graph->SetPoint(6761,0.6762,436.0256);
   graph->SetPoint(6762,0.6763,436.265);
   graph->SetPoint(6763,0.6764,436.505);
   graph->SetPoint(6764,0.6765,436.7456);
   graph->SetPoint(6765,0.6766,436.9868);
   graph->SetPoint(6766,0.6767,437.2286);
   graph->SetPoint(6767,0.6768,437.471);
   graph->SetPoint(6768,0.6769,437.7141);
   graph->SetPoint(6769,0.677,437.9578);
   graph->SetPoint(6770,0.6771,438.202);
   graph->SetPoint(6771,0.6772,438.4469);
   graph->SetPoint(6772,0.6773,438.6924);
   graph->SetPoint(6773,0.6774,438.9385);
   graph->SetPoint(6774,0.6775,439.1852);
   graph->SetPoint(6775,0.6776,439.4326);
   graph->SetPoint(6776,0.6777,439.6805);
   graph->SetPoint(6777,0.6778,439.929);
   graph->SetPoint(6778,0.6779,440.1782);
   graph->SetPoint(6779,0.678,440.428);
   graph->SetPoint(6780,0.6781,440.6784);
   graph->SetPoint(6781,0.6782,440.9293);
   graph->SetPoint(6782,0.6783,441.1809);
   graph->SetPoint(6783,0.6784,441.4332);
   graph->SetPoint(6784,0.6785,441.686);
   graph->SetPoint(6785,0.6786,441.9394);
   graph->SetPoint(6786,0.6787,442.1934);
   graph->SetPoint(6787,0.6788,442.4481);
   graph->SetPoint(6788,0.6789,442.7033);
   graph->SetPoint(6789,0.679,442.9592);
   graph->SetPoint(6790,0.6791,443.2157);
   graph->SetPoint(6791,0.6792,443.4728);
   graph->SetPoint(6792,0.6793,443.7305);
   graph->SetPoint(6793,0.6794,443.9887);
   graph->SetPoint(6794,0.6795,444.2477);
   graph->SetPoint(6795,0.6796,444.5072);
   graph->SetPoint(6796,0.6797,444.7673);
   graph->SetPoint(6797,0.6798,445.028);
   graph->SetPoint(6798,0.6799,445.2894);
   graph->SetPoint(6799,0.68,445.5513);
   graph->SetPoint(6800,0.6801,445.8139);
   graph->SetPoint(6801,0.6802,446.077);
   graph->SetPoint(6802,0.6803,446.3408);
   graph->SetPoint(6803,0.6804,446.6052);
   graph->SetPoint(6804,0.6805,446.8701);
   graph->SetPoint(6805,0.6806,447.1357);
   graph->SetPoint(6806,0.6807,447.4019);
   graph->SetPoint(6807,0.6808,447.6687);
   graph->SetPoint(6808,0.6809,447.9361);
   graph->SetPoint(6809,0.681,448.2041);
   graph->SetPoint(6810,0.6811,448.4728);
   graph->SetPoint(6811,0.6812,448.742);
   graph->SetPoint(6812,0.6813,449.0118);
   graph->SetPoint(6813,0.6814,449.2822);
   graph->SetPoint(6814,0.6815,449.5533);
   graph->SetPoint(6815,0.6816,449.8249);
   graph->SetPoint(6816,0.6817,450.0972);
   graph->SetPoint(6817,0.6818,450.37);
   graph->SetPoint(6818,0.6819,450.6435);
   graph->SetPoint(6819,0.682,450.9176);
   graph->SetPoint(6820,0.6821,451.1922);
   graph->SetPoint(6821,0.6822,451.4675);
   graph->SetPoint(6822,0.6823,451.7434);
   graph->SetPoint(6823,0.6824,452.0199);
   graph->SetPoint(6824,0.6825,452.2969);
   graph->SetPoint(6825,0.6826,452.5746);
   graph->SetPoint(6826,0.6827,452.8529);
   graph->SetPoint(6827,0.6828,453.1318);
   graph->SetPoint(6828,0.6829,453.4113);
   graph->SetPoint(6829,0.683,453.6914);
   graph->SetPoint(6830,0.6831,453.9721);
   graph->SetPoint(6831,0.6832,454.2534);
   graph->SetPoint(6832,0.6833,454.5354);
   graph->SetPoint(6833,0.6834,454.8179);
   graph->SetPoint(6834,0.6835,455.101);
   graph->SetPoint(6835,0.6836,455.3847);
   graph->SetPoint(6836,0.6837,455.669);
   graph->SetPoint(6837,0.6838,455.954);
   graph->SetPoint(6838,0.6839,456.2395);
   graph->SetPoint(6839,0.684,456.5256);
   graph->SetPoint(6840,0.6841,456.8124);
   graph->SetPoint(6841,0.6842,457.0997);
   graph->SetPoint(6842,0.6843,457.3876);
   graph->SetPoint(6843,0.6844,457.6762);
   graph->SetPoint(6844,0.6845,457.9653);
   graph->SetPoint(6845,0.6846,458.255);
   graph->SetPoint(6846,0.6847,458.5454);
   graph->SetPoint(6847,0.6848,458.8363);
   graph->SetPoint(6848,0.6849,459.1279);
   graph->SetPoint(6849,0.685,459.42);
   graph->SetPoint(6850,0.6851,459.7127);
   graph->SetPoint(6851,0.6852,460.0061);
   graph->SetPoint(6852,0.6853,460.3);
   graph->SetPoint(6853,0.6854,460.5946);
   graph->SetPoint(6854,0.6855,460.8897);
   graph->SetPoint(6855,0.6856,461.1855);
   graph->SetPoint(6856,0.6857,461.4818);
   graph->SetPoint(6857,0.6858,461.7787);
   graph->SetPoint(6858,0.6859,462.0763);
   graph->SetPoint(6859,0.686,462.3744);
   graph->SetPoint(6860,0.6861,462.6732);
   graph->SetPoint(6861,0.6862,462.9725);
   graph->SetPoint(6862,0.6863,463.2724);
   graph->SetPoint(6863,0.6864,463.573);
   graph->SetPoint(6864,0.6865,463.8741);
   graph->SetPoint(6865,0.6866,464.1758);
   graph->SetPoint(6866,0.6867,464.4782);
   graph->SetPoint(6867,0.6868,464.7811);
   graph->SetPoint(6868,0.6869,465.0846);
   graph->SetPoint(6869,0.687,465.3887);
   graph->SetPoint(6870,0.6871,465.6935);
   graph->SetPoint(6871,0.6872,465.9988);
   graph->SetPoint(6872,0.6873,466.3047);
   graph->SetPoint(6873,0.6874,466.6112);
   graph->SetPoint(6874,0.6875,466.9183);
   graph->SetPoint(6875,0.6876,467.226);
   graph->SetPoint(6876,0.6877,467.5343);
   graph->SetPoint(6877,0.6878,467.8432);
   graph->SetPoint(6878,0.6879,468.1527);
   graph->SetPoint(6879,0.688,468.4628);
   graph->SetPoint(6880,0.6881,468.7735);
   graph->SetPoint(6881,0.6882,469.0848);
   graph->SetPoint(6882,0.6883,469.3967);
   graph->SetPoint(6883,0.6884,469.7092);
   graph->SetPoint(6884,0.6885,470.0222);
   graph->SetPoint(6885,0.6886,470.3359);
   graph->SetPoint(6886,0.6887,470.6502);
   graph->SetPoint(6887,0.6888,470.965);
   graph->SetPoint(6888,0.6889,471.2805);
   graph->SetPoint(6889,0.689,471.5965);
   graph->SetPoint(6890,0.6891,471.9132);
   graph->SetPoint(6891,0.6892,472.2304);
   graph->SetPoint(6892,0.6893,472.5483);
   graph->SetPoint(6893,0.6894,472.8667);
   graph->SetPoint(6894,0.6895,473.1857);
   graph->SetPoint(6895,0.6896,473.5053);
   graph->SetPoint(6896,0.6897,473.8256);
   graph->SetPoint(6897,0.6898,474.1464);
   graph->SetPoint(6898,0.6899,474.4678);
   graph->SetPoint(6899,0.69,474.7898);
   graph->SetPoint(6900,0.6901,475.1124);
   graph->SetPoint(6901,0.6902,475.4355);
   graph->SetPoint(6902,0.6903,475.7593);
   graph->SetPoint(6903,0.6904,476.0837);
   graph->SetPoint(6904,0.6905,476.4086);
   graph->SetPoint(6905,0.6906,476.7342);
   graph->SetPoint(6906,0.6907,477.0603);
   graph->SetPoint(6907,0.6908,477.3871);
   graph->SetPoint(6908,0.6909,477.7144);
   graph->SetPoint(6909,0.691,478.0423);
   graph->SetPoint(6910,0.6911,478.3709);
   graph->SetPoint(6911,0.6912,478.7);
   graph->SetPoint(6912,0.6913,479.0297);
   graph->SetPoint(6913,0.6914,479.36);
   graph->SetPoint(6914,0.6915,479.6908);
   graph->SetPoint(6915,0.6916,480.0223);
   graph->SetPoint(6916,0.6917,480.3544);
   graph->SetPoint(6917,0.6918,480.687);
   graph->SetPoint(6918,0.6919,481.0203);
   graph->SetPoint(6919,0.692,481.3541);
   graph->SetPoint(6920,0.6921,481.6886);
   graph->SetPoint(6921,0.6922,482.0236);
   graph->SetPoint(6922,0.6923,482.3592);
   graph->SetPoint(6923,0.6924,482.6954);
   graph->SetPoint(6924,0.6925,483.0322);
   graph->SetPoint(6925,0.6926,483.3696);
   graph->SetPoint(6926,0.6927,483.7075);
   graph->SetPoint(6927,0.6928,484.0461);
   graph->SetPoint(6928,0.6929,484.3853);
   graph->SetPoint(6929,0.693,484.725);
   graph->SetPoint(6930,0.6931,485.0653);
   graph->SetPoint(6931,0.6932,485.4063);
   graph->SetPoint(6932,0.6933,485.7478);
   graph->SetPoint(6933,0.6934,486.0899);
   graph->SetPoint(6934,0.6935,486.4326);
   graph->SetPoint(6935,0.6936,486.7758);
   graph->SetPoint(6936,0.6937,487.1197);
   graph->SetPoint(6937,0.6938,487.4642);
   graph->SetPoint(6938,0.6939,487.8092);
   graph->SetPoint(6939,0.694,488.1548);
   graph->SetPoint(6940,0.6941,488.501);
   graph->SetPoint(6941,0.6942,488.8479);
   graph->SetPoint(6942,0.6943,489.1953);
   graph->SetPoint(6943,0.6944,489.5432);
   graph->SetPoint(6944,0.6945,489.8918);
   graph->SetPoint(6945,0.6946,490.241);
   graph->SetPoint(6946,0.6947,490.5907);
   graph->SetPoint(6947,0.6948,490.941);
   graph->SetPoint(6948,0.6949,491.292);
   graph->SetPoint(6949,0.695,491.6435);
   graph->SetPoint(6950,0.6951,491.9956);
   graph->SetPoint(6951,0.6952,492.3482);
   graph->SetPoint(6952,0.6953,492.7015);
   graph->SetPoint(6953,0.6954,493.0554);
   graph->SetPoint(6954,0.6955,493.4098);
   graph->SetPoint(6955,0.6956,493.7648);
   graph->SetPoint(6956,0.6957,494.1204);
   graph->SetPoint(6957,0.6958,494.4766);
   graph->SetPoint(6958,0.6959,494.8334);
   graph->SetPoint(6959,0.696,495.1908);
   graph->SetPoint(6960,0.6961,495.5487);
   graph->SetPoint(6961,0.6962,495.9073);
   graph->SetPoint(6962,0.6963,496.2664);
   graph->SetPoint(6963,0.6964,496.6261);
   graph->SetPoint(6964,0.6965,496.9864);
   graph->SetPoint(6965,0.6966,497.3473);
   graph->SetPoint(6966,0.6967,497.7087);
   graph->SetPoint(6967,0.6968,498.0708);
   graph->SetPoint(6968,0.6969,498.4334);
   graph->SetPoint(6969,0.697,498.7966);
   graph->SetPoint(6970,0.6971,499.1604);
   graph->SetPoint(6971,0.6972,499.5248);
   graph->SetPoint(6972,0.6973,499.8898);
   graph->SetPoint(6973,0.6974,500.2553);
   graph->SetPoint(6974,0.6975,500.6215);
   graph->SetPoint(6975,0.6976,500.9882);
   graph->SetPoint(6976,0.6977,501.3555);
   graph->SetPoint(6977,0.6978,501.7234);
   graph->SetPoint(6978,0.6979,502.0918);
   graph->SetPoint(6979,0.698,502.4609);
   graph->SetPoint(6980,0.6981,502.8305);
   graph->SetPoint(6981,0.6982,503.2007);
   graph->SetPoint(6982,0.6983,503.5715);
   graph->SetPoint(6983,0.6984,503.9429);
   graph->SetPoint(6984,0.6985,504.3149);
   graph->SetPoint(6985,0.6986,504.6874);
   graph->SetPoint(6986,0.6987,505.0605);
   graph->SetPoint(6987,0.6988,505.4342);
   graph->SetPoint(6988,0.6989,505.8085);
   graph->SetPoint(6989,0.699,506.1834);
   graph->SetPoint(6990,0.6991,506.5588);
   graph->SetPoint(6991,0.6992,506.9349);
   graph->SetPoint(6992,0.6993,507.3115);
   graph->SetPoint(6993,0.6994,507.6887);
   graph->SetPoint(6994,0.6995,508.0664);
   graph->SetPoint(6995,0.6996,508.4448);
   graph->SetPoint(6996,0.6997,508.8237);
   graph->SetPoint(6997,0.6998,509.2033);
   graph->SetPoint(6998,0.6999,509.5833);
   graph->SetPoint(6999,0.7,509.964);
   graph->SetPoint(7000,0.7001,510.3453);
   graph->SetPoint(7001,0.7002,510.7271);
   graph->SetPoint(7002,0.7003,511.1095);
   graph->SetPoint(7003,0.7004,511.4925);
   graph->SetPoint(7004,0.7005,511.8761);
   graph->SetPoint(7005,0.7006,512.2603);
   graph->SetPoint(7006,0.7007,512.645);
   graph->SetPoint(7007,0.7008,513.0303);
   graph->SetPoint(7008,0.7009,513.4162);
   graph->SetPoint(7009,0.701,513.8027);
   graph->SetPoint(7010,0.7011,514.1897);
   graph->SetPoint(7011,0.7012,514.5773);
   graph->SetPoint(7012,0.7013,514.9655);
   graph->SetPoint(7013,0.7014,515.3543);
   graph->SetPoint(7014,0.7015,515.7437);
   graph->SetPoint(7015,0.7016,516.1336);
   graph->SetPoint(7016,0.7017,516.5241);
   graph->SetPoint(7017,0.7018,516.9152);
   graph->SetPoint(7018,0.7019,517.3069);
   graph->SetPoint(7019,0.702,517.6992);
   graph->SetPoint(7020,0.7021,518.092);
   graph->SetPoint(7021,0.7022,518.4854);
   graph->SetPoint(7022,0.7023,518.8794);
   graph->SetPoint(7023,0.7024,519.2739);
   graph->SetPoint(7024,0.7025,519.6691);
   graph->SetPoint(7025,0.7026,520.0648);
   graph->SetPoint(7026,0.7027,520.4611);
   graph->SetPoint(7027,0.7028,520.8579);
   graph->SetPoint(7028,0.7029,521.2554);
   graph->SetPoint(7029,0.703,521.6534);
   graph->SetPoint(7030,0.7031,522.052);
   graph->SetPoint(7031,0.7032,522.4511);
   graph->SetPoint(7032,0.7033,522.8509);
   graph->SetPoint(7033,0.7034,523.2512);
   graph->SetPoint(7034,0.7035,523.6521);
   graph->SetPoint(7035,0.7036,524.0536);
   graph->SetPoint(7036,0.7037,524.4556);
   graph->SetPoint(7037,0.7038,524.8582);
   graph->SetPoint(7038,0.7039,525.2614);
   graph->SetPoint(7039,0.704,525.6652);
   graph->SetPoint(7040,0.7041,526.0695);
   graph->SetPoint(7041,0.7042,526.4744);
   graph->SetPoint(7042,0.7043,526.8799);
   graph->SetPoint(7043,0.7044,527.286);
   graph->SetPoint(7044,0.7045,527.6926);
   graph->SetPoint(7045,0.7046,528.0999);
   graph->SetPoint(7046,0.7047,528.5076);
   graph->SetPoint(7047,0.7048,528.916);
   graph->SetPoint(7048,0.7049,529.3249);
   graph->SetPoint(7049,0.705,529.7344);
   graph->SetPoint(7050,0.7051,530.1445);
   graph->SetPoint(7051,0.7052,530.5552);
   graph->SetPoint(7052,0.7053,530.9664);
   graph->SetPoint(7053,0.7054,531.3782);
   graph->SetPoint(7054,0.7055,531.7906);
   graph->SetPoint(7055,0.7056,532.2035);
   graph->SetPoint(7056,0.7057,532.617);
   graph->SetPoint(7057,0.7058,533.0311);
   graph->SetPoint(7058,0.7059,533.4458);
   graph->SetPoint(7059,0.706,533.861);
   graph->SetPoint(7060,0.7061,534.2768);
   graph->SetPoint(7061,0.7062,534.6932);
   graph->SetPoint(7062,0.7063,535.1101);
   graph->SetPoint(7063,0.7064,535.5277);
   graph->SetPoint(7064,0.7065,535.9458);
   graph->SetPoint(7065,0.7066,536.3644);
   graph->SetPoint(7066,0.7067,536.7837);
   graph->SetPoint(7067,0.7068,537.2035);
   graph->SetPoint(7068,0.7069,537.6238);
   graph->SetPoint(7069,0.707,538.0448);
   graph->SetPoint(7070,0.7071,538.4663);
   graph->SetPoint(7071,0.7072,538.8884);
   graph->SetPoint(7072,0.7073,539.311);
   graph->SetPoint(7073,0.7074,539.7343);
   graph->SetPoint(7074,0.7075,540.1581);
   graph->SetPoint(7075,0.7076,540.5824);
   graph->SetPoint(7076,0.7077,541.0074);
   graph->SetPoint(7077,0.7078,541.4329);
   graph->SetPoint(7078,0.7079,541.8589);
   graph->SetPoint(7079,0.708,542.2856);
   graph->SetPoint(7080,0.7081,542.7128);
   graph->SetPoint(7081,0.7082,543.1406);
   graph->SetPoint(7082,0.7083,543.5689);
   graph->SetPoint(7083,0.7084,543.9978);
   graph->SetPoint(7084,0.7085,544.4273);
   graph->SetPoint(7085,0.7086,544.8574);
   graph->SetPoint(7086,0.7087,545.288);
   graph->SetPoint(7087,0.7088,545.7192);
   graph->SetPoint(7088,0.7089,546.151);
   graph->SetPoint(7089,0.709,546.5833);
   graph->SetPoint(7090,0.7091,547.0162);
   graph->SetPoint(7091,0.7092,547.4497);
   graph->SetPoint(7092,0.7093,547.8837);
   graph->SetPoint(7093,0.7094,548.3183);
   graph->SetPoint(7094,0.7095,548.7535);
   graph->SetPoint(7095,0.7096,549.1892);
   graph->SetPoint(7096,0.7097,549.6255);
   graph->SetPoint(7097,0.7098,550.0624);
   graph->SetPoint(7098,0.7099,550.4998);
   graph->SetPoint(7099,0.71,550.9378);
   graph->SetPoint(7100,0.7101,551.3764);
   graph->SetPoint(7101,0.7102,551.8155);
   graph->SetPoint(7102,0.7103,552.2552);
   graph->SetPoint(7103,0.7104,552.6955);
   graph->SetPoint(7104,0.7105,553.1363);
   graph->SetPoint(7105,0.7106,553.5777);
   graph->SetPoint(7106,0.7107,554.0196);
   graph->SetPoint(7107,0.7108,554.4622);
   graph->SetPoint(7108,0.7109,554.9053);
   graph->SetPoint(7109,0.711,555.3489);
   graph->SetPoint(7110,0.7111,555.7931);
   graph->SetPoint(7111,0.7112,556.2379);
   graph->SetPoint(7112,0.7113,556.6833);
   graph->SetPoint(7113,0.7114,557.1292);
   graph->SetPoint(7114,0.7115,557.5757);
   graph->SetPoint(7115,0.7116,558.0227);
   graph->SetPoint(7116,0.7117,558.4703);
   graph->SetPoint(7117,0.7118,558.9185);
   graph->SetPoint(7118,0.7119,559.3673);
   graph->SetPoint(7119,0.712,559.8166);
   graph->SetPoint(7120,0.7121,560.2664);
   graph->SetPoint(7121,0.7122,560.7169);
   graph->SetPoint(7122,0.7123,561.1679);
   graph->SetPoint(7123,0.7124,561.6194);
   graph->SetPoint(7124,0.7125,562.0715);
   graph->SetPoint(7125,0.7126,562.5242);
   graph->SetPoint(7126,0.7127,562.9775);
   graph->SetPoint(7127,0.7128,563.4313);
   graph->SetPoint(7128,0.7129,563.8856);
   graph->SetPoint(7129,0.713,564.3406);
   graph->SetPoint(7130,0.7131,564.7961);
   graph->SetPoint(7131,0.7132,565.2521);
   graph->SetPoint(7132,0.7133,565.7088);
   graph->SetPoint(7133,0.7134,566.1659);
   graph->SetPoint(7134,0.7135,566.6237);
   graph->SetPoint(7135,0.7136,567.082);
   graph->SetPoint(7136,0.7137,567.5409);
   graph->SetPoint(7137,0.7138,568.0003);
   graph->SetPoint(7138,0.7139,568.4603);
   graph->SetPoint(7139,0.714,568.9208);
   graph->SetPoint(7140,0.7141,569.3819);
   graph->SetPoint(7141,0.7142,569.8436);
   graph->SetPoint(7142,0.7143,570.3059);
   graph->SetPoint(7143,0.7144,570.7687);
   graph->SetPoint(7144,0.7145,571.232);
   graph->SetPoint(7145,0.7146,571.6959);
   graph->SetPoint(7146,0.7147,572.1604);
   graph->SetPoint(7147,0.7148,572.6254);
   graph->SetPoint(7148,0.7149,573.091);
   graph->SetPoint(7149,0.715,573.5572);
   graph->SetPoint(7150,0.7151,574.0239);
   graph->SetPoint(7151,0.7152,574.4912);
   graph->SetPoint(7152,0.7153,574.959);
   graph->SetPoint(7153,0.7154,575.4274);
   graph->SetPoint(7154,0.7155,575.8964);
   graph->SetPoint(7155,0.7156,576.3659);
   graph->SetPoint(7156,0.7157,576.836);
   graph->SetPoint(7157,0.7158,577.3066);
   graph->SetPoint(7158,0.7159,577.7778);
   graph->SetPoint(7159,0.716,578.2495);
   graph->SetPoint(7160,0.7161,578.7218);
   graph->SetPoint(7161,0.7162,579.1947);
   graph->SetPoint(7162,0.7163,579.6681);
   graph->SetPoint(7163,0.7164,580.1421);
   graph->SetPoint(7164,0.7165,580.6166);
   graph->SetPoint(7165,0.7166,581.0917);
   graph->SetPoint(7166,0.7167,581.5674);
   graph->SetPoint(7167,0.7168,582.0436);
   graph->SetPoint(7168,0.7169,582.5204);
   graph->SetPoint(7169,0.717,582.9977);
   graph->SetPoint(7170,0.7171,583.4756);
   graph->SetPoint(7171,0.7172,583.954);
   graph->SetPoint(7172,0.7173,584.433);
   graph->SetPoint(7173,0.7174,584.9126);
   graph->SetPoint(7174,0.7175,585.3927);
   graph->SetPoint(7175,0.7176,585.8733);
   graph->SetPoint(7176,0.7177,586.3546);
   graph->SetPoint(7177,0.7178,586.8363);
   graph->SetPoint(7178,0.7179,587.3187);
   graph->SetPoint(7179,0.718,587.8016);
   graph->SetPoint(7180,0.7181,588.285);
   graph->SetPoint(7181,0.7182,588.769);
   graph->SetPoint(7182,0.7183,589.2536);
   graph->SetPoint(7183,0.7184,589.7387);
   graph->SetPoint(7184,0.7185,590.2243);
   graph->SetPoint(7185,0.7186,590.7106);
   graph->SetPoint(7186,0.7187,591.1973);
   graph->SetPoint(7187,0.7188,591.6847);
   graph->SetPoint(7188,0.7189,592.1726);
   graph->SetPoint(7189,0.719,592.661);
   graph->SetPoint(7190,0.7191,593.15);
   graph->SetPoint(7191,0.7192,593.6395);
   graph->SetPoint(7192,0.7193,594.1296);
   graph->SetPoint(7193,0.7194,594.6203);
   graph->SetPoint(7194,0.7195,595.1115);
   graph->SetPoint(7195,0.7196,595.6033);
   graph->SetPoint(7196,0.7197,596.0956);
   graph->SetPoint(7197,0.7198,596.5885);
   graph->SetPoint(7198,0.7199,597.0819);
   graph->SetPoint(7199,0.72,597.5759);
   graph->SetPoint(7200,0.7201,598.0704);
   graph->SetPoint(7201,0.7202,598.5655);
   graph->SetPoint(7202,0.7203,599.0611);
   graph->SetPoint(7203,0.7204,599.5573);
   graph->SetPoint(7204,0.7205,600.0541);
   graph->SetPoint(7205,0.7206,600.5514);
   graph->SetPoint(7206,0.7207,601.0492);
   graph->SetPoint(7207,0.7208,601.5476);
   graph->SetPoint(7208,0.7209,602.0465);
   graph->SetPoint(7209,0.721,602.5461);
   graph->SetPoint(7210,0.7211,603.0461);
   graph->SetPoint(7211,0.7212,603.5467);
   graph->SetPoint(7212,0.7213,604.0479);
   graph->SetPoint(7213,0.7214,604.5496);
   graph->SetPoint(7214,0.7215,605.0518);
   graph->SetPoint(7215,0.7216,605.5546);
   graph->SetPoint(7216,0.7217,606.058);
   graph->SetPoint(7217,0.7218,606.5619);
   graph->SetPoint(7218,0.7219,607.0664);
   graph->SetPoint(7219,0.722,607.5714);
   graph->SetPoint(7220,0.7221,608.077);
   graph->SetPoint(7221,0.7222,608.5831);
   graph->SetPoint(7222,0.7223,609.0897);
   graph->SetPoint(7223,0.7224,609.597);
   graph->SetPoint(7224,0.7225,610.1047);
   graph->SetPoint(7225,0.7226,610.613);
   graph->SetPoint(7226,0.7227,611.1219);
   graph->SetPoint(7227,0.7228,611.6313);
   graph->SetPoint(7228,0.7229,612.1413);
   graph->SetPoint(7229,0.723,612.6518);
   graph->SetPoint(7230,0.7231,613.1628);
   graph->SetPoint(7231,0.7232,613.6744);
   graph->SetPoint(7232,0.7233,614.1866);
   graph->SetPoint(7233,0.7234,614.6993);
   graph->SetPoint(7234,0.7235,615.2126);
   graph->SetPoint(7235,0.7236,615.7264);
   graph->SetPoint(7236,0.7237,616.2407);
   graph->SetPoint(7237,0.7238,616.7556);
   graph->SetPoint(7238,0.7239,617.2711);
   graph->SetPoint(7239,0.724,617.7871);
   graph->SetPoint(7240,0.7241,618.3036);
   graph->SetPoint(7241,0.7242,618.8207);
   graph->SetPoint(7242,0.7243,619.3383);
   graph->SetPoint(7243,0.7244,619.8565);
   graph->SetPoint(7244,0.7245,620.3752);
   graph->SetPoint(7245,0.7246,620.8945);
   graph->SetPoint(7246,0.7247,621.4144);
   graph->SetPoint(7247,0.7248,621.9347);
   graph->SetPoint(7248,0.7249,622.4556);
   graph->SetPoint(7249,0.725,622.9771);
   graph->SetPoint(7250,0.7251,623.4991);
   graph->SetPoint(7251,0.7252,624.0217);
   graph->SetPoint(7252,0.7253,624.5448);
   graph->SetPoint(7253,0.7254,625.0684);
   graph->SetPoint(7254,0.7255,625.5926);
   graph->SetPoint(7255,0.7256,626.1174);
   graph->SetPoint(7256,0.7257,626.6427);
   graph->SetPoint(7257,0.7258,627.1685);
   graph->SetPoint(7258,0.7259,627.6949);
   graph->SetPoint(7259,0.726,628.2218);
   graph->SetPoint(7260,0.7261,628.7493);
   graph->SetPoint(7261,0.7262,629.2773);
   graph->SetPoint(7262,0.7263,629.8058);
   graph->SetPoint(7263,0.7264,630.3349);
   graph->SetPoint(7264,0.7265,630.8646);
   graph->SetPoint(7265,0.7266,631.3948);
   graph->SetPoint(7266,0.7267,631.9255);
   graph->SetPoint(7267,0.7268,632.4568);
   graph->SetPoint(7268,0.7269,632.9886);
   graph->SetPoint(7269,0.727,633.521);
   graph->SetPoint(7270,0.7271,634.0539);
   graph->SetPoint(7271,0.7272,634.5874);
   graph->SetPoint(7272,0.7273,635.1214);
   graph->SetPoint(7273,0.7274,635.6559);
   graph->SetPoint(7274,0.7275,636.191);
   graph->SetPoint(7275,0.7276,636.7266);
   graph->SetPoint(7276,0.7277,637.2628);
   graph->SetPoint(7277,0.7278,637.7995);
   graph->SetPoint(7278,0.7279,638.3368);
   graph->SetPoint(7279,0.728,638.8746);
   graph->SetPoint(7280,0.7281,639.4129);
   graph->SetPoint(7281,0.7282,639.9518);
   graph->SetPoint(7282,0.7283,640.4912);
   graph->SetPoint(7283,0.7284,641.0312);
   graph->SetPoint(7284,0.7285,641.5717);
   graph->SetPoint(7285,0.7286,642.1127);
   graph->SetPoint(7286,0.7287,642.6543);
   graph->SetPoint(7287,0.7288,643.1965);
   graph->SetPoint(7288,0.7289,643.7391);
   graph->SetPoint(7289,0.729,644.2824);
   graph->SetPoint(7290,0.7291,644.8261);
   graph->SetPoint(7291,0.7292,645.3704);
   graph->SetPoint(7292,0.7293,645.9153);
   graph->SetPoint(7293,0.7294,646.4606);
   graph->SetPoint(7294,0.7295,647.0066);
   graph->SetPoint(7295,0.7296,647.553);
   graph->SetPoint(7296,0.7297,648.1);
   graph->SetPoint(7297,0.7298,648.6476);
   graph->SetPoint(7298,0.7299,649.1956);
   graph->SetPoint(7299,0.73,649.7443);
   graph->SetPoint(7300,0.7301,650.2934);
   graph->SetPoint(7301,0.7302,650.8431);
   graph->SetPoint(7302,0.7303,651.3934);
   graph->SetPoint(7303,0.7304,651.9441);
   graph->SetPoint(7304,0.7305,652.4955);
   graph->SetPoint(7305,0.7306,653.0473);
   graph->SetPoint(7306,0.7307,653.5997);
   graph->SetPoint(7307,0.7308,654.1527);
   graph->SetPoint(7308,0.7309,654.7061);
   graph->SetPoint(7309,0.731,655.2601);
   graph->SetPoint(7310,0.7311,655.8147);
   graph->SetPoint(7311,0.7312,656.3698);
   graph->SetPoint(7312,0.7313,656.9254);
   graph->SetPoint(7313,0.7314,657.4816);
   graph->SetPoint(7314,0.7315,658.0383);
   graph->SetPoint(7315,0.7316,658.5955);
   graph->SetPoint(7316,0.7317,659.1533);
   graph->SetPoint(7317,0.7318,659.7116);
   graph->SetPoint(7318,0.7319,660.2705);
   graph->SetPoint(7319,0.732,660.8299);
   graph->SetPoint(7320,0.7321,661.3898);
   graph->SetPoint(7321,0.7322,661.9503);
   graph->SetPoint(7322,0.7323,662.5113);
   graph->SetPoint(7323,0.7324,663.0728);
   graph->SetPoint(7324,0.7325,663.6349);
   graph->SetPoint(7325,0.7326,664.1975);
   graph->SetPoint(7326,0.7327,664.7606);
   graph->SetPoint(7327,0.7328,665.3243);
   graph->SetPoint(7328,0.7329,665.8885);
   graph->SetPoint(7329,0.733,666.4533);
   graph->SetPoint(7330,0.7331,667.0186);
   graph->SetPoint(7331,0.7332,667.5844);
   graph->SetPoint(7332,0.7333,668.1508);
   graph->SetPoint(7333,0.7334,668.7177);
   graph->SetPoint(7334,0.7335,669.2851);
   graph->SetPoint(7335,0.7336,669.8531);
   graph->SetPoint(7336,0.7337,670.4216);
   graph->SetPoint(7337,0.7338,670.9906);
   graph->SetPoint(7338,0.7339,671.5602);
   graph->SetPoint(7339,0.734,672.1303);
   graph->SetPoint(7340,0.7341,672.701);
   graph->SetPoint(7341,0.7342,673.2721);
   graph->SetPoint(7342,0.7343,673.8438);
   graph->SetPoint(7343,0.7344,674.4161);
   graph->SetPoint(7344,0.7345,674.9889);
   graph->SetPoint(7345,0.7346,675.5622);
   graph->SetPoint(7346,0.7347,676.136);
   graph->SetPoint(7347,0.7348,676.7104);
   graph->SetPoint(7348,0.7349,677.2853);
   graph->SetPoint(7349,0.735,677.8608);
   graph->SetPoint(7350,0.7351,678.4367);
   graph->SetPoint(7351,0.7352,679.0133);
   graph->SetPoint(7352,0.7353,679.5903);
   graph->SetPoint(7353,0.7354,680.1679);
   graph->SetPoint(7354,0.7355,680.746);
   graph->SetPoint(7355,0.7356,681.3246);
   graph->SetPoint(7356,0.7357,681.9038);
   graph->SetPoint(7357,0.7358,682.4835);
   graph->SetPoint(7358,0.7359,683.0638);
   graph->SetPoint(7359,0.736,683.6445);
   graph->SetPoint(7360,0.7361,684.2258);
   graph->SetPoint(7361,0.7362,684.8077);
   graph->SetPoint(7362,0.7363,685.39);
   graph->SetPoint(7363,0.7364,685.9729);
   graph->SetPoint(7364,0.7365,686.5564);
   graph->SetPoint(7365,0.7366,687.1403);
   graph->SetPoint(7366,0.7367,687.7248);
   graph->SetPoint(7367,0.7368,688.3099);
   graph->SetPoint(7368,0.7369,688.8954);
   graph->SetPoint(7369,0.737,689.4815);
   graph->SetPoint(7370,0.7371,690.0681);
   graph->SetPoint(7371,0.7372,690.6553);
   graph->SetPoint(7372,0.7373,691.2429);
   graph->SetPoint(7373,0.7374,691.8311);
   graph->SetPoint(7374,0.7375,692.4199);
   graph->SetPoint(7375,0.7376,693.0091);
   graph->SetPoint(7376,0.7377,693.5989);
   graph->SetPoint(7377,0.7378,694.1893);
   graph->SetPoint(7378,0.7379,694.7801);
   graph->SetPoint(7379,0.738,695.3715);
   graph->SetPoint(7380,0.7381,695.9634);
   graph->SetPoint(7381,0.7382,696.5558);
   graph->SetPoint(7382,0.7383,697.1488);
   graph->SetPoint(7383,0.7384,697.7423);
   graph->SetPoint(7384,0.7385,698.3363);
   graph->SetPoint(7385,0.7386,698.9309);
   graph->SetPoint(7386,0.7387,699.526);
   graph->SetPoint(7387,0.7388,700.1216);
   graph->SetPoint(7388,0.7389,700.7177);
   graph->SetPoint(7389,0.739,701.3144);
   graph->SetPoint(7390,0.7391,701.9116);
   graph->SetPoint(7391,0.7392,702.5093);
   graph->SetPoint(7392,0.7393,703.1076);
   graph->SetPoint(7393,0.7394,703.7064);
   graph->SetPoint(7394,0.7395,704.3057);
   graph->SetPoint(7395,0.7396,704.9055);
   graph->SetPoint(7396,0.7397,705.5059);
   graph->SetPoint(7397,0.7398,706.1068);
   graph->SetPoint(7398,0.7399,706.7082);
   graph->SetPoint(7399,0.74,707.3101);
   graph->SetPoint(7400,0.7401,707.9126);
   graph->SetPoint(7401,0.7402,708.5156);
   graph->SetPoint(7402,0.7403,709.1191);
   graph->SetPoint(7403,0.7404,709.7232);
   graph->SetPoint(7404,0.7405,710.3277);
   graph->SetPoint(7405,0.7406,710.9328);
   graph->SetPoint(7406,0.7407,711.5385);
   graph->SetPoint(7407,0.7408,712.1446);
   graph->SetPoint(7408,0.7409,712.7513);
   graph->SetPoint(7409,0.741,713.3585);
   graph->SetPoint(7410,0.7411,713.9662);
   graph->SetPoint(7411,0.7412,714.5745);
   graph->SetPoint(7412,0.7413,715.1833);
   graph->SetPoint(7413,0.7414,715.7926);
   graph->SetPoint(7414,0.7415,716.4024);
   graph->SetPoint(7415,0.7416,717.0127);
   graph->SetPoint(7416,0.7417,717.6236);
   graph->SetPoint(7417,0.7418,718.235);
   graph->SetPoint(7418,0.7419,718.8469);
   graph->SetPoint(7419,0.742,719.4594);
   graph->SetPoint(7420,0.7421,720.0724);
   graph->SetPoint(7421,0.7422,720.6859);
   graph->SetPoint(7422,0.7423,721.2999);
   graph->SetPoint(7423,0.7424,721.9144);
   graph->SetPoint(7424,0.7425,722.5295);
   graph->SetPoint(7425,0.7426,723.1451);
   graph->SetPoint(7426,0.7427,723.7612);
   graph->SetPoint(7427,0.7428,724.3778);
   graph->SetPoint(7428,0.7429,724.995);
   graph->SetPoint(7429,0.743,725.6127);
   graph->SetPoint(7430,0.7431,726.2309);
   graph->SetPoint(7431,0.7432,726.8496);
   graph->SetPoint(7432,0.7433,727.4689);
   graph->SetPoint(7433,0.7434,728.0886);
   graph->SetPoint(7434,0.7435,728.7089);
   graph->SetPoint(7435,0.7436,729.3298);
   graph->SetPoint(7436,0.7437,729.9511);
   graph->SetPoint(7437,0.7438,730.573);
   graph->SetPoint(7438,0.7439,731.1953);
   graph->SetPoint(7439,0.744,731.8182);
   graph->SetPoint(7440,0.7441,732.4417);
   graph->SetPoint(7441,0.7442,733.0656);
   graph->SetPoint(7442,0.7443,733.6901);
   graph->SetPoint(7443,0.7444,734.3151);
   graph->SetPoint(7444,0.7445,734.9406);
   graph->SetPoint(7445,0.7446,735.5666);
   graph->SetPoint(7446,0.7447,736.1932);
   graph->SetPoint(7447,0.7448,736.8202);
   graph->SetPoint(7448,0.7449,737.4478);
   graph->SetPoint(7449,0.745,738.0759);
   graph->SetPoint(7450,0.7451,738.7046);
   graph->SetPoint(7451,0.7452,739.3337);
   graph->SetPoint(7452,0.7453,739.9634);
   graph->SetPoint(7453,0.7454,740.5936);
   graph->SetPoint(7454,0.7455,741.2243);
   graph->SetPoint(7455,0.7456,741.8555);
   graph->SetPoint(7456,0.7457,742.4873);
   graph->SetPoint(7457,0.7458,743.1195);
   graph->SetPoint(7458,0.7459,743.7523);
   graph->SetPoint(7459,0.746,744.3856);
   graph->SetPoint(7460,0.7461,745.0194);
   graph->SetPoint(7461,0.7462,745.6538);
   graph->SetPoint(7462,0.7463,746.2887);
   graph->SetPoint(7463,0.7464,746.924);
   graph->SetPoint(7464,0.7465,747.5599);
   graph->SetPoint(7465,0.7466,748.1963);
   graph->SetPoint(7466,0.7467,748.8333);
   graph->SetPoint(7467,0.7468,749.4707);
   graph->SetPoint(7468,0.7469,750.1087);
   graph->SetPoint(7469,0.747,750.7472);
   graph->SetPoint(7470,0.7471,751.3862);
   graph->SetPoint(7471,0.7472,752.0257);
   graph->SetPoint(7472,0.7473,752.6658);
   graph->SetPoint(7473,0.7474,753.3063);
   graph->SetPoint(7474,0.7475,753.9474);
   graph->SetPoint(7475,0.7476,754.589);
   graph->SetPoint(7476,0.7477,755.2311);
   graph->SetPoint(7477,0.7478,755.8737);
   graph->SetPoint(7478,0.7479,756.5168);
   graph->SetPoint(7479,0.748,757.1605);
   graph->SetPoint(7480,0.7481,757.8047);
   graph->SetPoint(7481,0.7482,758.4494);
   graph->SetPoint(7482,0.7483,759.0946);
   graph->SetPoint(7483,0.7484,759.7403);
   graph->SetPoint(7484,0.7485,760.3865);
   graph->SetPoint(7485,0.7486,761.0333);
   graph->SetPoint(7486,0.7487,761.6805);
   graph->SetPoint(7487,0.7488,762.3283);
   graph->SetPoint(7488,0.7489,762.9766);
   graph->SetPoint(7489,0.749,763.6254);
   graph->SetPoint(7490,0.7491,764.2748);
   graph->SetPoint(7491,0.7492,764.9246);
   graph->SetPoint(7492,0.7493,765.5749);
   graph->SetPoint(7493,0.7494,766.2258);
   graph->SetPoint(7494,0.7495,766.8772);
   graph->SetPoint(7495,0.7496,767.5291);
   graph->SetPoint(7496,0.7497,768.1815);
   graph->SetPoint(7497,0.7498,768.8344);
   graph->SetPoint(7498,0.7499,769.4879);
   graph->SetPoint(7499,0.75,770.1418);
   graph->SetPoint(7500,0.7501,770.7963);
   graph->SetPoint(7501,0.7502,771.4513);
   graph->SetPoint(7502,0.7503,772.1068);
   graph->SetPoint(7503,0.7504,772.7628);
   graph->SetPoint(7504,0.7505,773.4193);
   graph->SetPoint(7505,0.7506,774.0763);
   graph->SetPoint(7506,0.7507,774.7339);
   graph->SetPoint(7507,0.7508,775.3919);
   graph->SetPoint(7508,0.7509,776.0505);
   graph->SetPoint(7509,0.751,776.7096);
   graph->SetPoint(7510,0.7511,777.3692);
   graph->SetPoint(7511,0.7512,778.0293);
   graph->SetPoint(7512,0.7513,778.6899);
   graph->SetPoint(7513,0.7514,779.351);
   graph->SetPoint(7514,0.7515,780.0127);
   graph->SetPoint(7515,0.7516,780.6748);
   graph->SetPoint(7516,0.7517,781.3375);
   graph->SetPoint(7517,0.7518,782.0007);
   graph->SetPoint(7518,0.7519,782.6644);
   graph->SetPoint(7519,0.752,783.3286);
   graph->SetPoint(7520,0.7521,783.9933);
   graph->SetPoint(7521,0.7522,784.6585);
   graph->SetPoint(7522,0.7523,785.3242);
   graph->SetPoint(7523,0.7524,785.9905);
   graph->SetPoint(7524,0.7525,786.6572);
   graph->SetPoint(7525,0.7526,787.3245);
   graph->SetPoint(7526,0.7527,787.9923);
   graph->SetPoint(7527,0.7528,788.6606);
   graph->SetPoint(7528,0.7529,789.3294);
   graph->SetPoint(7529,0.753,789.9987);
   graph->SetPoint(7530,0.7531,790.6685);
   graph->SetPoint(7531,0.7532,791.3388);
   graph->SetPoint(7532,0.7533,792.0096);
   graph->SetPoint(7533,0.7534,792.681);
   graph->SetPoint(7534,0.7535,793.3528);
   graph->SetPoint(7535,0.7536,794.0252);
   graph->SetPoint(7536,0.7537,794.698);
   graph->SetPoint(7537,0.7538,795.3714);
   graph->SetPoint(7538,0.7539,796.0453);
   graph->SetPoint(7539,0.754,796.7197);
   graph->SetPoint(7540,0.7541,797.3946);
   graph->SetPoint(7541,0.7542,798.07);
   graph->SetPoint(7542,0.7543,798.7459);
   graph->SetPoint(7543,0.7544,799.4224);
   graph->SetPoint(7544,0.7545,800.0993);
   graph->SetPoint(7545,0.7546,800.7767);
   graph->SetPoint(7546,0.7547,801.4547);
   graph->SetPoint(7547,0.7548,802.1331);
   graph->SetPoint(7548,0.7549,802.8121);
   graph->SetPoint(7549,0.755,803.4916);
   graph->SetPoint(7550,0.7551,804.1716);
   graph->SetPoint(7551,0.7552,804.852);
   graph->SetPoint(7552,0.7553,805.533);
   graph->SetPoint(7553,0.7554,806.2145);
   graph->SetPoint(7554,0.7555,806.8965);
   graph->SetPoint(7555,0.7556,807.5791);
   graph->SetPoint(7556,0.7557,808.2621);
   graph->SetPoint(7557,0.7558,808.9456);
   graph->SetPoint(7558,0.7559,809.6296);
   graph->SetPoint(7559,0.756,810.3142);
   graph->SetPoint(7560,0.7561,810.9992);
   graph->SetPoint(7561,0.7562,811.6848);
   graph->SetPoint(7562,0.7563,812.3708);
   graph->SetPoint(7563,0.7564,813.0574);
   graph->SetPoint(7564,0.7565,813.7444);
   graph->SetPoint(7565,0.7566,814.432);
   graph->SetPoint(7566,0.7567,815.1201);
   graph->SetPoint(7567,0.7568,815.8087);
   graph->SetPoint(7568,0.7569,816.4977);
   graph->SetPoint(7569,0.757,817.1873);
   graph->SetPoint(7570,0.7571,817.8774);
   graph->SetPoint(7571,0.7572,818.568);
   graph->SetPoint(7572,0.7573,819.2591);
   graph->SetPoint(7573,0.7574,819.9507);
   graph->SetPoint(7574,0.7575,820.6428);
   graph->SetPoint(7575,0.7576,821.3354);
   graph->SetPoint(7576,0.7577,822.0286);
   graph->SetPoint(7577,0.7578,822.7222);
   graph->SetPoint(7578,0.7579,823.4163);
   graph->SetPoint(7579,0.758,824.1109);
   graph->SetPoint(7580,0.7581,824.8061);
   graph->SetPoint(7581,0.7582,825.5017);
   graph->SetPoint(7582,0.7583,826.1978);
   graph->SetPoint(7583,0.7584,826.8945);
   graph->SetPoint(7584,0.7585,827.5916);
   graph->SetPoint(7585,0.7586,828.2893);
   graph->SetPoint(7586,0.7587,828.9874);
   graph->SetPoint(7587,0.7588,829.6861);
   graph->SetPoint(7588,0.7589,830.3852);
   graph->SetPoint(7589,0.759,831.0849);
   graph->SetPoint(7590,0.7591,831.785);
   graph->SetPoint(7591,0.7592,832.4857);
   graph->SetPoint(7592,0.7593,833.1868);
   graph->SetPoint(7593,0.7594,833.8885);
   graph->SetPoint(7594,0.7595,834.5907);
   graph->SetPoint(7595,0.7596,835.2933);
   graph->SetPoint(7596,0.7597,835.9965);
   graph->SetPoint(7597,0.7598,836.7001);
   graph->SetPoint(7598,0.7599,837.4043);
   graph->SetPoint(7599,0.76,838.109);
   graph->SetPoint(7600,0.7601,838.8141);
   graph->SetPoint(7601,0.7602,839.5198);
   graph->SetPoint(7602,0.7603,840.226);
   graph->SetPoint(7603,0.7604,840.9327);
   graph->SetPoint(7604,0.7605,841.6398);
   graph->SetPoint(7605,0.7606,842.3475);
   graph->SetPoint(7606,0.7607,843.0557);
   graph->SetPoint(7607,0.7608,843.7643);
   graph->SetPoint(7608,0.7609,844.4735);
   graph->SetPoint(7609,0.761,845.1832);
   graph->SetPoint(7610,0.7611,845.8933);
   graph->SetPoint(7611,0.7612,846.604);
   graph->SetPoint(7612,0.7613,847.3152);
   graph->SetPoint(7613,0.7614,848.0268);
   graph->SetPoint(7614,0.7615,848.739);
   graph->SetPoint(7615,0.7616,849.4516);
   graph->SetPoint(7616,0.7617,850.1648);
   graph->SetPoint(7617,0.7618,850.8785);
   graph->SetPoint(7618,0.7619,851.5926);
   graph->SetPoint(7619,0.762,852.3073);
   graph->SetPoint(7620,0.7621,853.0224);
   graph->SetPoint(7621,0.7622,853.7381);
   graph->SetPoint(7622,0.7623,854.4542);
   graph->SetPoint(7623,0.7624,855.1709);
   graph->SetPoint(7624,0.7625,855.888);
   graph->SetPoint(7625,0.7626,856.6057);
   graph->SetPoint(7626,0.7627,857.3238);
   graph->SetPoint(7627,0.7628,858.0424);
   graph->SetPoint(7628,0.7629,858.7616);
   graph->SetPoint(7629,0.763,859.4812);
   graph->SetPoint(7630,0.7631,860.2013);
   graph->SetPoint(7631,0.7632,860.9219);
   graph->SetPoint(7632,0.7633,861.6431);
   graph->SetPoint(7633,0.7634,862.3647);
   graph->SetPoint(7634,0.7635,863.0868);
   graph->SetPoint(7635,0.7636,863.8094);
   graph->SetPoint(7636,0.7637,864.5325);
   graph->SetPoint(7637,0.7638,865.2561);
   graph->SetPoint(7638,0.7639,865.9802);
   graph->SetPoint(7639,0.764,866.7048);
   graph->SetPoint(7640,0.7641,867.4299);
   graph->SetPoint(7641,0.7642,868.1555);
   graph->SetPoint(7642,0.7643,868.8815);
   graph->SetPoint(7643,0.7644,869.6081);
   graph->SetPoint(7644,0.7645,870.3352);
   graph->SetPoint(7645,0.7646,871.0627);
   graph->SetPoint(7646,0.7647,871.7908);
   graph->SetPoint(7647,0.7648,872.5193);
   graph->SetPoint(7648,0.7649,873.2484);
   graph->SetPoint(7649,0.765,873.9779);
   graph->SetPoint(7650,0.7651,874.708);
   graph->SetPoint(7651,0.7652,875.4385);
   graph->SetPoint(7652,0.7653,876.1695);
   graph->SetPoint(7653,0.7654,876.901);
   graph->SetPoint(7654,0.7655,877.633);
   graph->SetPoint(7655,0.7656,878.3656);
   graph->SetPoint(7656,0.7657,879.0986);
   graph->SetPoint(7657,0.7658,879.832);
   graph->SetPoint(7658,0.7659,880.566);
   graph->SetPoint(7659,0.766,881.3005);
   graph->SetPoint(7660,0.7661,882.0355);
   graph->SetPoint(7661,0.7662,882.7709);
   graph->SetPoint(7662,0.7663,883.5069);
   graph->SetPoint(7663,0.7664,884.2433);
   graph->SetPoint(7664,0.7665,884.9803);
   graph->SetPoint(7665,0.7666,885.7177);
   graph->SetPoint(7666,0.7667,886.4556);
   graph->SetPoint(7667,0.7668,887.1941);
   graph->SetPoint(7668,0.7669,887.933);
   graph->SetPoint(7669,0.767,888.6724);
   graph->SetPoint(7670,0.7671,889.4123);
   graph->SetPoint(7671,0.7672,890.1526);
   graph->SetPoint(7672,0.7673,890.8935);
   graph->SetPoint(7673,0.7674,891.6349);
   graph->SetPoint(7674,0.7675,892.3767);
   graph->SetPoint(7675,0.7676,893.1191);
   graph->SetPoint(7676,0.7677,893.8619);
   graph->SetPoint(7677,0.7678,894.6053);
   graph->SetPoint(7678,0.7679,895.3491);
   graph->SetPoint(7679,0.768,896.0934);
   graph->SetPoint(7680,0.7681,896.8382);
   graph->SetPoint(7681,0.7682,897.5835);
   graph->SetPoint(7682,0.7683,898.3293);
   graph->SetPoint(7683,0.7684,899.0755);
   graph->SetPoint(7684,0.7685,899.8223);
   graph->SetPoint(7685,0.7686,900.5695);
   graph->SetPoint(7686,0.7687,901.3173);
   graph->SetPoint(7687,0.7688,902.0655);
   graph->SetPoint(7688,0.7689,902.8142);
   graph->SetPoint(7689,0.769,903.5634);
   graph->SetPoint(7690,0.7691,904.3131);
   graph->SetPoint(7691,0.7692,905.0633);
   graph->SetPoint(7692,0.7693,905.814);
   graph->SetPoint(7693,0.7694,906.5652);
   graph->SetPoint(7694,0.7695,907.3168);
   graph->SetPoint(7695,0.7696,908.069);
   graph->SetPoint(7696,0.7697,908.8216);
   graph->SetPoint(7697,0.7698,909.5747);
   graph->SetPoint(7698,0.7699,910.3283);
   graph->SetPoint(7699,0.77,911.0824);
   graph->SetPoint(7700,0.7701,911.837);
   graph->SetPoint(7701,0.7702,912.5921);
   graph->SetPoint(7702,0.7703,913.3476);
   graph->SetPoint(7703,0.7704,914.1037);
   graph->SetPoint(7704,0.7705,914.8602);
   graph->SetPoint(7705,0.7706,915.6172);
   graph->SetPoint(7706,0.7707,916.3747);
   graph->SetPoint(7707,0.7708,917.1327);
   graph->SetPoint(7708,0.7709,917.8912);
   graph->SetPoint(7709,0.771,918.6502);
   graph->SetPoint(7710,0.7711,919.4096);
   graph->SetPoint(7711,0.7712,920.1696);
   graph->SetPoint(7712,0.7713,920.93);
   graph->SetPoint(7713,0.7714,921.6909);
   graph->SetPoint(7714,0.7715,922.4523);
   graph->SetPoint(7715,0.7716,923.2142);
   graph->SetPoint(7716,0.7717,923.9766);
   graph->SetPoint(7717,0.7718,924.7394);
   graph->SetPoint(7718,0.7719,925.5027);
   graph->SetPoint(7719,0.772,926.2666);
   graph->SetPoint(7720,0.7721,927.0309);
   graph->SetPoint(7721,0.7722,927.7957);
   graph->SetPoint(7722,0.7723,928.561);
   graph->SetPoint(7723,0.7724,929.3267);
   graph->SetPoint(7724,0.7725,930.093);
   graph->SetPoint(7725,0.7726,930.8597);
   graph->SetPoint(7726,0.7727,931.6269);
   graph->SetPoint(7727,0.7728,932.3946);
   graph->SetPoint(7728,0.7729,933.1628);
   graph->SetPoint(7729,0.773,933.9315);
   graph->SetPoint(7730,0.7731,934.7007);
   graph->SetPoint(7731,0.7732,935.4703);
   graph->SetPoint(7732,0.7733,936.2404);
   graph->SetPoint(7733,0.7734,937.011);
   graph->SetPoint(7734,0.7735,937.7821);
   graph->SetPoint(7735,0.7736,938.5537);
   graph->SetPoint(7736,0.7737,939.3258);
   graph->SetPoint(7737,0.7738,940.0983);
   graph->SetPoint(7738,0.7739,940.8713);
   graph->SetPoint(7739,0.774,941.6449);
   graph->SetPoint(7740,0.7741,942.4188);
   graph->SetPoint(7741,0.7742,943.1933);
   graph->SetPoint(7742,0.7743,943.9683);
   graph->SetPoint(7743,0.7744,944.7437);
   graph->SetPoint(7744,0.7745,945.5196);
   graph->SetPoint(7745,0.7746,946.296);
   graph->SetPoint(7746,0.7747,947.0729);
   graph->SetPoint(7747,0.7748,947.8503);
   graph->SetPoint(7748,0.7749,948.6281);
   graph->SetPoint(7749,0.775,949.4065);
   graph->SetPoint(7750,0.7751,950.1853);
   graph->SetPoint(7751,0.7752,950.9646);
   graph->SetPoint(7752,0.7753,951.7443);
   graph->SetPoint(7753,0.7754,952.5246);
   graph->SetPoint(7754,0.7755,953.3053);
   graph->SetPoint(7755,0.7756,954.0865);
   graph->SetPoint(7756,0.7757,954.8682);
   graph->SetPoint(7757,0.7758,955.6504);
   graph->SetPoint(7758,0.7759,956.4331);
   graph->SetPoint(7759,0.776,957.2162);
   graph->SetPoint(7760,0.7761,957.9998);
   graph->SetPoint(7761,0.7762,958.7839);
   graph->SetPoint(7762,0.7763,959.5685);
   graph->SetPoint(7763,0.7764,960.3536);
   graph->SetPoint(7764,0.7765,961.1391);
   graph->SetPoint(7765,0.7766,961.9251);
   graph->SetPoint(7766,0.7767,962.7116);
   graph->SetPoint(7767,0.7768,963.4986);
   graph->SetPoint(7768,0.7769,964.2861);
   graph->SetPoint(7769,0.777,965.074);
   graph->SetPoint(7770,0.7771,965.8624);
   graph->SetPoint(7771,0.7772,966.6513);
   graph->SetPoint(7772,0.7773,967.4407);
   graph->SetPoint(7773,0.7774,968.2305);
   graph->SetPoint(7774,0.7775,969.0209);
   graph->SetPoint(7775,0.7776,969.8117);
   graph->SetPoint(7776,0.7777,970.603);
   graph->SetPoint(7777,0.7778,971.3947);
   graph->SetPoint(7778,0.7779,972.187);
   graph->SetPoint(7779,0.778,972.9797);
   graph->SetPoint(7780,0.7781,973.7729);
   graph->SetPoint(7781,0.7782,974.5666);
   graph->SetPoint(7782,0.7783,975.3607);
   graph->SetPoint(7783,0.7784,976.1553);
   graph->SetPoint(7784,0.7785,976.9504);
   graph->SetPoint(7785,0.7786,977.746);
   graph->SetPoint(7786,0.7787,978.5421);
   graph->SetPoint(7787,0.7788,979.3386);
   graph->SetPoint(7788,0.7789,980.1356);
   graph->SetPoint(7789,0.779,980.9331);
   graph->SetPoint(7790,0.7791,981.7311);
   graph->SetPoint(7791,0.7792,982.5295);
   graph->SetPoint(7792,0.7793,983.3285);
   graph->SetPoint(7793,0.7794,984.1279);
   graph->SetPoint(7794,0.7795,984.9277);
   graph->SetPoint(7795,0.7796,985.7281);
   graph->SetPoint(7796,0.7797,986.5289);
   graph->SetPoint(7797,0.7798,987.3302);
   graph->SetPoint(7798,0.7799,988.132);
   graph->SetPoint(7799,0.78,988.9342);
   graph->SetPoint(7800,0.7801,989.7369);
   graph->SetPoint(7801,0.7802,990.5401);
   graph->SetPoint(7802,0.7803,991.3438);
   graph->SetPoint(7803,0.7804,992.148);
   graph->SetPoint(7804,0.7805,992.9526);
   graph->SetPoint(7805,0.7806,993.7577);
   graph->SetPoint(7806,0.7807,994.5633);
   graph->SetPoint(7807,0.7808,995.3693);
   graph->SetPoint(7808,0.7809,996.1758);
   graph->SetPoint(7809,0.781,996.9828);
   graph->SetPoint(7810,0.7811,997.7903);
   graph->SetPoint(7811,0.7812,998.5982);
   graph->SetPoint(7812,0.7813,999.4066);
   graph->SetPoint(7813,0.7814,1000.216);
   graph->SetPoint(7814,0.7815,1001.025);
   graph->SetPoint(7815,0.7816,1001.835);
   graph->SetPoint(7816,0.7817,1002.645);
   graph->SetPoint(7817,0.7818,1003.456);
   graph->SetPoint(7818,0.7819,1004.267);
   graph->SetPoint(7819,0.782,1005.079);
   graph->SetPoint(7820,0.7821,1005.891);
   graph->SetPoint(7821,0.7822,1006.704);
   graph->SetPoint(7822,0.7823,1007.517);
   graph->SetPoint(7823,0.7824,1008.33);
   graph->SetPoint(7824,0.7825,1009.145);
   graph->SetPoint(7825,0.7826,1009.959);
   graph->SetPoint(7826,0.7827,1010.774);
   graph->SetPoint(7827,0.7828,1011.59);
   graph->SetPoint(7828,0.7829,1012.406);
   graph->SetPoint(7829,0.783,1013.222);
   graph->SetPoint(7830,0.7831,1014.039);
   graph->SetPoint(7831,0.7832,1014.856);
   graph->SetPoint(7832,0.7833,1015.674);
   graph->SetPoint(7833,0.7834,1016.493);
   graph->SetPoint(7834,0.7835,1017.311);
   graph->SetPoint(7835,0.7836,1018.131);
   graph->SetPoint(7836,0.7837,1018.95);
   graph->SetPoint(7837,0.7838,1019.771);
   graph->SetPoint(7838,0.7839,1020.591);
   graph->SetPoint(7839,0.784,1021.412);
   graph->SetPoint(7840,0.7841,1022.234);
   graph->SetPoint(7841,0.7842,1023.056);
   graph->SetPoint(7842,0.7843,1023.879);
   graph->SetPoint(7843,0.7844,1024.702);
   graph->SetPoint(7844,0.7845,1025.525);
   graph->SetPoint(7845,0.7846,1026.349);
   graph->SetPoint(7846,0.7847,1027.174);
   graph->SetPoint(7847,0.7848,1027.999);
   graph->SetPoint(7848,0.7849,1028.824);
   graph->SetPoint(7849,0.785,1029.65);
   graph->SetPoint(7850,0.7851,1030.476);
   graph->SetPoint(7851,0.7852,1031.303);
   graph->SetPoint(7852,0.7853,1032.13);
   graph->SetPoint(7853,0.7854,1032.958);
   graph->SetPoint(7854,0.7855,1033.786);
   graph->SetPoint(7855,0.7856,1034.615);
   graph->SetPoint(7856,0.7857,1035.444);
   graph->SetPoint(7857,0.7858,1036.274);
   graph->SetPoint(7858,0.7859,1037.104);
   graph->SetPoint(7859,0.786,1037.934);
   graph->SetPoint(7860,0.7861,1038.765);
   graph->SetPoint(7861,0.7862,1039.597);
   graph->SetPoint(7862,0.7863,1040.429);
   graph->SetPoint(7863,0.7864,1041.261);
   graph->SetPoint(7864,0.7865,1042.094);
   graph->SetPoint(7865,0.7866,1042.927);
   graph->SetPoint(7866,0.7867,1043.761);
   graph->SetPoint(7867,0.7868,1044.595);
   graph->SetPoint(7868,0.7869,1045.43);
   graph->SetPoint(7869,0.787,1046.265);
   graph->SetPoint(7870,0.7871,1047.101);
   graph->SetPoint(7871,0.7872,1047.937);
   graph->SetPoint(7872,0.7873,1048.774);
   graph->SetPoint(7873,0.7874,1049.611);
   graph->SetPoint(7874,0.7875,1050.448);
   graph->SetPoint(7875,0.7876,1051.286);
   graph->SetPoint(7876,0.7877,1052.125);
   graph->SetPoint(7877,0.7878,1052.964);
   graph->SetPoint(7878,0.7879,1053.803);
   graph->SetPoint(7879,0.788,1054.643);
   graph->SetPoint(7880,0.7881,1055.483);
   graph->SetPoint(7881,0.7882,1056.324);
   graph->SetPoint(7882,0.7883,1057.165);
   graph->SetPoint(7883,0.7884,1058.007);
   graph->SetPoint(7884,0.7885,1058.849);
   graph->SetPoint(7885,0.7886,1059.692);
   graph->SetPoint(7886,0.7887,1060.535);
   graph->SetPoint(7887,0.7888,1061.379);
   graph->SetPoint(7888,0.7889,1062.223);
   graph->SetPoint(7889,0.789,1063.067);
   graph->SetPoint(7890,0.7891,1063.912);
   graph->SetPoint(7891,0.7892,1064.758);
   graph->SetPoint(7892,0.7893,1065.603);
   graph->SetPoint(7893,0.7894,1066.45);
   graph->SetPoint(7894,0.7895,1067.297);
   graph->SetPoint(7895,0.7896,1068.144);
   graph->SetPoint(7896,0.7897,1068.992);
   graph->SetPoint(7897,0.7898,1069.84);
   graph->SetPoint(7898,0.7899,1070.689);
   graph->SetPoint(7899,0.79,1071.538);
   graph->SetPoint(7900,0.7901,1072.387);
   graph->SetPoint(7901,0.7902,1073.237);
   graph->SetPoint(7902,0.7903,1074.088);
   graph->SetPoint(7903,0.7904,1074.939);
   graph->SetPoint(7904,0.7905,1075.79);
   graph->SetPoint(7905,0.7906,1076.642);
   graph->SetPoint(7906,0.7907,1077.495);
   graph->SetPoint(7907,0.7908,1078.348);
   graph->SetPoint(7908,0.7909,1079.201);
   graph->SetPoint(7909,0.791,1080.055);
   graph->SetPoint(7910,0.7911,1080.909);
   graph->SetPoint(7911,0.7912,1081.763);
   graph->SetPoint(7912,0.7913,1082.619);
   graph->SetPoint(7913,0.7914,1083.474);
   graph->SetPoint(7914,0.7915,1084.33);
   graph->SetPoint(7915,0.7916,1085.187);
   graph->SetPoint(7916,0.7917,1086.044);
   graph->SetPoint(7917,0.7918,1086.901);
   graph->SetPoint(7918,0.7919,1087.759);
   graph->SetPoint(7919,0.792,1088.618);
   graph->SetPoint(7920,0.7921,1089.476);
   graph->SetPoint(7921,0.7922,1090.336);
   graph->SetPoint(7922,0.7923,1091.195);
   graph->SetPoint(7923,0.7924,1092.056);
   graph->SetPoint(7924,0.7925,1092.916);
   graph->SetPoint(7925,0.7926,1093.777);
   graph->SetPoint(7926,0.7927,1094.639);
   graph->SetPoint(7927,0.7928,1095.501);
   graph->SetPoint(7928,0.7929,1096.364);
   graph->SetPoint(7929,0.793,1097.227);
   graph->SetPoint(7930,0.7931,1098.09);
   graph->SetPoint(7931,0.7932,1098.954);
   graph->SetPoint(7932,0.7933,1099.818);
   graph->SetPoint(7933,0.7934,1100.683);
   graph->SetPoint(7934,0.7935,1101.548);
   graph->SetPoint(7935,0.7936,1102.414);
   graph->SetPoint(7936,0.7937,1103.28);
   graph->SetPoint(7937,0.7938,1104.147);
   graph->SetPoint(7938,0.7939,1105.014);
   graph->SetPoint(7939,0.794,1105.881);
   graph->SetPoint(7940,0.7941,1106.749);
   graph->SetPoint(7941,0.7942,1107.618);
   graph->SetPoint(7942,0.7943,1108.487);
   graph->SetPoint(7943,0.7944,1109.356);
   graph->SetPoint(7944,0.7945,1110.226);
   graph->SetPoint(7945,0.7946,1111.096);
   graph->SetPoint(7946,0.7947,1111.967);
   graph->SetPoint(7947,0.7948,1112.838);
   graph->SetPoint(7948,0.7949,1113.71);
   graph->SetPoint(7949,0.795,1114.582);
   graph->SetPoint(7950,0.7951,1115.455);
   graph->SetPoint(7951,0.7952,1116.328);
   graph->SetPoint(7952,0.7953,1117.201);
   graph->SetPoint(7953,0.7954,1118.075);
   graph->SetPoint(7954,0.7955,1118.95);
   graph->SetPoint(7955,0.7956,1119.824);
   graph->SetPoint(7956,0.7957,1120.7);
   graph->SetPoint(7957,0.7958,1121.576);
   graph->SetPoint(7958,0.7959,1122.452);
   graph->SetPoint(7959,0.796,1123.328);
   graph->SetPoint(7960,0.7961,1124.206);
   graph->SetPoint(7961,0.7962,1125.083);
   graph->SetPoint(7962,0.7963,1125.961);
   graph->SetPoint(7963,0.7964,1126.84);
   graph->SetPoint(7964,0.7965,1127.719);
   graph->SetPoint(7965,0.7966,1128.598);
   graph->SetPoint(7966,0.7967,1129.478);
   graph->SetPoint(7967,0.7968,1130.358);
   graph->SetPoint(7968,0.7969,1131.239);
   graph->SetPoint(7969,0.797,1132.12);
   graph->SetPoint(7970,0.7971,1133.002);
   graph->SetPoint(7971,0.7972,1133.884);
   graph->SetPoint(7972,0.7973,1134.767);
   graph->SetPoint(7973,0.7974,1135.65);
   graph->SetPoint(7974,0.7975,1136.533);
   graph->SetPoint(7975,0.7976,1137.417);
   graph->SetPoint(7976,0.7977,1138.302);
   graph->SetPoint(7977,0.7978,1139.186);
   graph->SetPoint(7978,0.7979,1140.072);
   graph->SetPoint(7979,0.798,1140.957);
   graph->SetPoint(7980,0.7981,1141.844);
   graph->SetPoint(7981,0.7982,1142.73);
   graph->SetPoint(7982,0.7983,1143.617);
   graph->SetPoint(7983,0.7984,1144.505);
   graph->SetPoint(7984,0.7985,1145.393);
   graph->SetPoint(7985,0.7986,1146.282);
   graph->SetPoint(7986,0.7987,1147.17);
   graph->SetPoint(7987,0.7988,1148.06);
   graph->SetPoint(7988,0.7989,1148.95);
   graph->SetPoint(7989,0.799,1149.84);
   graph->SetPoint(7990,0.7991,1150.731);
   graph->SetPoint(7991,0.7992,1151.622);
   graph->SetPoint(7992,0.7993,1152.513);
   graph->SetPoint(7993,0.7994,1153.406);
   graph->SetPoint(7994,0.7995,1154.298);
   graph->SetPoint(7995,0.7996,1155.191);
   graph->SetPoint(7996,0.7997,1156.085);
   graph->SetPoint(7997,0.7998,1156.978);
   graph->SetPoint(7998,0.7999,1157.873);
   graph->SetPoint(7999,0.8,1158.768);
   graph->SetPoint(8000,0.8001,1159.663);
   graph->SetPoint(8001,0.8002,1160.558);
   graph->SetPoint(8002,0.8003,1161.455);
   graph->SetPoint(8003,0.8004,1162.351);
   graph->SetPoint(8004,0.8005,1163.248);
   graph->SetPoint(8005,0.8006,1164.146);
   graph->SetPoint(8006,0.8007,1165.044);
   graph->SetPoint(8007,0.8008,1165.942);
   graph->SetPoint(8008,0.8009,1166.841);
   graph->SetPoint(8009,0.801,1167.74);
   graph->SetPoint(8010,0.8011,1168.64);
   graph->SetPoint(8011,0.8012,1169.54);
   graph->SetPoint(8012,0.8013,1170.441);
   graph->SetPoint(8013,0.8014,1171.342);
   graph->SetPoint(8014,0.8015,1172.243);
   graph->SetPoint(8015,0.8016,1173.145);
   graph->SetPoint(8016,0.8017,1174.048);
   graph->SetPoint(8017,0.8018,1174.951);
   graph->SetPoint(8018,0.8019,1175.854);
   graph->SetPoint(8019,0.802,1176.758);
   graph->SetPoint(8020,0.8021,1177.662);
   graph->SetPoint(8021,0.8022,1178.567);
   graph->SetPoint(8022,0.8023,1179.472);
   graph->SetPoint(8023,0.8024,1180.377);
   graph->SetPoint(8024,0.8025,1181.283);
   graph->SetPoint(8025,0.8026,1182.19);
   graph->SetPoint(8026,0.8027,1183.097);
   graph->SetPoint(8027,0.8028,1184.004);
   graph->SetPoint(8028,0.8029,1184.912);
   graph->SetPoint(8029,0.803,1185.82);
   graph->SetPoint(8030,0.8031,1186.729);
   graph->SetPoint(8031,0.8032,1187.638);
   graph->SetPoint(8032,0.8033,1188.547);
   graph->SetPoint(8033,0.8034,1189.457);
   graph->SetPoint(8034,0.8035,1190.368);
   graph->SetPoint(8035,0.8036,1191.279);
   graph->SetPoint(8036,0.8037,1192.19);
   graph->SetPoint(8037,0.8038,1193.102);
   graph->SetPoint(8038,0.8039,1194.014);
   graph->SetPoint(8039,0.804,1194.927);
   graph->SetPoint(8040,0.8041,1195.84);
   graph->SetPoint(8041,0.8042,1196.754);
   graph->SetPoint(8042,0.8043,1197.668);
   graph->SetPoint(8043,0.8044,1198.582);
   graph->SetPoint(8044,0.8045,1199.497);
   graph->SetPoint(8045,0.8046,1200.413);
   graph->SetPoint(8046,0.8047,1201.328);
   graph->SetPoint(8047,0.8048,1202.245);
   graph->SetPoint(8048,0.8049,1203.161);
   graph->SetPoint(8049,0.805,1204.078);
   graph->SetPoint(8050,0.8051,1204.996);
   graph->SetPoint(8051,0.8052,1205.914);
   graph->SetPoint(8052,0.8053,1206.833);
   graph->SetPoint(8053,0.8054,1207.752);
   graph->SetPoint(8054,0.8055,1208.671);
   graph->SetPoint(8055,0.8056,1209.591);
   graph->SetPoint(8056,0.8057,1210.511);
   graph->SetPoint(8057,0.8058,1211.432);
   graph->SetPoint(8058,0.8059,1212.353);
   graph->SetPoint(8059,0.806,1213.274);
   graph->SetPoint(8060,0.8061,1214.196);
   graph->SetPoint(8061,0.8062,1215.119);
   graph->SetPoint(8062,0.8063,1216.042);
   graph->SetPoint(8063,0.8064,1216.965);
   graph->SetPoint(8064,0.8065,1217.889);
   graph->SetPoint(8065,0.8066,1218.813);
   graph->SetPoint(8066,0.8067,1219.738);
   graph->SetPoint(8067,0.8068,1220.663);
   graph->SetPoint(8068,0.8069,1221.589);
   graph->SetPoint(8069,0.807,1222.515);
   graph->SetPoint(8070,0.8071,1223.441);
   graph->SetPoint(8071,0.8072,1224.368);
   graph->SetPoint(8072,0.8073,1225.295);
   graph->SetPoint(8073,0.8074,1226.223);
   graph->SetPoint(8074,0.8075,1227.151);
   graph->SetPoint(8075,0.8076,1228.08);
   graph->SetPoint(8076,0.8077,1229.009);
   graph->SetPoint(8077,0.8078,1229.938);
   graph->SetPoint(8078,0.8079,1230.868);
   graph->SetPoint(8079,0.808,1231.799);
   graph->SetPoint(8080,0.8081,1232.73);
   graph->SetPoint(8081,0.8082,1233.661);
   graph->SetPoint(8082,0.8083,1234.593);
   graph->SetPoint(8083,0.8084,1235.525);
   graph->SetPoint(8084,0.8085,1236.458);
   graph->SetPoint(8085,0.8086,1237.391);
   graph->SetPoint(8086,0.8087,1238.324);
   graph->SetPoint(8087,0.8088,1239.258);
   graph->SetPoint(8088,0.8089,1240.192);
   graph->SetPoint(8089,0.809,1241.127);
   graph->SetPoint(8090,0.8091,1242.063);
   graph->SetPoint(8091,0.8092,1242.998);
   graph->SetPoint(8092,0.8093,1243.934);
   graph->SetPoint(8093,0.8094,1244.871);
   graph->SetPoint(8094,0.8095,1245.808);
   graph->SetPoint(8095,0.8096,1246.745);
   graph->SetPoint(8096,0.8097,1247.683);
   graph->SetPoint(8097,0.8098,1248.622);
   graph->SetPoint(8098,0.8099,1249.56);
   graph->SetPoint(8099,0.81,1250.5);
   graph->SetPoint(8100,0.8101,1251.439);
   graph->SetPoint(8101,0.8102,1252.379);
   graph->SetPoint(8102,0.8103,1253.32);
   graph->SetPoint(8103,0.8104,1254.261);
   graph->SetPoint(8104,0.8105,1255.202);
   graph->SetPoint(8105,0.8106,1256.144);
   graph->SetPoint(8106,0.8107,1257.086);
   graph->SetPoint(8107,0.8108,1258.029);
   graph->SetPoint(8108,0.8109,1258.972);
   graph->SetPoint(8109,0.811,1259.916);
   graph->SetPoint(8110,0.8111,1260.86);
   graph->SetPoint(8111,0.8112,1261.804);
   graph->SetPoint(8112,0.8113,1262.749);
   graph->SetPoint(8113,0.8114,1263.694);
   graph->SetPoint(8114,0.8115,1264.64);
   graph->SetPoint(8115,0.8116,1265.586);
   graph->SetPoint(8116,0.8117,1266.533);
   graph->SetPoint(8117,0.8118,1267.48);
   graph->SetPoint(8118,0.8119,1268.427);
   graph->SetPoint(8119,0.812,1269.375);
   graph->SetPoint(8120,0.8121,1270.324);
   graph->SetPoint(8121,0.8122,1271.273);
   graph->SetPoint(8122,0.8123,1272.222);
   graph->SetPoint(8123,0.8124,1273.171);
   graph->SetPoint(8124,0.8125,1274.122);
   graph->SetPoint(8125,0.8126,1275.072);
   graph->SetPoint(8126,0.8127,1276.023);
   graph->SetPoint(8127,0.8128,1276.975);
   graph->SetPoint(8128,0.8129,1277.926);
   graph->SetPoint(8129,0.813,1278.879);
   graph->SetPoint(8130,0.8131,1279.831);
   graph->SetPoint(8131,0.8132,1280.785);
   graph->SetPoint(8132,0.8133,1281.738);
   graph->SetPoint(8133,0.8134,1282.692);
   graph->SetPoint(8134,0.8135,1283.647);
   graph->SetPoint(8135,0.8136,1284.601);
   graph->SetPoint(8136,0.8137,1285.557);
   graph->SetPoint(8137,0.8138,1286.513);
   graph->SetPoint(8138,0.8139,1287.469);
   graph->SetPoint(8139,0.814,1288.425);
   graph->SetPoint(8140,0.8141,1289.382);
   graph->SetPoint(8141,0.8142,1290.34);
   graph->SetPoint(8142,0.8143,1291.298);
   graph->SetPoint(8143,0.8144,1292.256);
   graph->SetPoint(8144,0.8145,1293.215);
   graph->SetPoint(8145,0.8146,1294.174);
   graph->SetPoint(8146,0.8147,1295.134);
   graph->SetPoint(8147,0.8148,1296.094);
   graph->SetPoint(8148,0.8149,1297.054);
   graph->SetPoint(8149,0.815,1298.015);
   graph->SetPoint(8150,0.8151,1298.977);
   graph->SetPoint(8151,0.8152,1299.939);
   graph->SetPoint(8152,0.8153,1300.901);
   graph->SetPoint(8153,0.8154,1301.864);
   graph->SetPoint(8154,0.8155,1302.827);
   graph->SetPoint(8155,0.8156,1303.79);
   graph->SetPoint(8156,0.8157,1304.754);
   graph->SetPoint(8157,0.8158,1305.719);
   graph->SetPoint(8158,0.8159,1306.683);
   graph->SetPoint(8159,0.816,1307.649);
   graph->SetPoint(8160,0.8161,1308.614);
   graph->SetPoint(8161,0.8162,1309.58);
   graph->SetPoint(8162,0.8163,1310.547);
   graph->SetPoint(8163,0.8164,1311.514);
   graph->SetPoint(8164,0.8165,1312.481);
   graph->SetPoint(8165,0.8166,1313.449);
   graph->SetPoint(8166,0.8167,1314.417);
   graph->SetPoint(8167,0.8168,1315.386);
   graph->SetPoint(8168,0.8169,1316.355);
   graph->SetPoint(8169,0.817,1317.325);
   graph->SetPoint(8170,0.8171,1318.295);
   graph->SetPoint(8171,0.8172,1319.265);
   graph->SetPoint(8172,0.8173,1320.236);
   graph->SetPoint(8173,0.8174,1321.207);
   graph->SetPoint(8174,0.8175,1322.179);
   graph->SetPoint(8175,0.8176,1323.151);
   graph->SetPoint(8176,0.8177,1324.124);
   graph->SetPoint(8177,0.8178,1325.097);
   graph->SetPoint(8178,0.8179,1326.07);
   graph->SetPoint(8179,0.818,1327.044);
   graph->SetPoint(8180,0.8181,1328.018);
   graph->SetPoint(8181,0.8182,1328.993);
   graph->SetPoint(8182,0.8183,1329.968);
   graph->SetPoint(8183,0.8184,1330.944);
   graph->SetPoint(8184,0.8185,1331.92);
   graph->SetPoint(8185,0.8186,1332.896);
   graph->SetPoint(8186,0.8187,1333.873);
   graph->SetPoint(8187,0.8188,1334.85);
   graph->SetPoint(8188,0.8189,1335.828);
   graph->SetPoint(8189,0.819,1336.806);
   graph->SetPoint(8190,0.8191,1337.785);
   graph->SetPoint(8191,0.8192,1338.764);
   graph->SetPoint(8192,0.8193,1339.743);
   graph->SetPoint(8193,0.8194,1340.723);
   graph->SetPoint(8194,0.8195,1341.703);
   graph->SetPoint(8195,0.8196,1342.684);
   graph->SetPoint(8196,0.8197,1343.665);
   graph->SetPoint(8197,0.8198,1344.646);
   graph->SetPoint(8198,0.8199,1345.628);
   graph->SetPoint(8199,0.82,1346.611);
   graph->SetPoint(8200,0.8201,1347.594);
   graph->SetPoint(8201,0.8202,1348.577);
   graph->SetPoint(8202,0.8203,1349.561);
   graph->SetPoint(8203,0.8204,1350.545);
   graph->SetPoint(8204,0.8205,1351.529);
   graph->SetPoint(8205,0.8206,1352.514);
   graph->SetPoint(8206,0.8207,1353.499);
   graph->SetPoint(8207,0.8208,1354.485);
   graph->SetPoint(8208,0.8209,1355.471);
   graph->SetPoint(8209,0.821,1356.458);
   graph->SetPoint(8210,0.8211,1357.445);
   graph->SetPoint(8211,0.8212,1358.433);
   graph->SetPoint(8212,0.8213,1359.421);
   graph->SetPoint(8213,0.8214,1360.409);
   graph->SetPoint(8214,0.8215,1361.398);
   graph->SetPoint(8215,0.8216,1362.387);
   graph->SetPoint(8216,0.8217,1363.377);
   graph->SetPoint(8217,0.8218,1364.367);
   graph->SetPoint(8218,0.8219,1365.357);
   graph->SetPoint(8219,0.822,1366.348);
   graph->SetPoint(8220,0.8221,1367.339);
   graph->SetPoint(8221,0.8222,1368.331);
   graph->SetPoint(8222,0.8223,1369.323);
   graph->SetPoint(8223,0.8224,1370.316);
   graph->SetPoint(8224,0.8225,1371.309);
   graph->SetPoint(8225,0.8226,1372.302);
   graph->SetPoint(8226,0.8227,1373.296);
   graph->SetPoint(8227,0.8228,1374.29);
   graph->SetPoint(8228,0.8229,1375.285);
   graph->SetPoint(8229,0.823,1376.28);
   graph->SetPoint(8230,0.8231,1377.276);
   graph->SetPoint(8231,0.8232,1378.271);
   graph->SetPoint(8232,0.8233,1379.268);
   graph->SetPoint(8233,0.8234,1380.265);
   graph->SetPoint(8234,0.8235,1381.262);
   graph->SetPoint(8235,0.8236,1382.259);
   graph->SetPoint(8236,0.8237,1383.258);
   graph->SetPoint(8237,0.8238,1384.256);
   graph->SetPoint(8238,0.8239,1385.255);
   graph->SetPoint(8239,0.824,1386.254);
   graph->SetPoint(8240,0.8241,1387.254);
   graph->SetPoint(8241,0.8242,1388.254);
   graph->SetPoint(8242,0.8243,1389.255);
   graph->SetPoint(8243,0.8244,1390.256);
   graph->SetPoint(8244,0.8245,1391.257);
   graph->SetPoint(8245,0.8246,1392.259);
   graph->SetPoint(8246,0.8247,1393.261);
   graph->SetPoint(8247,0.8248,1394.264);
   graph->SetPoint(8248,0.8249,1395.267);
   graph->SetPoint(8249,0.825,1396.271);
   graph->SetPoint(8250,0.8251,1397.275);
   graph->SetPoint(8251,0.8252,1398.279);
   graph->SetPoint(8252,0.8253,1399.284);
   graph->SetPoint(8253,0.8254,1400.289);
   graph->SetPoint(8254,0.8255,1401.295);
   graph->SetPoint(8255,0.8256,1402.301);
   graph->SetPoint(8256,0.8257,1403.307);
   graph->SetPoint(8257,0.8258,1404.314);
   graph->SetPoint(8258,0.8259,1405.321);
   graph->SetPoint(8259,0.826,1406.329);
   graph->SetPoint(8260,0.8261,1407.337);
   graph->SetPoint(8261,0.8262,1408.346);
   graph->SetPoint(8262,0.8263,1409.355);
   graph->SetPoint(8263,0.8264,1410.364);
   graph->SetPoint(8264,0.8265,1411.374);
   graph->SetPoint(8265,0.8266,1412.384);
   graph->SetPoint(8266,0.8267,1413.395);
   graph->SetPoint(8267,0.8268,1414.406);
   graph->SetPoint(8268,0.8269,1415.417);
   graph->SetPoint(8269,0.827,1416.429);
   graph->SetPoint(8270,0.8271,1417.442);
   graph->SetPoint(8271,0.8272,1418.454);
   graph->SetPoint(8272,0.8273,1419.467);
   graph->SetPoint(8273,0.8274,1420.481);
   graph->SetPoint(8274,0.8275,1421.495);
   graph->SetPoint(8275,0.8276,1422.509);
   graph->SetPoint(8276,0.8277,1423.524);
   graph->SetPoint(8277,0.8278,1424.539);
   graph->SetPoint(8278,0.8279,1425.555);
   graph->SetPoint(8279,0.828,1426.571);
   graph->SetPoint(8280,0.8281,1427.588);
   graph->SetPoint(8281,0.8282,1428.605);
   graph->SetPoint(8282,0.8283,1429.622);
   graph->SetPoint(8283,0.8284,1430.64);
   graph->SetPoint(8284,0.8285,1431.658);
   graph->SetPoint(8285,0.8286,1432.676);
   graph->SetPoint(8286,0.8287,1433.695);
   graph->SetPoint(8287,0.8288,1434.715);
   graph->SetPoint(8288,0.8289,1435.735);
   graph->SetPoint(8289,0.829,1436.755);
   graph->SetPoint(8290,0.8291,1437.775);
   graph->SetPoint(8291,0.8292,1438.796);
   graph->SetPoint(8292,0.8293,1439.818);
   graph->SetPoint(8293,0.8294,1440.84);
   graph->SetPoint(8294,0.8295,1441.862);
   graph->SetPoint(8295,0.8296,1442.885);
   graph->SetPoint(8296,0.8297,1443.908);
   graph->SetPoint(8297,0.8298,1444.932);
   graph->SetPoint(8298,0.8299,1445.955);
   graph->SetPoint(8299,0.83,1446.98);
   graph->SetPoint(8300,0.8301,1448.005);
   graph->SetPoint(8301,0.8302,1449.03);
   graph->SetPoint(8302,0.8303,1450.055);
   graph->SetPoint(8303,0.8304,1451.081);
   graph->SetPoint(8304,0.8305,1452.108);
   graph->SetPoint(8305,0.8306,1453.135);
   graph->SetPoint(8306,0.8307,1454.162);
   graph->SetPoint(8307,0.8308,1455.19);
   graph->SetPoint(8308,0.8309,1456.218);
   graph->SetPoint(8309,0.831,1457.246);
   graph->SetPoint(8310,0.8311,1458.275);
   graph->SetPoint(8311,0.8312,1459.305);
   graph->SetPoint(8312,0.8313,1460.334);
   graph->SetPoint(8313,0.8314,1461.364);
   graph->SetPoint(8314,0.8315,1462.395);
   graph->SetPoint(8315,0.8316,1463.426);
   graph->SetPoint(8316,0.8317,1464.457);
   graph->SetPoint(8317,0.8318,1465.489);
   graph->SetPoint(8318,0.8319,1466.521);
   graph->SetPoint(8319,0.832,1467.554);
   graph->SetPoint(8320,0.8321,1468.587);
   graph->SetPoint(8321,0.8322,1469.62);
   graph->SetPoint(8322,0.8323,1470.654);
   graph->SetPoint(8323,0.8324,1471.689);
   graph->SetPoint(8324,0.8325,1472.723);
   graph->SetPoint(8325,0.8326,1473.758);
   graph->SetPoint(8326,0.8327,1474.794);
   graph->SetPoint(8327,0.8328,1475.83);
   graph->SetPoint(8328,0.8329,1476.866);
   graph->SetPoint(8329,0.833,1477.903);
   graph->SetPoint(8330,0.8331,1478.94);
   graph->SetPoint(8331,0.8332,1479.977);
   graph->SetPoint(8332,0.8333,1481.015);
   graph->SetPoint(8333,0.8334,1482.054);
   graph->SetPoint(8334,0.8335,1483.093);
   graph->SetPoint(8335,0.8336,1484.132);
   graph->SetPoint(8336,0.8337,1485.171);
   graph->SetPoint(8337,0.8338,1486.211);
   graph->SetPoint(8338,0.8339,1487.252);
   graph->SetPoint(8339,0.834,1488.293);
   graph->SetPoint(8340,0.8341,1489.334);
   graph->SetPoint(8341,0.8342,1490.375);
   graph->SetPoint(8342,0.8343,1491.418);
   graph->SetPoint(8343,0.8344,1492.46);
   graph->SetPoint(8344,0.8345,1493.503);
   graph->SetPoint(8345,0.8346,1494.546);
   graph->SetPoint(8346,0.8347,1495.59);
   graph->SetPoint(8347,0.8348,1496.634);
   graph->SetPoint(8348,0.8349,1497.678);
   graph->SetPoint(8349,0.835,1498.723);
   graph->SetPoint(8350,0.8351,1499.769);
   graph->SetPoint(8351,0.8352,1500.814);
   graph->SetPoint(8352,0.8353,1501.86);
   graph->SetPoint(8353,0.8354,1502.907);
   graph->SetPoint(8354,0.8355,1503.954);
   graph->SetPoint(8355,0.8356,1505.001);
   graph->SetPoint(8356,0.8357,1506.049);
   graph->SetPoint(8357,0.8358,1507.097);
   graph->SetPoint(8358,0.8359,1508.146);
   graph->SetPoint(8359,0.836,1509.195);
   graph->SetPoint(8360,0.8361,1510.244);
   graph->SetPoint(8361,0.8362,1511.294);
   graph->SetPoint(8362,0.8363,1512.344);
   graph->SetPoint(8363,0.8364,1513.395);
   graph->SetPoint(8364,0.8365,1514.446);
   graph->SetPoint(8365,0.8366,1515.497);
   graph->SetPoint(8366,0.8367,1516.549);
   graph->SetPoint(8367,0.8368,1517.601);
   graph->SetPoint(8368,0.8369,1518.654);
   graph->SetPoint(8369,0.837,1519.707);
   graph->SetPoint(8370,0.8371,1520.76);
   graph->SetPoint(8371,0.8372,1521.814);
   graph->SetPoint(8372,0.8373,1522.869);
   graph->SetPoint(8373,0.8374,1523.923);
   graph->SetPoint(8374,0.8375,1524.978);
   graph->SetPoint(8375,0.8376,1526.034);
   graph->SetPoint(8376,0.8377,1527.09);
   graph->SetPoint(8377,0.8378,1528.146);
   graph->SetPoint(8378,0.8379,1529.203);
   graph->SetPoint(8379,0.838,1530.26);
   graph->SetPoint(8380,0.8381,1531.317);
   graph->SetPoint(8381,0.8382,1532.375);
   graph->SetPoint(8382,0.8383,1533.433);
   graph->SetPoint(8383,0.8384,1534.492);
   graph->SetPoint(8384,0.8385,1535.551);
   graph->SetPoint(8385,0.8386,1536.611);
   graph->SetPoint(8386,0.8387,1537.671);
   graph->SetPoint(8387,0.8388,1538.731);
   graph->SetPoint(8388,0.8389,1539.792);
   graph->SetPoint(8389,0.839,1540.853);
   graph->SetPoint(8390,0.8391,1541.914);
   graph->SetPoint(8391,0.8392,1542.976);
   graph->SetPoint(8392,0.8393,1544.039);
   graph->SetPoint(8393,0.8394,1545.101);
   graph->SetPoint(8394,0.8395,1546.164);
   graph->SetPoint(8395,0.8396,1547.228);
   graph->SetPoint(8396,0.8397,1548.292);
   graph->SetPoint(8397,0.8398,1549.356);
   graph->SetPoint(8398,0.8399,1550.421);
   graph->SetPoint(8399,0.84,1551.486);
   graph->SetPoint(8400,0.8401,1552.552);
   graph->SetPoint(8401,0.8402,1553.618);
   graph->SetPoint(8402,0.8403,1554.684);
   graph->SetPoint(8403,0.8404,1555.751);
   graph->SetPoint(8404,0.8405,1556.818);
   graph->SetPoint(8405,0.8406,1557.886);
   graph->SetPoint(8406,0.8407,1558.954);
   graph->SetPoint(8407,0.8408,1560.022);
   graph->SetPoint(8408,0.8409,1561.091);
   graph->SetPoint(8409,0.841,1562.16);
   graph->SetPoint(8410,0.8411,1563.229);
   graph->SetPoint(8411,0.8412,1564.299);
   graph->SetPoint(8412,0.8413,1565.37);
   graph->SetPoint(8413,0.8414,1566.44);
   graph->SetPoint(8414,0.8415,1567.512);
   graph->SetPoint(8415,0.8416,1568.583);
   graph->SetPoint(8416,0.8417,1569.655);
   graph->SetPoint(8417,0.8418,1570.728);
   graph->SetPoint(8418,0.8419,1571.8);
   graph->SetPoint(8419,0.842,1572.873);
   graph->SetPoint(8420,0.8421,1573.947);
   graph->SetPoint(8421,0.8422,1575.021);
   graph->SetPoint(8422,0.8423,1576.095);
   graph->SetPoint(8423,0.8424,1577.17);
   graph->SetPoint(8424,0.8425,1578.245);
   graph->SetPoint(8425,0.8426,1579.321);
   graph->SetPoint(8426,0.8427,1580.397);
   graph->SetPoint(8427,0.8428,1581.473);
   graph->SetPoint(8428,0.8429,1582.55);
   graph->SetPoint(8429,0.843,1583.627);
   graph->SetPoint(8430,0.8431,1584.705);
   graph->SetPoint(8431,0.8432,1585.783);
   graph->SetPoint(8432,0.8433,1586.861);
   graph->SetPoint(8433,0.8434,1587.94);
   graph->SetPoint(8434,0.8435,1589.019);
   graph->SetPoint(8435,0.8436,1590.098);
   graph->SetPoint(8436,0.8437,1591.178);
   graph->SetPoint(8437,0.8438,1592.259);
   graph->SetPoint(8438,0.8439,1593.339);
   graph->SetPoint(8439,0.844,1594.421);
   graph->SetPoint(8440,0.8441,1595.502);
   graph->SetPoint(8441,0.8442,1596.584);
   graph->SetPoint(8442,0.8443,1597.666);
   graph->SetPoint(8443,0.8444,1598.749);
   graph->SetPoint(8444,0.8445,1599.832);
   graph->SetPoint(8445,0.8446,1600.916);
   graph->SetPoint(8446,0.8447,1602);
   graph->SetPoint(8447,0.8448,1603.084);
   graph->SetPoint(8448,0.8449,1604.169);
   graph->SetPoint(8449,0.845,1605.254);
   graph->SetPoint(8450,0.8451,1606.339);
   graph->SetPoint(8451,0.8452,1607.425);
   graph->SetPoint(8452,0.8453,1608.511);
   graph->SetPoint(8453,0.8454,1609.598);
   graph->SetPoint(8454,0.8455,1610.685);
   graph->SetPoint(8455,0.8456,1611.773);
   graph->SetPoint(8456,0.8457,1612.86);
   graph->SetPoint(8457,0.8458,1613.949);
   graph->SetPoint(8458,0.8459,1615.037);
   graph->SetPoint(8459,0.846,1616.126);
   graph->SetPoint(8460,0.8461,1617.216);
   graph->SetPoint(8461,0.8462,1618.306);
   graph->SetPoint(8462,0.8463,1619.396);
   graph->SetPoint(8463,0.8464,1620.487);
   graph->SetPoint(8464,0.8465,1621.578);
   graph->SetPoint(8465,0.8466,1622.669);
   graph->SetPoint(8466,0.8467,1623.761);
   graph->SetPoint(8467,0.8468,1624.853);
   graph->SetPoint(8468,0.8469,1625.946);
   graph->SetPoint(8469,0.847,1627.039);
   graph->SetPoint(8470,0.8471,1628.132);
   graph->SetPoint(8471,0.8472,1629.226);
   graph->SetPoint(8472,0.8473,1630.32);
   graph->SetPoint(8473,0.8474,1631.415);
   graph->SetPoint(8474,0.8475,1632.509);
   graph->SetPoint(8475,0.8476,1633.605);
   graph->SetPoint(8476,0.8477,1634.701);
   graph->SetPoint(8477,0.8478,1635.797);
   graph->SetPoint(8478,0.8479,1636.893);
   graph->SetPoint(8479,0.848,1637.99);
   graph->SetPoint(8480,0.8481,1639.087);
   graph->SetPoint(8481,0.8482,1640.185);
   graph->SetPoint(8482,0.8483,1641.283);
   graph->SetPoint(8483,0.8484,1642.382);
   graph->SetPoint(8484,0.8485,1643.481);
   graph->SetPoint(8485,0.8486,1644.58);
   graph->SetPoint(8486,0.8487,1645.68);
   graph->SetPoint(8487,0.8488,1646.78);
   graph->SetPoint(8488,0.8489,1647.88);
   graph->SetPoint(8489,0.849,1648.981);
   graph->SetPoint(8490,0.8491,1650.082);
   graph->SetPoint(8491,0.8492,1651.184);
   graph->SetPoint(8492,0.8493,1652.286);
   graph->SetPoint(8493,0.8494,1653.388);
   graph->SetPoint(8494,0.8495,1654.491);
   graph->SetPoint(8495,0.8496,1655.594);
   graph->SetPoint(8496,0.8497,1656.698);
   graph->SetPoint(8497,0.8498,1657.802);
   graph->SetPoint(8498,0.8499,1658.906);
   graph->SetPoint(8499,0.85,1660.011);
   graph->SetPoint(8500,0.8501,1661.116);
   graph->SetPoint(8501,0.8502,1662.222);
   graph->SetPoint(8502,0.8503,1663.327);
   graph->SetPoint(8503,0.8504,1664.434);
   graph->SetPoint(8504,0.8505,1665.54);
   graph->SetPoint(8505,0.8506,1666.648);
   graph->SetPoint(8506,0.8507,1667.755);
   graph->SetPoint(8507,0.8508,1668.863);
   graph->SetPoint(8508,0.8509,1669.971);
   graph->SetPoint(8509,0.851,1671.08);
   graph->SetPoint(8510,0.8511,1672.189);
   graph->SetPoint(8511,0.8512,1673.298);
   graph->SetPoint(8512,0.8513,1674.408);
   graph->SetPoint(8513,0.8514,1675.518);
   graph->SetPoint(8514,0.8515,1676.629);
   graph->SetPoint(8515,0.8516,1677.74);
   graph->SetPoint(8516,0.8517,1678.851);
   graph->SetPoint(8517,0.8518,1679.963);
   graph->SetPoint(8518,0.8519,1681.075);
   graph->SetPoint(8519,0.852,1682.188);
   graph->SetPoint(8520,0.8521,1683.301);
   graph->SetPoint(8521,0.8522,1684.414);
   graph->SetPoint(8522,0.8523,1685.528);
   graph->SetPoint(8523,0.8524,1686.642);
   graph->SetPoint(8524,0.8525,1687.756);
   graph->SetPoint(8525,0.8526,1688.871);
   graph->SetPoint(8526,0.8527,1689.986);
   graph->SetPoint(8527,0.8528,1691.102);
   graph->SetPoint(8528,0.8529,1692.218);
   graph->SetPoint(8529,0.853,1693.334);
   graph->SetPoint(8530,0.8531,1694.451);
   graph->SetPoint(8531,0.8532,1695.568);
   graph->SetPoint(8532,0.8533,1696.686);
   graph->SetPoint(8533,0.8534,1697.804);
   graph->SetPoint(8534,0.8535,1698.922);
   graph->SetPoint(8535,0.8536,1700.041);
   graph->SetPoint(8536,0.8537,1701.16);
   graph->SetPoint(8537,0.8538,1702.279);
   graph->SetPoint(8538,0.8539,1703.399);
   graph->SetPoint(8539,0.854,1704.519);
   graph->SetPoint(8540,0.8541,1705.64);
   graph->SetPoint(8541,0.8542,1706.761);
   graph->SetPoint(8542,0.8543,1707.883);
   graph->SetPoint(8543,0.8544,1709.004);
   graph->SetPoint(8544,0.8545,1710.127);
   graph->SetPoint(8545,0.8546,1711.249);
   graph->SetPoint(8546,0.8547,1712.372);
   graph->SetPoint(8547,0.8548,1713.495);
   graph->SetPoint(8548,0.8549,1714.619);
   graph->SetPoint(8549,0.855,1715.743);
   graph->SetPoint(8550,0.8551,1716.868);
   graph->SetPoint(8551,0.8552,1717.993);
   graph->SetPoint(8552,0.8553,1719.118);
   graph->SetPoint(8553,0.8554,1720.244);
   graph->SetPoint(8554,0.8555,1721.37);
   graph->SetPoint(8555,0.8556,1722.496);
   graph->SetPoint(8556,0.8557,1723.623);
   graph->SetPoint(8557,0.8558,1724.75);
   graph->SetPoint(8558,0.8559,1725.877);
   graph->SetPoint(8559,0.856,1727.005);
   graph->SetPoint(8560,0.8561,1728.134);
   graph->SetPoint(8561,0.8562,1729.262);
   graph->SetPoint(8562,0.8563,1730.392);
   graph->SetPoint(8563,0.8564,1731.521);
   graph->SetPoint(8564,0.8565,1732.651);
   graph->SetPoint(8565,0.8566,1733.781);
   graph->SetPoint(8566,0.8567,1734.912);
   graph->SetPoint(8567,0.8568,1736.043);
   graph->SetPoint(8568,0.8569,1737.174);
   graph->SetPoint(8569,0.857,1738.306);
   graph->SetPoint(8570,0.8571,1739.438);
   graph->SetPoint(8571,0.8572,1740.571);
   graph->SetPoint(8572,0.8573,1741.704);
   graph->SetPoint(8573,0.8574,1742.837);
   graph->SetPoint(8574,0.8575,1743.971);
   graph->SetPoint(8575,0.8576,1745.105);
   graph->SetPoint(8576,0.8577,1746.239);
   graph->SetPoint(8577,0.8578,1747.374);
   graph->SetPoint(8578,0.8579,1748.509);
   graph->SetPoint(8579,0.858,1749.645);
   graph->SetPoint(8580,0.8581,1750.781);
   graph->SetPoint(8581,0.8582,1751.917);
   graph->SetPoint(8582,0.8583,1753.054);
   graph->SetPoint(8583,0.8584,1754.191);
   graph->SetPoint(8584,0.8585,1755.328);
   graph->SetPoint(8585,0.8586,1756.466);
   graph->SetPoint(8586,0.8587,1757.604);
   graph->SetPoint(8587,0.8588,1758.743);
   graph->SetPoint(8588,0.8589,1759.882);
   graph->SetPoint(8589,0.859,1761.021);
   graph->SetPoint(8590,0.8591,1762.161);
   graph->SetPoint(8591,0.8592,1763.301);
   graph->SetPoint(8592,0.8593,1764.442);
   graph->SetPoint(8593,0.8594,1765.583);
   graph->SetPoint(8594,0.8595,1766.724);
   graph->SetPoint(8595,0.8596,1767.866);
   graph->SetPoint(8596,0.8597,1769.008);
   graph->SetPoint(8597,0.8598,1770.15);
   graph->SetPoint(8598,0.8599,1771.293);
   graph->SetPoint(8599,0.86,1772.436);
   graph->SetPoint(8600,0.8601,1773.58);
   graph->SetPoint(8601,0.8602,1774.724);
   graph->SetPoint(8602,0.8603,1775.868);
   graph->SetPoint(8603,0.8604,1777.013);
   graph->SetPoint(8604,0.8605,1778.158);
   graph->SetPoint(8605,0.8606,1779.303);
   graph->SetPoint(8606,0.8607,1780.449);
   graph->SetPoint(8607,0.8608,1781.595);
   graph->SetPoint(8608,0.8609,1782.742);
   graph->SetPoint(8609,0.861,1783.889);
   graph->SetPoint(8610,0.8611,1785.036);
   graph->SetPoint(8611,0.8612,1786.184);
   graph->SetPoint(8612,0.8613,1787.332);
   graph->SetPoint(8613,0.8614,1788.48);
   graph->SetPoint(8614,0.8615,1789.629);
   graph->SetPoint(8615,0.8616,1790.778);
   graph->SetPoint(8616,0.8617,1791.928);
   graph->SetPoint(8617,0.8618,1793.078);
   graph->SetPoint(8618,0.8619,1794.228);
   graph->SetPoint(8619,0.862,1795.379);
   graph->SetPoint(8620,0.8621,1796.53);
   graph->SetPoint(8621,0.8622,1797.682);
   graph->SetPoint(8622,0.8623,1798.833);
   graph->SetPoint(8623,0.8624,1799.986);
   graph->SetPoint(8624,0.8625,1801.138);
   graph->SetPoint(8625,0.8626,1802.291);
   graph->SetPoint(8626,0.8627,1803.445);
   graph->SetPoint(8627,0.8628,1804.598);
   graph->SetPoint(8628,0.8629,1805.752);
   graph->SetPoint(8629,0.863,1806.907);
   graph->SetPoint(8630,0.8631,1808.062);
   graph->SetPoint(8631,0.8632,1809.217);
   graph->SetPoint(8632,0.8633,1810.373);
   graph->SetPoint(8633,0.8634,1811.528);
   graph->SetPoint(8634,0.8635,1812.685);
   graph->SetPoint(8635,0.8636,1813.842);
   graph->SetPoint(8636,0.8637,1814.999);
   graph->SetPoint(8637,0.8638,1816.156);
   graph->SetPoint(8638,0.8639,1817.314);
   graph->SetPoint(8639,0.864,1818.472);
   graph->SetPoint(8640,0.8641,1819.631);
   graph->SetPoint(8641,0.8642,1820.79);
   graph->SetPoint(8642,0.8643,1821.949);
   graph->SetPoint(8643,0.8644,1823.109);
   graph->SetPoint(8644,0.8645,1824.269);
   graph->SetPoint(8645,0.8646,1825.429);
   graph->SetPoint(8646,0.8647,1826.59);
   graph->SetPoint(8647,0.8648,1827.751);
   graph->SetPoint(8648,0.8649,1828.913);
   graph->SetPoint(8649,0.865,1830.075);
   graph->SetPoint(8650,0.8651,1831.237);
   graph->SetPoint(8651,0.8652,1832.4);
   graph->SetPoint(8652,0.8653,1833.563);
   graph->SetPoint(8653,0.8654,1834.726);
   graph->SetPoint(8654,0.8655,1835.89);
   graph->SetPoint(8655,0.8656,1837.054);
   graph->SetPoint(8656,0.8657,1838.219);
   graph->SetPoint(8657,0.8658,1839.384);
   graph->SetPoint(8658,0.8659,1840.549);
   graph->SetPoint(8659,0.866,1841.715);
   graph->SetPoint(8660,0.8661,1842.881);
   graph->SetPoint(8661,0.8662,1844.047);
   graph->SetPoint(8662,0.8663,1845.214);
   graph->SetPoint(8663,0.8664,1846.381);
   graph->SetPoint(8664,0.8665,1847.549);
   graph->SetPoint(8665,0.8666,1848.717);
   graph->SetPoint(8666,0.8667,1849.885);
   graph->SetPoint(8667,0.8668,1851.054);
   graph->SetPoint(8668,0.8669,1852.223);
   graph->SetPoint(8669,0.867,1853.392);
   graph->SetPoint(8670,0.8671,1854.562);
   graph->SetPoint(8671,0.8672,1855.732);
   graph->SetPoint(8672,0.8673,1856.903);
   graph->SetPoint(8673,0.8674,1858.073);
   graph->SetPoint(8674,0.8675,1859.245);
   graph->SetPoint(8675,0.8676,1860.416);
   graph->SetPoint(8676,0.8677,1861.588);
   graph->SetPoint(8677,0.8678,1862.761);
   graph->SetPoint(8678,0.8679,1863.933);
   graph->SetPoint(8679,0.868,1865.106);
   graph->SetPoint(8680,0.8681,1866.28);
   graph->SetPoint(8681,0.8682,1867.454);
   graph->SetPoint(8682,0.8683,1868.628);
   graph->SetPoint(8683,0.8684,1869.802);
   graph->SetPoint(8684,0.8685,1870.977);
   graph->SetPoint(8685,0.8686,1872.153);
   graph->SetPoint(8686,0.8687,1873.328);
   graph->SetPoint(8687,0.8688,1874.504);
   graph->SetPoint(8688,0.8689,1875.681);
   graph->SetPoint(8689,0.869,1876.857);
   graph->SetPoint(8690,0.8691,1878.035);
   graph->SetPoint(8691,0.8692,1879.212);
   graph->SetPoint(8692,0.8693,1880.39);
   graph->SetPoint(8693,0.8694,1881.568);
   graph->SetPoint(8694,0.8695,1882.747);
   graph->SetPoint(8695,0.8696,1883.926);
   graph->SetPoint(8696,0.8697,1885.105);
   graph->SetPoint(8697,0.8698,1886.285);
   graph->SetPoint(8698,0.8699,1887.465);
   graph->SetPoint(8699,0.87,1888.645);
   graph->SetPoint(8700,0.8701,1889.826);
   graph->SetPoint(8701,0.8702,1891.007);
   graph->SetPoint(8702,0.8703,1892.189);
   graph->SetPoint(8703,0.8704,1893.371);
   graph->SetPoint(8704,0.8705,1894.553);
   graph->SetPoint(8705,0.8706,1895.736);
   graph->SetPoint(8706,0.8707,1896.919);
   graph->SetPoint(8707,0.8708,1898.102);
   graph->SetPoint(8708,0.8709,1899.286);
   graph->SetPoint(8709,0.871,1900.47);
   graph->SetPoint(8710,0.8711,1901.654);
   graph->SetPoint(8711,0.8712,1902.839);
   graph->SetPoint(8712,0.8713,1904.024);
   graph->SetPoint(8713,0.8714,1905.21);
   graph->SetPoint(8714,0.8715,1906.396);
   graph->SetPoint(8715,0.8716,1907.582);
   graph->SetPoint(8716,0.8717,1908.769);
   graph->SetPoint(8717,0.8718,1909.956);
   graph->SetPoint(8718,0.8719,1911.143);
   graph->SetPoint(8719,0.872,1912.331);
   graph->SetPoint(8720,0.8721,1913.519);
   graph->SetPoint(8721,0.8722,1914.708);
   graph->SetPoint(8722,0.8723,1915.897);
   graph->SetPoint(8723,0.8724,1917.086);
   graph->SetPoint(8724,0.8725,1918.275);
   graph->SetPoint(8725,0.8726,1919.465);
   graph->SetPoint(8726,0.8727,1920.656);
   graph->SetPoint(8727,0.8728,1921.846);
   graph->SetPoint(8728,0.8729,1923.037);
   graph->SetPoint(8729,0.873,1924.229);
   graph->SetPoint(8730,0.8731,1925.421);
   graph->SetPoint(8731,0.8732,1926.613);
   graph->SetPoint(8732,0.8733,1927.805);
   graph->SetPoint(8733,0.8734,1928.998);
   graph->SetPoint(8734,0.8735,1930.191);
   graph->SetPoint(8735,0.8736,1931.385);
   graph->SetPoint(8736,0.8737,1932.579);
   graph->SetPoint(8737,0.8738,1933.773);
   graph->SetPoint(8738,0.8739,1934.968);
   graph->SetPoint(8739,0.874,1936.163);
   graph->SetPoint(8740,0.8741,1937.358);
   graph->SetPoint(8741,0.8742,1938.554);
   graph->SetPoint(8742,0.8743,1939.75);
   graph->SetPoint(8743,0.8744,1940.946);
   graph->SetPoint(8744,0.8745,1942.143);
   graph->SetPoint(8745,0.8746,1943.34);
   graph->SetPoint(8746,0.8747,1944.538);
   graph->SetPoint(8747,0.8748,1945.736);
   graph->SetPoint(8748,0.8749,1946.934);
   graph->SetPoint(8749,0.875,1948.133);
   graph->SetPoint(8750,0.8751,1949.332);
   graph->SetPoint(8751,0.8752,1950.531);
   graph->SetPoint(8752,0.8753,1951.731);
   graph->SetPoint(8753,0.8754,1952.931);
   graph->SetPoint(8754,0.8755,1954.132);
   graph->SetPoint(8755,0.8756,1955.332);
   graph->SetPoint(8756,0.8757,1956.534);
   graph->SetPoint(8757,0.8758,1957.735);
   graph->SetPoint(8758,0.8759,1958.937);
   graph->SetPoint(8759,0.876,1960.139);
   graph->SetPoint(8760,0.8761,1961.342);
   graph->SetPoint(8761,0.8762,1962.545);
   graph->SetPoint(8762,0.8763,1963.748);
   graph->SetPoint(8763,0.8764,1964.952);
   graph->SetPoint(8764,0.8765,1966.156);
   graph->SetPoint(8765,0.8766,1967.36);
   graph->SetPoint(8766,0.8767,1968.565);
   graph->SetPoint(8767,0.8768,1969.77);
   graph->SetPoint(8768,0.8769,1970.976);
   graph->SetPoint(8769,0.877,1972.182);
   graph->SetPoint(8770,0.8771,1973.388);
   graph->SetPoint(8771,0.8772,1974.594);
   graph->SetPoint(8772,0.8773,1975.801);
   graph->SetPoint(8773,0.8774,1977.009);
   graph->SetPoint(8774,0.8775,1978.216);
   graph->SetPoint(8775,0.8776,1979.424);
   graph->SetPoint(8776,0.8777,1980.633);
   graph->SetPoint(8777,0.8778,1981.841);
   graph->SetPoint(8778,0.8779,1983.05);
   graph->SetPoint(8779,0.878,1984.26);
   graph->SetPoint(8780,0.8781,1985.47);
   graph->SetPoint(8781,0.8782,1986.68);
   graph->SetPoint(8782,0.8783,1987.89);
   graph->SetPoint(8783,0.8784,1989.101);
   graph->SetPoint(8784,0.8785,1990.312);
   graph->SetPoint(8785,0.8786,1991.524);
   graph->SetPoint(8786,0.8787,1992.736);
   graph->SetPoint(8787,0.8788,1993.948);
   graph->SetPoint(8788,0.8789,1995.161);
   graph->SetPoint(8789,0.879,1996.374);
   graph->SetPoint(8790,0.8791,1997.587);
   graph->SetPoint(8791,0.8792,1998.801);
   graph->SetPoint(8792,0.8793,2000.015);
   graph->SetPoint(8793,0.8794,2001.229);
   graph->SetPoint(8794,0.8795,2002.444);
   graph->SetPoint(8795,0.8796,2003.659);
   graph->SetPoint(8796,0.8797,2004.875);
   graph->SetPoint(8797,0.8798,2006.091);
   graph->SetPoint(8798,0.8799,2007.307);
   graph->SetPoint(8799,0.88,2008.523);
   graph->SetPoint(8800,0.8801,2009.74);
   graph->SetPoint(8801,0.8802,2010.958);
   graph->SetPoint(8802,0.8803,2012.175);
   graph->SetPoint(8803,0.8804,2013.393);
   graph->SetPoint(8804,0.8805,2014.612);
   graph->SetPoint(8805,0.8806,2015.83);
   graph->SetPoint(8806,0.8807,2017.049);
   graph->SetPoint(8807,0.8808,2018.269);
   graph->SetPoint(8808,0.8809,2019.488);
   graph->SetPoint(8809,0.881,2020.709);
   graph->SetPoint(8810,0.8811,2021.929);
   graph->SetPoint(8811,0.8812,2023.15);
   graph->SetPoint(8812,0.8813,2024.371);
   graph->SetPoint(8813,0.8814,2025.593);
   graph->SetPoint(8814,0.8815,2026.814);
   graph->SetPoint(8815,0.8816,2028.037);
   graph->SetPoint(8816,0.8817,2029.259);
   graph->SetPoint(8817,0.8818,2030.482);
   graph->SetPoint(8818,0.8819,2031.706);
   graph->SetPoint(8819,0.882,2032.929);
   graph->SetPoint(8820,0.8821,2034.153);
   graph->SetPoint(8821,0.8822,2035.378);
   graph->SetPoint(8822,0.8823,2036.602);
   graph->SetPoint(8823,0.8824,2037.827);
   graph->SetPoint(8824,0.8825,2039.053);
   graph->SetPoint(8825,0.8826,2040.279);
   graph->SetPoint(8826,0.8827,2041.505);
   graph->SetPoint(8827,0.8828,2042.731);
   graph->SetPoint(8828,0.8829,2043.958);
   graph->SetPoint(8829,0.883,2045.185);
   graph->SetPoint(8830,0.8831,2046.413);
   graph->SetPoint(8831,0.8832,2047.641);
   graph->SetPoint(8832,0.8833,2048.869);
   graph->SetPoint(8833,0.8834,2050.097);
   graph->SetPoint(8834,0.8835,2051.326);
   graph->SetPoint(8835,0.8836,2052.556);
   graph->SetPoint(8836,0.8837,2053.785);
   graph->SetPoint(8837,0.8838,2055.015);
   graph->SetPoint(8838,0.8839,2056.246);
   graph->SetPoint(8839,0.884,2057.476);
   graph->SetPoint(8840,0.8841,2058.707);
   graph->SetPoint(8841,0.8842,2059.939);
   graph->SetPoint(8842,0.8843,2061.17);
   graph->SetPoint(8843,0.8844,2062.403);
   graph->SetPoint(8844,0.8845,2063.635);
   graph->SetPoint(8845,0.8846,2064.868);
   graph->SetPoint(8846,0.8847,2066.101);
   graph->SetPoint(8847,0.8848,2067.334);
   graph->SetPoint(8848,0.8849,2068.568);
   graph->SetPoint(8849,0.885,2069.803);
   graph->SetPoint(8850,0.8851,2071.037);
   graph->SetPoint(8851,0.8852,2072.272);
   graph->SetPoint(8852,0.8853,2073.507);
   graph->SetPoint(8853,0.8854,2074.743);
   graph->SetPoint(8854,0.8855,2075.979);
   graph->SetPoint(8855,0.8856,2077.215);
   graph->SetPoint(8856,0.8857,2078.452);
   graph->SetPoint(8857,0.8858,2079.689);
   graph->SetPoint(8858,0.8859,2080.926);
   graph->SetPoint(8859,0.886,2082.164);
   graph->SetPoint(8860,0.8861,2083.402);
   graph->SetPoint(8861,0.8862,2084.64);
   graph->SetPoint(8862,0.8863,2085.879);
   graph->SetPoint(8863,0.8864,2087.118);
   graph->SetPoint(8864,0.8865,2088.357);
   graph->SetPoint(8865,0.8866,2089.597);
   graph->SetPoint(8866,0.8867,2090.837);
   graph->SetPoint(8867,0.8868,2092.078);
   graph->SetPoint(8868,0.8869,2093.319);
   graph->SetPoint(8869,0.887,2094.56);
   graph->SetPoint(8870,0.8871,2095.801);
   graph->SetPoint(8871,0.8872,2097.043);
   graph->SetPoint(8872,0.8873,2098.285);
   graph->SetPoint(8873,0.8874,2099.528);
   graph->SetPoint(8874,0.8875,2100.771);
   graph->SetPoint(8875,0.8876,2102.014);
   graph->SetPoint(8876,0.8877,2103.258);
   graph->SetPoint(8877,0.8878,2104.502);
   graph->SetPoint(8878,0.8879,2105.746);
   graph->SetPoint(8879,0.888,2106.991);
   graph->SetPoint(8880,0.8881,2108.236);
   graph->SetPoint(8881,0.8882,2109.481);
   graph->SetPoint(8882,0.8883,2110.727);
   graph->SetPoint(8883,0.8884,2111.973);
   graph->SetPoint(8884,0.8885,2113.219);
   graph->SetPoint(8885,0.8886,2114.466);
   graph->SetPoint(8886,0.8887,2115.713);
   graph->SetPoint(8887,0.8888,2116.96);
   graph->SetPoint(8888,0.8889,2118.208);
   graph->SetPoint(8889,0.889,2119.456);
   graph->SetPoint(8890,0.8891,2120.705);
   graph->SetPoint(8891,0.8892,2121.953);
   graph->SetPoint(8892,0.8893,2123.203);
   graph->SetPoint(8893,0.8894,2124.452);
   graph->SetPoint(8894,0.8895,2125.702);
   graph->SetPoint(8895,0.8896,2126.952);
   graph->SetPoint(8896,0.8897,2128.203);
   graph->SetPoint(8897,0.8898,2129.454);
   graph->SetPoint(8898,0.8899,2130.705);
   graph->SetPoint(8899,0.89,2131.956);
   graph->SetPoint(8900,0.8901,2133.208);
   graph->SetPoint(8901,0.8902,2134.46);
   graph->SetPoint(8902,0.8903,2135.713);
   graph->SetPoint(8903,0.8904,2136.966);
   graph->SetPoint(8904,0.8905,2138.219);
   graph->SetPoint(8905,0.8906,2139.473);
   graph->SetPoint(8906,0.8907,2140.727);
   graph->SetPoint(8907,0.8908,2141.981);
   graph->SetPoint(8908,0.8909,2143.236);
   graph->SetPoint(8909,0.891,2144.491);
   graph->SetPoint(8910,0.8911,2145.746);
   graph->SetPoint(8911,0.8912,2147.002);
   graph->SetPoint(8912,0.8913,2148.258);
   graph->SetPoint(8913,0.8914,2149.514);
   graph->SetPoint(8914,0.8915,2150.771);
   graph->SetPoint(8915,0.8916,2152.028);
   graph->SetPoint(8916,0.8917,2153.285);
   graph->SetPoint(8917,0.8918,2154.543);
   graph->SetPoint(8918,0.8919,2155.801);
   graph->SetPoint(8919,0.892,2157.06);
   graph->SetPoint(8920,0.8921,2158.318);
   graph->SetPoint(8921,0.8922,2159.577);
   graph->SetPoint(8922,0.8923,2160.837);
   graph->SetPoint(8923,0.8924,2162.097);
   graph->SetPoint(8924,0.8925,2163.357);
   graph->SetPoint(8925,0.8926,2164.617);
   graph->SetPoint(8926,0.8927,2165.878);
   graph->SetPoint(8927,0.8928,2167.139);
   graph->SetPoint(8928,0.8929,2168.401);
   graph->SetPoint(8929,0.893,2169.662);
   graph->SetPoint(8930,0.8931,2170.925);
   graph->SetPoint(8931,0.8932,2172.187);
   graph->SetPoint(8932,0.8933,2173.45);
   graph->SetPoint(8933,0.8934,2174.713);
   graph->SetPoint(8934,0.8935,2175.977);
   graph->SetPoint(8935,0.8936,2177.241);
   graph->SetPoint(8936,0.8937,2178.505);
   graph->SetPoint(8937,0.8938,2179.769);
   graph->SetPoint(8938,0.8939,2181.034);
   graph->SetPoint(8939,0.894,2182.3);
   graph->SetPoint(8940,0.8941,2183.565);
   graph->SetPoint(8941,0.8942,2184.831);
   graph->SetPoint(8942,0.8943,2186.097);
   graph->SetPoint(8943,0.8944,2187.364);
   graph->SetPoint(8944,0.8945,2188.631);
   graph->SetPoint(8945,0.8946,2189.898);
   graph->SetPoint(8946,0.8947,2191.166);
   graph->SetPoint(8947,0.8948,2192.434);
   graph->SetPoint(8948,0.8949,2193.702);
   graph->SetPoint(8949,0.895,2194.971);
   graph->SetPoint(8950,0.8951,2196.24);
   graph->SetPoint(8951,0.8952,2197.509);
   graph->SetPoint(8952,0.8953,2198.778);
   graph->SetPoint(8953,0.8954,2200.048);
   graph->SetPoint(8954,0.8955,2201.319);
   graph->SetPoint(8955,0.8956,2202.589);
   graph->SetPoint(8956,0.8957,2203.86);
   graph->SetPoint(8957,0.8958,2205.132);
   graph->SetPoint(8958,0.8959,2206.403);
   graph->SetPoint(8959,0.896,2207.675);
   graph->SetPoint(8960,0.8961,2208.948);
   graph->SetPoint(8961,0.8962,2210.22);
   graph->SetPoint(8962,0.8963,2211.493);
   graph->SetPoint(8963,0.8964,2212.767);
   graph->SetPoint(8964,0.8965,2214.041);
   graph->SetPoint(8965,0.8966,2215.315);
   graph->SetPoint(8966,0.8967,2216.589);
   graph->SetPoint(8967,0.8968,2217.864);
   graph->SetPoint(8968,0.8969,2219.139);
   graph->SetPoint(8969,0.897,2220.414);
   graph->SetPoint(8970,0.8971,2221.69);
   graph->SetPoint(8971,0.8972,2222.966);
   graph->SetPoint(8972,0.8973,2224.242);
   graph->SetPoint(8973,0.8974,2225.519);
   graph->SetPoint(8974,0.8975,2226.796);
   graph->SetPoint(8975,0.8976,2228.073);
   graph->SetPoint(8976,0.8977,2229.351);
   graph->SetPoint(8977,0.8978,2230.629);
   graph->SetPoint(8978,0.8979,2231.908);
   graph->SetPoint(8979,0.898,2233.186);
   graph->SetPoint(8980,0.8981,2234.465);
   graph->SetPoint(8981,0.8982,2235.745);
   graph->SetPoint(8982,0.8983,2237.025);
   graph->SetPoint(8983,0.8984,2238.305);
   graph->SetPoint(8984,0.8985,2239.585);
   graph->SetPoint(8985,0.8986,2240.866);
   graph->SetPoint(8986,0.8987,2242.147);
   graph->SetPoint(8987,0.8988,2243.428);
   graph->SetPoint(8988,0.8989,2244.71);
   graph->SetPoint(8989,0.899,2245.992);
   graph->SetPoint(8990,0.8991,2247.275);
   graph->SetPoint(8991,0.8992,2248.557);
   graph->SetPoint(8992,0.8993,2249.84);
   graph->SetPoint(8993,0.8994,2251.124);
   graph->SetPoint(8994,0.8995,2252.408);
   graph->SetPoint(8995,0.8996,2253.692);
   graph->SetPoint(8996,0.8997,2254.976);
   graph->SetPoint(8997,0.8998,2256.261);
   graph->SetPoint(8998,0.8999,2257.546);
   graph->SetPoint(8999,0.9,2258.831);
   graph->SetPoint(9000,0.9001,2260.117);
   graph->SetPoint(9001,0.9002,2261.403);
   graph->SetPoint(9002,0.9003,2262.69);
   graph->SetPoint(9003,0.9004,2263.976);
   graph->SetPoint(9004,0.9005,2265.264);
   graph->SetPoint(9005,0.9006,2266.551);
   graph->SetPoint(9006,0.9007,2267.839);
   graph->SetPoint(9007,0.9008,2269.127);
   graph->SetPoint(9008,0.9009,2270.415);
   graph->SetPoint(9009,0.901,2271.704);
   graph->SetPoint(9010,0.9011,2272.993);
   graph->SetPoint(9011,0.9012,2274.282);
   graph->SetPoint(9012,0.9013,2275.572);
   graph->SetPoint(9013,0.9014,2276.862);
   graph->SetPoint(9014,0.9015,2278.153);
   graph->SetPoint(9015,0.9016,2279.443);
   graph->SetPoint(9016,0.9017,2280.734);
   graph->SetPoint(9017,0.9018,2282.026);
   graph->SetPoint(9018,0.9019,2283.318);
   graph->SetPoint(9019,0.902,2284.61);
   graph->SetPoint(9020,0.9021,2285.902);
   graph->SetPoint(9021,0.9022,2287.195);
   graph->SetPoint(9022,0.9023,2288.488);
   graph->SetPoint(9023,0.9024,2289.781);
   graph->SetPoint(9024,0.9025,2291.075);
   graph->SetPoint(9025,0.9026,2292.369);
   graph->SetPoint(9026,0.9027,2293.663);
   graph->SetPoint(9027,0.9028,2294.958);
   graph->SetPoint(9028,0.9029,2296.253);
   graph->SetPoint(9029,0.903,2297.548);
   graph->SetPoint(9030,0.9031,2298.844);
   graph->SetPoint(9031,0.9032,2300.14);
   graph->SetPoint(9032,0.9033,2301.437);
   graph->SetPoint(9033,0.9034,2302.733);
   graph->SetPoint(9034,0.9035,2304.03);
   graph->SetPoint(9035,0.9036,2305.328);
   graph->SetPoint(9036,0.9037,2306.625);
   graph->SetPoint(9037,0.9038,2307.923);
   graph->SetPoint(9038,0.9039,2309.222);
   graph->SetPoint(9039,0.904,2310.52);
   graph->SetPoint(9040,0.9041,2311.819);
   graph->SetPoint(9041,0.9042,2313.119);
   graph->SetPoint(9042,0.9043,2314.418);
   graph->SetPoint(9043,0.9044,2315.718);
   graph->SetPoint(9044,0.9045,2317.018);
   graph->SetPoint(9045,0.9046,2318.319);
   graph->SetPoint(9046,0.9047,2319.62);
   graph->SetPoint(9047,0.9048,2320.921);
   graph->SetPoint(9048,0.9049,2322.223);
   graph->SetPoint(9049,0.905,2323.525);
   graph->SetPoint(9050,0.9051,2324.827);
   graph->SetPoint(9051,0.9052,2326.13);
   graph->SetPoint(9052,0.9053,2327.433);
   graph->SetPoint(9053,0.9054,2328.736);
   graph->SetPoint(9054,0.9055,2330.04);
   graph->SetPoint(9055,0.9056,2331.343);
   graph->SetPoint(9056,0.9057,2332.648);
   graph->SetPoint(9057,0.9058,2333.952);
   graph->SetPoint(9058,0.9059,2335.257);
   graph->SetPoint(9059,0.906,2336.562);
   graph->SetPoint(9060,0.9061,2337.868);
   graph->SetPoint(9061,0.9062,2339.174);
   graph->SetPoint(9062,0.9063,2340.48);
   graph->SetPoint(9063,0.9064,2341.786);
   graph->SetPoint(9064,0.9065,2343.093);
   graph->SetPoint(9065,0.9066,2344.4);
   graph->SetPoint(9066,0.9067,2345.708);
   graph->SetPoint(9067,0.9068,2347.016);
   graph->SetPoint(9068,0.9069,2348.324);
   graph->SetPoint(9069,0.907,2349.632);
   graph->SetPoint(9070,0.9071,2350.941);
   graph->SetPoint(9071,0.9072,2352.25);
   graph->SetPoint(9072,0.9073,2353.56);
   graph->SetPoint(9073,0.9074,2354.87);
   graph->SetPoint(9074,0.9075,2356.18);
   graph->SetPoint(9075,0.9076,2357.49);
   graph->SetPoint(9076,0.9077,2358.801);
   graph->SetPoint(9077,0.9078,2360.112);
   graph->SetPoint(9078,0.9079,2361.423);
   graph->SetPoint(9079,0.908,2362.735);
   graph->SetPoint(9080,0.9081,2364.047);
   graph->SetPoint(9081,0.9082,2365.359);
   graph->SetPoint(9082,0.9083,2366.672);
   graph->SetPoint(9083,0.9084,2367.985);
   graph->SetPoint(9084,0.9085,2369.298);
   graph->SetPoint(9085,0.9086,2370.612);
   graph->SetPoint(9086,0.9087,2371.926);
   graph->SetPoint(9087,0.9088,2373.24);
   graph->SetPoint(9088,0.9089,2374.555);
   graph->SetPoint(9089,0.909,2375.87);
   graph->SetPoint(9090,0.9091,2377.185);
   graph->SetPoint(9091,0.9092,2378.501);
   graph->SetPoint(9092,0.9093,2379.817);
   graph->SetPoint(9093,0.9094,2381.133);
   graph->SetPoint(9094,0.9095,2382.45);
   graph->SetPoint(9095,0.9096,2383.767);
   graph->SetPoint(9096,0.9097,2385.084);
   graph->SetPoint(9097,0.9098,2386.401);
   graph->SetPoint(9098,0.9099,2387.719);
   graph->SetPoint(9099,0.91,2389.037);
   graph->SetPoint(9100,0.9101,2390.356);
   graph->SetPoint(9101,0.9102,2391.675);
   graph->SetPoint(9102,0.9103,2392.994);
   graph->SetPoint(9103,0.9104,2394.313);
   graph->SetPoint(9104,0.9105,2395.633);
   graph->SetPoint(9105,0.9106,2396.953);
   graph->SetPoint(9106,0.9107,2398.274);
   graph->SetPoint(9107,0.9108,2399.594);
   graph->SetPoint(9108,0.9109,2400.916);
   graph->SetPoint(9109,0.911,2402.237);
   graph->SetPoint(9110,0.9111,2403.559);
   graph->SetPoint(9111,0.9112,2404.881);
   graph->SetPoint(9112,0.9113,2406.203);
   graph->SetPoint(9113,0.9114,2407.526);
   graph->SetPoint(9114,0.9115,2408.849);
   graph->SetPoint(9115,0.9116,2410.172);
   graph->SetPoint(9116,0.9117,2411.496);
   graph->SetPoint(9117,0.9118,2412.82);
   graph->SetPoint(9118,0.9119,2414.144);
   graph->SetPoint(9119,0.912,2415.469);
   graph->SetPoint(9120,0.9121,2416.793);
   graph->SetPoint(9121,0.9122,2418.119);
   graph->SetPoint(9122,0.9123,2419.444);
   graph->SetPoint(9123,0.9124,2420.77);
   graph->SetPoint(9124,0.9125,2422.096);
   graph->SetPoint(9125,0.9126,2423.423);
   graph->SetPoint(9126,0.9127,2424.75);
   graph->SetPoint(9127,0.9128,2426.077);
   graph->SetPoint(9128,0.9129,2427.404);
   graph->SetPoint(9129,0.913,2428.732);
   graph->SetPoint(9130,0.9131,2430.06);
   graph->SetPoint(9131,0.9132,2431.389);
   graph->SetPoint(9132,0.9133,2432.718);
   graph->SetPoint(9133,0.9134,2434.047);
   graph->SetPoint(9134,0.9135,2435.376);
   graph->SetPoint(9135,0.9136,2436.706);
   graph->SetPoint(9136,0.9137,2438.036);
   graph->SetPoint(9137,0.9138,2439.366);
   graph->SetPoint(9138,0.9139,2440.697);
   graph->SetPoint(9139,0.914,2442.028);
   graph->SetPoint(9140,0.9141,2443.359);
   graph->SetPoint(9141,0.9142,2444.691);
   graph->SetPoint(9142,0.9143,2446.023);
   graph->SetPoint(9143,0.9144,2447.355);
   graph->SetPoint(9144,0.9145,2448.687);
   graph->SetPoint(9145,0.9146,2450.02);
   graph->SetPoint(9146,0.9147,2451.353);
   graph->SetPoint(9147,0.9148,2452.687);
   graph->SetPoint(9148,0.9149,2454.021);
   graph->SetPoint(9149,0.915,2455.355);
   graph->SetPoint(9150,0.9151,2456.689);
   graph->SetPoint(9151,0.9152,2458.024);
   graph->SetPoint(9152,0.9153,2459.359);
   graph->SetPoint(9153,0.9154,2460.695);
   graph->SetPoint(9154,0.9155,2462.031);
   graph->SetPoint(9155,0.9156,2463.367);
   graph->SetPoint(9156,0.9157,2464.703);
   graph->SetPoint(9157,0.9158,2466.04);
   graph->SetPoint(9158,0.9159,2467.377);
   graph->SetPoint(9159,0.916,2468.714);
   graph->SetPoint(9160,0.9161,2470.052);
   graph->SetPoint(9161,0.9162,2471.39);
   graph->SetPoint(9162,0.9163,2472.728);
   graph->SetPoint(9163,0.9164,2474.066);
   graph->SetPoint(9164,0.9165,2475.405);
   graph->SetPoint(9165,0.9166,2476.744);
   graph->SetPoint(9166,0.9167,2478.084);
   graph->SetPoint(9167,0.9168,2479.424);
   graph->SetPoint(9168,0.9169,2480.764);
   graph->SetPoint(9169,0.917,2482.104);
   graph->SetPoint(9170,0.9171,2483.445);
   graph->SetPoint(9171,0.9172,2484.786);
   graph->SetPoint(9172,0.9173,2486.128);
   graph->SetPoint(9173,0.9174,2487.469);
   graph->SetPoint(9174,0.9175,2488.811);
   graph->SetPoint(9175,0.9176,2490.154);
   graph->SetPoint(9176,0.9177,2491.497);
   graph->SetPoint(9177,0.9178,2492.839);
   graph->SetPoint(9178,0.9179,2494.183);
   graph->SetPoint(9179,0.918,2495.526);
   graph->SetPoint(9180,0.9181,2496.87);
   graph->SetPoint(9181,0.9182,2498.215);
   graph->SetPoint(9182,0.9183,2499.559);
   graph->SetPoint(9183,0.9184,2500.904);
   graph->SetPoint(9184,0.9185,2502.249);
   graph->SetPoint(9185,0.9186,2503.595);
   graph->SetPoint(9186,0.9187,2504.94);
   graph->SetPoint(9187,0.9188,2506.287);
   graph->SetPoint(9188,0.9189,2507.633);
   graph->SetPoint(9189,0.919,2508.98);
   graph->SetPoint(9190,0.9191,2510.327);
   graph->SetPoint(9191,0.9192,2511.674);
   graph->SetPoint(9192,0.9193,2513.022);
   graph->SetPoint(9193,0.9194,2514.37);
   graph->SetPoint(9194,0.9195,2515.718);
   graph->SetPoint(9195,0.9196,2517.067);
   graph->SetPoint(9196,0.9197,2518.416);
   graph->SetPoint(9197,0.9198,2519.765);
   graph->SetPoint(9198,0.9199,2521.114);
   graph->SetPoint(9199,0.92,2522.464);
   graph->SetPoint(9200,0.9201,2523.814);
   graph->SetPoint(9201,0.9202,2525.165);
   graph->SetPoint(9202,0.9203,2526.516);
   graph->SetPoint(9203,0.9204,2527.867);
   graph->SetPoint(9204,0.9205,2529.218);
   graph->SetPoint(9205,0.9206,2530.57);
   graph->SetPoint(9206,0.9207,2531.922);
   graph->SetPoint(9207,0.9208,2533.274);
   graph->SetPoint(9208,0.9209,2534.627);
   graph->SetPoint(9209,0.921,2535.98);
   graph->SetPoint(9210,0.9211,2537.333);
   graph->SetPoint(9211,0.9212,2538.687);
   graph->SetPoint(9212,0.9213,2540.041);
   graph->SetPoint(9213,0.9214,2541.395);
   graph->SetPoint(9214,0.9215,2542.749);
   graph->SetPoint(9215,0.9216,2544.104);
   graph->SetPoint(9216,0.9217,2545.459);
   graph->SetPoint(9217,0.9218,2546.815);
   graph->SetPoint(9218,0.9219,2548.17);
   graph->SetPoint(9219,0.922,2549.526);
   graph->SetPoint(9220,0.9221,2550.883);
   graph->SetPoint(9221,0.9222,2552.239);
   graph->SetPoint(9222,0.9223,2553.596);
   graph->SetPoint(9223,0.9224,2554.954);
   graph->SetPoint(9224,0.9225,2556.311);
   graph->SetPoint(9225,0.9226,2557.669);
   graph->SetPoint(9226,0.9227,2559.027);
   graph->SetPoint(9227,0.9228,2560.386);
   graph->SetPoint(9228,0.9229,2561.745);
   graph->SetPoint(9229,0.923,2563.104);
   graph->SetPoint(9230,0.9231,2564.463);
   graph->SetPoint(9231,0.9232,2565.823);
   graph->SetPoint(9232,0.9233,2567.183);
   graph->SetPoint(9233,0.9234,2568.544);
   graph->SetPoint(9234,0.9235,2569.904);
   graph->SetPoint(9235,0.9236,2571.265);
   graph->SetPoint(9236,0.9237,2572.627);
   graph->SetPoint(9237,0.9238,2573.988);
   graph->SetPoint(9238,0.9239,2575.35);
   graph->SetPoint(9239,0.924,2576.712);
   graph->SetPoint(9240,0.9241,2578.075);
   graph->SetPoint(9241,0.9242,2579.438);
   graph->SetPoint(9242,0.9243,2580.801);
   graph->SetPoint(9243,0.9244,2582.164);
   graph->SetPoint(9244,0.9245,2583.528);
   graph->SetPoint(9245,0.9246,2584.892);
   graph->SetPoint(9246,0.9247,2586.256);
   graph->SetPoint(9247,0.9248,2587.621);
   graph->SetPoint(9248,0.9249,2588.986);
   graph->SetPoint(9249,0.925,2590.351);
   graph->SetPoint(9250,0.9251,2591.717);
   graph->SetPoint(9251,0.9252,2593.083);
   graph->SetPoint(9252,0.9253,2594.449);
   graph->SetPoint(9253,0.9254,2595.816);
   graph->SetPoint(9254,0.9255,2597.182);
   graph->SetPoint(9255,0.9256,2598.549);
   graph->SetPoint(9256,0.9257,2599.917);
   graph->SetPoint(9257,0.9258,2601.285);
   graph->SetPoint(9258,0.9259,2602.653);
   graph->SetPoint(9259,0.926,2604.021);
   graph->SetPoint(9260,0.9261,2605.39);
   graph->SetPoint(9261,0.9262,2606.759);
   graph->SetPoint(9262,0.9263,2608.128);
   graph->SetPoint(9263,0.9264,2609.497);
   graph->SetPoint(9264,0.9265,2610.867);
   graph->SetPoint(9265,0.9266,2612.237);
   graph->SetPoint(9266,0.9267,2613.608);
   graph->SetPoint(9267,0.9268,2614.979);
   graph->SetPoint(9268,0.9269,2616.35);
   graph->SetPoint(9269,0.927,2617.721);
   graph->SetPoint(9270,0.9271,2619.093);
   graph->SetPoint(9271,0.9272,2620.465);
   graph->SetPoint(9272,0.9273,2621.837);
   graph->SetPoint(9273,0.9274,2623.21);
   graph->SetPoint(9274,0.9275,2624.582);
   graph->SetPoint(9275,0.9276,2625.956);
   graph->SetPoint(9276,0.9277,2627.329);
   graph->SetPoint(9277,0.9278,2628.703);
   graph->SetPoint(9278,0.9279,2630.077);
   graph->SetPoint(9279,0.928,2631.451);
   graph->SetPoint(9280,0.9281,2632.826);
   graph->SetPoint(9281,0.9282,2634.201);
   graph->SetPoint(9282,0.9283,2635.577);
   graph->SetPoint(9283,0.9284,2636.952);
   graph->SetPoint(9284,0.9285,2638.328);
   graph->SetPoint(9285,0.9286,2639.704);
   graph->SetPoint(9286,0.9287,2641.081);
   graph->SetPoint(9287,0.9288,2642.458);
   graph->SetPoint(9288,0.9289,2643.835);
   graph->SetPoint(9289,0.929,2645.212);
   graph->SetPoint(9290,0.9291,2646.59);
   graph->SetPoint(9291,0.9292,2647.968);
   graph->SetPoint(9292,0.9293,2649.346);
   graph->SetPoint(9293,0.9294,2650.725);
   graph->SetPoint(9294,0.9295,2652.104);
   graph->SetPoint(9295,0.9296,2653.483);
   graph->SetPoint(9296,0.9297,2654.863);
   graph->SetPoint(9297,0.9298,2656.242);
   graph->SetPoint(9298,0.9299,2657.623);
   graph->SetPoint(9299,0.93,2659.003);
   graph->SetPoint(9300,0.9301,2660.384);
   graph->SetPoint(9301,0.9302,2661.765);
   graph->SetPoint(9302,0.9303,2663.146);
   graph->SetPoint(9303,0.9304,2664.528);
   graph->SetPoint(9304,0.9305,2665.91);
   graph->SetPoint(9305,0.9306,2667.292);
   graph->SetPoint(9306,0.9307,2668.675);
   graph->SetPoint(9307,0.9308,2670.057);
   graph->SetPoint(9308,0.9309,2671.441);
   graph->SetPoint(9309,0.931,2672.824);
   graph->SetPoint(9310,0.9311,2674.208);
   graph->SetPoint(9311,0.9312,2675.592);
   graph->SetPoint(9312,0.9313,2676.976);
   graph->SetPoint(9313,0.9314,2678.361);
   graph->SetPoint(9314,0.9315,2679.746);
   graph->SetPoint(9315,0.9316,2681.131);
   graph->SetPoint(9316,0.9317,2682.516);
   graph->SetPoint(9317,0.9318,2683.902);
   graph->SetPoint(9318,0.9319,2685.288);
   graph->SetPoint(9319,0.932,2686.675);
   graph->SetPoint(9320,0.9321,2688.062);
   graph->SetPoint(9321,0.9322,2689.449);
   graph->SetPoint(9322,0.9323,2690.836);
   graph->SetPoint(9323,0.9324,2692.224);
   graph->SetPoint(9324,0.9325,2693.611);
   graph->SetPoint(9325,0.9326,2695);
   graph->SetPoint(9326,0.9327,2696.388);
   graph->SetPoint(9327,0.9328,2697.777);
   graph->SetPoint(9328,0.9329,2699.166);
   graph->SetPoint(9329,0.933,2700.555);
   graph->SetPoint(9330,0.9331,2701.945);
   graph->SetPoint(9331,0.9332,2703.335);
   graph->SetPoint(9332,0.9333,2704.725);
   graph->SetPoint(9333,0.9334,2706.116);
   graph->SetPoint(9334,0.9335,2707.507);
   graph->SetPoint(9335,0.9336,2708.898);
   graph->SetPoint(9336,0.9337,2710.29);
   graph->SetPoint(9337,0.9338,2711.681);
   graph->SetPoint(9338,0.9339,2713.074);
   graph->SetPoint(9339,0.934,2714.466);
   graph->SetPoint(9340,0.9341,2715.859);
   graph->SetPoint(9341,0.9342,2717.252);
   graph->SetPoint(9342,0.9343,2718.645);
   graph->SetPoint(9343,0.9344,2720.038);
   graph->SetPoint(9344,0.9345,2721.432);
   graph->SetPoint(9345,0.9346,2722.826);
   graph->SetPoint(9346,0.9347,2724.221);
   graph->SetPoint(9347,0.9348,2725.616);
   graph->SetPoint(9348,0.9349,2727.011);
   graph->SetPoint(9349,0.935,2728.406);
   graph->SetPoint(9350,0.9351,2729.802);
   graph->SetPoint(9351,0.9352,2731.197);
   graph->SetPoint(9352,0.9353,2732.594);
   graph->SetPoint(9353,0.9354,2733.99);
   graph->SetPoint(9354,0.9355,2735.387);
   graph->SetPoint(9355,0.9356,2736.784);
   graph->SetPoint(9356,0.9357,2738.182);
   graph->SetPoint(9357,0.9358,2739.579);
   graph->SetPoint(9358,0.9359,2740.977);
   graph->SetPoint(9359,0.936,2742.375);
   graph->SetPoint(9360,0.9361,2743.774);
   graph->SetPoint(9361,0.9362,2745.173);
   graph->SetPoint(9362,0.9363,2746.572);
   graph->SetPoint(9363,0.9364,2747.972);
   graph->SetPoint(9364,0.9365,2749.371);
   graph->SetPoint(9365,0.9366,2750.771);
   graph->SetPoint(9366,0.9367,2752.172);
   graph->SetPoint(9367,0.9368,2753.572);
   graph->SetPoint(9368,0.9369,2754.973);
   graph->SetPoint(9369,0.937,2756.374);
   graph->SetPoint(9370,0.9371,2757.776);
   graph->SetPoint(9371,0.9372,2759.178);
   graph->SetPoint(9372,0.9373,2760.58);
   graph->SetPoint(9373,0.9374,2761.982);
   graph->SetPoint(9374,0.9375,2763.385);
   graph->SetPoint(9375,0.9376,2764.788);
   graph->SetPoint(9376,0.9377,2766.191);
   graph->SetPoint(9377,0.9378,2767.595);
   graph->SetPoint(9378,0.9379,2768.999);
   graph->SetPoint(9379,0.938,2770.403);
   graph->SetPoint(9380,0.9381,2771.807);
   graph->SetPoint(9381,0.9382,2773.212);
   graph->SetPoint(9382,0.9383,2774.617);
   graph->SetPoint(9383,0.9384,2776.022);
   graph->SetPoint(9384,0.9385,2777.428);
   graph->SetPoint(9385,0.9386,2778.834);
   graph->SetPoint(9386,0.9387,2780.24);
   graph->SetPoint(9387,0.9388,2781.646);
   graph->SetPoint(9388,0.9389,2783.053);
   graph->SetPoint(9389,0.939,2784.46);
   graph->SetPoint(9390,0.9391,2785.867);
   graph->SetPoint(9391,0.9392,2787.275);
   graph->SetPoint(9392,0.9393,2788.683);
   graph->SetPoint(9393,0.9394,2790.091);
   graph->SetPoint(9394,0.9395,2791.5);
   graph->SetPoint(9395,0.9396,2792.909);
   graph->SetPoint(9396,0.9397,2794.318);
   graph->SetPoint(9397,0.9398,2795.727);
   graph->SetPoint(9398,0.9399,2797.137);
   graph->SetPoint(9399,0.94,2798.547);
   graph->SetPoint(9400,0.9401,2799.957);
   graph->SetPoint(9401,0.9402,2801.367);
   graph->SetPoint(9402,0.9403,2802.778);
   graph->SetPoint(9403,0.9404,2804.189);
   graph->SetPoint(9404,0.9405,2805.601);
   graph->SetPoint(9405,0.9406,2807.012);
   graph->SetPoint(9406,0.9407,2808.424);
   graph->SetPoint(9407,0.9408,2809.837);
   graph->SetPoint(9408,0.9409,2811.249);
   graph->SetPoint(9409,0.941,2812.662);
   graph->SetPoint(9410,0.9411,2814.075);
   graph->SetPoint(9411,0.9412,2815.489);
   graph->SetPoint(9412,0.9413,2816.902);
   graph->SetPoint(9413,0.9414,2818.316);
   graph->SetPoint(9414,0.9415,2819.731);
   graph->SetPoint(9415,0.9416,2821.145);
   graph->SetPoint(9416,0.9417,2822.56);
   graph->SetPoint(9417,0.9418,2823.975);
   graph->SetPoint(9418,0.9419,2825.391);
   graph->SetPoint(9419,0.942,2826.807);
   graph->SetPoint(9420,0.9421,2828.223);
   graph->SetPoint(9421,0.9422,2829.639);
   graph->SetPoint(9422,0.9423,2831.055);
   graph->SetPoint(9423,0.9424,2832.472);
   graph->SetPoint(9424,0.9425,2833.89);
   graph->SetPoint(9425,0.9426,2835.307);
   graph->SetPoint(9426,0.9427,2836.725);
   graph->SetPoint(9427,0.9428,2838.143);
   graph->SetPoint(9428,0.9429,2839.561);
   graph->SetPoint(9429,0.943,2840.98);
   graph->SetPoint(9430,0.9431,2842.399);
   graph->SetPoint(9431,0.9432,2843.818);
   graph->SetPoint(9432,0.9433,2845.237);
   graph->SetPoint(9433,0.9434,2846.657);
   graph->SetPoint(9434,0.9435,2848.077);
   graph->SetPoint(9435,0.9436,2849.497);
   graph->SetPoint(9436,0.9437,2850.918);
   graph->SetPoint(9437,0.9438,2852.339);
   graph->SetPoint(9438,0.9439,2853.76);
   graph->SetPoint(9439,0.944,2855.182);
   graph->SetPoint(9440,0.9441,2856.603);
   graph->SetPoint(9441,0.9442,2858.025);
   graph->SetPoint(9442,0.9443,2859.448);
   graph->SetPoint(9443,0.9444,2860.87);
   graph->SetPoint(9444,0.9445,2862.293);
   graph->SetPoint(9445,0.9446,2863.716);
   graph->SetPoint(9446,0.9447,2865.14);
   graph->SetPoint(9447,0.9448,2866.564);
   graph->SetPoint(9448,0.9449,2867.988);
   graph->SetPoint(9449,0.945,2869.412);
   graph->SetPoint(9450,0.9451,2870.837);
   graph->SetPoint(9451,0.9452,2872.261);
   graph->SetPoint(9452,0.9453,2873.687);
   graph->SetPoint(9453,0.9454,2875.112);
   graph->SetPoint(9454,0.9455,2876.538);
   graph->SetPoint(9455,0.9456,2877.964);
   graph->SetPoint(9456,0.9457,2879.39);
   graph->SetPoint(9457,0.9458,2880.817);
   graph->SetPoint(9458,0.9459,2882.244);
   graph->SetPoint(9459,0.946,2883.671);
   graph->SetPoint(9460,0.9461,2885.098);
   graph->SetPoint(9461,0.9462,2886.526);
   graph->SetPoint(9462,0.9463,2887.954);
   graph->SetPoint(9463,0.9464,2889.382);
   graph->SetPoint(9464,0.9465,2890.811);
   graph->SetPoint(9465,0.9466,2892.24);
   graph->SetPoint(9466,0.9467,2893.669);
   graph->SetPoint(9467,0.9468,2895.098);
   graph->SetPoint(9468,0.9469,2896.528);
   graph->SetPoint(9469,0.947,2897.958);
   graph->SetPoint(9470,0.9471,2899.388);
   graph->SetPoint(9471,0.9472,2900.819);
   graph->SetPoint(9472,0.9473,2902.25);
   graph->SetPoint(9473,0.9474,2903.681);
   graph->SetPoint(9474,0.9475,2905.112);
   graph->SetPoint(9475,0.9476,2906.544);
   graph->SetPoint(9476,0.9477,2907.976);
   graph->SetPoint(9477,0.9478,2909.408);
   graph->SetPoint(9478,0.9479,2910.841);
   graph->SetPoint(9479,0.948,2912.274);
   graph->SetPoint(9480,0.9481,2913.707);
   graph->SetPoint(9481,0.9482,2915.14);
   graph->SetPoint(9482,0.9483,2916.574);
   graph->SetPoint(9483,0.9484,2918.008);
   graph->SetPoint(9484,0.9485,2919.442);
   graph->SetPoint(9485,0.9486,2920.876);
   graph->SetPoint(9486,0.9487,2922.311);
   graph->SetPoint(9487,0.9488,2923.746);
   graph->SetPoint(9488,0.9489,2925.182);
   graph->SetPoint(9489,0.949,2926.617);
   graph->SetPoint(9490,0.9491,2928.053);
   graph->SetPoint(9491,0.9492,2929.489);
   graph->SetPoint(9492,0.9493,2930.926);
   graph->SetPoint(9493,0.9494,2932.362);
   graph->SetPoint(9494,0.9495,2933.799);
   graph->SetPoint(9495,0.9496,2935.237);
   graph->SetPoint(9496,0.9497,2936.674);
   graph->SetPoint(9497,0.9498,2938.112);
   graph->SetPoint(9498,0.9499,2939.55);
   graph->SetPoint(9499,0.95,2940.989);
   graph->SetPoint(9500,0.9501,2942.428);
   graph->SetPoint(9501,0.9502,2943.866);
   graph->SetPoint(9502,0.9503,2945.306);
   graph->SetPoint(9503,0.9504,2946.745);
   graph->SetPoint(9504,0.9505,2948.185);
   graph->SetPoint(9505,0.9506,2949.625);
   graph->SetPoint(9506,0.9507,2951.066);
   graph->SetPoint(9507,0.9508,2952.506);
   graph->SetPoint(9508,0.9509,2953.947);
   graph->SetPoint(9509,0.951,2955.388);
   graph->SetPoint(9510,0.9511,2956.83);
   graph->SetPoint(9511,0.9512,2958.272);
   graph->SetPoint(9512,0.9513,2959.714);
   graph->SetPoint(9513,0.9514,2961.156);
   graph->SetPoint(9514,0.9515,2962.599);
   graph->SetPoint(9515,0.9516,2964.042);
   graph->SetPoint(9516,0.9517,2965.485);
   graph->SetPoint(9517,0.9518,2966.928);
   graph->SetPoint(9518,0.9519,2968.372);
   graph->SetPoint(9519,0.952,2969.816);
   graph->SetPoint(9520,0.9521,2971.26);
   graph->SetPoint(9521,0.9522,2972.705);
   graph->SetPoint(9522,0.9523,2974.149);
   graph->SetPoint(9523,0.9524,2975.595);
   graph->SetPoint(9524,0.9525,2977.04);
   graph->SetPoint(9525,0.9526,2978.486);
   graph->SetPoint(9526,0.9527,2979.932);
   graph->SetPoint(9527,0.9528,2981.378);
   graph->SetPoint(9528,0.9529,2982.824);
   graph->SetPoint(9529,0.953,2984.271);
   graph->SetPoint(9530,0.9531,2985.718);
   graph->SetPoint(9531,0.9532,2987.165);
   graph->SetPoint(9532,0.9533,2988.613);
   graph->SetPoint(9533,0.9534,2990.061);
   graph->SetPoint(9534,0.9535,2991.509);
   graph->SetPoint(9535,0.9536,2992.957);
   graph->SetPoint(9536,0.9537,2994.406);
   graph->SetPoint(9537,0.9538,2995.855);
   graph->SetPoint(9538,0.9539,2997.304);
   graph->SetPoint(9539,0.954,2998.754);
   graph->SetPoint(9540,0.9541,3000.204);
   graph->SetPoint(9541,0.9542,3001.654);
   graph->SetPoint(9542,0.9543,3003.104);
   graph->SetPoint(9543,0.9544,3004.555);
   graph->SetPoint(9544,0.9545,3006.006);
   graph->SetPoint(9545,0.9546,3007.457);
   graph->SetPoint(9546,0.9547,3008.908);
   graph->SetPoint(9547,0.9548,3010.36);
   graph->SetPoint(9548,0.9549,3011.812);
   graph->SetPoint(9549,0.955,3013.264);
   graph->SetPoint(9550,0.9551,3014.717);
   graph->SetPoint(9551,0.9552,3016.169);
   graph->SetPoint(9552,0.9553,3017.623);
   graph->SetPoint(9553,0.9554,3019.076);
   graph->SetPoint(9554,0.9555,3020.53);
   graph->SetPoint(9555,0.9556,3021.983);
   graph->SetPoint(9556,0.9557,3023.438);
   graph->SetPoint(9557,0.9558,3024.892);
   graph->SetPoint(9558,0.9559,3026.347);
   graph->SetPoint(9559,0.956,3027.802);
   graph->SetPoint(9560,0.9561,3029.257);
   graph->SetPoint(9561,0.9562,3030.713);
   graph->SetPoint(9562,0.9563,3032.168);
   graph->SetPoint(9563,0.9564,3033.625);
   graph->SetPoint(9564,0.9565,3035.081);
   graph->SetPoint(9565,0.9566,3036.538);
   graph->SetPoint(9566,0.9567,3037.994);
   graph->SetPoint(9567,0.9568,3039.452);
   graph->SetPoint(9568,0.9569,3040.909);
   graph->SetPoint(9569,0.957,3042.367);
   graph->SetPoint(9570,0.9571,3043.825);
   graph->SetPoint(9571,0.9572,3045.283);
   graph->SetPoint(9572,0.9573,3046.742);
   graph->SetPoint(9573,0.9574,3048.201);
   graph->SetPoint(9574,0.9575,3049.66);
   graph->SetPoint(9575,0.9576,3051.119);
   graph->SetPoint(9576,0.9577,3052.579);
   graph->SetPoint(9577,0.9578,3054.039);
   graph->SetPoint(9578,0.9579,3055.499);
   graph->SetPoint(9579,0.958,3056.959);
   graph->SetPoint(9580,0.9581,3058.42);
   graph->SetPoint(9581,0.9582,3059.881);
   graph->SetPoint(9582,0.9583,3061.342);
   graph->SetPoint(9583,0.9584,3062.804);
   graph->SetPoint(9584,0.9585,3064.265);
   graph->SetPoint(9585,0.9586,3065.727);
   graph->SetPoint(9586,0.9587,3067.19);
   graph->SetPoint(9587,0.9588,3068.652);
   graph->SetPoint(9588,0.9589,3070.115);
   graph->SetPoint(9589,0.959,3071.578);
   graph->SetPoint(9590,0.9591,3073.042);
   graph->SetPoint(9591,0.9592,3074.506);
   graph->SetPoint(9592,0.9593,3075.97);
   graph->SetPoint(9593,0.9594,3077.434);
   graph->SetPoint(9594,0.9595,3078.898);
   graph->SetPoint(9595,0.9596,3080.363);
   graph->SetPoint(9596,0.9597,3081.828);
   graph->SetPoint(9597,0.9598,3083.293);
   graph->SetPoint(9598,0.9599,3084.759);
   graph->SetPoint(9599,0.96,3086.225);
   graph->SetPoint(9600,0.9601,3087.691);
   graph->SetPoint(9601,0.9602,3089.157);
   graph->SetPoint(9602,0.9603,3090.624);
   graph->SetPoint(9603,0.9604,3092.091);
   graph->SetPoint(9604,0.9605,3093.558);
   graph->SetPoint(9605,0.9606,3095.026);
   graph->SetPoint(9606,0.9607,3096.493);
   graph->SetPoint(9607,0.9608,3097.961);
   graph->SetPoint(9608,0.9609,3099.43);
   graph->SetPoint(9609,0.961,3100.898);
   graph->SetPoint(9610,0.9611,3102.367);
   graph->SetPoint(9611,0.9612,3103.836);
   graph->SetPoint(9612,0.9613,3105.305);
   graph->SetPoint(9613,0.9614,3106.775);
   graph->SetPoint(9614,0.9615,3108.245);
   graph->SetPoint(9615,0.9616,3109.715);
   graph->SetPoint(9616,0.9617,3111.185);
   graph->SetPoint(9617,0.9618,3112.656);
   graph->SetPoint(9618,0.9619,3114.127);
   graph->SetPoint(9619,0.962,3115.598);
   graph->SetPoint(9620,0.9621,3117.07);
   graph->SetPoint(9621,0.9622,3118.541);
   graph->SetPoint(9622,0.9623,3120.013);
   graph->SetPoint(9623,0.9624,3121.486);
   graph->SetPoint(9624,0.9625,3122.958);
   graph->SetPoint(9625,0.9626,3124.431);
   graph->SetPoint(9626,0.9627,3125.904);
   graph->SetPoint(9627,0.9628,3127.378);
   graph->SetPoint(9628,0.9629,3128.851);
   graph->SetPoint(9629,0.963,3130.325);
   graph->SetPoint(9630,0.9631,3131.799);
   graph->SetPoint(9631,0.9632,3133.274);
   graph->SetPoint(9632,0.9633,3134.748);
   graph->SetPoint(9633,0.9634,3136.223);
   graph->SetPoint(9634,0.9635,3137.698);
   graph->SetPoint(9635,0.9636,3139.174);
   graph->SetPoint(9636,0.9637,3140.65);
   graph->SetPoint(9637,0.9638,3142.126);
   graph->SetPoint(9638,0.9639,3143.602);
   graph->SetPoint(9639,0.964,3145.078);
   graph->SetPoint(9640,0.9641,3146.555);
   graph->SetPoint(9641,0.9642,3148.032);
   graph->SetPoint(9642,0.9643,3149.51);
   graph->SetPoint(9643,0.9644,3150.987);
   graph->SetPoint(9644,0.9645,3152.465);
   graph->SetPoint(9645,0.9646,3153.943);
   graph->SetPoint(9646,0.9647,3155.421);
   graph->SetPoint(9647,0.9648,3156.9);
   graph->SetPoint(9648,0.9649,3158.379);
   graph->SetPoint(9649,0.965,3159.858);
   graph->SetPoint(9650,0.9651,3161.338);
   graph->SetPoint(9651,0.9652,3162.817);
   graph->SetPoint(9652,0.9653,3164.297);
   graph->SetPoint(9653,0.9654,3165.778);
   graph->SetPoint(9654,0.9655,3167.258);
   graph->SetPoint(9655,0.9656,3168.739);
   graph->SetPoint(9656,0.9657,3170.22);
   graph->SetPoint(9657,0.9658,3171.701);
   graph->SetPoint(9658,0.9659,3173.183);
   graph->SetPoint(9659,0.966,3174.664);
   graph->SetPoint(9660,0.9661,3176.147);
   graph->SetPoint(9661,0.9662,3177.629);
   graph->SetPoint(9662,0.9663,3179.111);
   graph->SetPoint(9663,0.9664,3180.594);
   graph->SetPoint(9664,0.9665,3182.077);
   graph->SetPoint(9665,0.9666,3183.561);
   graph->SetPoint(9666,0.9667,3185.045);
   graph->SetPoint(9667,0.9668,3186.528);
   graph->SetPoint(9668,0.9669,3188.013);
   graph->SetPoint(9669,0.967,3189.497);
   graph->SetPoint(9670,0.9671,3190.982);
   graph->SetPoint(9671,0.9672,3192.467);
   graph->SetPoint(9672,0.9673,3193.952);
   graph->SetPoint(9673,0.9674,3195.437);
   graph->SetPoint(9674,0.9675,3196.923);
   graph->SetPoint(9675,0.9676,3198.409);
   graph->SetPoint(9676,0.9677,3199.895);
   graph->SetPoint(9677,0.9678,3201.382);
   graph->SetPoint(9678,0.9679,3202.869);
   graph->SetPoint(9679,0.968,3204.356);
   graph->SetPoint(9680,0.9681,3205.843);
   graph->SetPoint(9681,0.9682,3207.331);
   graph->SetPoint(9682,0.9683,3208.818);
   graph->SetPoint(9683,0.9684,3210.307);
   graph->SetPoint(9684,0.9685,3211.795);
   graph->SetPoint(9685,0.9686,3213.284);
   graph->SetPoint(9686,0.9687,3214.772);
   graph->SetPoint(9687,0.9688,3216.262);
   graph->SetPoint(9688,0.9689,3217.751);
   graph->SetPoint(9689,0.969,3219.241);
   graph->SetPoint(9690,0.9691,3220.731);
   graph->SetPoint(9691,0.9692,3222.221);
   graph->SetPoint(9692,0.9693,3223.711);
   graph->SetPoint(9693,0.9694,3225.202);
   graph->SetPoint(9694,0.9695,3226.693);
   graph->SetPoint(9695,0.9696,3228.184);
   graph->SetPoint(9696,0.9697,3229.675);
   graph->SetPoint(9697,0.9698,3231.167);
   graph->SetPoint(9698,0.9699,3232.659);
   graph->SetPoint(9699,0.97,3234.151);
   graph->SetPoint(9700,0.9701,3235.644);
   graph->SetPoint(9701,0.9702,3237.137);
   graph->SetPoint(9702,0.9703,3238.63);
   graph->SetPoint(9703,0.9704,3240.123);
   graph->SetPoint(9704,0.9705,3241.617);
   graph->SetPoint(9705,0.9706,3243.11);
   graph->SetPoint(9706,0.9707,3244.604);
   graph->SetPoint(9707,0.9708,3246.099);
   graph->SetPoint(9708,0.9709,3247.593);
   graph->SetPoint(9709,0.971,3249.088);
   graph->SetPoint(9710,0.9711,3250.583);
   graph->SetPoint(9711,0.9712,3252.079);
   graph->SetPoint(9712,0.9713,3253.574);
   graph->SetPoint(9713,0.9714,3255.07);
   graph->SetPoint(9714,0.9715,3256.566);
   graph->SetPoint(9715,0.9716,3258.062);
   graph->SetPoint(9716,0.9717,3259.559);
   graph->SetPoint(9717,0.9718,3261.056);
   graph->SetPoint(9718,0.9719,3262.553);
   graph->SetPoint(9719,0.972,3264.051);
   graph->SetPoint(9720,0.9721,3265.548);
   graph->SetPoint(9721,0.9722,3267.046);
   graph->SetPoint(9722,0.9723,3268.544);
   graph->SetPoint(9723,0.9724,3270.043);
   graph->SetPoint(9724,0.9725,3271.541);
   graph->SetPoint(9725,0.9726,3273.04);
   graph->SetPoint(9726,0.9727,3274.54);
   graph->SetPoint(9727,0.9728,3276.039);
   graph->SetPoint(9728,0.9729,3277.539);
   graph->SetPoint(9729,0.973,3279.039);
   graph->SetPoint(9730,0.9731,3280.539);
   graph->SetPoint(9731,0.9732,3282.039);
   graph->SetPoint(9732,0.9733,3283.54);
   graph->SetPoint(9733,0.9734,3285.041);
   graph->SetPoint(9734,0.9735,3286.542);
   graph->SetPoint(9735,0.9736,3288.044);
   graph->SetPoint(9736,0.9737,3289.546);
   graph->SetPoint(9737,0.9738,3291.048);
   graph->SetPoint(9738,0.9739,3292.55);
   graph->SetPoint(9739,0.974,3294.052);
   graph->SetPoint(9740,0.9741,3295.555);
   graph->SetPoint(9741,0.9742,3297.058);
   graph->SetPoint(9742,0.9743,3298.562);
   graph->SetPoint(9743,0.9744,3300.065);
   graph->SetPoint(9744,0.9745,3301.569);
   graph->SetPoint(9745,0.9746,3303.073);
   graph->SetPoint(9746,0.9747,3304.577);
   graph->SetPoint(9747,0.9748,3306.082);
   graph->SetPoint(9748,0.9749,3307.587);
   graph->SetPoint(9749,0.975,3309.092);
   graph->SetPoint(9750,0.9751,3310.597);
   graph->SetPoint(9751,0.9752,3312.103);
   graph->SetPoint(9752,0.9753,3313.608);
   graph->SetPoint(9753,0.9754,3315.114);
   graph->SetPoint(9754,0.9755,3316.621);
   graph->SetPoint(9755,0.9756,3318.127);
   graph->SetPoint(9756,0.9757,3319.634);
   graph->SetPoint(9757,0.9758,3321.141);
   graph->SetPoint(9758,0.9759,3322.649);
   graph->SetPoint(9759,0.976,3324.156);
   graph->SetPoint(9760,0.9761,3325.664);
   graph->SetPoint(9761,0.9762,3327.172);
   graph->SetPoint(9762,0.9763,3328.681);
   graph->SetPoint(9763,0.9764,3330.189);
   graph->SetPoint(9764,0.9765,3331.698);
   graph->SetPoint(9765,0.9766,3333.207);
   graph->SetPoint(9766,0.9767,3334.717);
   graph->SetPoint(9767,0.9768,3336.226);
   graph->SetPoint(9768,0.9769,3337.736);
   graph->SetPoint(9769,0.977,3339.246);
   graph->SetPoint(9770,0.9771,3340.757);
   graph->SetPoint(9771,0.9772,3342.267);
   graph->SetPoint(9772,0.9773,3343.778);
   graph->SetPoint(9773,0.9774,3345.289);
   graph->SetPoint(9774,0.9775,3346.801);
   graph->SetPoint(9775,0.9776,3348.312);
   graph->SetPoint(9776,0.9777,3349.824);
   graph->SetPoint(9777,0.9778,3351.336);
   graph->SetPoint(9778,0.9779,3352.849);
   graph->SetPoint(9779,0.978,3354.361);
   graph->SetPoint(9780,0.9781,3355.874);
   graph->SetPoint(9781,0.9782,3357.387);
   graph->SetPoint(9782,0.9783,3358.901);
   graph->SetPoint(9783,0.9784,3360.414);
   graph->SetPoint(9784,0.9785,3361.928);
   graph->SetPoint(9785,0.9786,3363.442);
   graph->SetPoint(9786,0.9787,3364.957);
   graph->SetPoint(9787,0.9788,3366.471);
   graph->SetPoint(9788,0.9789,3367.986);
   graph->SetPoint(9789,0.979,3369.501);
   graph->SetPoint(9790,0.9791,3371.017);
   graph->SetPoint(9791,0.9792,3372.532);
   graph->SetPoint(9792,0.9793,3374.048);
   graph->SetPoint(9793,0.9794,3375.564);
   graph->SetPoint(9794,0.9795,3377.081);
   graph->SetPoint(9795,0.9796,3378.597);
   graph->SetPoint(9796,0.9797,3380.114);
   graph->SetPoint(9797,0.9798,3381.631);
   graph->SetPoint(9798,0.9799,3383.149);
   graph->SetPoint(9799,0.98,3384.666);
   graph->SetPoint(9800,0.9801,3386.184);
   graph->SetPoint(9801,0.9802,3387.702);
   graph->SetPoint(9802,0.9803,3389.221);
   graph->SetPoint(9803,0.9804,3390.739);
   graph->SetPoint(9804,0.9805,3392.258);
   graph->SetPoint(9805,0.9806,3393.777);
   graph->SetPoint(9806,0.9807,3395.297);
   graph->SetPoint(9807,0.9808,3396.816);
   graph->SetPoint(9808,0.9809,3398.336);
   graph->SetPoint(9809,0.981,3399.856);
   graph->SetPoint(9810,0.9811,3401.377);
   graph->SetPoint(9811,0.9812,3402.897);
   graph->SetPoint(9812,0.9813,3404.418);
   graph->SetPoint(9813,0.9814,3405.939);
   graph->SetPoint(9814,0.9815,3407.461);
   graph->SetPoint(9815,0.9816,3408.982);
   graph->SetPoint(9816,0.9817,3410.504);
   graph->SetPoint(9817,0.9818,3412.026);
   graph->SetPoint(9818,0.9819,3413.549);
   graph->SetPoint(9819,0.982,3415.071);
   graph->SetPoint(9820,0.9821,3416.594);
   graph->SetPoint(9821,0.9822,3418.117);
   graph->SetPoint(9822,0.9823,3419.64);
   graph->SetPoint(9823,0.9824,3421.164);
   graph->SetPoint(9824,0.9825,3422.688);
   graph->SetPoint(9825,0.9826,3424.212);
   graph->SetPoint(9826,0.9827,3425.736);
   graph->SetPoint(9827,0.9828,3427.261);
   graph->SetPoint(9828,0.9829,3428.786);
   graph->SetPoint(9829,0.983,3430.311);
   graph->SetPoint(9830,0.9831,3431.836);
   graph->SetPoint(9831,0.9832,3433.361);
   graph->SetPoint(9832,0.9833,3434.887);
   graph->SetPoint(9833,0.9834,3436.413);
   graph->SetPoint(9834,0.9835,3437.94);
   graph->SetPoint(9835,0.9836,3439.466);
   graph->SetPoint(9836,0.9837,3440.993);
   graph->SetPoint(9837,0.9838,3442.52);
   graph->SetPoint(9838,0.9839,3444.047);
   graph->SetPoint(9839,0.984,3445.575);
   graph->SetPoint(9840,0.9841,3447.102);
   graph->SetPoint(9841,0.9842,3448.63);
   graph->SetPoint(9842,0.9843,3450.159);
   graph->SetPoint(9843,0.9844,3451.687);
   graph->SetPoint(9844,0.9845,3453.216);
   graph->SetPoint(9845,0.9846,3454.745);
   graph->SetPoint(9846,0.9847,3456.274);
   graph->SetPoint(9847,0.9848,3457.803);
   graph->SetPoint(9848,0.9849,3459.333);
   graph->SetPoint(9849,0.985,3460.863);
   graph->SetPoint(9850,0.9851,3462.393);
   graph->SetPoint(9851,0.9852,3463.924);
   graph->SetPoint(9852,0.9853,3465.454);
   graph->SetPoint(9853,0.9854,3466.985);
   graph->SetPoint(9854,0.9855,3468.517);
   graph->SetPoint(9855,0.9856,3470.048);
   graph->SetPoint(9856,0.9857,3471.58);
   graph->SetPoint(9857,0.9858,3473.111);
   graph->SetPoint(9858,0.9859,3474.644);
   graph->SetPoint(9859,0.986,3476.176);
   graph->SetPoint(9860,0.9861,3477.709);
   graph->SetPoint(9861,0.9862,3479.241);
   graph->SetPoint(9862,0.9863,3480.775);
   graph->SetPoint(9863,0.9864,3482.308);
   graph->SetPoint(9864,0.9865,3483.842);
   graph->SetPoint(9865,0.9866,3485.375);
   graph->SetPoint(9866,0.9867,3486.909);
   graph->SetPoint(9867,0.9868,3488.444);
   graph->SetPoint(9868,0.9869,3489.978);
   graph->SetPoint(9869,0.987,3491.513);
   graph->SetPoint(9870,0.9871,3493.048);
   graph->SetPoint(9871,0.9872,3494.583);
   graph->SetPoint(9872,0.9873,3496.119);
   graph->SetPoint(9873,0.9874,3497.655);
   graph->SetPoint(9874,0.9875,3499.191);
   graph->SetPoint(9875,0.9876,3500.727);
   graph->SetPoint(9876,0.9877,3502.264);
   graph->SetPoint(9877,0.9878,3503.8);
   graph->SetPoint(9878,0.9879,3505.337);
   graph->SetPoint(9879,0.988,3506.874);
   graph->SetPoint(9880,0.9881,3508.412);
   graph->SetPoint(9881,0.9882,3509.95);
   graph->SetPoint(9882,0.9883,3511.488);
   graph->SetPoint(9883,0.9884,3513.026);
   graph->SetPoint(9884,0.9885,3514.564);
   graph->SetPoint(9885,0.9886,3516.103);
   graph->SetPoint(9886,0.9887,3517.642);
   graph->SetPoint(9887,0.9888,3519.181);
   graph->SetPoint(9888,0.9889,3520.72);
   graph->SetPoint(9889,0.989,3522.26);
   graph->SetPoint(9890,0.9891,3523.8);
   graph->SetPoint(9891,0.9892,3525.34);
   graph->SetPoint(9892,0.9893,3526.88);
   graph->SetPoint(9893,0.9894,3528.421);
   graph->SetPoint(9894,0.9895,3529.962);
   graph->SetPoint(9895,0.9896,3531.503);
   graph->SetPoint(9896,0.9897,3533.044);
   graph->SetPoint(9897,0.9898,3534.585);
   graph->SetPoint(9898,0.9899,3536.127);
   graph->SetPoint(9899,0.99,3537.669);
   graph->SetPoint(9900,0.9901,3539.212);
   graph->SetPoint(9901,0.9902,3540.754);
   graph->SetPoint(9902,0.9903,3542.297);
   graph->SetPoint(9903,0.9904,3543.84);
   graph->SetPoint(9904,0.9905,3545.383);
   graph->SetPoint(9905,0.9906,3546.926);
   graph->SetPoint(9906,0.9907,3548.47);
   graph->SetPoint(9907,0.9908,3550.014);
   graph->SetPoint(9908,0.9909,3551.558);
   graph->SetPoint(9909,0.991,3553.103);
   graph->SetPoint(9910,0.9911,3554.647);
   graph->SetPoint(9911,0.9912,3556.192);
   graph->SetPoint(9912,0.9913,3557.737);
   graph->SetPoint(9913,0.9914,3559.283);
   graph->SetPoint(9914,0.9915,3560.828);
   graph->SetPoint(9915,0.9916,3562.374);
   graph->SetPoint(9916,0.9917,3563.92);
   graph->SetPoint(9917,0.9918,3565.466);
   graph->SetPoint(9918,0.9919,3567.013);
   graph->SetPoint(9919,0.992,3568.56);
   graph->SetPoint(9920,0.9921,3570.107);
   graph->SetPoint(9921,0.9922,3571.654);
   graph->SetPoint(9922,0.9923,3573.201);
   graph->SetPoint(9923,0.9924,3574.749);
   graph->SetPoint(9924,0.9925,3576.297);
   graph->SetPoint(9925,0.9926,3577.845);
   graph->SetPoint(9926,0.9927,3579.394);
   graph->SetPoint(9927,0.9928,3580.942);
   graph->SetPoint(9928,0.9929,3582.491);
   graph->SetPoint(9929,0.993,3584.04);
   graph->SetPoint(9930,0.9931,3585.59);
   graph->SetPoint(9931,0.9932,3587.139);
   graph->SetPoint(9932,0.9933,3588.689);
   graph->SetPoint(9933,0.9934,3590.239);
   graph->SetPoint(9934,0.9935,3591.79);
   graph->SetPoint(9935,0.9936,3593.34);
   graph->SetPoint(9936,0.9937,3594.891);
   graph->SetPoint(9937,0.9938,3596.442);
   graph->SetPoint(9938,0.9939,3597.993);
   graph->SetPoint(9939,0.994,3599.545);
   graph->SetPoint(9940,0.9941,3601.096);
   graph->SetPoint(9941,0.9942,3602.648);
   graph->SetPoint(9942,0.9943,3604.201);
   graph->SetPoint(9943,0.9944,3605.753);
   graph->SetPoint(9944,0.9945,3607.306);
   graph->SetPoint(9945,0.9946,3608.859);
   graph->SetPoint(9946,0.9947,3610.412);
   graph->SetPoint(9947,0.9948,3611.965);
   graph->SetPoint(9948,0.9949,3613.519);
   graph->SetPoint(9949,0.995,3615.073);
   graph->SetPoint(9950,0.9951,3616.627);
   graph->SetPoint(9951,0.9952,3618.181);
   graph->SetPoint(9952,0.9953,3619.736);
   graph->SetPoint(9953,0.9954,3621.29);
   graph->SetPoint(9954,0.9955,3622.845);
   graph->SetPoint(9955,0.9956,3624.401);
   graph->SetPoint(9956,0.9957,3625.956);
   graph->SetPoint(9957,0.9958,3627.512);
   graph->SetPoint(9958,0.9959,3629.068);
   graph->SetPoint(9959,0.996,3630.624);
   graph->SetPoint(9960,0.9961,3632.18);
   graph->SetPoint(9961,0.9962,3633.737);
   graph->SetPoint(9962,0.9963,3635.294);
   graph->SetPoint(9963,0.9964,3636.851);
   graph->SetPoint(9964,0.9965,3638.408);
   graph->SetPoint(9965,0.9966,3639.966);
   graph->SetPoint(9966,0.9967,3641.524);
   graph->SetPoint(9967,0.9968,3643.082);
   graph->SetPoint(9968,0.9969,3644.64);
   graph->SetPoint(9969,0.997,3646.198);
   graph->SetPoint(9970,0.9971,3647.757);
   graph->SetPoint(9971,0.9972,3649.316);
   graph->SetPoint(9972,0.9973,3650.875);
   graph->SetPoint(9973,0.9974,3652.435);
   graph->SetPoint(9974,0.9975,3653.994);
   graph->SetPoint(9975,0.9976,3655.554);
   graph->SetPoint(9976,0.9977,3657.114);
   graph->SetPoint(9977,0.9978,3658.675);
   graph->SetPoint(9978,0.9979,3660.235);
   graph->SetPoint(9979,0.998,3661.796);
   graph->SetPoint(9980,0.9981,3663.357);
   graph->SetPoint(9981,0.9982,3664.918);
   graph->SetPoint(9982,0.9983,3666.48);
   graph->SetPoint(9983,0.9984,3668.042);
   graph->SetPoint(9984,0.9985,3669.604);
   graph->SetPoint(9985,0.9986,3671.166);
   graph->SetPoint(9986,0.9987,3672.728);
   graph->SetPoint(9987,0.9988,3674.291);
   graph->SetPoint(9988,0.9989,3675.854);
   graph->SetPoint(9989,0.999,3677.417);
   graph->SetPoint(9990,0.9991,3678.98);
   graph->SetPoint(9991,0.9992,3680.544);
   graph->SetPoint(9992,0.9993,3682.108);
   graph->SetPoint(9993,0.9994,3683.672);
   graph->SetPoint(9994,0.9995,3685.236);
   graph->SetPoint(9995,0.9996,3686.8);
   graph->SetPoint(9996,0.9997,3688.365);
   graph->SetPoint(9997,0.9998,3689.93);
   graph->SetPoint(9998,0.9999,3691.495);
   graph->SetPoint(9999,1,3693.061);
   
   TH1F *Graph12 = new TH1F("Graph12","",10000,0,1.09999);
   Graph12->SetMinimum(390.4951);
   Graph12->SetMaximum(392.0118);
   Graph12->SetDirectory(0);
   Graph12->SetStats(0);
   Graph12->GetXaxis()->SetTitle("c");
   Graph12->GetXaxis()->SetRange(5746,5865);
   Graph12->GetYaxis()->SetTitle("#chi^{2}");
   Graph12->GetYaxis()->SetLabelSize(0.03);
   Graph12->GetYaxis()->SetTitleOffset(1.2);
   graph->SetHistogram(Graph12);
   
   graph->Draw("ap");
   TLine *line = new TLine(0.6319774,390.663,0.6449924,390.663);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.6330107,391.7584,0.6330107,390.6842);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   line = new TLine(0.6445043,391.7543,0.6445043,390.6802);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(3);
   line->Draw();
   TArrow *arrow = new TArrow(0.6331529,391.7463,0.6443384,391.7463,0.05,"<|>");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->SetAngle(30);
   arrow->Draw();
   
   TPaveText *pt = new TPaveText(0.6331766,390.7888,0.635025,390.9859,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   TText *text = pt->AddText("#Delta#chi^{2}=1");
   pt->Draw();
   
   pt = new TPaveText(0.6361862,391.7865,0.6418738,391.9233,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("#Deltac=0.0110");
   pt->Draw();
   
   pt = new TPaveText(0.6371105,390.8008,0.6404756,390.9819,"br");
   pt->SetFillColor(19);
   pt->SetTextColor(2);
   text = pt->AddText("c_{min}=0.6388");
   pt->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
   c1_n2->ToggleToolBar();
}


==> images/MMFactorN1440MassDN.C <==
{
  TFile *fww = new TFile ("MMfactorTRUE.root");
  TH1F *hww = (TH1F *) fww->Get ("MMfactorTRUE");

TGraphErrors *grwwbeta = new TGraphErrors();
int i = 0;
  for (int b = 0; b < hww->GetBin (hww->GetNbinsX()); b++)
    {
      double bc = hww->GetBinContent (b);
      double be = hww->GetBinError (b);
      double mm = hww->GetBinCenter(b);
      double mme =  hww->GetBinWidth(1)/2.;

      double erelmm = mme/mm;
if(bc>0.)
{

//cout << bc << "\t" << be << "\t" << 0.844074-0.386598*mm << endl;	

//cout << "{" << 0.844074-0.386598*mm << "," << TMath::Log10(bc*900) << "},";


grwwbeta->SetPoint(i,hMMvsNorig_pfx->Interpolate(mm),bc);
grwwbeta->SetPointError(i,hMMvsNorig_pfx->Interpolate(mm)*erelmm,be);

i++;
}
    }

Double_t x=0,y=0;
grwwbeta->GetPoint(i-1,x,y);
grwwbeta->SetPoint(i,1.8,y);
grwwbeta->GetPoint(0,x,y);
grwwbeta->SetPoint(i+1,0.8,y);

grwwbeta->Draw("AP");
TFile fout("MMFactorN1440MassDN.root","RECREATE");
fout.cd();
grwwbeta->SetName("MMFactorN1440M");
grwwbeta->Write();
fout.Write();
fout.Close();
}



==> images/MMFactorN1440MassDND.C <==
{
  TFile *fww = new TFile ("MMfactorTRUE.root");
  TH1F *hww = (TH1F *) fww->Get ("MMfactorTRUE");

TGraphErrors *grwwbeta = new TGraphErrors();
int i = 0;
  for (int b = 0; b < hww->GetBin (hww->GetNbinsX()); b++)
    {
      double bc = hww->GetBinContent (b);
      double be = hww->GetBinError (b);
      double mm = hww->GetBinCenter(b);
      double mme =  hww->GetBinWidth(1)/2.;

      double erelmm = mme/mm;
if(bc>0.)
{

//cout << bc << "\t" << be << "\t" << 0.844074-0.386598*mm << endl;	

//cout << "{" << 0.844074-0.386598*mm << "," << TMath::Log10(bc*900) << "},";


grwwbeta->SetPoint(i,hMMvsNorig_pfx->Interpolate(mm),bc);
grwwbeta->SetPointError(i,hMMvsNorig_pfx->Interpolate(mm)*erelmm,be);

i++;
}
    }

Double_t x=0,y=0;
grwwbeta->GetPoint(i-1,x,y);
grwwbeta->SetPoint(i,1.8,y);
grwwbeta->GetPoint(0,x,y);
grwwbeta->SetPoint(i+1,0.8,y);

grwwbeta->Draw("AP");
TFile fout("MMFactorN1440MassDND.root","RECREATE");
fout.cd();
grwwbeta->SetName("MMFactorN1440M");
grwwbeta->Write();
fout.Write();
fout.Close();
}



==> images/PlutoSpectral2DND_NmassOrigPfx.C <==
{
//=========Macro generated from canvas: c1_n10/c1_n10
//=========  (Mon Apr  4 11:30:25 2011) by ROOT version5.28/00a
   TCanvas *c1_n10 = new TCanvas("c1_n10", "c1_n10",65,79,700,550);
   c1_n10->ToggleEventStatus();
   c1_n10->Range(-0.125,1.375097,1.125,1.625591);
   c1_n10->SetFillColor(0);
   c1_n10->SetBorderMode(0);
   c1_n10->SetBorderSize(2);
   
   TProfile *hMMvsNorig_pfx = new TProfile("hMMvsNorig_pfx","hMMvsNorig",500,0,1,"");
   hMMvsNorig_pfx->SetBinEntries(205,3);
   hMMvsNorig_pfx->SetBinEntries(206,15);
   hMMvsNorig_pfx->SetBinEntries(207,21);
   hMMvsNorig_pfx->SetBinEntries(208,21);
   hMMvsNorig_pfx->SetBinEntries(209,43);
   hMMvsNorig_pfx->SetBinEntries(210,52);
   hMMvsNorig_pfx->SetBinEntries(211,59);
   hMMvsNorig_pfx->SetBinEntries(212,92);
   hMMvsNorig_pfx->SetBinEntries(213,136);
   hMMvsNorig_pfx->SetBinEntries(214,138);
   hMMvsNorig_pfx->SetBinEntries(215,144);
   hMMvsNorig_pfx->SetBinEntries(216,186);
   hMMvsNorig_pfx->SetBinEntries(217,212);
   hMMvsNorig_pfx->SetBinEntries(218,217);
   hMMvsNorig_pfx->SetBinEntries(219,245);
   hMMvsNorig_pfx->SetBinEntries(220,291);
   hMMvsNorig_pfx->SetBinEntries(221,336);
   hMMvsNorig_pfx->SetBinEntries(222,359);
   hMMvsNorig_pfx->SetBinEntries(223,397);
   hMMvsNorig_pfx->SetBinEntries(224,444);
   hMMvsNorig_pfx->SetBinEntries(225,453);
   hMMvsNorig_pfx->SetBinEntries(226,533);
   hMMvsNorig_pfx->SetBinEntries(227,533);
   hMMvsNorig_pfx->SetBinEntries(228,574);
   hMMvsNorig_pfx->SetBinEntries(229,659);
   hMMvsNorig_pfx->SetBinEntries(230,658);
   hMMvsNorig_pfx->SetBinEntries(231,731);
   hMMvsNorig_pfx->SetBinEntries(232,740);
   hMMvsNorig_pfx->SetBinEntries(233,827);
   hMMvsNorig_pfx->SetBinEntries(234,847);
   hMMvsNorig_pfx->SetBinEntries(235,852);
   hMMvsNorig_pfx->SetBinEntries(236,979);
   hMMvsNorig_pfx->SetBinEntries(237,984);
   hMMvsNorig_pfx->SetBinEntries(238,1071);
   hMMvsNorig_pfx->SetBinEntries(239,1062);
   hMMvsNorig_pfx->SetBinEntries(240,1127);
   hMMvsNorig_pfx->SetBinEntries(241,1135);
   hMMvsNorig_pfx->SetBinEntries(242,1208);
   hMMvsNorig_pfx->SetBinEntries(243,1270);
   hMMvsNorig_pfx->SetBinEntries(244,1274);
   hMMvsNorig_pfx->SetBinEntries(245,1392);
   hMMvsNorig_pfx->SetBinEntries(246,1460);
   hMMvsNorig_pfx->SetBinEntries(247,1526);
   hMMvsNorig_pfx->SetBinEntries(248,1514);
   hMMvsNorig_pfx->SetBinEntries(249,1555);
   hMMvsNorig_pfx->SetBinEntries(250,1584);
   hMMvsNorig_pfx->SetBinEntries(251,1674);
   hMMvsNorig_pfx->SetBinEntries(252,1708);
   hMMvsNorig_pfx->SetBinEntries(253,1762);
   hMMvsNorig_pfx->SetBinEntries(254,1823);
   hMMvsNorig_pfx->SetBinEntries(255,1962);
   hMMvsNorig_pfx->SetBinEntries(256,1920);
   hMMvsNorig_pfx->SetBinEntries(257,2001);
   hMMvsNorig_pfx->SetBinEntries(258,2050);
   hMMvsNorig_pfx->SetBinEntries(259,2141);
   hMMvsNorig_pfx->SetBinEntries(260,2151);
   hMMvsNorig_pfx->SetBinEntries(261,2192);
   hMMvsNorig_pfx->SetBinEntries(262,2333);
   hMMvsNorig_pfx->SetBinEntries(263,2309);
   hMMvsNorig_pfx->SetBinEntries(264,2401);
   hMMvsNorig_pfx->SetBinEntries(265,2431);
   hMMvsNorig_pfx->SetBinEntries(266,2457);
   hMMvsNorig_pfx->SetBinEntries(267,2531);
   hMMvsNorig_pfx->SetBinEntries(268,2549);
   hMMvsNorig_pfx->SetBinEntries(269,2606);
   hMMvsNorig_pfx->SetBinEntries(270,2693);
   hMMvsNorig_pfx->SetBinEntries(271,2674);
   hMMvsNorig_pfx->SetBinEntries(272,2759);
   hMMvsNorig_pfx->SetBinEntries(273,2877);
   hMMvsNorig_pfx->SetBinEntries(274,2851);
   hMMvsNorig_pfx->SetBinEntries(275,2872);
   hMMvsNorig_pfx->SetBinEntries(276,3003);
   hMMvsNorig_pfx->SetBinEntries(277,3094);
   hMMvsNorig_pfx->SetBinEntries(278,3064);
   hMMvsNorig_pfx->SetBinEntries(279,3195);
   hMMvsNorig_pfx->SetBinEntries(280,3107);
   hMMvsNorig_pfx->SetBinEntries(281,3237);
   hMMvsNorig_pfx->SetBinEntries(282,3357);
   hMMvsNorig_pfx->SetBinEntries(283,3258);
   hMMvsNorig_pfx->SetBinEntries(284,3435);
   hMMvsNorig_pfx->SetBinEntries(285,3500);
   hMMvsNorig_pfx->SetBinEntries(286,3520);
   hMMvsNorig_pfx->SetBinEntries(287,3495);
   hMMvsNorig_pfx->SetBinEntries(288,3647);
   hMMvsNorig_pfx->SetBinEntries(289,3746);
   hMMvsNorig_pfx->SetBinEntries(290,3820);
   hMMvsNorig_pfx->SetBinEntries(291,3740);
   hMMvsNorig_pfx->SetBinEntries(292,3891);
   hMMvsNorig_pfx->SetBinEntries(293,3905);
   hMMvsNorig_pfx->SetBinEntries(294,3862);
   hMMvsNorig_pfx->SetBinEntries(295,3964);
   hMMvsNorig_pfx->SetBinEntries(296,3933);
   hMMvsNorig_pfx->SetBinEntries(297,4007);
   hMMvsNorig_pfx->SetBinEntries(298,4227);
   hMMvsNorig_pfx->SetBinEntries(299,4203);
   hMMvsNorig_pfx->SetBinEntries(300,4287);
   hMMvsNorig_pfx->SetBinEntries(301,4289);
   hMMvsNorig_pfx->SetBinEntries(302,4255);
   hMMvsNorig_pfx->SetBinEntries(303,4484);
   hMMvsNorig_pfx->SetBinEntries(304,4354);
   hMMvsNorig_pfx->SetBinEntries(305,4467);
   hMMvsNorig_pfx->SetBinEntries(306,4470);
   hMMvsNorig_pfx->SetBinEntries(307,4501);
   hMMvsNorig_pfx->SetBinEntries(308,4665);
   hMMvsNorig_pfx->SetBinEntries(309,4617);
   hMMvsNorig_pfx->SetBinEntries(310,4674);
   hMMvsNorig_pfx->SetBinEntries(311,4807);
   hMMvsNorig_pfx->SetBinEntries(312,4794);
   hMMvsNorig_pfx->SetBinEntries(313,4756);
   hMMvsNorig_pfx->SetBinEntries(314,4895);
   hMMvsNorig_pfx->SetBinEntries(315,4792);
   hMMvsNorig_pfx->SetBinEntries(316,4826);
   hMMvsNorig_pfx->SetBinEntries(317,5046);
   hMMvsNorig_pfx->SetBinEntries(318,4967);
   hMMvsNorig_pfx->SetBinEntries(319,5057);
   hMMvsNorig_pfx->SetBinEntries(320,4949);
   hMMvsNorig_pfx->SetBinEntries(321,5181);
   hMMvsNorig_pfx->SetBinEntries(322,5045);
   hMMvsNorig_pfx->SetBinEntries(323,5173);
   hMMvsNorig_pfx->SetBinEntries(324,5177);
   hMMvsNorig_pfx->SetBinEntries(325,5211);
   hMMvsNorig_pfx->SetBinEntries(326,5263);
   hMMvsNorig_pfx->SetBinEntries(327,5373);
   hMMvsNorig_pfx->SetBinEntries(328,5298);
   hMMvsNorig_pfx->SetBinEntries(329,5385);
   hMMvsNorig_pfx->SetBinEntries(330,5433);
   hMMvsNorig_pfx->SetBinEntries(331,5584);
   hMMvsNorig_pfx->SetBinEntries(332,5548);
   hMMvsNorig_pfx->SetBinEntries(333,5511);
   hMMvsNorig_pfx->SetBinEntries(334,5537);
   hMMvsNorig_pfx->SetBinEntries(335,5431);
   hMMvsNorig_pfx->SetBinEntries(336,5540);
   hMMvsNorig_pfx->SetBinEntries(337,5608);
   hMMvsNorig_pfx->SetBinEntries(338,5634);
   hMMvsNorig_pfx->SetBinEntries(339,5567);
   hMMvsNorig_pfx->SetBinEntries(340,5611);
   hMMvsNorig_pfx->SetBinEntries(341,5692);
   hMMvsNorig_pfx->SetBinEntries(342,5614);
   hMMvsNorig_pfx->SetBinEntries(343,5792);
   hMMvsNorig_pfx->SetBinEntries(344,5666);
   hMMvsNorig_pfx->SetBinEntries(345,5771);
   hMMvsNorig_pfx->SetBinEntries(346,5816);
   hMMvsNorig_pfx->SetBinEntries(347,5808);
   hMMvsNorig_pfx->SetBinEntries(348,5844);
   hMMvsNorig_pfx->SetBinEntries(349,5833);
   hMMvsNorig_pfx->SetBinEntries(350,6046);
   hMMvsNorig_pfx->SetBinEntries(351,5970);
   hMMvsNorig_pfx->SetBinEntries(352,5843);
   hMMvsNorig_pfx->SetBinEntries(353,5833);
   hMMvsNorig_pfx->SetBinEntries(354,5912);
   hMMvsNorig_pfx->SetBinEntries(355,5929);
   hMMvsNorig_pfx->SetBinEntries(356,5852);
   hMMvsNorig_pfx->SetBinEntries(357,5981);
   hMMvsNorig_pfx->SetBinEntries(358,5883);
   hMMvsNorig_pfx->SetBinEntries(359,5872);
   hMMvsNorig_pfx->SetBinEntries(360,5959);
   hMMvsNorig_pfx->SetBinEntries(361,5943);
   hMMvsNorig_pfx->SetBinEntries(362,5901);
   hMMvsNorig_pfx->SetBinEntries(363,5989);
   hMMvsNorig_pfx->SetBinEntries(364,6043);
   hMMvsNorig_pfx->SetBinEntries(365,6043);
   hMMvsNorig_pfx->SetBinEntries(366,6121);
   hMMvsNorig_pfx->SetBinEntries(367,6106);
   hMMvsNorig_pfx->SetBinEntries(368,5811);
   hMMvsNorig_pfx->SetBinEntries(369,6088);
   hMMvsNorig_pfx->SetBinEntries(370,6155);
   hMMvsNorig_pfx->SetBinEntries(371,6177);
   hMMvsNorig_pfx->SetBinEntries(372,5983);
   hMMvsNorig_pfx->SetBinEntries(373,6148);
   hMMvsNorig_pfx->SetBinEntries(374,5970);
   hMMvsNorig_pfx->SetBinEntries(375,5947);
   hMMvsNorig_pfx->SetBinEntries(376,5995);
   hMMvsNorig_pfx->SetBinEntries(377,5926);
   hMMvsNorig_pfx->SetBinEntries(378,5948);
   hMMvsNorig_pfx->SetBinEntries(379,5970);
   hMMvsNorig_pfx->SetBinEntries(380,6128);
   hMMvsNorig_pfx->SetBinEntries(381,5827);
   hMMvsNorig_pfx->SetBinEntries(382,5784);
   hMMvsNorig_pfx->SetBinEntries(383,5817);
   hMMvsNorig_pfx->SetBinEntries(384,5860);
   hMMvsNorig_pfx->SetBinEntries(385,5932);
   hMMvsNorig_pfx->SetBinEntries(386,5720);
   hMMvsNorig_pfx->SetBinEntries(387,5879);
   hMMvsNorig_pfx->SetBinEntries(388,5924);
   hMMvsNorig_pfx->SetBinEntries(389,5826);
   hMMvsNorig_pfx->SetBinEntries(390,5747);
   hMMvsNorig_pfx->SetBinEntries(391,5777);
   hMMvsNorig_pfx->SetBinEntries(392,5690);
   hMMvsNorig_pfx->SetBinEntries(393,5645);
   hMMvsNorig_pfx->SetBinEntries(394,5563);
   hMMvsNorig_pfx->SetBinEntries(395,5516);
   hMMvsNorig_pfx->SetBinEntries(396,5569);
   hMMvsNorig_pfx->SetBinEntries(397,5598);
   hMMvsNorig_pfx->SetBinEntries(398,5549);
   hMMvsNorig_pfx->SetBinEntries(399,5503);
   hMMvsNorig_pfx->SetBinEntries(400,5417);
   hMMvsNorig_pfx->SetBinEntries(401,5447);
   hMMvsNorig_pfx->SetBinEntries(402,5500);
   hMMvsNorig_pfx->SetBinEntries(403,5270);
   hMMvsNorig_pfx->SetBinEntries(404,5419);
   hMMvsNorig_pfx->SetBinEntries(405,5271);
   hMMvsNorig_pfx->SetBinEntries(406,5282);
   hMMvsNorig_pfx->SetBinEntries(407,5123);
   hMMvsNorig_pfx->SetBinEntries(408,5266);
   hMMvsNorig_pfx->SetBinEntries(409,5095);
   hMMvsNorig_pfx->SetBinEntries(410,4999);
   hMMvsNorig_pfx->SetBinEntries(411,4993);
   hMMvsNorig_pfx->SetBinEntries(412,5047);
   hMMvsNorig_pfx->SetBinEntries(413,4972);
   hMMvsNorig_pfx->SetBinEntries(414,4966);
   hMMvsNorig_pfx->SetBinEntries(415,4915);
   hMMvsNorig_pfx->SetBinEntries(416,4804);
   hMMvsNorig_pfx->SetBinEntries(417,4752);
   hMMvsNorig_pfx->SetBinEntries(418,4671);
   hMMvsNorig_pfx->SetBinEntries(419,4721);
   hMMvsNorig_pfx->SetBinEntries(420,4713);
   hMMvsNorig_pfx->SetBinEntries(421,4721);
   hMMvsNorig_pfx->SetBinEntries(422,4543);
   hMMvsNorig_pfx->SetBinEntries(423,4443);
   hMMvsNorig_pfx->SetBinEntries(424,4399);
   hMMvsNorig_pfx->SetBinEntries(425,4346);
   hMMvsNorig_pfx->SetBinEntries(426,4172);
   hMMvsNorig_pfx->SetBinEntries(427,4273);
   hMMvsNorig_pfx->SetBinEntries(428,4164);
   hMMvsNorig_pfx->SetBinEntries(429,4171);
   hMMvsNorig_pfx->SetBinEntries(430,4102);
   hMMvsNorig_pfx->SetBinEntries(431,3922);
   hMMvsNorig_pfx->SetBinEntries(432,3994);
   hMMvsNorig_pfx->SetBinEntries(433,3894);
   hMMvsNorig_pfx->SetBinEntries(434,3825);
   hMMvsNorig_pfx->SetBinEntries(435,3775);
   hMMvsNorig_pfx->SetBinEntries(436,3734);
   hMMvsNorig_pfx->SetBinEntries(437,3650);
   hMMvsNorig_pfx->SetBinEntries(438,3554);
   hMMvsNorig_pfx->SetBinEntries(439,3469);
   hMMvsNorig_pfx->SetBinEntries(440,3385);
   hMMvsNorig_pfx->SetBinEntries(441,3469);
   hMMvsNorig_pfx->SetBinEntries(442,3446);
   hMMvsNorig_pfx->SetBinEntries(443,3332);
   hMMvsNorig_pfx->SetBinEntries(444,3278);
   hMMvsNorig_pfx->SetBinEntries(445,3058);
   hMMvsNorig_pfx->SetBinEntries(446,3087);
   hMMvsNorig_pfx->SetBinEntries(447,3063);
   hMMvsNorig_pfx->SetBinEntries(448,2959);
   hMMvsNorig_pfx->SetBinEntries(449,2814);
   hMMvsNorig_pfx->SetBinEntries(450,2906);
   hMMvsNorig_pfx->SetBinEntries(451,2774);
   hMMvsNorig_pfx->SetBinEntries(452,2621);
   hMMvsNorig_pfx->SetBinEntries(453,2634);
   hMMvsNorig_pfx->SetBinEntries(454,2422);
   hMMvsNorig_pfx->SetBinEntries(455,2442);
   hMMvsNorig_pfx->SetBinEntries(456,2231);
   hMMvsNorig_pfx->SetBinEntries(457,2257);
   hMMvsNorig_pfx->SetBinEntries(458,2162);
   hMMvsNorig_pfx->SetBinEntries(459,2197);
   hMMvsNorig_pfx->SetBinEntries(460,2075);
   hMMvsNorig_pfx->SetBinEntries(461,1986);
   hMMvsNorig_pfx->SetBinEntries(462,1881);
   hMMvsNorig_pfx->SetBinEntries(463,1784);
   hMMvsNorig_pfx->SetBinEntries(464,1779);
   hMMvsNorig_pfx->SetBinEntries(465,1674);
   hMMvsNorig_pfx->SetBinEntries(466,1628);
   hMMvsNorig_pfx->SetBinEntries(467,1565);
   hMMvsNorig_pfx->SetBinEntries(468,1449);
   hMMvsNorig_pfx->SetBinEntries(469,1477);
   hMMvsNorig_pfx->SetBinEntries(470,1354);
   hMMvsNorig_pfx->SetBinEntries(471,1254);
   hMMvsNorig_pfx->SetBinEntries(472,1205);
   hMMvsNorig_pfx->SetBinEntries(473,1190);
   hMMvsNorig_pfx->SetBinEntries(474,1080);
   hMMvsNorig_pfx->SetBinEntries(475,1003);
   hMMvsNorig_pfx->SetBinEntries(476,937);
   hMMvsNorig_pfx->SetBinEntries(477,869);
   hMMvsNorig_pfx->SetBinEntries(478,823);
   hMMvsNorig_pfx->SetBinEntries(479,792);
   hMMvsNorig_pfx->SetBinEntries(480,691);
   hMMvsNorig_pfx->SetBinEntries(481,692);
   hMMvsNorig_pfx->SetBinEntries(482,607);
   hMMvsNorig_pfx->SetBinEntries(483,539);
   hMMvsNorig_pfx->SetBinEntries(484,489);
   hMMvsNorig_pfx->SetBinEntries(485,473);
   hMMvsNorig_pfx->SetBinEntries(486,406);
   hMMvsNorig_pfx->SetBinEntries(487,361);
   hMMvsNorig_pfx->SetBinEntries(488,355);
   hMMvsNorig_pfx->SetBinEntries(489,276);
   hMMvsNorig_pfx->SetBinEntries(490,205);
   hMMvsNorig_pfx->SetBinEntries(491,178);
   hMMvsNorig_pfx->SetBinEntries(492,148);
   hMMvsNorig_pfx->SetBinEntries(493,124);
   hMMvsNorig_pfx->SetBinEntries(494,113);
   hMMvsNorig_pfx->SetBinEntries(495,74);
   hMMvsNorig_pfx->SetBinEntries(496,61);
   hMMvsNorig_pfx->SetBinEntries(497,37);
   hMMvsNorig_pfx->SetBinEntries(498,31);
   hMMvsNorig_pfx->SetBinEntries(499,10);
   hMMvsNorig_pfx->SetBinEntries(500,2);
   hMMvsNorig_pfx->SetBinContent(205,4.3555);
   hMMvsNorig_pfx->SetBinContent(206,22.0915);
   hMMvsNorig_pfx->SetBinContent(207,29.8425);
   hMMvsNorig_pfx->SetBinContent(208,29.5615);
   hMMvsNorig_pfx->SetBinContent(209,61.4505);
   hMMvsNorig_pfx->SetBinContent(210,75.263);
   hMMvsNorig_pfx->SetBinContent(211,83.0715);
   hMMvsNorig_pfx->SetBinContent(212,131.941);
   hMMvsNorig_pfx->SetBinContent(213,194.47);
   hMMvsNorig_pfx->SetBinContent(214,197.745);
   hMMvsNorig_pfx->SetBinContent(215,206.072);
   hMMvsNorig_pfx->SetBinContent(216,264.937);
   hMMvsNorig_pfx->SetBinContent(217,304.532);
   hMMvsNorig_pfx->SetBinContent(218,311.2475);
   hMMvsNorig_pfx->SetBinContent(219,350.5255);
   hMMvsNorig_pfx->SetBinContent(220,418.4355);
   hMMvsNorig_pfx->SetBinContent(221,481.742);
   hMMvsNorig_pfx->SetBinContent(222,513.2245);
   hMMvsNorig_pfx->SetBinContent(223,568.6675);
   hMMvsNorig_pfx->SetBinContent(224,638.622);
   hMMvsNorig_pfx->SetBinContent(225,648.0195);
   hMMvsNorig_pfx->SetBinContent(226,762.7705);
   hMMvsNorig_pfx->SetBinContent(227,762.3665);
   hMMvsNorig_pfx->SetBinContent(228,824.474);
   hMMvsNorig_pfx->SetBinContent(229,944.5465);
   hMMvsNorig_pfx->SetBinContent(230,941.223);
   hMMvsNorig_pfx->SetBinContent(231,1052.592);
   hMMvsNorig_pfx->SetBinContent(232,1063.51);
   hMMvsNorig_pfx->SetBinContent(233,1181.623);
   hMMvsNorig_pfx->SetBinContent(234,1214.937);
   hMMvsNorig_pfx->SetBinContent(235,1220.942);
   hMMvsNorig_pfx->SetBinContent(236,1407.085);
   hMMvsNorig_pfx->SetBinContent(237,1406.585);
   hMMvsNorig_pfx->SetBinContent(238,1537.109);
   hMMvsNorig_pfx->SetBinContent(239,1521.933);
   hMMvsNorig_pfx->SetBinContent(240,1614.221);
   hMMvsNorig_pfx->SetBinContent(241,1629.125);
   hMMvsNorig_pfx->SetBinContent(242,1736.009);
   hMMvsNorig_pfx->SetBinContent(243,1821.141);
   hMMvsNorig_pfx->SetBinContent(244,1824.843);
   hMMvsNorig_pfx->SetBinContent(245,2001.909);
   hMMvsNorig_pfx->SetBinContent(246,2092.679);
   hMMvsNorig_pfx->SetBinContent(247,2192.934);
   hMMvsNorig_pfx->SetBinContent(248,2170.875);
   hMMvsNorig_pfx->SetBinContent(249,2239.469);
   hMMvsNorig_pfx->SetBinContent(250,2279.328);
   hMMvsNorig_pfx->SetBinContent(251,2406.963);
   hMMvsNorig_pfx->SetBinContent(252,2455.23);
   hMMvsNorig_pfx->SetBinContent(253,2532.842);
   hMMvsNorig_pfx->SetBinContent(254,2626.83);
   hMMvsNorig_pfx->SetBinContent(255,2816.722);
   hMMvsNorig_pfx->SetBinContent(256,2762.146);
   hMMvsNorig_pfx->SetBinContent(257,2881.978);
   hMMvsNorig_pfx->SetBinContent(258,2959.451);
   hMMvsNorig_pfx->SetBinContent(259,3080.006);
   hMMvsNorig_pfx->SetBinContent(260,3098.629);
   hMMvsNorig_pfx->SetBinContent(261,3159.154);
   hMMvsNorig_pfx->SetBinContent(262,3367.062);
   hMMvsNorig_pfx->SetBinContent(263,3333.077);
   hMMvsNorig_pfx->SetBinContent(264,3458.191);
   hMMvsNorig_pfx->SetBinContent(265,3502.768);
   hMMvsNorig_pfx->SetBinContent(266,3540.47);
   hMMvsNorig_pfx->SetBinContent(267,3654.264);
   hMMvsNorig_pfx->SetBinContent(268,3677.78);
   hMMvsNorig_pfx->SetBinContent(269,3764.382);
   hMMvsNorig_pfx->SetBinContent(270,3898.587);
   hMMvsNorig_pfx->SetBinContent(271,3870.264);
   hMMvsNorig_pfx->SetBinContent(272,3983.839);
   hMMvsNorig_pfx->SetBinContent(273,4156.166);
   hMMvsNorig_pfx->SetBinContent(274,4123.128);
   hMMvsNorig_pfx->SetBinContent(275,4159.85);
   hMMvsNorig_pfx->SetBinContent(276,4344.363);
   hMMvsNorig_pfx->SetBinContent(277,4483.144);
   hMMvsNorig_pfx->SetBinContent(278,4427.589);
   hMMvsNorig_pfx->SetBinContent(279,4624.382);
   hMMvsNorig_pfx->SetBinContent(280,4505.574);
   hMMvsNorig_pfx->SetBinContent(281,4699.82);
   hMMvsNorig_pfx->SetBinContent(282,4877.812);
   hMMvsNorig_pfx->SetBinContent(283,4732.097);
   hMMvsNorig_pfx->SetBinContent(284,4994.496);
   hMMvsNorig_pfx->SetBinContent(285,5073.203);
   hMMvsNorig_pfx->SetBinContent(286,5112.126);
   hMMvsNorig_pfx->SetBinContent(287,5079.155);
   hMMvsNorig_pfx->SetBinContent(288,5295.156);
   hMMvsNorig_pfx->SetBinContent(289,5451.385);
   hMMvsNorig_pfx->SetBinContent(290,5553.259);
   hMMvsNorig_pfx->SetBinContent(291,5435.209);
   hMMvsNorig_pfx->SetBinContent(292,5663.6);
   hMMvsNorig_pfx->SetBinContent(293,5678.626);
   hMMvsNorig_pfx->SetBinContent(294,5625.854);
   hMMvsNorig_pfx->SetBinContent(295,5776.931);
   hMMvsNorig_pfx->SetBinContent(296,5725.705);
   hMMvsNorig_pfx->SetBinContent(297,5833.432);
   hMMvsNorig_pfx->SetBinContent(298,6165.91);
   hMMvsNorig_pfx->SetBinContent(299,6128.367);
   hMMvsNorig_pfx->SetBinContent(300,6254.493);
   hMMvsNorig_pfx->SetBinContent(301,6257.542);
   hMMvsNorig_pfx->SetBinContent(302,6214.843);
   hMMvsNorig_pfx->SetBinContent(303,6552.018);
   hMMvsNorig_pfx->SetBinContent(304,6358.176);
   hMMvsNorig_pfx->SetBinContent(305,6533.659);
   hMMvsNorig_pfx->SetBinContent(306,6547.196);
   hMMvsNorig_pfx->SetBinContent(307,6587.155);
   hMMvsNorig_pfx->SetBinContent(308,6823.05);
   hMMvsNorig_pfx->SetBinContent(309,6756.632);
   hMMvsNorig_pfx->SetBinContent(310,6838.864);
   hMMvsNorig_pfx->SetBinContent(311,7041.494);
   hMMvsNorig_pfx->SetBinContent(312,7014.866);
   hMMvsNorig_pfx->SetBinContent(313,6975.525);
   hMMvsNorig_pfx->SetBinContent(314,7173.371);
   hMMvsNorig_pfx->SetBinContent(315,7022.104);
   hMMvsNorig_pfx->SetBinContent(316,7077.017);
   hMMvsNorig_pfx->SetBinContent(317,7397.621);
   hMMvsNorig_pfx->SetBinContent(318,7293.787);
   hMMvsNorig_pfx->SetBinContent(319,7422.383);
   hMMvsNorig_pfx->SetBinContent(320,7270.381);
   hMMvsNorig_pfx->SetBinContent(321,7627.171);
   hMMvsNorig_pfx->SetBinContent(322,7423.375);
   hMMvsNorig_pfx->SetBinContent(323,7587.979);
   hMMvsNorig_pfx->SetBinContent(324,7604.017);
   hMMvsNorig_pfx->SetBinContent(325,7652.323);
   hMMvsNorig_pfx->SetBinContent(326,7745.095);
   hMMvsNorig_pfx->SetBinContent(327,7892.404);
   hMMvsNorig_pfx->SetBinContent(328,7792.877);
   hMMvsNorig_pfx->SetBinContent(329,7930.114);
   hMMvsNorig_pfx->SetBinContent(330,8004.965);
   hMMvsNorig_pfx->SetBinContent(331,8229.646);
   hMMvsNorig_pfx->SetBinContent(332,8177.037);
   hMMvsNorig_pfx->SetBinContent(333,8124.496);
   hMMvsNorig_pfx->SetBinContent(334,8161.038);
   hMMvsNorig_pfx->SetBinContent(335,8022.872);
   hMMvsNorig_pfx->SetBinContent(336,8184.681);
   hMMvsNorig_pfx->SetBinContent(337,8279.611);
   hMMvsNorig_pfx->SetBinContent(338,8315.693);
   hMMvsNorig_pfx->SetBinContent(339,8230.716);
   hMMvsNorig_pfx->SetBinContent(340,8294.708);
   hMMvsNorig_pfx->SetBinContent(341,8417.243);
   hMMvsNorig_pfx->SetBinContent(342,8309.116);
   hMMvsNorig_pfx->SetBinContent(343,8573.888);
   hMMvsNorig_pfx->SetBinContent(344,8381.082);
   hMMvsNorig_pfx->SetBinContent(345,8558.489);
   hMMvsNorig_pfx->SetBinContent(346,8616.347);
   hMMvsNorig_pfx->SetBinContent(347,8608.682);
   hMMvsNorig_pfx->SetBinContent(348,8652.707);
   hMMvsNorig_pfx->SetBinContent(349,8635.527);
   hMMvsNorig_pfx->SetBinContent(350,8966.078);
   hMMvsNorig_pfx->SetBinContent(351,8849.359);
   hMMvsNorig_pfx->SetBinContent(352,8668.116);
   hMMvsNorig_pfx->SetBinContent(353,8664.623);
   hMMvsNorig_pfx->SetBinContent(354,8777.109);
   hMMvsNorig_pfx->SetBinContent(355,8808.462);
   hMMvsNorig_pfx->SetBinContent(356,8685.806);
   hMMvsNorig_pfx->SetBinContent(357,8887.705);
   hMMvsNorig_pfx->SetBinContent(358,8735.319);
   hMMvsNorig_pfx->SetBinContent(359,8728.79);
   hMMvsNorig_pfx->SetBinContent(360,8859.976);
   hMMvsNorig_pfx->SetBinContent(361,8849.976);
   hMMvsNorig_pfx->SetBinContent(362,8789.991);
   hMMvsNorig_pfx->SetBinContent(363,8915.925);
   hMMvsNorig_pfx->SetBinContent(364,8994.412);
   hMMvsNorig_pfx->SetBinContent(365,9002.687);
   hMMvsNorig_pfx->SetBinContent(366,9124.914);
   hMMvsNorig_pfx->SetBinContent(367,9099.745);
   hMMvsNorig_pfx->SetBinContent(368,8661.877);
   hMMvsNorig_pfx->SetBinContent(369,9078.554);
   hMMvsNorig_pfx->SetBinContent(370,9185.375);
   hMMvsNorig_pfx->SetBinContent(371,9214.496);
   hMMvsNorig_pfx->SetBinContent(372,8946.907);
   hMMvsNorig_pfx->SetBinContent(373,9178.815);
   hMMvsNorig_pfx->SetBinContent(374,8933.378);
   hMMvsNorig_pfx->SetBinContent(375,8900.024);
   hMMvsNorig_pfx->SetBinContent(376,8955.235);
   hMMvsNorig_pfx->SetBinContent(377,8862.624);
   hMMvsNorig_pfx->SetBinContent(378,8897.298);
   hMMvsNorig_pfx->SetBinContent(379,8926.6);
   hMMvsNorig_pfx->SetBinContent(380,9177.758);
   hMMvsNorig_pfx->SetBinContent(381,8732.704);
   hMMvsNorig_pfx->SetBinContent(382,8669.165);
   hMMvsNorig_pfx->SetBinContent(383,8705.227);
   hMMvsNorig_pfx->SetBinContent(384,8773.367);
   hMMvsNorig_pfx->SetBinContent(385,8891.815);
   hMMvsNorig_pfx->SetBinContent(386,8577.798);
   hMMvsNorig_pfx->SetBinContent(387,8815.29);
   hMMvsNorig_pfx->SetBinContent(388,8886.81);
   hMMvsNorig_pfx->SetBinContent(389,8731.818);
   hMMvsNorig_pfx->SetBinContent(390,8627.939);
   hMMvsNorig_pfx->SetBinContent(391,8678.946);
   hMMvsNorig_pfx->SetBinContent(392,8545.004);
   hMMvsNorig_pfx->SetBinContent(393,8478.906);
   hMMvsNorig_pfx->SetBinContent(394,8355.469);
   hMMvsNorig_pfx->SetBinContent(395,8284.713);
   hMMvsNorig_pfx->SetBinContent(396,8371.374);
   hMMvsNorig_pfx->SetBinContent(397,8415.563);
   hMMvsNorig_pfx->SetBinContent(398,8348.535);
   hMMvsNorig_pfx->SetBinContent(399,8283.969);
   hMMvsNorig_pfx->SetBinContent(400,8156.232);
   hMMvsNorig_pfx->SetBinContent(401,8206.009);
   hMMvsNorig_pfx->SetBinContent(402,8266.732);
   hMMvsNorig_pfx->SetBinContent(403,7930.209);
   hMMvsNorig_pfx->SetBinContent(404,8162.459);
   hMMvsNorig_pfx->SetBinContent(405,7944.36);
   hMMvsNorig_pfx->SetBinContent(406,7960.212);
   hMMvsNorig_pfx->SetBinContent(407,7725.474);
   hMMvsNorig_pfx->SetBinContent(408,7938.737);
   hMMvsNorig_pfx->SetBinContent(409,7680.405);
   hMMvsNorig_pfx->SetBinContent(410,7551.285);
   hMMvsNorig_pfx->SetBinContent(411,7555.185);
   hMMvsNorig_pfx->SetBinContent(412,7629.583);
   hMMvsNorig_pfx->SetBinContent(413,7516.275);
   hMMvsNorig_pfx->SetBinContent(414,7517.363);
   hMMvsNorig_pfx->SetBinContent(415,7425.993);
   hMMvsNorig_pfx->SetBinContent(416,7257.951);
   hMMvsNorig_pfx->SetBinContent(417,7191.446);
   hMMvsNorig_pfx->SetBinContent(418,7061.738);
   hMMvsNorig_pfx->SetBinContent(419,7147.073);
   hMMvsNorig_pfx->SetBinContent(420,7140.216);
   hMMvsNorig_pfx->SetBinContent(421,7156.632);
   hMMvsNorig_pfx->SetBinContent(422,6879.153);
   hMMvsNorig_pfx->SetBinContent(423,6729.592);
   hMMvsNorig_pfx->SetBinContent(424,6670.079);
   hMMvsNorig_pfx->SetBinContent(425,6582.746);
   hMMvsNorig_pfx->SetBinContent(426,6323.226);
   hMMvsNorig_pfx->SetBinContent(427,6479.987);
   hMMvsNorig_pfx->SetBinContent(428,6318.836);
   hMMvsNorig_pfx->SetBinContent(429,6338.172);
   hMMvsNorig_pfx->SetBinContent(430,6224.078);
   hMMvsNorig_pfx->SetBinContent(431,5947.939);
   hMMvsNorig_pfx->SetBinContent(432,6073.864);
   hMMvsNorig_pfx->SetBinContent(433,5910.834);
   hMMvsNorig_pfx->SetBinContent(434,5821.106);
   hMMvsNorig_pfx->SetBinContent(435,5735.648);
   hMMvsNorig_pfx->SetBinContent(436,5670.406);
   hMMvsNorig_pfx->SetBinContent(437,5548.551);
   hMMvsNorig_pfx->SetBinContent(438,5411.018);
   hMMvsNorig_pfx->SetBinContent(439,5272.552);
   hMMvsNorig_pfx->SetBinContent(440,5151.051);
   hMMvsNorig_pfx->SetBinContent(441,5284.35);
   hMMvsNorig_pfx->SetBinContent(442,5257.846);
   hMMvsNorig_pfx->SetBinContent(443,5073.245);
   hMMvsNorig_pfx->SetBinContent(444,5001.413);
   hMMvsNorig_pfx->SetBinContent(445,4665.448);
   hMMvsNorig_pfx->SetBinContent(446,4700.985);
   hMMvsNorig_pfx->SetBinContent(447,4681.272);
   hMMvsNorig_pfx->SetBinContent(448,4510.478);
   hMMvsNorig_pfx->SetBinContent(449,4298.296);
   hMMvsNorig_pfx->SetBinContent(450,4437.357);
   hMMvsNorig_pfx->SetBinContent(451,4239.434);
   hMMvsNorig_pfx->SetBinContent(452,4007.58);
   hMMvsNorig_pfx->SetBinContent(453,4031.057);
   hMMvsNorig_pfx->SetBinContent(454,3703.997);
   hMMvsNorig_pfx->SetBinContent(455,3733.078);
   hMMvsNorig_pfx->SetBinContent(456,3411.378);
   hMMvsNorig_pfx->SetBinContent(457,3458.351);
   hMMvsNorig_pfx->SetBinContent(458,3304.04);
   hMMvsNorig_pfx->SetBinContent(459,3365.709);
   hMMvsNorig_pfx->SetBinContent(460,3174.613);
   hMMvsNorig_pfx->SetBinContent(461,3040.182);
   hMMvsNorig_pfx->SetBinContent(462,2886.484);
   hMMvsNorig_pfx->SetBinContent(463,2731.897);
   hMMvsNorig_pfx->SetBinContent(464,2727.545);
   hMMvsNorig_pfx->SetBinContent(465,2565.533);
   hMMvsNorig_pfx->SetBinContent(466,2497.007);
   hMMvsNorig_pfx->SetBinContent(467,2401.778);
   hMMvsNorig_pfx->SetBinContent(468,2229.089);
   hMMvsNorig_pfx->SetBinContent(469,2264.803);
   hMMvsNorig_pfx->SetBinContent(470,2080.61);
   hMMvsNorig_pfx->SetBinContent(471,1929.55);
   hMMvsNorig_pfx->SetBinContent(472,1853.732);
   hMMvsNorig_pfx->SetBinContent(473,1832.87);
   hMMvsNorig_pfx->SetBinContent(474,1663.915);
   hMMvsNorig_pfx->SetBinContent(475,1545.429);
   hMMvsNorig_pfx->SetBinContent(476,1438.965);
   hMMvsNorig_pfx->SetBinContent(477,1337.084);
   hMMvsNorig_pfx->SetBinContent(478,1266.98);
   hMMvsNorig_pfx->SetBinContent(479,1219.085);
   hMMvsNorig_pfx->SetBinContent(480,1064.387);
   hMMvsNorig_pfx->SetBinContent(481,1069.205);
   hMMvsNorig_pfx->SetBinContent(482,934.7645);
   hMMvsNorig_pfx->SetBinContent(483,834.0265);
   hMMvsNorig_pfx->SetBinContent(484,757.1385);
   hMMvsNorig_pfx->SetBinContent(485,731.0985);
   hMMvsNorig_pfx->SetBinContent(486,625.044);
   hMMvsNorig_pfx->SetBinContent(487,558.0705);
   hMMvsNorig_pfx->SetBinContent(488,550.3005);
   hMMvsNorig_pfx->SetBinContent(489,426.992);
   hMMvsNorig_pfx->SetBinContent(490,318.0925);
   hMMvsNorig_pfx->SetBinContent(491,276.901);
   hMMvsNorig_pfx->SetBinContent(492,229.89);
   hMMvsNorig_pfx->SetBinContent(493,191.119);
   hMMvsNorig_pfx->SetBinContent(494,175.4365);
   hMMvsNorig_pfx->SetBinContent(495,115.153);
   hMMvsNorig_pfx->SetBinContent(496,93.8435);
   hMMvsNorig_pfx->SetBinContent(497,57.7955);
   hMMvsNorig_pfx->SetBinContent(498,48.6375);
   hMMvsNorig_pfx->SetBinContent(499,15.596);
   hMMvsNorig_pfx->SetBinContent(500,3.115);
   hMMvsNorig_pfx->SetBinError(205,2.518433);
   hMMvsNorig_pfx->SetBinError(206,5.711501);
   hMMvsNorig_pfx->SetBinError(207,6.524983);
   hMMvsNorig_pfx->SetBinError(208,6.466473);
   hMMvsNorig_pfx->SetBinError(209,9.387019);
   hMMvsNorig_pfx->SetBinError(210,10.45602);
   hMMvsNorig_pfx->SetBinError(211,10.83228);
   hMMvsNorig_pfx->SetBinError(212,13.78652);
   hMMvsNorig_pfx->SetBinError(213,16.70393);
   hMMvsNorig_pfx->SetBinError(214,16.86387);
   hMMvsNorig_pfx->SetBinError(215,17.20619);
   hMMvsNorig_pfx->SetBinError(216,19.46094);
   hMMvsNorig_pfx->SetBinError(217,20.96667);
   hMMvsNorig_pfx->SetBinError(218,21.1756);
   hMMvsNorig_pfx->SetBinError(219,22.44204);
   hMMvsNorig_pfx->SetBinError(220,24.5838);
   hMMvsNorig_pfx->SetBinError(221,26.34168);
   hMMvsNorig_pfx->SetBinError(222,27.14833);
   hMMvsNorig_pfx->SetBinError(223,28.59143);
   hMMvsNorig_pfx->SetBinError(224,30.37204);
   hMMvsNorig_pfx->SetBinError(225,30.51089);
   hMMvsNorig_pfx->SetBinError(226,33.10873);
   hMMvsNorig_pfx->SetBinError(227,33.09762);
   hMMvsNorig_pfx->SetBinError(228,34.48321);
   hMMvsNorig_pfx->SetBinError(229,36.8718);
   hMMvsNorig_pfx->SetBinError(230,36.7684);
   hMMvsNorig_pfx->SetBinError(231,39.01574);
   hMMvsNorig_pfx->SetBinError(232,39.1688);
   hMMvsNorig_pfx->SetBinError(233,41.17155);
   hMMvsNorig_pfx->SetBinError(234,41.83207);
   hMMvsNorig_pfx->SetBinError(235,41.9143);
   hMMvsNorig_pfx->SetBinError(236,45.05916);
   hMMvsNorig_pfx->SetBinError(237,44.92846);
   hMMvsNorig_pfx->SetBinError(238,47.0624);
   hMMvsNorig_pfx->SetBinError(239,46.79569);
   hMMvsNorig_pfx->SetBinError(240,48.17921);
   hMMvsNorig_pfx->SetBinError(241,48.45722);
   hMMvsNorig_pfx->SetBinError(242,50.04626);
   hMMvsNorig_pfx->SetBinError(243,51.2021);
   hMMvsNorig_pfx->SetBinError(244,51.2294);
   hMMvsNorig_pfx->SetBinError(245,53.76248);
   hMMvsNorig_pfx->SetBinError(246,54.86903);
   hMMvsNorig_pfx->SetBinError(247,56.24042);
   hMMvsNorig_pfx->SetBinError(248,55.89842);
   hMMvsNorig_pfx->SetBinError(249,56.8992);
   hMMvsNorig_pfx->SetBinError(250,57.38584);
   hMMvsNorig_pfx->SetBinError(251,58.93649);
   hMMvsNorig_pfx->SetBinError(252,59.52635);
   hMMvsNorig_pfx->SetBinError(253,60.45571);
   hMMvsNorig_pfx->SetBinError(254,61.63973);
   hMMvsNorig_pfx->SetBinError(255,63.70555);
   hMMvsNorig_pfx->SetBinError(256,63.15678);
   hMMvsNorig_pfx->SetBinError(257,64.55354);
   hMMvsNorig_pfx->SetBinError(258,65.48463);
   hMMvsNorig_pfx->SetBinError(259,66.69121);
   hMMvsNorig_pfx->SetBinError(260,66.93756);
   hMMvsNorig_pfx->SetBinError(261,67.59733);
   hMMvsNorig_pfx->SetBinError(262,69.83958);
   hMMvsNorig_pfx->SetBinError(263,69.48565);
   hMMvsNorig_pfx->SetBinError(264,70.70497);
   hMMvsNorig_pfx->SetBinError(265,71.1773);
   hMMvsNorig_pfx->SetBinError(266,71.55717);
   hMMvsNorig_pfx->SetBinError(267,72.77296);
   hMMvsNorig_pfx->SetBinError(268,72.97575);
   hMMvsNorig_pfx->SetBinError(269,73.87473);
   hMMvsNorig_pfx->SetBinError(270,75.26068);
   hMMvsNorig_pfx->SetBinError(271,74.97834);
   hMMvsNorig_pfx->SetBinError(272,75.97896);
   hMMvsNorig_pfx->SetBinError(273,77.62072);
   hMMvsNorig_pfx->SetBinError(274,77.35394);
   hMMvsNorig_pfx->SetBinError(275,77.76006);
   hMMvsNorig_pfx->SetBinError(276,79.42124);
   hMMvsNorig_pfx->SetBinError(277,80.73954);
   hMMvsNorig_pfx->SetBinError(278,80.13534);
   hMMvsNorig_pfx->SetBinError(279,81.95473);
   hMMvsNorig_pfx->SetBinError(280,80.97999);
   hMMvsNorig_pfx->SetBinError(281,82.74623);
   hMMvsNorig_pfx->SetBinError(282,84.33697);
   hMMvsNorig_pfx->SetBinError(283,83.04931);
   hMMvsNorig_pfx->SetBinError(284,85.36724);
   hMMvsNorig_pfx->SetBinError(285,85.90476);
   hMMvsNorig_pfx->SetBinError(286,86.3114);
   hMMvsNorig_pfx->SetBinError(287,86.06669);
   hMMvsNorig_pfx->SetBinError(288,87.83032);
   hMMvsNorig_pfx->SetBinError(289,89.22987);
   hMMvsNorig_pfx->SetBinError(290,90.00239);
   hMMvsNorig_pfx->SetBinError(291,89.03201);
   hMMvsNorig_pfx->SetBinError(292,90.95092);
   hMMvsNorig_pfx->SetBinError(293,91.02663);
   hMMvsNorig_pfx->SetBinError(294,90.68895);
   hMMvsNorig_pfx->SetBinError(295,91.91352);
   hMMvsNorig_pfx->SetBinError(296,91.44945);
   hMMvsNorig_pfx->SetBinError(297,92.3153);
   hMMvsNorig_pfx->SetBinError(298,94.99901);
   hMMvsNorig_pfx->SetBinError(299,94.68991);
   hMMvsNorig_pfx->SetBinError(300,95.68354);
   hMMvsNorig_pfx->SetBinError(301,95.70672);
   hMMvsNorig_pfx->SetBinError(302,95.43395);
   hMMvsNorig_pfx->SetBinError(303,98.00951);
   hMMvsNorig_pfx->SetBinError(304,96.51899);
   hMMvsNorig_pfx->SetBinError(305,97.9193);
   hMMvsNorig_pfx->SetBinError(306,98.08393);
   hMMvsNorig_pfx->SetBinError(307,98.34505);
   hMMvsNorig_pfx->SetBinError(308,100.0609);
   hMMvsNorig_pfx->SetBinError(309,99.60499);
   hMMvsNorig_pfx->SetBinError(310,100.1986);
   hMMvsNorig_pfx->SetBinError(311,101.7274);
   hMMvsNorig_pfx->SetBinError(312,101.4812);
   hMMvsNorig_pfx->SetBinError(313,101.3153);
   hMMvsNorig_pfx->SetBinError(314,102.6992);
   hMMvsNorig_pfx->SetBinError(315,101.6097);
   hMMvsNorig_pfx->SetBinError(316,102.0412);
   hMMvsNorig_pfx->SetBinError(317,104.3133);
   hMMvsNorig_pfx->SetBinError(318,103.6641);
   hMMvsNorig_pfx->SetBinError(319,104.5466);
   hMMvsNorig_pfx->SetBinError(320,103.5155);
   hMMvsNorig_pfx->SetBinError(321,106.1351);
   hMMvsNorig_pfx->SetBinError(322,104.679);
   hMMvsNorig_pfx->SetBinError(323,105.6721);
   hMMvsNorig_pfx->SetBinError(324,105.8521);
   hMMvsNorig_pfx->SetBinError(325,106.1778);
   hMMvsNorig_pfx->SetBinError(326,106.9296);
   hMMvsNorig_pfx->SetBinError(327,107.8472);
   hMMvsNorig_pfx->SetBinError(328,107.2333);
   hMMvsNorig_pfx->SetBinError(329,108.2381);
   hMMvsNorig_pfx->SetBinError(330,108.7728);
   hMMvsNorig_pfx->SetBinError(331,110.311);
   hMMvsNorig_pfx->SetBinError(332,109.9582);
   hMMvsNorig_pfx->SetBinError(333,109.6236);
   hMMvsNorig_pfx->SetBinError(334,109.8518);
   hMMvsNorig_pfx->SetBinError(335,109.0335);
   hMMvsNorig_pfx->SetBinError(336,110.132);
   hMMvsNorig_pfx->SetBinError(337,110.7362);
   hMMvsNorig_pfx->SetBinError(338,110.9621);
   hMMvsNorig_pfx->SetBinError(339,110.4918);
   hMMvsNorig_pfx->SetBinError(340,110.9067);
   hMMvsNorig_pfx->SetBinError(341,111.7402);
   hMMvsNorig_pfx->SetBinError(342,111.0686);
   hMMvsNorig_pfx->SetBinError(343,112.8403);
   hMMvsNorig_pfx->SetBinError(344,111.5204);
   hMMvsNorig_pfx->SetBinError(345,112.8391);
   hMMvsNorig_pfx->SetBinError(346,113.1636);
   hMMvsNorig_pfx->SetBinError(347,113.1369);
   hMMvsNorig_pfx->SetBinError(348,113.3679);
   hMMvsNorig_pfx->SetBinError(349,113.2482);
   hMMvsNorig_pfx->SetBinError(350,115.4932);
   hMMvsNorig_pfx->SetBinError(351,114.7178);
   hMMvsNorig_pfx->SetBinError(352,113.573);
   hMMvsNorig_pfx->SetBinError(353,113.6305);
   hMMvsNorig_pfx->SetBinError(354,114.3271);
   hMMvsNorig_pfx->SetBinError(355,114.5802);
   hMMvsNorig_pfx->SetBinError(356,113.7212);
   hMMvsNorig_pfx->SetBinError(357,115.1031);
   hMMvsNorig_pfx->SetBinError(358,114.0642);
   hMMvsNorig_pfx->SetBinError(359,114.0931);
   hMMvsNorig_pfx->SetBinError(360,114.9491);
   hMMvsNorig_pfx->SetBinError(361,114.9769);
   hMMvsNorig_pfx->SetBinError(362,114.5995);
   hMMvsNorig_pfx->SetBinError(363,115.3863);
   hMMvsNorig_pfx->SetBinError(364,115.8862);
   hMMvsNorig_pfx->SetBinError(365,115.9812);
   hMMvsNorig_pfx->SetBinError(366,116.8154);
   hMMvsNorig_pfx->SetBinError(367,116.6278);
   hMMvsNorig_pfx->SetBinError(368,113.8023);
   hMMvsNorig_pfx->SetBinError(369,116.5272);
   hMMvsNorig_pfx->SetBinError(370,117.2618);
   hMMvsNorig_pfx->SetBinError(371,117.4245);
   hMMvsNorig_pfx->SetBinError(372,115.8442);
   hMMvsNorig_pfx->SetBinError(373,117.2447);
   hMMvsNorig_pfx->SetBinError(374,115.7961);
   hMMvsNorig_pfx->SetBinError(375,115.5807);
   hMMvsNorig_pfx->SetBinError(376,115.8341);
   hMMvsNorig_pfx->SetBinError(377,115.3046);
   hMMvsNorig_pfx->SetBinError(378,115.543);
   hMMvsNorig_pfx->SetBinError(379,115.7172);
   hMMvsNorig_pfx->SetBinError(380,117.4202);
   hMMvsNorig_pfx->SetBinError(381,114.572);
   hMMvsNorig_pfx->SetBinError(382,114.1659);
   hMMvsNorig_pfx->SetBinError(383,114.3133);
   hMMvsNorig_pfx->SetBinError(384,114.7861);
   hMMvsNorig_pfx->SetBinError(385,115.6234);
   hMMvsNorig_pfx->SetBinError(386,113.5918);
   hMMvsNorig_pfx->SetBinError(387,115.1483);
   hMMvsNorig_pfx->SetBinError(388,115.6374);
   hMMvsNorig_pfx->SetBinError(389,114.5778);
   hMMvsNorig_pfx->SetBinError(390,113.9841);
   hMMvsNorig_pfx->SetBinError(391,114.3524);
   hMMvsNorig_pfx->SetBinError(392,113.4543);
   hMMvsNorig_pfx->SetBinError(393,113.0268);
   hMMvsNorig_pfx->SetBinError(394,112.1959);
   hMMvsNorig_pfx->SetBinError(395,111.7201);
   hMMvsNorig_pfx->SetBinError(396,112.3462);
   hMMvsNorig_pfx->SetBinError(397,112.6428);
   hMMvsNorig_pfx->SetBinError(398,112.2492);
   hMMvsNorig_pfx->SetBinError(399,111.8388);
   hMMvsNorig_pfx->SetBinError(400,110.9862);
   hMMvsNorig_pfx->SetBinError(401,111.3509);
   hMMvsNorig_pfx->SetBinError(402,111.6359);
   hMMvsNorig_pfx->SetBinError(403,109.4101);
   hMMvsNorig_pfx->SetBinError(404,111.0502);
   hMMvsNorig_pfx->SetBinError(405,109.5857);
   hMMvsNorig_pfx->SetBinError(406,109.694);
   hMMvsNorig_pfx->SetBinError(407,108.0996);
   hMMvsNorig_pfx->SetBinError(408,109.5635);
   hMMvsNorig_pfx->SetBinError(409,107.7604);
   hMMvsNorig_pfx->SetBinError(410,106.9616);
   hMMvsNorig_pfx->SetBinError(411,107.0763);
   hMMvsNorig_pfx->SetBinError(412,107.5532);
   hMMvsNorig_pfx->SetBinError(413,106.7528);
   hMMvsNorig_pfx->SetBinError(414,106.8317);
   hMMvsNorig_pfx->SetBinError(415,106.0819);
   hMMvsNorig_pfx->SetBinError(416,104.8706);
   hMMvsNorig_pfx->SetBinError(417,104.4763);
   hMMvsNorig_pfx->SetBinError(418,103.4802);
   hMMvsNorig_pfx->SetBinError(419,104.171);
   hMMvsNorig_pfx->SetBinError(420,104.1556);
   hMMvsNorig_pfx->SetBinError(421,104.3066);
   hMMvsNorig_pfx->SetBinError(422,102.2125);
   hMMvsNorig_pfx->SetBinError(423,101.1117);
   hMMvsNorig_pfx->SetBinError(424,100.7165);
   hMMvsNorig_pfx->SetBinError(425,99.99527);
   hMMvsNorig_pfx->SetBinError(426,98.03983);
   hMMvsNorig_pfx->SetBinError(427,99.27769);
   hMMvsNorig_pfx->SetBinError(428,98.0658);
   hMMvsNorig_pfx->SetBinError(429,98.27894);
   hMMvsNorig_pfx->SetBinError(430,97.32626);
   hMMvsNorig_pfx->SetBinError(431,95.11515);
   hMMvsNorig_pfx->SetBinError(432,96.24686);
   hMMvsNorig_pfx->SetBinError(433,94.86333);
   hMMvsNorig_pfx->SetBinError(434,94.25422);
   hMMvsNorig_pfx->SetBinError(435,93.48716);
   hMMvsNorig_pfx->SetBinError(436,92.92694);
   hMMvsNorig_pfx->SetBinError(437,91.97231);
   hMMvsNorig_pfx->SetBinError(438,90.89773);
   hMMvsNorig_pfx->SetBinError(439,89.65201);
   hMMvsNorig_pfx->SetBinError(440,88.66549);
   hMMvsNorig_pfx->SetBinError(441,89.84365);
   hMMvsNorig_pfx->SetBinError(442,89.69161);
   hMMvsNorig_pfx->SetBinError(443,88.01195);
   hMMvsNorig_pfx->SetBinError(444,87.47742);
   hMMvsNorig_pfx->SetBinError(445,84.48277);
   hMMvsNorig_pfx->SetBinError(446,84.72657);
   hMMvsNorig_pfx->SetBinError(447,84.70108);
   hMMvsNorig_pfx->SetBinError(448,83.03155);
   hMMvsNorig_pfx->SetBinError(449,81.1393);
   hMMvsNorig_pfx->SetBinError(450,82.42833);
   hMMvsNorig_pfx->SetBinError(451,80.59901);
   hMMvsNorig_pfx->SetBinError(452,78.38707);
   hMMvsNorig_pfx->SetBinError(453,78.65001);
   hMMvsNorig_pfx->SetBinError(454,75.36811);
   hMMvsNorig_pfx->SetBinError(455,75.64435);
   hMMvsNorig_pfx->SetBinError(456,72.31534);
   hMMvsNorig_pfx->SetBinError(457,72.89322);
   hMMvsNorig_pfx->SetBinError(458,71.1538);
   hMMvsNorig_pfx->SetBinError(459,71.90027);
   hMMvsNorig_pfx->SetBinError(460,69.78282);
   hMMvsNorig_pfx->SetBinError(461,68.30975);
   hMMvsNorig_pfx->SetBinError(462,66.63861);
   hMMvsNorig_pfx->SetBinError(463,64.76815);
   hMMvsNorig_pfx->SetBinError(464,64.74705);
   hMMvsNorig_pfx->SetBinError(465,62.78543);
   hMMvsNorig_pfx->SetBinError(466,61.96369);
   hMMvsNorig_pfx->SetBinError(467,60.78543);
   hMMvsNorig_pfx->SetBinError(468,58.6343);
   hMMvsNorig_pfx->SetBinError(469,59.00812);
   hMMvsNorig_pfx->SetBinError(470,56.62159);
   hMMvsNorig_pfx->SetBinError(471,54.56011);
   hMMvsNorig_pfx->SetBinError(472,53.47358);
   hMMvsNorig_pfx->SetBinError(473,53.19844);
   hMMvsNorig_pfx->SetBinError(474,50.69392);
   hMMvsNorig_pfx->SetBinError(475,48.86227);
   hMMvsNorig_pfx->SetBinError(476,47.0661);
   hMMvsNorig_pfx->SetBinError(477,45.41357);
   hMMvsNorig_pfx->SetBinError(478,44.21638);
   hMMvsNorig_pfx->SetBinError(479,43.37029);
   hMMvsNorig_pfx->SetBinError(480,40.54176);
   hMMvsNorig_pfx->SetBinError(481,40.69267);
   hMMvsNorig_pfx->SetBinError(482,37.98844);
   hMMvsNorig_pfx->SetBinError(483,35.9711);
   hMMvsNorig_pfx->SetBinError(484,34.27561);
   hMMvsNorig_pfx->SetBinError(485,33.66157);
   hMMvsNorig_pfx->SetBinError(486,31.05471);
   hMMvsNorig_pfx->SetBinError(487,29.40808);
   hMMvsNorig_pfx->SetBinError(488,29.24214);
   hMMvsNorig_pfx->SetBinError(489,25.7302);
   hMMvsNorig_pfx->SetBinError(490,22.2456);
   hMMvsNorig_pfx->SetBinError(491,20.77413);
   hMMvsNorig_pfx->SetBinError(492,18.9164);
   hMMvsNorig_pfx->SetBinError(493,17.18461);
   hMMvsNorig_pfx->SetBinError(494,16.52136);
   hMMvsNorig_pfx->SetBinError(495,13.39962);
   hMMvsNorig_pfx->SetBinError(496,12.03103);
   hMMvsNorig_pfx->SetBinError(497,9.511653);
   hMMvsNorig_pfx->SetBinError(498,8.745837);
   hMMvsNorig_pfx->SetBinError(499,4.937198);
   hMMvsNorig_pfx->SetBinError(500,2.206394);
   hMMvsNorig_pfx->SetMinimum(1.400147);
   hMMvsNorig_pfx->SetMaximum(1.600542);
   hMMvsNorig_pfx->SetEntries(1000000);
   
   TPaveStats *ptstats = new TPaveStats(0.78,0.755,0.98,0.995,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetTextAlign(12);
   TText *text = ptstats->AddText("hMMvsNorig_pfx");
   text->SetTextSize(0.0368);
   text = ptstats->AddText("Entries = 1000000");
   text = ptstats->AddText("Mean  = 0.7178");
   text = ptstats->AddText("Mean y =  1.487");
   text = ptstats->AddText("RMS   = 0.1168");
   text = ptstats->AddText("RMS y = 0.08753");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hMMvsNorig_pfx->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hMMvsNorig_pfx->GetListOfFunctions());
   hMMvsNorig_pfx->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9416102,0.2182184,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   text = pt->AddText("hMMvsNorig");
   pt->Draw();
   c1_n10->Modified();
   c1_n10->cd();
   c1_n10->SetSelected(c1_n10);
   c1_n10->ToggleToolBar();
}


==> images/PlutoSpectral2DN_NmassOrigPfx.C <==
{
//=========Macro generated from canvas: c1_n11/c1_n11
//=========  (Mon Apr  4 14:41:26 2011) by ROOT version5.28/00a
   TCanvas *c1_n11 = new TCanvas("c1_n11", "c1_n11",469,151,700,550);
   c1_n11->ToggleEventStatus();
   c1_n11->Range(0.31825,1.153033,1.07575,1.558442);
   c1_n11->SetFillColor(0);
   c1_n11->SetBorderMode(0);
   c1_n11->SetBorderSize(2);
   
   TProfile *hMMvsNorig_pfx = new TProfile("hMMvsNorig_pfx","hMMvsNorig",500,0,1,"");
   hMMvsNorig_pfx->SetBinEntries(203,1);
   hMMvsNorig_pfx->SetBinEntries(204,20);
   hMMvsNorig_pfx->SetBinEntries(205,60);
   hMMvsNorig_pfx->SetBinEntries(206,103);
   hMMvsNorig_pfx->SetBinEntries(207,161);
   hMMvsNorig_pfx->SetBinEntries(208,240);
   hMMvsNorig_pfx->SetBinEntries(209,281);
   hMMvsNorig_pfx->SetBinEntries(210,325);
   hMMvsNorig_pfx->SetBinEntries(211,421);
   hMMvsNorig_pfx->SetBinEntries(212,447);
   hMMvsNorig_pfx->SetBinEntries(213,523);
   hMMvsNorig_pfx->SetBinEntries(214,609);
   hMMvsNorig_pfx->SetBinEntries(215,661);
   hMMvsNorig_pfx->SetBinEntries(216,770);
   hMMvsNorig_pfx->SetBinEntries(217,806);
   hMMvsNorig_pfx->SetBinEntries(218,892);
   hMMvsNorig_pfx->SetBinEntries(219,956);
   hMMvsNorig_pfx->SetBinEntries(220,1045);
   hMMvsNorig_pfx->SetBinEntries(221,1106);
   hMMvsNorig_pfx->SetBinEntries(222,1229);
   hMMvsNorig_pfx->SetBinEntries(223,1325);
   hMMvsNorig_pfx->SetBinEntries(224,1348);
   hMMvsNorig_pfx->SetBinEntries(225,1424);
   hMMvsNorig_pfx->SetBinEntries(226,1518);
   hMMvsNorig_pfx->SetBinEntries(227,1658);
   hMMvsNorig_pfx->SetBinEntries(228,1677);
   hMMvsNorig_pfx->SetBinEntries(229,1775);
   hMMvsNorig_pfx->SetBinEntries(230,1857);
   hMMvsNorig_pfx->SetBinEntries(231,1881);
   hMMvsNorig_pfx->SetBinEntries(232,2088);
   hMMvsNorig_pfx->SetBinEntries(233,2007);
   hMMvsNorig_pfx->SetBinEntries(234,2121);
   hMMvsNorig_pfx->SetBinEntries(235,2285);
   hMMvsNorig_pfx->SetBinEntries(236,2234);
   hMMvsNorig_pfx->SetBinEntries(237,2467);
   hMMvsNorig_pfx->SetBinEntries(238,2486);
   hMMvsNorig_pfx->SetBinEntries(239,2600);
   hMMvsNorig_pfx->SetBinEntries(240,2678);
   hMMvsNorig_pfx->SetBinEntries(241,2769);
   hMMvsNorig_pfx->SetBinEntries(242,2800);
   hMMvsNorig_pfx->SetBinEntries(243,2914);
   hMMvsNorig_pfx->SetBinEntries(244,2979);
   hMMvsNorig_pfx->SetBinEntries(245,3040);
   hMMvsNorig_pfx->SetBinEntries(246,3169);
   hMMvsNorig_pfx->SetBinEntries(247,3192);
   hMMvsNorig_pfx->SetBinEntries(248,3278);
   hMMvsNorig_pfx->SetBinEntries(249,3338);
   hMMvsNorig_pfx->SetBinEntries(250,3423);
   hMMvsNorig_pfx->SetBinEntries(251,3441);
   hMMvsNorig_pfx->SetBinEntries(252,3531);
   hMMvsNorig_pfx->SetBinEntries(253,3591);
   hMMvsNorig_pfx->SetBinEntries(254,3695);
   hMMvsNorig_pfx->SetBinEntries(255,3729);
   hMMvsNorig_pfx->SetBinEntries(256,3909);
   hMMvsNorig_pfx->SetBinEntries(257,3948);
   hMMvsNorig_pfx->SetBinEntries(258,3961);
   hMMvsNorig_pfx->SetBinEntries(259,3991);
   hMMvsNorig_pfx->SetBinEntries(260,4148);
   hMMvsNorig_pfx->SetBinEntries(261,4265);
   hMMvsNorig_pfx->SetBinEntries(262,4273);
   hMMvsNorig_pfx->SetBinEntries(263,4367);
   hMMvsNorig_pfx->SetBinEntries(264,4382);
   hMMvsNorig_pfx->SetBinEntries(265,4331);
   hMMvsNorig_pfx->SetBinEntries(266,4606);
   hMMvsNorig_pfx->SetBinEntries(267,4602);
   hMMvsNorig_pfx->SetBinEntries(268,4566);
   hMMvsNorig_pfx->SetBinEntries(269,4714);
   hMMvsNorig_pfx->SetBinEntries(270,4680);
   hMMvsNorig_pfx->SetBinEntries(271,4817);
   hMMvsNorig_pfx->SetBinEntries(272,4847);
   hMMvsNorig_pfx->SetBinEntries(273,4867);
   hMMvsNorig_pfx->SetBinEntries(274,5027);
   hMMvsNorig_pfx->SetBinEntries(275,4954);
   hMMvsNorig_pfx->SetBinEntries(276,5040);
   hMMvsNorig_pfx->SetBinEntries(277,5068);
   hMMvsNorig_pfx->SetBinEntries(278,5131);
   hMMvsNorig_pfx->SetBinEntries(279,5137);
   hMMvsNorig_pfx->SetBinEntries(280,5275);
   hMMvsNorig_pfx->SetBinEntries(281,5294);
   hMMvsNorig_pfx->SetBinEntries(282,5310);
   hMMvsNorig_pfx->SetBinEntries(283,5382);
   hMMvsNorig_pfx->SetBinEntries(284,5488);
   hMMvsNorig_pfx->SetBinEntries(285,5513);
   hMMvsNorig_pfx->SetBinEntries(286,5524);
   hMMvsNorig_pfx->SetBinEntries(287,5598);
   hMMvsNorig_pfx->SetBinEntries(288,5626);
   hMMvsNorig_pfx->SetBinEntries(289,5733);
   hMMvsNorig_pfx->SetBinEntries(290,5568);
   hMMvsNorig_pfx->SetBinEntries(291,5670);
   hMMvsNorig_pfx->SetBinEntries(292,5796);
   hMMvsNorig_pfx->SetBinEntries(293,5773);
   hMMvsNorig_pfx->SetBinEntries(294,5915);
   hMMvsNorig_pfx->SetBinEntries(295,5841);
   hMMvsNorig_pfx->SetBinEntries(296,5734);
   hMMvsNorig_pfx->SetBinEntries(297,5834);
   hMMvsNorig_pfx->SetBinEntries(298,5944);
   hMMvsNorig_pfx->SetBinEntries(299,5877);
   hMMvsNorig_pfx->SetBinEntries(300,5956);
   hMMvsNorig_pfx->SetBinEntries(301,6055);
   hMMvsNorig_pfx->SetBinEntries(302,5957);
   hMMvsNorig_pfx->SetBinEntries(303,6001);
   hMMvsNorig_pfx->SetBinEntries(304,5953);
   hMMvsNorig_pfx->SetBinEntries(305,6087);
   hMMvsNorig_pfx->SetBinEntries(306,5997);
   hMMvsNorig_pfx->SetBinEntries(307,6067);
   hMMvsNorig_pfx->SetBinEntries(308,6106);
   hMMvsNorig_pfx->SetBinEntries(309,6242);
   hMMvsNorig_pfx->SetBinEntries(310,6264);
   hMMvsNorig_pfx->SetBinEntries(311,6087);
   hMMvsNorig_pfx->SetBinEntries(312,6091);
   hMMvsNorig_pfx->SetBinEntries(313,6236);
   hMMvsNorig_pfx->SetBinEntries(314,6165);
   hMMvsNorig_pfx->SetBinEntries(315,6144);
   hMMvsNorig_pfx->SetBinEntries(316,6190);
   hMMvsNorig_pfx->SetBinEntries(317,6314);
   hMMvsNorig_pfx->SetBinEntries(318,6209);
   hMMvsNorig_pfx->SetBinEntries(319,6120);
   hMMvsNorig_pfx->SetBinEntries(320,6136);
   hMMvsNorig_pfx->SetBinEntries(321,6275);
   hMMvsNorig_pfx->SetBinEntries(322,6290);
   hMMvsNorig_pfx->SetBinEntries(323,6312);
   hMMvsNorig_pfx->SetBinEntries(324,6333);
   hMMvsNorig_pfx->SetBinEntries(325,6227);
   hMMvsNorig_pfx->SetBinEntries(326,6337);
   hMMvsNorig_pfx->SetBinEntries(327,6322);
   hMMvsNorig_pfx->SetBinEntries(328,6292);
   hMMvsNorig_pfx->SetBinEntries(329,6250);
   hMMvsNorig_pfx->SetBinEntries(330,6133);
   hMMvsNorig_pfx->SetBinEntries(331,6220);
   hMMvsNorig_pfx->SetBinEntries(332,6139);
   hMMvsNorig_pfx->SetBinEntries(333,6331);
   hMMvsNorig_pfx->SetBinEntries(334,6146);
   hMMvsNorig_pfx->SetBinEntries(335,6048);
   hMMvsNorig_pfx->SetBinEntries(336,6075);
   hMMvsNorig_pfx->SetBinEntries(337,6142);
   hMMvsNorig_pfx->SetBinEntries(338,6206);
   hMMvsNorig_pfx->SetBinEntries(339,6113);
   hMMvsNorig_pfx->SetBinEntries(340,6043);
   hMMvsNorig_pfx->SetBinEntries(341,6007);
   hMMvsNorig_pfx->SetBinEntries(342,6160);
   hMMvsNorig_pfx->SetBinEntries(343,6017);
   hMMvsNorig_pfx->SetBinEntries(344,5975);
   hMMvsNorig_pfx->SetBinEntries(345,6025);
   hMMvsNorig_pfx->SetBinEntries(346,5970);
   hMMvsNorig_pfx->SetBinEntries(347,5956);
   hMMvsNorig_pfx->SetBinEntries(348,5830);
   hMMvsNorig_pfx->SetBinEntries(349,6031);
   hMMvsNorig_pfx->SetBinEntries(350,5934);
   hMMvsNorig_pfx->SetBinEntries(351,5858);
   hMMvsNorig_pfx->SetBinEntries(352,5752);
   hMMvsNorig_pfx->SetBinEntries(353,5867);
   hMMvsNorig_pfx->SetBinEntries(354,5702);
   hMMvsNorig_pfx->SetBinEntries(355,5722);
   hMMvsNorig_pfx->SetBinEntries(356,5640);
   hMMvsNorig_pfx->SetBinEntries(357,5705);
   hMMvsNorig_pfx->SetBinEntries(358,5605);
   hMMvsNorig_pfx->SetBinEntries(359,5582);
   hMMvsNorig_pfx->SetBinEntries(360,5611);
   hMMvsNorig_pfx->SetBinEntries(361,5421);
   hMMvsNorig_pfx->SetBinEntries(362,5592);
   hMMvsNorig_pfx->SetBinEntries(363,5480);
   hMMvsNorig_pfx->SetBinEntries(364,5326);
   hMMvsNorig_pfx->SetBinEntries(365,5335);
   hMMvsNorig_pfx->SetBinEntries(366,5369);
   hMMvsNorig_pfx->SetBinEntries(367,5096);
   hMMvsNorig_pfx->SetBinEntries(368,5106);
   hMMvsNorig_pfx->SetBinEntries(369,5094);
   hMMvsNorig_pfx->SetBinEntries(370,5065);
   hMMvsNorig_pfx->SetBinEntries(371,5152);
   hMMvsNorig_pfx->SetBinEntries(372,4984);
   hMMvsNorig_pfx->SetBinEntries(373,4932);
   hMMvsNorig_pfx->SetBinEntries(374,4859);
   hMMvsNorig_pfx->SetBinEntries(375,4991);
   hMMvsNorig_pfx->SetBinEntries(376,4834);
   hMMvsNorig_pfx->SetBinEntries(377,4709);
   hMMvsNorig_pfx->SetBinEntries(378,4620);
   hMMvsNorig_pfx->SetBinEntries(379,4577);
   hMMvsNorig_pfx->SetBinEntries(380,4664);
   hMMvsNorig_pfx->SetBinEntries(381,4653);
   hMMvsNorig_pfx->SetBinEntries(382,4652);
   hMMvsNorig_pfx->SetBinEntries(383,4420);
   hMMvsNorig_pfx->SetBinEntries(384,4344);
   hMMvsNorig_pfx->SetBinEntries(385,4333);
   hMMvsNorig_pfx->SetBinEntries(386,4339);
   hMMvsNorig_pfx->SetBinEntries(387,4220);
   hMMvsNorig_pfx->SetBinEntries(388,4142);
   hMMvsNorig_pfx->SetBinEntries(389,4155);
   hMMvsNorig_pfx->SetBinEntries(390,3963);
   hMMvsNorig_pfx->SetBinEntries(391,4133);
   hMMvsNorig_pfx->SetBinEntries(392,4005);
   hMMvsNorig_pfx->SetBinEntries(393,4034);
   hMMvsNorig_pfx->SetBinEntries(394,3814);
   hMMvsNorig_pfx->SetBinEntries(395,3775);
   hMMvsNorig_pfx->SetBinEntries(396,3639);
   hMMvsNorig_pfx->SetBinEntries(397,3772);
   hMMvsNorig_pfx->SetBinEntries(398,3612);
   hMMvsNorig_pfx->SetBinEntries(399,3703);
   hMMvsNorig_pfx->SetBinEntries(400,3688);
   hMMvsNorig_pfx->SetBinEntries(401,3412);
   hMMvsNorig_pfx->SetBinEntries(402,3387);
   hMMvsNorig_pfx->SetBinEntries(403,3461);
   hMMvsNorig_pfx->SetBinEntries(404,3431);
   hMMvsNorig_pfx->SetBinEntries(405,3396);
   hMMvsNorig_pfx->SetBinEntries(406,3216);
   hMMvsNorig_pfx->SetBinEntries(407,3205);
   hMMvsNorig_pfx->SetBinEntries(408,3210);
   hMMvsNorig_pfx->SetBinEntries(409,3170);
   hMMvsNorig_pfx->SetBinEntries(410,3025);
   hMMvsNorig_pfx->SetBinEntries(411,2865);
   hMMvsNorig_pfx->SetBinEntries(412,2943);
   hMMvsNorig_pfx->SetBinEntries(413,2969);
   hMMvsNorig_pfx->SetBinEntries(414,2805);
   hMMvsNorig_pfx->SetBinEntries(415,2721);
   hMMvsNorig_pfx->SetBinEntries(416,2681);
   hMMvsNorig_pfx->SetBinEntries(417,2744);
   hMMvsNorig_pfx->SetBinEntries(418,2590);
   hMMvsNorig_pfx->SetBinEntries(419,2564);
   hMMvsNorig_pfx->SetBinEntries(420,2459);
   hMMvsNorig_pfx->SetBinEntries(421,2469);
   hMMvsNorig_pfx->SetBinEntries(422,2424);
   hMMvsNorig_pfx->SetBinEntries(423,2433);
   hMMvsNorig_pfx->SetBinEntries(424,2292);
   hMMvsNorig_pfx->SetBinEntries(425,2228);
   hMMvsNorig_pfx->SetBinEntries(426,2192);
   hMMvsNorig_pfx->SetBinEntries(427,2205);
   hMMvsNorig_pfx->SetBinEntries(428,2022);
   hMMvsNorig_pfx->SetBinEntries(429,2011);
   hMMvsNorig_pfx->SetBinEntries(430,1966);
   hMMvsNorig_pfx->SetBinEntries(431,1998);
   hMMvsNorig_pfx->SetBinEntries(432,1905);
   hMMvsNorig_pfx->SetBinEntries(433,1915);
   hMMvsNorig_pfx->SetBinEntries(434,1759);
   hMMvsNorig_pfx->SetBinEntries(435,1691);
   hMMvsNorig_pfx->SetBinEntries(436,1764);
   hMMvsNorig_pfx->SetBinEntries(437,1604);
   hMMvsNorig_pfx->SetBinEntries(438,1567);
   hMMvsNorig_pfx->SetBinEntries(439,1568);
   hMMvsNorig_pfx->SetBinEntries(440,1499);
   hMMvsNorig_pfx->SetBinEntries(441,1495);
   hMMvsNorig_pfx->SetBinEntries(442,1436);
   hMMvsNorig_pfx->SetBinEntries(443,1388);
   hMMvsNorig_pfx->SetBinEntries(444,1314);
   hMMvsNorig_pfx->SetBinEntries(445,1342);
   hMMvsNorig_pfx->SetBinEntries(446,1289);
   hMMvsNorig_pfx->SetBinEntries(447,1191);
   hMMvsNorig_pfx->SetBinEntries(448,1157);
   hMMvsNorig_pfx->SetBinEntries(449,1107);
   hMMvsNorig_pfx->SetBinEntries(450,1057);
   hMMvsNorig_pfx->SetBinEntries(451,1020);
   hMMvsNorig_pfx->SetBinEntries(452,999);
   hMMvsNorig_pfx->SetBinEntries(453,980);
   hMMvsNorig_pfx->SetBinEntries(454,913);
   hMMvsNorig_pfx->SetBinEntries(455,867);
   hMMvsNorig_pfx->SetBinEntries(456,873);
   hMMvsNorig_pfx->SetBinEntries(457,820);
   hMMvsNorig_pfx->SetBinEntries(458,760);
   hMMvsNorig_pfx->SetBinEntries(459,730);
   hMMvsNorig_pfx->SetBinEntries(460,687);
   hMMvsNorig_pfx->SetBinEntries(461,665);
   hMMvsNorig_pfx->SetBinEntries(462,622);
   hMMvsNorig_pfx->SetBinEntries(463,644);
   hMMvsNorig_pfx->SetBinEntries(464,564);
   hMMvsNorig_pfx->SetBinEntries(465,589);
   hMMvsNorig_pfx->SetBinEntries(466,495);
   hMMvsNorig_pfx->SetBinEntries(467,505);
   hMMvsNorig_pfx->SetBinEntries(468,505);
   hMMvsNorig_pfx->SetBinEntries(469,413);
   hMMvsNorig_pfx->SetBinEntries(470,426);
   hMMvsNorig_pfx->SetBinEntries(471,398);
   hMMvsNorig_pfx->SetBinEntries(472,356);
   hMMvsNorig_pfx->SetBinEntries(473,285);
   hMMvsNorig_pfx->SetBinEntries(474,300);
   hMMvsNorig_pfx->SetBinEntries(475,293);
   hMMvsNorig_pfx->SetBinEntries(476,245);
   hMMvsNorig_pfx->SetBinEntries(477,246);
   hMMvsNorig_pfx->SetBinEntries(478,219);
   hMMvsNorig_pfx->SetBinEntries(479,193);
   hMMvsNorig_pfx->SetBinEntries(480,168);
   hMMvsNorig_pfx->SetBinEntries(481,196);
   hMMvsNorig_pfx->SetBinEntries(482,145);
   hMMvsNorig_pfx->SetBinEntries(483,118);
   hMMvsNorig_pfx->SetBinEntries(484,113);
   hMMvsNorig_pfx->SetBinEntries(485,114);
   hMMvsNorig_pfx->SetBinEntries(486,88);
   hMMvsNorig_pfx->SetBinEntries(487,88);
   hMMvsNorig_pfx->SetBinEntries(488,62);
   hMMvsNorig_pfx->SetBinEntries(489,52);
   hMMvsNorig_pfx->SetBinEntries(490,52);
   hMMvsNorig_pfx->SetBinEntries(491,43);
   hMMvsNorig_pfx->SetBinEntries(492,45);
   hMMvsNorig_pfx->SetBinEntries(493,32);
   hMMvsNorig_pfx->SetBinEntries(494,28);
   hMMvsNorig_pfx->SetBinEntries(495,17);
   hMMvsNorig_pfx->SetBinEntries(496,6);
   hMMvsNorig_pfx->SetBinEntries(497,12);
   hMMvsNorig_pfx->SetBinEntries(498,3);
   hMMvsNorig_pfx->SetBinEntries(499,2);
   hMMvsNorig_pfx->SetBinContent(203,1.2115);
   hMMvsNorig_pfx->SetBinContent(204,24.745);
   hMMvsNorig_pfx->SetBinContent(205,73.599);
   hMMvsNorig_pfx->SetBinContent(206,127.7555);
   hMMvsNorig_pfx->SetBinContent(207,199.2315);
   hMMvsNorig_pfx->SetBinContent(208,300.215);
   hMMvsNorig_pfx->SetBinContent(209,352.1615);
   hMMvsNorig_pfx->SetBinContent(210,409.1645);
   hMMvsNorig_pfx->SetBinContent(211,529.8835);
   hMMvsNorig_pfx->SetBinContent(212,561.5205);
   hMMvsNorig_pfx->SetBinContent(213,663.1245);
   hMMvsNorig_pfx->SetBinContent(214,773.5905);
   hMMvsNorig_pfx->SetBinContent(215,839.5925);
   hMMvsNorig_pfx->SetBinContent(216,979.574);
   hMMvsNorig_pfx->SetBinContent(217,1030.395);
   hMMvsNorig_pfx->SetBinContent(218,1135.097);
   hMMvsNorig_pfx->SetBinContent(219,1221.202);
   hMMvsNorig_pfx->SetBinContent(220,1337.696);
   hMMvsNorig_pfx->SetBinContent(221,1415.144);
   hMMvsNorig_pfx->SetBinContent(222,1576.345);
   hMMvsNorig_pfx->SetBinContent(223,1700.478);
   hMMvsNorig_pfx->SetBinContent(224,1738.973);
   hMMvsNorig_pfx->SetBinContent(225,1838.142);
   hMMvsNorig_pfx->SetBinContent(226,1960.356);
   hMMvsNorig_pfx->SetBinContent(227,2144.96);
   hMMvsNorig_pfx->SetBinContent(228,2171.113);
   hMMvsNorig_pfx->SetBinContent(229,2299.713);
   hMMvsNorig_pfx->SetBinContent(230,2411.788);
   hMMvsNorig_pfx->SetBinContent(231,2453.853);
   hMMvsNorig_pfx->SetBinContent(232,2714.858);
   hMMvsNorig_pfx->SetBinContent(233,2612.671);
   hMMvsNorig_pfx->SetBinContent(234,2770.718);
   hMMvsNorig_pfx->SetBinContent(235,2985.314);
   hMMvsNorig_pfx->SetBinContent(236,2919.539);
   hMMvsNorig_pfx->SetBinContent(237,3225.124);
   hMMvsNorig_pfx->SetBinContent(238,3259.596);
   hMMvsNorig_pfx->SetBinContent(239,3405.83);
   hMMvsNorig_pfx->SetBinContent(240,3509.383);
   hMMvsNorig_pfx->SetBinContent(241,3634.014);
   hMMvsNorig_pfx->SetBinContent(242,3675.973);
   hMMvsNorig_pfx->SetBinContent(243,3835.024);
   hMMvsNorig_pfx->SetBinContent(244,3918.321);
   hMMvsNorig_pfx->SetBinContent(245,4002.21);
   hMMvsNorig_pfx->SetBinContent(246,4176.686);
   hMMvsNorig_pfx->SetBinContent(247,4212.804);
   hMMvsNorig_pfx->SetBinContent(248,4323.064);
   hMMvsNorig_pfx->SetBinContent(249,4402.18);
   hMMvsNorig_pfx->SetBinContent(250,4522.369);
   hMMvsNorig_pfx->SetBinContent(251,4544.385);
   hMMvsNorig_pfx->SetBinContent(252,4668.726);
   hMMvsNorig_pfx->SetBinContent(253,4749.485);
   hMMvsNorig_pfx->SetBinContent(254,4890.215);
   hMMvsNorig_pfx->SetBinContent(255,4936.929);
   hMMvsNorig_pfx->SetBinContent(256,5182.054);
   hMMvsNorig_pfx->SetBinContent(257,5235.758);
   hMMvsNorig_pfx->SetBinContent(258,5258.807);
   hMMvsNorig_pfx->SetBinContent(259,5295.404);
   hMMvsNorig_pfx->SetBinContent(260,5502.314);
   hMMvsNorig_pfx->SetBinContent(261,5666.493);
   hMMvsNorig_pfx->SetBinContent(262,5685.169);
   hMMvsNorig_pfx->SetBinContent(263,5802.152);
   hMMvsNorig_pfx->SetBinContent(264,5841.62);
   hMMvsNorig_pfx->SetBinContent(265,5768.464);
   hMMvsNorig_pfx->SetBinContent(266,6139.293);
   hMMvsNorig_pfx->SetBinContent(267,6127.8);
   hMMvsNorig_pfx->SetBinContent(268,6091.874);
   hMMvsNorig_pfx->SetBinContent(269,6289.138);
   hMMvsNorig_pfx->SetBinContent(270,6243.137);
   hMMvsNorig_pfx->SetBinContent(271,6431.088);
   hMMvsNorig_pfx->SetBinContent(272,6476.61);
   hMMvsNorig_pfx->SetBinContent(273,6499.499);
   hMMvsNorig_pfx->SetBinContent(274,6713.49);
   hMMvsNorig_pfx->SetBinContent(275,6618.406);
   hMMvsNorig_pfx->SetBinContent(276,6742.198);
   hMMvsNorig_pfx->SetBinContent(277,6775.961);
   hMMvsNorig_pfx->SetBinContent(278,6867.318);
   hMMvsNorig_pfx->SetBinContent(279,6871.372);
   hMMvsNorig_pfx->SetBinContent(280,7064.791);
   hMMvsNorig_pfx->SetBinContent(281,7096.024);
   hMMvsNorig_pfx->SetBinContent(282,7118.506);
   hMMvsNorig_pfx->SetBinContent(283,7218.882);
   hMMvsNorig_pfx->SetBinContent(284,7360.643);
   hMMvsNorig_pfx->SetBinContent(285,7395.736);
   hMMvsNorig_pfx->SetBinContent(286,7412.208);
   hMMvsNorig_pfx->SetBinContent(287,7507.738);
   hMMvsNorig_pfx->SetBinContent(288,7562.881);
   hMMvsNorig_pfx->SetBinContent(289,7702.925);
   hMMvsNorig_pfx->SetBinContent(290,7481.748);
   hMMvsNorig_pfx->SetBinContent(291,7608.938);
   hMMvsNorig_pfx->SetBinContent(292,7791.971);
   hMMvsNorig_pfx->SetBinContent(293,7767.644);
   hMMvsNorig_pfx->SetBinContent(294,7956.267);
   hMMvsNorig_pfx->SetBinContent(295,7859.032);
   hMMvsNorig_pfx->SetBinContent(296,7720.778);
   hMMvsNorig_pfx->SetBinContent(297,7852.431);
   hMMvsNorig_pfx->SetBinContent(298,7997.493);
   hMMvsNorig_pfx->SetBinContent(299,7906.427);
   hMMvsNorig_pfx->SetBinContent(300,8015.664);
   hMMvsNorig_pfx->SetBinContent(301,8148.97);
   hMMvsNorig_pfx->SetBinContent(302,8025.418);
   hMMvsNorig_pfx->SetBinContent(303,8089.025);
   hMMvsNorig_pfx->SetBinContent(304,8019.814);
   hMMvsNorig_pfx->SetBinContent(305,8206.562);
   hMMvsNorig_pfx->SetBinContent(306,8087.597);
   hMMvsNorig_pfx->SetBinContent(307,8185.54);
   hMMvsNorig_pfx->SetBinContent(308,8227.588);
   hMMvsNorig_pfx->SetBinContent(309,8410.395);
   hMMvsNorig_pfx->SetBinContent(310,8455.352);
   hMMvsNorig_pfx->SetBinContent(311,8223.475);
   hMMvsNorig_pfx->SetBinContent(312,8221.948);
   hMMvsNorig_pfx->SetBinContent(313,8413.586);
   hMMvsNorig_pfx->SetBinContent(314,8329.553);
   hMMvsNorig_pfx->SetBinContent(315,8296.08);
   hMMvsNorig_pfx->SetBinContent(316,8351.381);
   hMMvsNorig_pfx->SetBinContent(317,8526.434);
   hMMvsNorig_pfx->SetBinContent(318,8387.669);
   hMMvsNorig_pfx->SetBinContent(319,8269.383);
   hMMvsNorig_pfx->SetBinContent(320,8290.801);
   hMMvsNorig_pfx->SetBinContent(321,8488.393);
   hMMvsNorig_pfx->SetBinContent(322,8501.218);
   hMMvsNorig_pfx->SetBinContent(323,8533.236);
   hMMvsNorig_pfx->SetBinContent(324,8560.418);
   hMMvsNorig_pfx->SetBinContent(325,8410.153);
   hMMvsNorig_pfx->SetBinContent(326,8569.771);
   hMMvsNorig_pfx->SetBinContent(327,8538.342);
   hMMvsNorig_pfx->SetBinContent(328,8507.15);
   hMMvsNorig_pfx->SetBinContent(329,8453.199);
   hMMvsNorig_pfx->SetBinContent(330,8305.56);
   hMMvsNorig_pfx->SetBinContent(331,8405.877);
   hMMvsNorig_pfx->SetBinContent(332,8303.068);
   hMMvsNorig_pfx->SetBinContent(333,8561.244);
   hMMvsNorig_pfx->SetBinContent(334,8316.111);
   hMMvsNorig_pfx->SetBinContent(335,8197.857);
   hMMvsNorig_pfx->SetBinContent(336,8224.11);
   hMMvsNorig_pfx->SetBinContent(337,8308.21);
   hMMvsNorig_pfx->SetBinContent(338,8409.744);
   hMMvsNorig_pfx->SetBinContent(339,8278.287);
   hMMvsNorig_pfx->SetBinContent(340,8185.82);
   hMMvsNorig_pfx->SetBinContent(341,8137.389);
   hMMvsNorig_pfx->SetBinContent(342,8356.75);
   hMMvsNorig_pfx->SetBinContent(343,8152.686);
   hMMvsNorig_pfx->SetBinContent(344,8097.617);
   hMMvsNorig_pfx->SetBinContent(345,8180.471);
   hMMvsNorig_pfx->SetBinContent(346,8109.659);
   hMMvsNorig_pfx->SetBinContent(347,8072.778);
   hMMvsNorig_pfx->SetBinContent(348,7907.609);
   hMMvsNorig_pfx->SetBinContent(349,8171.407);
   hMMvsNorig_pfx->SetBinContent(350,8044.603);
   hMMvsNorig_pfx->SetBinContent(351,7959.451);
   hMMvsNorig_pfx->SetBinContent(352,7801.952);
   hMMvsNorig_pfx->SetBinContent(353,7974.113);
   hMMvsNorig_pfx->SetBinContent(354,7751.466);
   hMMvsNorig_pfx->SetBinContent(355,7789.168);
   hMMvsNorig_pfx->SetBinContent(356,7666.869);
   hMMvsNorig_pfx->SetBinContent(357,7753.559);
   hMMvsNorig_pfx->SetBinContent(358,7621.431);
   hMMvsNorig_pfx->SetBinContent(359,7600.969);
   hMMvsNorig_pfx->SetBinContent(360,7636.351);
   hMMvsNorig_pfx->SetBinContent(361,7377.275);
   hMMvsNorig_pfx->SetBinContent(362,7603.035);
   hMMvsNorig_pfx->SetBinContent(363,7464.026);
   hMMvsNorig_pfx->SetBinContent(364,7263.301);
   hMMvsNorig_pfx->SetBinContent(365,7272.794);
   hMMvsNorig_pfx->SetBinContent(366,7324.955);
   hMMvsNorig_pfx->SetBinContent(367,6945.06);
   hMMvsNorig_pfx->SetBinContent(368,6968.161);
   hMMvsNorig_pfx->SetBinContent(369,6947.31);
   hMMvsNorig_pfx->SetBinContent(370,6914.403);
   hMMvsNorig_pfx->SetBinContent(371,7039.412);
   hMMvsNorig_pfx->SetBinContent(372,6810.667);
   hMMvsNorig_pfx->SetBinContent(373,6748.581);
   hMMvsNorig_pfx->SetBinContent(374,6638.516);
   hMMvsNorig_pfx->SetBinContent(375,6823.739);
   hMMvsNorig_pfx->SetBinContent(376,6622.476);
   hMMvsNorig_pfx->SetBinContent(377,6443.914);
   hMMvsNorig_pfx->SetBinContent(378,6319.921);
   hMMvsNorig_pfx->SetBinContent(379,6269.476);
   hMMvsNorig_pfx->SetBinContent(380,6387.319);
   hMMvsNorig_pfx->SetBinContent(381,6383.712);
   hMMvsNorig_pfx->SetBinContent(382,6387.958);
   hMMvsNorig_pfx->SetBinContent(383,6068.192);
   hMMvsNorig_pfx->SetBinContent(384,5973.898);
   hMMvsNorig_pfx->SetBinContent(385,5955.355);
   hMMvsNorig_pfx->SetBinContent(386,5955.682);
   hMMvsNorig_pfx->SetBinContent(387,5802.581);
   hMMvsNorig_pfx->SetBinContent(388,5692.856);
   hMMvsNorig_pfx->SetBinContent(389,5714.983);
   hMMvsNorig_pfx->SetBinContent(390,5451.086);
   hMMvsNorig_pfx->SetBinContent(391,5677.952);
   hMMvsNorig_pfx->SetBinContent(392,5509.94);
   hMMvsNorig_pfx->SetBinContent(393,5553.856);
   hMMvsNorig_pfx->SetBinContent(394,5254.312);
   hMMvsNorig_pfx->SetBinContent(395,5200.3);
   hMMvsNorig_pfx->SetBinContent(396,5019.049);
   hMMvsNorig_pfx->SetBinContent(397,5206.537);
   hMMvsNorig_pfx->SetBinContent(398,4987.162);
   hMMvsNorig_pfx->SetBinContent(399,5109.787);
   hMMvsNorig_pfx->SetBinContent(400,5096.205);
   hMMvsNorig_pfx->SetBinContent(401,4718.684);
   hMMvsNorig_pfx->SetBinContent(402,4679.246);
   hMMvsNorig_pfx->SetBinContent(403,4789.173);
   hMMvsNorig_pfx->SetBinContent(404,4749.08);
   hMMvsNorig_pfx->SetBinContent(405,4705.178);
   hMMvsNorig_pfx->SetBinContent(406,4458.333);
   hMMvsNorig_pfx->SetBinContent(407,4436.518);
   hMMvsNorig_pfx->SetBinContent(408,4453.62);
   hMMvsNorig_pfx->SetBinContent(409,4403.284);
   hMMvsNorig_pfx->SetBinContent(410,4191.995);
   hMMvsNorig_pfx->SetBinContent(411,3979.646);
   hMMvsNorig_pfx->SetBinContent(412,4086.004);
   hMMvsNorig_pfx->SetBinContent(413,4129.402);
   hMMvsNorig_pfx->SetBinContent(414,3902.797);
   hMMvsNorig_pfx->SetBinContent(415,3782.508);
   hMMvsNorig_pfx->SetBinContent(416,3734.627);
   hMMvsNorig_pfx->SetBinContent(417,3813.949);
   hMMvsNorig_pfx->SetBinContent(418,3605.847);
   hMMvsNorig_pfx->SetBinContent(419,3572.4);
   hMMvsNorig_pfx->SetBinContent(420,3425.939);
   hMMvsNorig_pfx->SetBinContent(421,3443.068);
   hMMvsNorig_pfx->SetBinContent(422,3383.533);
   hMMvsNorig_pfx->SetBinContent(423,3390.319);
   hMMvsNorig_pfx->SetBinContent(424,3202.547);
   hMMvsNorig_pfx->SetBinContent(425,3110.28);
   hMMvsNorig_pfx->SetBinContent(426,3064.79);
   hMMvsNorig_pfx->SetBinContent(427,3090.935);
   hMMvsNorig_pfx->SetBinContent(428,2831.88);
   hMMvsNorig_pfx->SetBinContent(429,2818.126);
   hMMvsNorig_pfx->SetBinContent(430,2754.717);
   hMMvsNorig_pfx->SetBinContent(431,2800.932);
   hMMvsNorig_pfx->SetBinContent(432,2669.527);
   hMMvsNorig_pfx->SetBinContent(433,2694.209);
   hMMvsNorig_pfx->SetBinContent(434,2468.294);
   hMMvsNorig_pfx->SetBinContent(435,2382.938);
   hMMvsNorig_pfx->SetBinContent(436,2483.287);
   hMMvsNorig_pfx->SetBinContent(437,2257.101);
   hMMvsNorig_pfx->SetBinContent(438,2211.05);
   hMMvsNorig_pfx->SetBinContent(439,2206.717);
   hMMvsNorig_pfx->SetBinContent(440,2114.17);
   hMMvsNorig_pfx->SetBinContent(441,2107.506);
   hMMvsNorig_pfx->SetBinContent(442,2022.509);
   hMMvsNorig_pfx->SetBinContent(443,1961.784);
   hMMvsNorig_pfx->SetBinContent(444,1857.621);
   hMMvsNorig_pfx->SetBinContent(445,1894.093);
   hMMvsNorig_pfx->SetBinContent(446,1821.883);
   hMMvsNorig_pfx->SetBinContent(447,1684.883);
   hMMvsNorig_pfx->SetBinContent(448,1635.975);
   hMMvsNorig_pfx->SetBinContent(449,1572.126);
   hMMvsNorig_pfx->SetBinContent(450,1498.196);
   hMMvsNorig_pfx->SetBinContent(451,1447.403);
   hMMvsNorig_pfx->SetBinContent(452,1419.616);
   hMMvsNorig_pfx->SetBinContent(453,1392.11);
   hMMvsNorig_pfx->SetBinContent(454,1294.024);
   hMMvsNorig_pfx->SetBinContent(455,1232.627);
   hMMvsNorig_pfx->SetBinContent(456,1238.999);
   hMMvsNorig_pfx->SetBinContent(457,1167.578);
   hMMvsNorig_pfx->SetBinContent(458,1084.608);
   hMMvsNorig_pfx->SetBinContent(459,1040.59);
   hMMvsNorig_pfx->SetBinContent(460,974.9855);
   hMMvsNorig_pfx->SetBinContent(461,947.8615);
   hMMvsNorig_pfx->SetBinContent(462,889.289);
   hMMvsNorig_pfx->SetBinContent(463,920.939);
   hMMvsNorig_pfx->SetBinContent(464,805.412);
   hMMvsNorig_pfx->SetBinContent(465,843.2465);
   hMMvsNorig_pfx->SetBinContent(466,708.4795);
   hMMvsNorig_pfx->SetBinContent(467,724.6745);
   hMMvsNorig_pfx->SetBinContent(468,726.0575);
   hMMvsNorig_pfx->SetBinContent(469,593.3275);
   hMMvsNorig_pfx->SetBinContent(470,611.37);
   hMMvsNorig_pfx->SetBinContent(471,570.516);
   hMMvsNorig_pfx->SetBinContent(472,511.761);
   hMMvsNorig_pfx->SetBinContent(473,411.3785);
   hMMvsNorig_pfx->SetBinContent(474,432.753);
   hMMvsNorig_pfx->SetBinContent(475,423.2185);
   hMMvsNorig_pfx->SetBinContent(476,352.8625);
   hMMvsNorig_pfx->SetBinContent(477,354.88);
   hMMvsNorig_pfx->SetBinContent(478,315.6455);
   hMMvsNorig_pfx->SetBinContent(479,279.1625);
   hMMvsNorig_pfx->SetBinContent(480,242.358);
   hMMvsNorig_pfx->SetBinContent(481,285.492);
   hMMvsNorig_pfx->SetBinContent(482,210.6035);
   hMMvsNorig_pfx->SetBinContent(483,171.067);
   hMMvsNorig_pfx->SetBinContent(484,164.4875);
   hMMvsNorig_pfx->SetBinContent(485,167.087);
   hMMvsNorig_pfx->SetBinContent(486,127.205);
   hMMvsNorig_pfx->SetBinContent(487,129.106);
   hMMvsNorig_pfx->SetBinContent(488,90.303);
   hMMvsNorig_pfx->SetBinContent(489,75.676);
   hMMvsNorig_pfx->SetBinContent(490,75.776);
   hMMvsNorig_pfx->SetBinContent(491,62.3115);
   hMMvsNorig_pfx->SetBinContent(492,65.6505);
   hMMvsNorig_pfx->SetBinContent(493,46.619);
   hMMvsNorig_pfx->SetBinContent(494,40.778);
   hMMvsNorig_pfx->SetBinContent(495,24.8445);
   hMMvsNorig_pfx->SetBinContent(496,8.786);
   hMMvsNorig_pfx->SetBinContent(497,17.66);
   hMMvsNorig_pfx->SetBinContent(498,4.6015);
   hMMvsNorig_pfx->SetBinContent(499,2.991);
   hMMvsNorig_pfx->SetBinError(203,1.2115);
   hMMvsNorig_pfx->SetBinError(204,5.538011);
   hMMvsNorig_pfx->SetBinError(205,9.50441);
   hMMvsNorig_pfx->SetBinError(206,12.59853);
   hMMvsNorig_pfx->SetBinError(207,15.71144);
   hMMvsNorig_pfx->SetBinError(208,19.39831);
   hMMvsNorig_pfx->SetBinError(209,21.0319);
   hMMvsNorig_pfx->SetBinError(210,22.72271);
   hMMvsNorig_pfx->SetBinError(211,25.85352);
   hMMvsNorig_pfx->SetBinError(212,26.58199);
   hMMvsNorig_pfx->SetBinError(213,29.03041);
   hMMvsNorig_pfx->SetBinError(214,31.38273);
   hMMvsNorig_pfx->SetBinError(215,32.69249);
   hMMvsNorig_pfx->SetBinError(216,35.34301);
   hMMvsNorig_pfx->SetBinError(217,36.33636);
   hMMvsNorig_pfx->SetBinError(218,38.04585);
   hMMvsNorig_pfx->SetBinError(219,39.53946);
   hMMvsNorig_pfx->SetBinError(220,41.4281);
   hMMvsNorig_pfx->SetBinError(221,42.60047);
   hMMvsNorig_pfx->SetBinError(222,45.0167);
   hMMvsNorig_pfx->SetBinError(223,46.77023);
   hMMvsNorig_pfx->SetBinError(224,47.42629);
   hMMvsNorig_pfx->SetBinError(225,48.77634);
   hMMvsNorig_pfx->SetBinError(226,50.37623);
   hMMvsNorig_pfx->SetBinError(227,52.7436);
   hMMvsNorig_pfx->SetBinError(228,53.08259);
   hMMvsNorig_pfx->SetBinError(229,54.65495);
   hMMvsNorig_pfx->SetBinError(230,56.04148);
   hMMvsNorig_pfx->SetBinError(231,56.65493);
   hMMvsNorig_pfx->SetBinError(232,59.4903);
   hMMvsNorig_pfx->SetBinError(233,58.39237);
   hMMvsNorig_pfx->SetBinError(234,60.23981);
   hMMvsNorig_pfx->SetBinError(235,62.53794);
   hMMvsNorig_pfx->SetBinError(236,61.84669);
   hMMvsNorig_pfx->SetBinError(237,65.0148);
   hMMvsNorig_pfx->SetBinError(238,65.46365);
   hMMvsNorig_pfx->SetBinError(239,66.88046);
   hMMvsNorig_pfx->SetBinError(240,67.90213);
   hMMvsNorig_pfx->SetBinError(241,69.15069);
   hMMvsNorig_pfx->SetBinError(242,69.56328);
   hMMvsNorig_pfx->SetBinError(243,71.13681);
   hMMvsNorig_pfx->SetBinError(244,71.88984);
   hMMvsNorig_pfx->SetBinError(245,72.67964);
   hMMvsNorig_pfx->SetBinError(246,74.28935);
   hMMvsNorig_pfx->SetBinError(247,74.6641);
   hMMvsNorig_pfx->SetBinError(248,75.60504);
   hMMvsNorig_pfx->SetBinError(249,76.29012);
   hMMvsNorig_pfx->SetBinError(250,77.39651);
   hMMvsNorig_pfx->SetBinError(251,77.5704);
   hMMvsNorig_pfx->SetBinError(252,78.67088);
   hMMvsNorig_pfx->SetBinError(253,79.36115);
   hMMvsNorig_pfx->SetBinError(254,80.55623);
   hMMvsNorig_pfx->SetBinError(255,80.95509);
   hMMvsNorig_pfx->SetBinError(256,82.99695);
   hMMvsNorig_pfx->SetBinError(257,83.44166);
   hMMvsNorig_pfx->SetBinError(258,83.67116);
   hMMvsNorig_pfx->SetBinError(259,83.92961);
   hMMvsNorig_pfx->SetBinError(260,85.54274);
   hMMvsNorig_pfx->SetBinError(261,86.88066);
   hMMvsNorig_pfx->SetBinError(262,87.08762);
   hMMvsNorig_pfx->SetBinError(263,87.91737);
   hMMvsNorig_pfx->SetBinError(264,88.3677);
   hMMvsNorig_pfx->SetBinError(265,87.76968);
   hMMvsNorig_pfx->SetBinError(266,90.58258);
   hMMvsNorig_pfx->SetBinError(267,90.45517);
   hMMvsNorig_pfx->SetBinError(268,90.27828);
   hMMvsNorig_pfx->SetBinError(269,91.72787);
   hMMvsNorig_pfx->SetBinError(270,91.38644);
   hMMvsNorig_pfx->SetBinError(271,92.78977);
   hMMvsNorig_pfx->SetBinError(272,93.15317);
   hMMvsNorig_pfx->SetBinError(273,93.28477);
   hMMvsNorig_pfx->SetBinError(274,94.82108);
   hMMvsNorig_pfx->SetBinError(275,94.15891);
   hMMvsNorig_pfx->SetBinError(276,95.10571);
   hMMvsNorig_pfx->SetBinError(277,95.30886);
   hMMvsNorig_pfx->SetBinError(278,96.00246);
   hMMvsNorig_pfx->SetBinError(279,96.00003);
   hMMvsNorig_pfx->SetBinError(280,97.40893);
   hMMvsNorig_pfx->SetBinError(281,97.66456);
   hMMvsNorig_pfx->SetBinError(282,97.82733);
   hMMvsNorig_pfx->SetBinError(283,98.5415);
   hMMvsNorig_pfx->SetBinError(284,99.49933);
   hMMvsNorig_pfx->SetBinError(285,99.74681);
   hMMvsNorig_pfx->SetBinError(286,99.86953);
   hMMvsNorig_pfx->SetBinError(287,100.4866);
   hMMvsNorig_pfx->SetBinError(288,100.9727);
   hMMvsNorig_pfx->SetBinError(289,101.8787);
   hMMvsNorig_pfx->SetBinError(290,100.4165);
   hMMvsNorig_pfx->SetBinError(291,101.1964);
   hMMvsNorig_pfx->SetBinError(292,102.4923);
   hMMvsNorig_pfx->SetBinError(293,102.379);
   hMMvsNorig_pfx->SetBinError(294,103.612);
   hMMvsNorig_pfx->SetBinError(295,102.9869);
   hMMvsNorig_pfx->SetBinError(296,102.111);
   hMMvsNorig_pfx->SetBinError(297,102.9649);
   hMMvsNorig_pfx->SetBinError(298,103.8842);
   hMMvsNorig_pfx->SetBinError(299,103.2853);
   hMMvsNorig_pfx->SetBinError(300,104.0251);
   hMMvsNorig_pfx->SetBinError(301,104.8744);
   hMMvsNorig_pfx->SetBinError(302,104.1399);
   hMMvsNorig_pfx->SetBinError(303,104.5769);
   hMMvsNorig_pfx->SetBinError(304,104.0993);
   hMMvsNorig_pfx->SetBinError(305,105.3468);
   hMMvsNorig_pfx->SetBinError(306,104.5904);
   hMMvsNorig_pfx->SetBinError(307,105.248);
   hMMvsNorig_pfx->SetBinError(308,105.4544);
   hMMvsNorig_pfx->SetBinError(309,106.6164);
   hMMvsNorig_pfx->SetBinError(310,107.002);
   hMMvsNorig_pfx->SetBinError(311,105.573);
   hMMvsNorig_pfx->SetBinError(312,105.5186);
   hMMvsNorig_pfx->SetBinError(313,106.7119);
   hMMvsNorig_pfx->SetBinError(314,106.2566);
   hMMvsNorig_pfx->SetBinError(315,106.0151);
   hMMvsNorig_pfx->SetBinError(316,106.3185);
   hMMvsNorig_pfx->SetBinError(317,107.4803);
   hMMvsNorig_pfx->SetBinError(318,106.6176);
   hMMvsNorig_pfx->SetBinError(319,105.8734);
   hMMvsNorig_pfx->SetBinError(320,106.0138);
   hMMvsNorig_pfx->SetBinError(321,107.3397);
   hMMvsNorig_pfx->SetBinError(322,107.3659);
   hMMvsNorig_pfx->SetBinError(323,107.5894);
   hMMvsNorig_pfx->SetBinError(324,107.7487);
   hMMvsNorig_pfx->SetBinError(325,106.7529);
   hMMvsNorig_pfx->SetBinError(326,107.8265);
   hMMvsNorig_pfx->SetBinError(327,107.5634);
   hMMvsNorig_pfx->SetBinError(328,107.4356);
   hMMvsNorig_pfx->SetBinError(329,107.1047);
   hMMvsNorig_pfx->SetBinError(330,106.2366);
   hMMvsNorig_pfx->SetBinError(331,106.7613);
   hMMvsNorig_pfx->SetBinError(332,106.1533);
   hMMvsNorig_pfx->SetBinError(333,107.782);
   hMMvsNorig_pfx->SetBinError(334,106.2572);
   hMMvsNorig_pfx->SetBinError(335,105.5927);
   hMMvsNorig_pfx->SetBinError(336,105.6932);
   hMMvsNorig_pfx->SetBinError(337,106.1958);
   hMMvsNorig_pfx->SetBinError(338,106.9358);
   hMMvsNorig_pfx->SetBinError(339,106.0588);
   hMMvsNorig_pfx->SetBinError(340,105.4806);
   hMMvsNorig_pfx->SetBinError(341,105.1752);
   hMMvsNorig_pfx->SetBinError(342,106.6626);
   hMMvsNorig_pfx->SetBinError(343,105.2798);
   hMMvsNorig_pfx->SetBinError(344,104.9427);
   hMMvsNorig_pfx->SetBinError(345,105.5817);
   hMMvsNorig_pfx->SetBinError(346,105.1372);
   hMMvsNorig_pfx->SetBinError(347,104.7895);
   hMMvsNorig_pfx->SetBinError(348,103.7469);
   hMMvsNorig_pfx->SetBinError(349,105.4063);
   hMMvsNorig_pfx->SetBinError(350,104.6208);
   hMMvsNorig_pfx->SetBinError(351,104.1783);
   hMMvsNorig_pfx->SetBinError(352,103.0485);
   hMMvsNorig_pfx->SetBinError(353,104.2912);
   hMMvsNorig_pfx->SetBinError(354,102.8362);
   hMMvsNorig_pfx->SetBinError(355,103.1509);
   hMMvsNorig_pfx->SetBinError(356,102.267);
   hMMvsNorig_pfx->SetBinError(357,102.8359);
   hMMvsNorig_pfx->SetBinError(358,101.9848);
   hMMvsNorig_pfx->SetBinError(359,101.9159);
   hMMvsNorig_pfx->SetBinError(360,102.1252);
   hMMvsNorig_pfx->SetBinError(361,100.383);
   hMMvsNorig_pfx->SetBinError(362,101.8606);
   hMMvsNorig_pfx->SetBinError(363,101.0054);
   hMMvsNorig_pfx->SetBinError(364,99.70321);
   hMMvsNorig_pfx->SetBinError(365,99.74838);
   hMMvsNorig_pfx->SetBinError(366,100.1511);
   hMMvsNorig_pfx->SetBinError(367,97.4546);
   hMMvsNorig_pfx->SetBinError(368,97.6876);
   hMMvsNorig_pfx->SetBinError(369,97.51107);
   hMMvsNorig_pfx->SetBinError(370,97.32324);
   hMMvsNorig_pfx->SetBinError(371,98.24456);
   hMMvsNorig_pfx->SetBinError(372,96.63745);
   hMMvsNorig_pfx->SetBinError(373,96.26688);
   hMMvsNorig_pfx->SetBinError(374,95.40971);
   hMMvsNorig_pfx->SetBinError(375,96.75995);
   hMMvsNorig_pfx->SetBinError(376,95.42483);
   hMMvsNorig_pfx->SetBinError(377,94.07017);
   hMMvsNorig_pfx->SetBinError(378,93.14244);
   hMMvsNorig_pfx->SetBinError(379,92.83296);
   hMMvsNorig_pfx->SetBinError(380,93.68757);
   hMMvsNorig_pfx->SetBinError(381,93.7507);
   hMMvsNorig_pfx->SetBinError(382,93.82347);
   hMMvsNorig_pfx->SetBinError(383,91.43418);
   hMMvsNorig_pfx->SetBinError(384,90.79633);
   hMMvsNorig_pfx->SetBinError(385,90.62839);
   hMMvsNorig_pfx->SetBinError(386,90.56625);
   hMMvsNorig_pfx->SetBinError(387,89.48065);
   hMMvsNorig_pfx->SetBinError(388,88.60706);
   hMMvsNorig_pfx->SetBinError(389,88.80996);
   hMMvsNorig_pfx->SetBinError(390,86.73626);
   hMMvsNorig_pfx->SetBinError(391,88.47241);
   hMMvsNorig_pfx->SetBinError(392,87.21823);
   hMMvsNorig_pfx->SetBinError(393,87.58662);
   hMMvsNorig_pfx->SetBinError(394,85.21998);
   hMMvsNorig_pfx->SetBinError(395,84.77951);
   hMMvsNorig_pfx->SetBinError(396,83.33059);
   hMMvsNorig_pfx->SetBinError(397,84.91651);
   hMMvsNorig_pfx->SetBinError(398,83.12013);
   hMMvsNorig_pfx->SetBinError(399,84.10628);
   hMMvsNorig_pfx->SetBinError(400,84.04833);
   hMMvsNorig_pfx->SetBinError(401,80.91516);
   hMMvsNorig_pfx->SetBinError(402,80.53251);
   hMMvsNorig_pfx->SetBinError(403,81.5391);
   hMMvsNorig_pfx->SetBinError(404,81.21086);
   hMMvsNorig_pfx->SetBinError(405,80.8806);
   hMMvsNorig_pfx->SetBinError(406,78.75098);
   hMMvsNorig_pfx->SetBinError(407,78.48658);
   hMMvsNorig_pfx->SetBinError(408,78.73548);
   hMMvsNorig_pfx->SetBinError(409,78.33746);
   hMMvsNorig_pfx->SetBinError(410,76.3332);
   hMMvsNorig_pfx->SetBinError(411,74.464);
   hMMvsNorig_pfx->SetBinError(412,75.43881);
   hMMvsNorig_pfx->SetBinError(413,75.90501);
   hMMvsNorig_pfx->SetBinError(414,73.80877);
   hMMvsNorig_pfx->SetBinError(415,72.6365);
   hMMvsNorig_pfx->SetBinError(416,72.24176);
   hMMvsNorig_pfx->SetBinError(417,72.92882);
   hMMvsNorig_pfx->SetBinError(418,70.96148);
   hMMvsNorig_pfx->SetBinError(419,70.65896);
   hMMvsNorig_pfx->SetBinError(420,69.20158);
   hMMvsNorig_pfx->SetBinError(421,69.39954);
   hMMvsNorig_pfx->SetBinError(422,68.84132);
   hMMvsNorig_pfx->SetBinError(423,68.83654);
   hMMvsNorig_pfx->SetBinError(424,66.9972);
   hMMvsNorig_pfx->SetBinError(425,65.99296);
   hMMvsNorig_pfx->SetBinError(426,65.55866);
   hMMvsNorig_pfx->SetBinError(427,65.92637);
   hMMvsNorig_pfx->SetBinError(428,63.07352);
   hMMvsNorig_pfx->SetBinError(429,62.93772);
   hMMvsNorig_pfx->SetBinError(430,62.21961);
   hMMvsNorig_pfx->SetBinError(431,62.75516);
   hMMvsNorig_pfx->SetBinError(432,61.25221);
   hMMvsNorig_pfx->SetBinError(433,61.65699);
   hMMvsNorig_pfx->SetBinError(434,58.94837);
   hMMvsNorig_pfx->SetBinError(435,58.03717);
   hMMvsNorig_pfx->SetBinError(436,59.21582);
   hMMvsNorig_pfx->SetBinError(437,56.43784);
   hMMvsNorig_pfx->SetBinError(438,55.93985);
   hMMvsNorig_pfx->SetBinError(439,55.80858);
   hMMvsNorig_pfx->SetBinError(440,54.69038);
   hMMvsNorig_pfx->SetBinError(441,54.59082);
   hMMvsNorig_pfx->SetBinError(442,53.45294);
   hMMvsNorig_pfx->SetBinError(443,52.73587);
   hMMvsNorig_pfx->SetBinError(444,51.32224);
   hMMvsNorig_pfx->SetBinError(445,51.77893);
   hMMvsNorig_pfx->SetBinError(446,50.82072);
   hMMvsNorig_pfx->SetBinError(447,48.89177);
   hMMvsNorig_pfx->SetBinError(448,48.16424);
   hMMvsNorig_pfx->SetBinError(449,47.32165);
   hMMvsNorig_pfx->SetBinError(450,46.14359);
   hMMvsNorig_pfx->SetBinError(451,45.3832);
   hMMvsNorig_pfx->SetBinError(452,44.98353);
   hMMvsNorig_pfx->SetBinError(453,44.53098);
   hMMvsNorig_pfx->SetBinError(454,42.88301);
   hMMvsNorig_pfx->SetBinError(455,41.92686);
   hMMvsNorig_pfx->SetBinError(456,41.99577);
   hMMvsNorig_pfx->SetBinError(457,40.82821);
   hMMvsNorig_pfx->SetBinError(458,39.39817);
   hMMvsNorig_pfx->SetBinError(459,38.56311);
   hMMvsNorig_pfx->SetBinError(460,37.24619);
   hMMvsNorig_pfx->SetBinError(461,36.80742);
   hMMvsNorig_pfx->SetBinError(462,35.70965);
   hMMvsNorig_pfx->SetBinError(463,36.33985);
   hMMvsNorig_pfx->SetBinError(464,33.96062);
   hMMvsNorig_pfx->SetBinError(465,34.79442);
   hMMvsNorig_pfx->SetBinError(466,31.8911);
   hMMvsNorig_pfx->SetBinError(467,32.29251);
   hMMvsNorig_pfx->SetBinError(468,32.35692);
   hMMvsNorig_pfx->SetBinError(469,29.23409);
   hMMvsNorig_pfx->SetBinError(470,29.65968);
   hMMvsNorig_pfx->SetBinError(471,28.63299);
   hMMvsNorig_pfx->SetBinError(472,27.1614);
   hMMvsNorig_pfx->SetBinError(473,24.40187);
   hMMvsNorig_pfx->SetBinError(474,25.01963);
   hMMvsNorig_pfx->SetBinError(475,24.76382);
   hMMvsNorig_pfx->SetBinError(476,22.57307);
   hMMvsNorig_pfx->SetBinError(477,22.65594);
   hMMvsNorig_pfx->SetBinError(478,21.35309);
   hMMvsNorig_pfx->SetBinError(479,20.12211);
   hMMvsNorig_pfx->SetBinError(480,18.72182);
   hMMvsNorig_pfx->SetBinError(481,20.42349);
   hMMvsNorig_pfx->SetBinError(482,17.51643);
   hMMvsNorig_pfx->SetBinError(483,15.77066);
   hMMvsNorig_pfx->SetBinError(484,15.49438);
   hMMvsNorig_pfx->SetBinError(485,15.6716);
   hMMvsNorig_pfx->SetBinError(486,13.57432);
   hMMvsNorig_pfx->SetBinError(487,13.77811);
   hMMvsNorig_pfx->SetBinError(488,11.48208);
   hMMvsNorig_pfx->SetBinError(489,10.50817);
   hMMvsNorig_pfx->SetBinError(490,10.51656);
   hMMvsNorig_pfx->SetBinError(491,9.511096);
   hMMvsNorig_pfx->SetBinError(492,9.796089);
   hMMvsNorig_pfx->SetBinError(493,8.254213);
   hMMvsNorig_pfx->SetBinError(494,7.714202);
   hMMvsNorig_pfx->SetBinError(495,6.030223);
   hMMvsNorig_pfx->SetBinError(496,3.591345);
   hMMvsNorig_pfx->SetBinError(497,5.108309);
   hMMvsNorig_pfx->SetBinError(498,2.658329);
   hMMvsNorig_pfx->SetBinError(499,2.116335);
   hMMvsNorig_pfx->SetMinimum(1.193574);
   hMMvsNorig_pfx->SetMaximum(1.517901);
   hMMvsNorig_pfx->SetEntries(1000000);
   
   TPaveStats *ptstats = new TPaveStats(0.75,0.7563559,0.9511494,0.9957627,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetTextAlign(12);
   TText *text = ptstats->AddText("hMMvsNorig_pfx");
   text->SetTextSize(0.03670904);
   text = ptstats->AddText("Entries = 1000000");
   text = ptstats->AddText("Mean  = 0.6619");
   text = ptstats->AddText("Mean y =  1.355");
   text = ptstats->AddText("RMS   = 0.1141");
   text = ptstats->AddText("RMS y = 0.08029");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(0);
   ptstats->Draw();
   hMMvsNorig_pfx->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(hMMvsNorig_pfx->GetListOfFunctions());
   hMMvsNorig_pfx->GetXaxis()->SetRange(198,500);
   hMMvsNorig_pfx->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9416102,0.2182184,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   text = pt->AddText("hMMvsNorig");
   pt->Draw();
   c1_n11->Modified();
   c1_n11->cd();
   c1_n11->SetSelected(c1_n11);
   c1_n11->ToggleToolBar();
}

